Description of CRESST-II data

In Phase 2 of CRESST-II 18 detector modules were operated for about two years (July 2013 - August 2015). Together with this document we are publishing data from two detector modules which have been used for direct dark-matter searches. With these data-sets we were able to set world-leading limits on the cross section for spin-independent elastic scattering of dark matter particles off nuclei. We publish the energies of all events within the acceptance regions for dark-matter searches. In addition, we also publish the energies of the events within the electron-recoil band. This data set can be used to study interactions with electrons of CaWO$_4$. In this document we describe how to use these data sets. In particular, we explain the cut-survival probabilities required for comparisons of models with the data sets.

==> anc/Lise_AR.dat <==
# Events within the acceptance region of Lise
# Energy [keV]
 5.90274
 4.43443
 3.96261
 6.19362
 5.74986
 8.77426
 4.28676
 5.90235
 5.9274
 3.74019
 6.09636
 0.953918
 5.9276
 6.03563
 5.54664
 7.2868
 5.84342
 3.6426
 5.937
 6.45317
 5.87765
 5.93352
 8.77874
 5.87908
 2.17597
 6.21215
 5.83567
 5.91165
 6.61953
 5.98788
 7.81958
 6.00837
 2.72177
 6.13255
 3.89452
 1.62408
 5.87727
 5.76668
 2.09618
 6.62925
 5.98428
 6.78984
 6.4267
 6.04548
 6.20158
 3.10214
 6.64069
 5.99342
 6.08292
 6.52776
 6.01781
 5.91847
 6.07841
 6.00622
 8.59841
 5.46813
 2.44887
 1.73249
 6.60252
 5.9202
 6.05668
 6.51302
 3.28221
 5.97623
 6.51711
 5.89598
 5.89012
 5.99863
 6.2506
 6.24676
 5.93345
 6.65384
 5.87154
 1.0639
 4.23635
 6.49751
 3.27295
 5.9805
 5.96422
 6.01095
 1.96176
 5.9863
 4.54664
 10.3979
 6.0549
 2.94701
 6.02066
 1.80402
 6.05128
 5.92936
 5.99914
 5.95033
 1.7862
 3.00086
 6.05739
 6.1218
 8.20057
 6.07935
 5.90404
 6.08439
 6.61953
 5.95825
 3.65945
 6.0014
 5.95685
 6.11137
 6.10644
 2.49777
 6.61473
 6.72196
 13.2369
 6.12785
 5.82658
 6.0486
 5.97167
 5.94302
 8.95578
 5.94491
 6.5843
 5.90607
 6.67745
 5.9225
 6.12445
 5.83372
 1.401
 6.03475
 1.3107
 1.28988
 2.62431
 4.06411
 6.03291
 6.06767
 6.04942
 1.57965
 6.01403
 15.0737
 5.86987
 5.93001
 6.08936
 2.83033
 5.94725
 5.99373
 5.88976
 5.84871
 3.60014
 5.99778
 6.03925
 5.86707
 6.59389
 9.44939
 5.92419
 6.64878
 5.03259
 6.01306
 0.981831
 6.79617
 11.9578
 8.52723
 6.02602
 5.98713
 6.50151
 5.19931
 5.98622
 6.00582
 11.183
 6.0129
 5.90523
 5.99928
 6.70427
 5.9669
 0.782066
 6.06477
 0.813819
 6.05273
 5.95918
 6.24371
 6.48116
 5.43815
 4.19033
 5.76214
 5.92034
 6.60144
 5.92226
 6.09671
 7.67506
 5.45165
 5.86639
 6.61692
 5.93809
 13.2259
 2.72304
 6.07194
 4.34237
 5.97999
 6.04998
 8.50771
 6.02971
 5.9097
 6.19095
 2.64808
 1.82248
 6.11162
 2.49347
 5.95199
 6.59839
 5.94079
 4.15582
 6.08741
 3.6706
 5.92675
 5.99471
 6.04546
 1.9322
 0.73516
 11.4021
 5.86046
 4.13409
 6.07234
 6.56469
 5.98497
 6.03968
 1.06809
 6.50426
 5.88627
 6.03114
 6.0982
 6.09122
 5.89314
 5.8417
 5.9009
 8.25379
 6.76839
 5.96307
 5.84318
 6.0032
 5.99101
 5.97879
 10.9164
 5.88369
 5.89102
 6.56166
 5.96802
 0.41556
 5.99544
 12.9698
 2.71822
 1.82109
 2.26785
 6.02962
 5.91899
 6.0576
 6.19217
 5.90058
 5.31372
 6.04124
 5.93417
 1.34045
 6.16412
 6.16358
 6.04902
 6.40316
 0.604027
 6.1981
 7.09469
 9.28428
 5.80839
 5.95299
 5.80719
 5.94284
 6.02073
 5.99609
 6.31173
 5.93681
 6.15086
 10.3137
 5.79352
 16.3808
 3.15451
 10.3205
 1.27744
 5.91374
 5.93672
 3.29665
 4.38681
 6.34198
 2.31611
 6.13272
 5.90086
 5.91231
 6.53094
 5.91072
 0.33084
 6.017
 6.54203
 6.0413
 6.60741
 3.84063
 5.96603
 5.88704
 5.94375
 5.97698
 2.29272
 6.70562
 5.9464
 6.12959
 3.64039
 9.20321
 5.92695
 0.822995
 5.96595
 4.84392
 11.3153
 6.42253
 5.8205
 9.13014
 6.70861
 6.10106
 6.05695
 6.0528
 5.84746
 5.88866
 6.76462
 5.82047
 3.64705
 6.54867
 4.64537
 6.07601
 6.4845
 6.01721
 5.87821
 6.04973
 6.51383
 6.43214
 2.77616
 5.62244
 2.92297
 6.01991
 6.04932
 6.51127
 6.11451
 6.02865
 3.78883
 2.05459
 1.78799
 13.5301
 5.7774
 5.9694
 5.98608
 9.74262
 6.53724
 6.03466
 3.01082
 5.95585
 15.4868
 5.97574
 5.90527
 5.84543
 5.85003
 3.17403
 6.59562
 1.03548
 6.0961
 6.59133
 5.99642
 5.99814
 1.36963
 6.43537
 5.95145
 8.0232
 6.41979
 5.78679
 6.71794
 6.77161
 6.48037
 8.42319
 6.39849
 6.54159
 5.26975
 3.39607
 6.26827
 1.47539
 5.9753
 3.57398
 5.97047
 1.98465
 5.95489
 4.09707
 6.55322
 6.08404
 5.97303
 6.06125
 6.10822
 5.75739
 5.9494
 5.88031
 6.05308
 6.13556
 1.38041
 2.3394
 6.08361
 6.56904
 5.82591
 6.19777
 5.89313
 8.8486
 6.03362
 5.97812
 0.58706
 5.49988
 9.73263
 6.02379
 6.05443
 5.82706
 6.75274
 5.88539
 6.63561
 6.73797
 6.06733
 10.6883
 6.06987
 6.54066
 11.5076
 8.86915
 6.02273
 5.91601
 6.43769
 5.99441
 6.14494
 6.45961
 6.589
 6.08252
 5.87251
 6.70461
 2.92782
 5.15751
 5.92244
 5.91694
 5.95732
 6.02185
 6.59053
 3.50431
 6.01522
 5.96824
 3.95954
 6.00116
 6.04845
 5.62832
 6.22857
 5.85751
 5.93112
 6.50904
 5.93423
 6.06322
 6.05768
 6.52603
 1.713
 3.45636
 2.69512
 6.12395
 5.98432
 13.177
 6.60137
 3.32615
 5.09771
 1.44127
 1.59864
 6.08531
 6.1054
 6.57574
 0.823088
 6.57859
 6.00449
 3.42117
 3.78694
 11.5031
 6.42313
 5.945
 5.85083
 5.9498
 13.1329
 5.97948
 6.5347
 5.8043
 6.48752
 2.689
 6.66513
 1.3772
 6.02842
 8.00107
 5.96935
 5.91145
 5.94534
 14.3669
 5.96576
 4.7193
 6.53228
 6.6856
 5.33249
 5.8574
 6.08168
 5.99292
 6.01115
 6.51799
 5.98232
 6.73107
 6.46307
 1.02656
 5.91466
 3.67202
 6.63333
 2.81846
 6.07935
 6.05294
 6.13569
 6.08767
 5.90224
 6.0269
 6.08527
 2.80047
 6.58463
 6.224
 6.11238
 5.23514
 5.99748
 13.2104
 6.05276
 6.06692
 6.06256
 6.7529
 1.93667
 6.32836
 2.86085
 5.92756
 6.06278
 6.15053
 3.12836
 6.06948
 1.84998
 0.665814
 6.09479
 6.75202
 11.3385
 5.81701
 3.05071
 6.05089
 6.29931
 2.18978
 1.28703
 5.81156
 5.15018
 5.93
 6.01558
 2.15899
 6.69697
 18.4139
 5.84326
 6.0652
 9.91926
 6.613
 2.21621
 5.99022
 6.47506
 1.2128
 3.0799
 6.01547
 5.88383
 6.14043
 6.05766
 6.79034
 1.332
 0.516857
 5.97906
 4.87138
 1.06972
 5.42781
 1.22712
 6.04233
 5.99981
 11.4606
 6.31405
 10.8414
 6.60275
 1.58466
 2.10676
 1.39182
 5.96453
 1.68838
 6.46165
 3.89587
 6.08829
 5.99817
 6.03697
 5.93506
 9.65302
 6.01297
 5.96408
 5.90349
 1.12409
 5.92333
 5.80392
 6.13124
 6.68729
 5.96571
 6.03256
 6.66879
 4.13719
 5.96624
 3.44993
 5.94718
 6.51189
 5.9489
 6.64141
 6.63
 6.61406
 6.00444
 2.75396
 5.8043
 5.82119
 2.0214
 6.00741
 5.03424
 1.04072
 1.92048
 6.03253
 1.70347
 6.65462
 6.08853
 6.1493
 6.45664
 6.65655
 11.5076
 6.00703
 6.08869
 3.56675
 6.60233
 5.92484
 5.97644
 5.96927
 8.04619
 2.34414
 3.71839
 7.12408
 9.48628
 6.7024
 5.88201
 5.76003
 5.84829
 5.90736
 1.82349
 6.10296
 2.06328
 2.69942
 4.25159
 6.0158
 2.58622
 5.81903
 6.16242
 6.13057
 2.15984
 6.05568
 6.5098
 3.8463
 6.56582
 1.71087
 5.78122
 2.24453
 5.96516
 6.04336
 5.02078
 5.98132
 2.61736
 5.83992
 6.08363
 8.6385
 6.11858
 6.72835
 6.43222
 5.999
 5.98192
 6.02566
 6.87741
 5.76967
 8.10366
 5.1784
 4.50962
 2.17726
 5.99603
 6.03867
 6.44759
 6.00397
 6.01044
 6.13727
 6.54251
 6.42711
 0.544213
 3.61488
 5.88747
 5.85771
 6.60445
 1.27524
 5.88873
 6.50313
 5.81024
 5.9442
 6.00604
 6.55966
 6.0182
 11.5643
 6.51808
 5.96619
 6.03014
 5.82813
 6.10176
 4.59437
 5.91226
 5.92305
 8.95486
 6.03858
 6.48875
 2.19444
 2.09511
 5.98508
 6.04991
 2.04124
 6.0056
 5.86294
 3.49081
 5.78125
 4.16072
 1.75997
 5.31529
 2.59284
 6.0479
 5.9698
 6.08593
 5.93796
 2.63035
 5.99973
 6.53588
 3.09123
 4.03648
 5.90418
 5.8695
 0.759218
 5.86296
 5.9472
 6.11829
 3.30724
 5.97691
 6.02778
 2.51987
 17.0711
 6.68566
 6.05656
 5.92641
 1.19753
 7.90187
 5.88673
 6.58592
 6.60215
 6.06844
 1.05361
 5.99746
 6.0437
 1.69123
 2.86726
 7.21555
 5.88655
 5.88723
 1.02304
 6.71501
 5.89684
 6.52471
 5.9647
 6.02368
 5.94494
 1.53803
 0.860579
 2.16237
 5.93832
 1.19464
 2.31742
 6.84168
 5.06661
 5.89105
 5.99108
 4.06342
 5.97282
 5.92434
 5.79929
 1.27957
 12.3652
 6.17605
 6.00808
 5.95601
 4.15151
 5.86684
 5.84212
 6.01638
 6.12186
 1.6963
 5.96564
 5.98066
 6.68958
 5.6544
 4.6999
 5.78287
 5.90139
 0.645143
 5.96816
 4.21502
 5.94285
 7.46741
 5.94952
 2.57557
 5.95029
 5.90816
 6.26912
 4.64157
 0.795281
 6.59713
 3.99684
 6.20344
 4.92136
 3.40159
 3.32756
 4.38835
 6.53866
 5.99947
 2.35039
 2.65684
 0.86419
 6.66036
 11.1243
 6.66939
 5.95751
 0.572453
 6.21557
 6.1239
 1.22238
 6.13468
 3.72534
 5.98809
 1.50015
 2.5367
 0.989198
 1.24265
 6.60544
 5.90334
 7.76029
 0.458062
 6.15098
 6.13222
 6.59805
 6.07687
 9.10881
 6.08209
 1.63176
 5.91534
 6.62277
 6.04032
 6.64802
 5.99269
 6.00416
 3.75002
 4.56597
 5.46134
 3.57157
 6.6028
 3.52742
 5.79362
 5.96144
 1.2792
 6.01624
 5.07169
 4.77403
 5.90253
 4.56121
 2.67257
 5.83823
 6.11215
 6.34755
 6.03232
 2.90618
 6.1759
 2.03444
 5.10802
 6.92034
 6.10167
 5.97512
 5.90679
 6.1011
 4.30153
 6.48098
 5.97971
 6.44745
 0.395142
 5.83917
 6.08234
 6.00147
 1.86291
 6.20707
 5.82345
 2.04999
 6.00656
 6.28304
 5.90264
 0.880387
 6.44583
 6.10178
 1.04359
 3.35632
 9.97576
 6.0262
 6.07738
 6.05202
 5.97834
 6.02768
 6.08812
 6.54669
 2.6242
 3.64692
 4.51227
 6.04504
 6.06463
 5.93166
 6.01424
 6.20221
 2.61512
 6.02647
 6.00178
 5.73936
 5.99565
 6.38248
 5.87111
 6.16387
 6.07496
 6.42749
 6.65146
 3.30789
 5.97985
 6.38338
 1.8341
 6.41901
 6.67825
 5.91856
 5.96536
 5.96711
 5.94657
 5.84292
 6.07332
 2.07915
 5.46188
 1.2818
 6.60386
 5.9914
 5.9361
 6.66493
 6.03378
 3.59377
 6.09503
 6.71686
 6.63168
 6.03352
 6.489
 5.9138
 1.30235
 5.9121
 1.08702
 6.5813
 5.7855
 4.02771
 6.52306
 1.40584
 4.33864
 5.95683
 6.67124
 3.95061
 6.03621
 9.65613
 5.00533
 7.70984
 5.95225
 0.821717
 9.28351
 0.682623
 5.86994
 11.955
 6.06118
 5.97736
 5.91782
 6.04775
 3.07922
 6.56413
 6.36864
 5.9805
 7.25528
 6.03887
 5.85005
 3.7331
 2.56098
 9.83902
 5.95781
 5.9111
 5.97432
 6.08042
 2.1361
 6.04806
 3.37929
 6.64078
 3.78384
 11.279
 8.46375
 7.80828
 6.4975
 2.58665
 6.63077
 1.88376
 6.48154
 6.00264
 6.57134
 7.35042
 4.05786
 0.633467
 6.00604
 6.01668
 6.08086
 3.40063
 5.99686
 6.00778
 5.99668
 3.97706
 5.96557
 5.86598
 3.36714
 6.55052
 5.89036
 6.01188
 6.16013
 6.64541
 6.59849
 6.72249
 5.89119
 5.82193
 6.40169
 0.747977
 2.87454
 6.88973
 10.3717
 5.97942
 1.39861
 6.03682
 0.516075
 5.86342
 6.16226
 1.37159
 5.89305
 6.12602
 1.24822
 5.9118
 5.07999
 0.895633
 3.80742
 4.33315
 5.85962
 6.60962
 5.97174
 6.06349
 5.98186
 7.43468
 5.95794
 11.0779
 5.89128
 2.48229
 6.0008
 5.92911
 5.90428
 6.5356
 16.4916
 1.30132
 1.19015
 0.762357
 5.19169
 6.62806
 6.02352
 6.05342
 6.04274
 6.13208
 6.00255
 6.51691
 5.91406
 6.43438
 12.9539
 6.0181
 3.69004
 5.891
 6.01025
 1.90766
 6.62096
 6.57475
 5.63809
 2.843
 0.552348
 2.00054
 2.75147
 2.05147
 6.65608
 7.97432
 6.08352
 3.81799
 5.80053
 6.0346
 5.97521
 5.8585
 3.22628
 5.79305
 5.98145
 6.06558
 6.05723
 1.11702
 6.09753
 6.22553
 6.72081
 2.1974
 1.38397
 1.32561
 4.81087
 5.87458
 5.93783
 0.622916
 6.14292
 6.16753
 5.99541
 5.18499
 6.12473
 6.72297
 6.6102
 6.48043
 5.95421
 6.02285
 2.61161
 5.98447
 5.96474
 1.04987
 6.07979
 6.49168
 3.76164
 6.40519
 6.70221
 5.98196
 6.085
 6.77505
 0.423836
 2.083
 5.96526
 2.40511
 6.6219
 5.9713
 3.48254
 5.97507
 5.83919
 6.48255
 5.78574
 9.38568
 6.19704
 1.2912
 6.02292
 5.94707
 6.03123
 0.436882
 6.46838
 6.05835
 5.83645
 9.48113
 6.64436
 6.10826
 6.05143
 13.7039
 6.03226
 6.48415
 5.84373
 0.524089
 5.86023
 6.68225
 6.68464
 6.41493
 3.72107
 2.70013
 6.05197
 2.73289
 5.79902
 6.09232
 6.56554
 3.10563
 7.50849
 5.99166
 15.1624
 6.1469
 6.19874
 4.12338
 5.92621
 3.47076
 0.506227
 6.05106
 6.02126
 5.90334
 5.92336
 6.66985
 2.0341
 6.01106
 5.99264
 5.62302
 6.54572
 6.57054
 7.03826
 6.11403
 8.06044
 6.01598
 5.90951
 5.97186
 5.87563
 6.11048
 6.02363
 8.18772
 2.68179
 11.2533
 6.05339
 6.36527
 10.9068
 5.9382
 6.15104
 2.26725
 6.62148
 6.09969
 7.35349
 0.476708
 6.36304
 6.08245
 5.88287
 3.60203
 2.6568
 5.86168
 6.00937
 6.0151
 10.2742
 3.26216
 6.06154
 6.04842
 6.05581
 1.17303
 2.52645
 7.26495
 6.21566
 5.97274
 5.92213
 5.93794
 6.05664
 6.04277
 5.92581
 6.56085
 4.97799
 5.99532
 6.01358
 4.55106
 0.491871
 2.08452
 1.37592
 6.17565
 6.15856
 5.87046
 6.04199
 6.02786
 6.35292
 6.13452
 11.6564
 6.01159
 5.88064
 6.15621
 6.01563
 2.71011
 6.65618
 6.72219
 1.46572
 6.08733
 1.42713
 5.96201
 6.06982
 6.56225
 6.01746
 6.73748
 2.97373
 4.7266
 0.809712
 2.77686
 5.92121
 5.93202
 5.87037
 0.480382
 5.75931
 11.2234
 6.13747
 6.09069
 5.88246
 5.92711
 5.88858
 6.56113
 6.66642
 6.58202
 0.701085
 4.57607
 6.0181
 6.50234
 6.61039
 0.976889
 5.87203
 6.07578
 6.03215
 6.41914
 6.03729
 6.42737
 2.86979
 1.82602
 5.9717
 3.81172
 0.951517
 5.72779
 1.90214
 5.8833
 5.82326
 1.26212
 1.97483
 5.84939
 4.54262
 5.98543
 6.02316
 0.447463
 5.87309
 6.24714
 5.92702
 1.60404
 5.92257
 5.82333
 3.39529
 5.97201
 7.46899
 5.973
 2.68706
 1.70109
 5.90965
 2.43671
 4.36495
 2.54604
 5.80933
 5.86146
 6.07434
 6.56451
 2.89603
 6.44806
 5.771
 6.63811
 6.65746
 5.99459
 6.00952
 5.88334
 5.91744
 6.03889
 6.70105
 1.67872
 6.34933
 6.55494
 5.99112
 6.55942
 2.85879
 5.98221
 6.66007
 6.07852
 6.11718
 6.01621
 6.72747
 6.70043
 5.89644
 6.08528
 6.58343
 6.6639
 2.277
 6.08225
 6.5284
 5.84464
 2.34918
 1.66991
 5.8928
 4.03814
 6.07329
 6.03703
 3.09293
 6.06201
 3.0943
 5.97884
 5.88264
 6.01644
 5.95028
 4.44342
 5.92591
 6.46557
 5.82229
 5.97495
 9.71203
 1.87374
 6.32484
 10.0982
 1.09918
 6.58627
 1.39452
 4.03076
 5.92377
 7.58767
 3.85015
 2.55567
 5.96143
 6.03753
 6.08687
 2.67362
 1.06705
 7.88912
 5.97386
 5.99941
 7.30841
 7.37223
 5.8478
 1.77033
 6.01336
 5.93799
 6.04977
 1.25408
 6.18958
 5.92736
 6.48953
 2.21115
 5.97366
 6.54213
 1.91832
 5.89296
 0.666292
 6.0946
 7.43691
 6.53381
 6.55505
 5.88584
 6.02598
 5.9294
 6.32088
 6.0788
 6.34234
 6.5397
 7.57601
 6.49274
 6.61574
 6.0777
 6.04489
 1.84561
 14.0581
 5.94116
 6.47426
 6.03881
 6.21143
 5.9307
 5.98752
 6.05378
 1.82562
 6.45489
 6.04418
 2.05205
 5.91581
 3.95882
 6.04637
 6.2178
 4.98913
 0.673389
 6.57858
 6.15234
 5.74458
 6.00504
 5.96004
 1.65556
 6.00201
 6.52332
 3.64879
 0.723514
 1.55682
 6.04665
 6.58995
 5.87716
 6.04226
 6.02056
 5.86281
 3.08715
 6.06167
 5.93243
 4.508
 1.99198
 6.64145
 6.08605
 6.24525
 5.79714
 6.00724
 5.90382
 5.82762
 6.50228
 9.69134
 3.42403
 2.69266
 6.08967
 6.89601
 5.99547
 6.6019
 2.67059
 2.04353
 2.13206
 5.91504
 6.15674
 6.04281
 6.08245
 8.15567
 2.01774
 6.02183
 6.03899
 6.07714
 6.62933
 3.39125
 6.59042
 1.75815
 5.96158
 5.97
 5.9163
 6.00787
 5.91195
 6.16944
 5.93882
 6.32684
 3.2565
 0.514546
 0.563725
 3.2176
 2.5491
 5.92735
 5.9146
 4.73894
 6.02845
 6.06641
 0.601226
 5.86458
 1.56539
 6.55861
 6.49779
 5.95595
 6.11467
 6.02315
 2.59633
 1.33889
 6.06731
 6.08413
 5.97297
 5.91502
 1.30246
 6.44785
 6.03631
 0.58442
 4.33536
 5.7314
 6.14685
 6.0132
 5.87959
 1.15146
 4.63487
 4.53192
 6.12228
 5.02561
 6.09411
 11.4651
 4.7275
 6.11468
 6.00584
 6.2157
 7.47945
 6.52377
 2.22349
 6.44857
 2.2475
 5.72392
 9.16171
 6.02826
 5.99998
 5.82083
 5.98702
 0.881948
 6.72266
 6.59361
 2.2928
 6.5589
 5.94904
 5.76296
 2.68089
 5.69774
 1.63909
 6.02939
 0.761082
 2.82916
 2.56054
 5.98808
 5.37381
 2.68256
 5.671
 7.01181
 5.08789
 6.68071
 6.07465
 6.69501
 5.85642
 5.90192
 7.43125
 1.35914
 6.10819
 5.87556
 2.5121
 6.51669
 6.06799
 6.53212
 1.6256
 2.06256
 5.92766
 6.56551
 5.95366
 5.94036
 1.60367
 5.91679
 5.86387
 6.62757
 7.50978
 1.38868
 5.95064
 11.9347
 6.66784
 5.72045
 6.036
 6.58371
 6.85227
 5.84859
 5.19186
 5.89178
 5.33457
 12.9641
 5.84952
 6.95509
 5.2183
 10.6286
 1.88337
 6.13343
 5.94485
 6.12901
 6.70188
 1.43061
 3.9614
 5.95419
 1.93947
 6.64897
 6.79295
 5.97158
 2.15231
 6.57589
 6.18792
 10.4375
 3.25526
 5.17795
 5.57059
 7.16262
 5.94874
 6.06383
 5.97891
 6.45406
 5.89227
 5.96235
 5.99808
 6.06487
 6.15294
 6.71471
 1.58231
 5.29043
 4.5702
 6.04701
 5.93574
 5.93543
 6.03608
 1.09792
 11.468
 2.50871
 5.9617
 1.01929
 6.54664
 0.544522
 6.01772
 6.05399
 6.00698
 7.28353
 6.54006
 9.69451
 5.78225
 5.94519
 0.372363
 4.70405
 1.26011
 5.81176
 5.88225
 1.96895
 8.27931
 5.99579
 5.84917
 1.22177
 6.76221
 2.63236
 2.01072
 5.91236
 0.524145
 5.96917
 5.9894
 5.95081
 6.63624
 5.69805
 5.94051
 6.00339
 3.34883
 6.59703
 6.18057
 5.90481
 6.75792
 6.03311
 1.1488
 1.46789
 2.35575
 13.8065
 6.0363
 1.92435
 6.00633
 6.56311
 6.02271
 5.91316
 5.98487
 6.58388
 6.38158
 6.05451
 1.60747
 6.10755
 9.5767
 5.98132
 6.72944
 5.79614
 6.38193
 5.90438
 5.76281
 5.90257
 6.03259
 1.56579
 9.10604
 9.65562
 4.04491
 6.00971
 2.31477
 6.69891
 5.90999
 5.9452
 6.4523
 5.94664
 2.73639
 6.58972
 2.55286
 5.99575
 6.08309
 4.11948
 6.0756
 3.3936
 6.03168
 5.83325
 7.93971
 5.84772
 22.5826
 5.99194
 6.55562
 0.878848
 6.74652
 4.68012
 3.83083
 2.56462
 16.1443
 2.91809
 5.04714
 5.9855
 6.00198
 5.96506
 3.95132
 6.52842
 2.2614
 1.21525
 5.84238
 8.29973
 5.65997
 0.489021
 5.91508
 6.08603
 5.98045
 5.89098
 6.16563
 5.89334
 5.93655
 5.83144
 0.637022
 6.09412
 3.27231
 9.3113
 6.62099
 6.07516
 5.22469
 1.58684
 2.10881
 5.98514
 5.88223
 2.77576
 5.92755
 5.9348
 6.70436
 5.79669
 6.02779
 5.93211
 2.42945
 6.02813
 5.83001
 6.05745
 0.416485
 5.92574
 2.07581
 2.79916
 6.28057
 6.89537
 5.80459
 1.71293
 6.15108
 6.05891
 6.49366
 6.10178
 2.03522
 1.39509
 6.14009
 6.71606
 1.40357
 6.02345
 6.0625
 6.4848
 5.87801
 5.99129
 6.00508
 1.0396
 6.16904
 1.2853
 6.60552
 2.67566
 3.45473
 6.6471
 4.83247
 5.96707
 5.84605
 4.52826
 6.1275
 5.2656
 1.00796
 3.06482
 5.78688
 2.68717
 6.46965
 2.92417
 6.69583
 5.97432
 6.06116
 6.17302
 5.41959
 5.76842
 5.94001
 0.848279
 1.81394
 4.84691
 6.01842
 5.97596
 0.391331
 0.431052
 5.95416
 5.88393
 2.78198
 6.67653
 5.71518
 5.84509
 10.7242
 6.64469
 5.94183
 3.20438
 5.98508
 6.69365
 6.73199
 5.93321
 1.07187
 4.19659
 6.37738
 6.07232
 5.90019
 6.03798
 3.2745
 6.56656
 5.96305
 5.95835
 5.98825
 1.02079
 2.05596
 6.51946
 5.95555
 6.09685
 6.52935
 9.13245
 6.01084
 5.98761
 2.88174
 5.95741
 2.37352
 6.63244
 2.47277
 6.74598
 6.69201
 1.89555
 3.167
 5.84266
 3.68796
 6.00942
 6.66316
 6.02683
 11.0152
 5.9073
 6.50764
 6.0327
 6.1084
 6.39117
 2.18872
 6.07023
 0.648686
 6.61305


==> anc/Lise_TestCase.dat <==
# Lise test case:
# Upper 90 % limit for spin-independent elastic scattering of dark-matter particles off nuclei
# Mass of dark-metter particle [GeV/c^2] | 90 % limit [cm^2]
5.278295490206024176e-01	1.346879373875946886e-36
6.694329500821696310e-01	1.076992621606747964e-37
8.490249844618392716e-01	1.878539456743062635e-38
1.076797047638522242e+00	6.776401920363966004e-39
1.365674630338458595e+00	3.406340349307130671e-39
1.732050807568877637e+00	2.229351772898075866e-39
2.196716504323217301e+00	1.415035753104204504e-39
2.786040328192924687e+00	4.661599384254331521e-40
3.533464921414029902e+00	1.390703973760804501e-40
4.481404746557165808e+00	8.261052298608126157e-41
5.683653000417573153e+00	5.431120950661638879e-41
7.208434242404265113e+00	3.867995987657456878e-41
9.142275966398507592e+00	3.339533753134914156e-41
1.159491881803037927e+01	3.301554194902266898e-41
1.470554409983282618e+01	3.625665265734933414e-41
1.865067195950085832e+01	4.218997052130790453e-41
2.365417846354055698e+01	4.906227245429797053e-41
2.999999999999999645e+01	2.769556391945762373e-41


==> anc/Lise_eRecoils.dat <==
# Events within the electron-recoil band (central 80 % band) of Lise
# Energy [keV]
 37.569
 17.0981
 97.5607
 65.7304
 10.6311
 46.3392
 9.30852
 61.283
 46.6415
 6.72747
 5.96848
 19.8143
 21.1436
 81.0364
 83.2216
 52.5283
 5.93159
 6.00974
 6.6766
 6.06694
 50.4069
 93.4825
 5.7734
 6.71391
 57.1224
 50.1252
 27.4405
 57.0923
 35.1162
 81.4412
 58.9125
 5.8125
 9.95444
 5.99708
 6.72035
 51.4444
 90.5226
 49.1514
 6.45524
 33.2918
 46.703
 51.7328
 6.61466
 5.84989
 75.6895
 51.4406
 60.5586
 70.6109
 44.6878
 6.69802
 74.1551
 4.43443
 3.96261
 46.4395
 37.9933
 11.6404
 5.74986
 65.9418
 46.4778
 61.1306
 4.28676
 11.2068
 64.8849
 14.4649
 40.7922
 6.04252
 46.3528
 58.3501
 10.8739
 12.8624
 6.27989
 2.16079
 5.91803
 70.4966
 20.915
 46.3046
 13.3547
 37.0964
 6.50718
 14.3762
 64.2025
 35.1984
 1.83054
 29.9714
 6.48748
 61.0396
 30.3206
 15.7231
 11.4688
 48.2807
 97.3655
 51.2691
 79.6064
 1.4491
 48.9
 49.4613
 5.3971
 9.95453
 46.9567
 61.0998
 48.403
 18.1672
 69.8873
 5.92976
 52.5255
 0.317612
 33.6146
 3.27596
 99.1318
 13.7886
 3.74019
 45.2778
 55.1548
 92.209
 49.9352
 61.8075
 38.1163
 6.63003
 46.8912
 0.31366
 14.7037
 50.0011
 6.09636
 6.6204
 30.3783
 9.20705
 4.55182
 7.43699
 59.2619
 65.2022
 78.9699
 70.3397
 6.55325
 6.7209
 46.8266
 38.4988
 6.7257
 5.96206
 74.3096
 6.14439
 90.9696
 6.03358
 6.02887
 6.51291
 0.953918
 83.4752
 7.06562
 5.90388
 6.34298
 27.1084
 53.7536
 33.3654
 54.2199
 5.92224
 49.7059
 46.5899
 47.1192
 57.804
 34.6962
 87.1121
 79.2718
 52.0893
 68.0335
 11.4173
 13.7606
 6.54619
 10.9612
 89.276
 45.4327
 5.80867
 6.07108
 92.277
 6.01891
 78.3549
 25.7084
 19.1207
 41.2201
 49.7684
 77.7854
 46.6402
 24.1045
 27.5971
 41.4882
 52.5266
 5.38368
 78.0407
 5.9796
 93.951
 96.8949
 53.6651
 98.5935
 74.6719
 52.5367
 20.4771
 13.4323
 24.6559
 12.3625
 53.3096
 5.93729
 53.8314
 25.0076
 6.25294
 47.3391
 47.803
 28.9373
 5.90011
 52.2192
 20.9316
 46.805
 36.2197
 5.97027
 48.4546
 55.1992
 6.03563
 12.085
 5.88367
 19.7463
 93.8313
 63.8023
 43.8039
 62.0051
 44.135
 57.1505
 81.2004
 7.76333
 54.262
 8.46741
 27.9703
 18.0058
 9.39737
 48.0619
 77.2804
 19.3865
 52.0995
 58.7814
 28.3441
 51.8929
 23.8103
 64.1844
 87.7365
 60.0279
 6.72998
 69.3685
 47.1844
 42.8499
 47.5717
 76.3169
 7.59306
 12.9478
 5.93805
 5.87958
 51.1627
 6.582
 5.97808
 49.2229
 6.61346
 76.1589
 54.9443
 50.6735
 46.8228
 6.5782
 22.6119
 6.06744
 6.14813
 11.8911
 57.7097
 37.1916
 89.7398
 5.96178
 24.4106
 70.5721
 35.5369
 86.6472
 6.50729
 21.193
 5.98954
 46.8461
 5.41524
 5.95491
 5.98362
 92.1417
 36.2675
 21.388
 13.0186
 92.5137
 48.2797
 48.2278
 25.4438
 14.8538
 66.5024
 36.6808
 29.7677
 35.5307
 6.33372
 52.9329
 53.9222
 86.382
 55.895
 6.13928
 65.2627
 28.8881
 52.0461
 6.65974
 91.9549
 5.95912
 6.03837
 5.90392
 29.5943
 46.627
 81.4819
 91.8322
 78.7437
 7.2868
 53.2954
 48.4567
 38.8866
 89.0655
 53.3123
 77.3527
 5.9887
 24.7272
 6.30402
 67.37
 28.2115
 67.4568
 5.83537
 91.6417
 6.16504
 28.7471
 92.7385
 3.09737
 27.8672
 5.9669
 42.6127
 9.2142
 26.5853
 64.417
 51.7586
 5.90305
 6.12296
 5.88522
 19.4846
 29.7851
 55.717
 2.43411
 50.3106
 6.0207
 5.83382
 48.6714
 25.0516
 58.2117
 43.5503
 78.6149
 73.7235
 70.1541
 3.17
 49.7249
 81.0114
 73.7409
 42.7212
 33.2495
 9.02558
 47.5812
 5.8302
 14.0403
 46.3038
 43.9136
 78.5188
 38.2161
 3.6426
 53.4512
 28.9121
 3.12
 43.2173
 88.1689
 51.5419
 9.58466
 48.786
 40.9502
 67.5201
 5.80342
 63.5577
 6.09039
 59.4226
 74.7278
 5.87534
 31.2216
 34.7937
 5.94969
 26.3263
 46.8239
 6.10854
 2.80629
 62.4456
 83.465
 0.382318
 29.8359
 6.02687
 48.2336
 5.90894
 16.6132
 45.4674
 5.97462
 48.1151
 83.5793
 24.6893
 55.6446
 6.62443
 5.88134
 5.93352
 52.2509
 5.92715
 30.9301
 83.1219
 28.8221
 65.1921
 21.3496
 56.6812
 49.0714
 99.4559
 13.0991
 94.8143
 47.5876
 6.45461
 43.683
 6.41789
 48.2462
 3.49014
 50.7938
 47.1711
 33.0779
 22.8231
 53.6111
 6.62389
 20.806
 6.06403
 74.3225
 86.0082
 4.85143
 6.4674
 49.723
 99.7376
 13.4296
 5.94093
 54.1448
 47.7766
 64.7992
 6.62321
 53.3265
 93.862
 74.6995
 21.8969
 38.6754
 81.5062
 42.8874
 61.2842
 60.7316
 18.7708
 69.2664
 95.4921
 5.80712
 6.45365
 37.2906
 8.52742
 5.87908
 51.8701
 49.6544
 29.4056
 6.52808
 6.56234
 61.2651
 66.4571
 51.0817
 6.69445
 46.293
 36.0185
 6.0405
 13.2039
 50.5674
 4.48319
 6.54113
 76.1866
 51.3337
 55.287
 2.17597
 6.42541
 6.09672
 72.9405
 52.9763
 5.90822
 64.9427
 80.977
 12.3567
 89.6804
 17.1039
 80.4821
 19.1465
 41.1139
 5.83567
 5.91165
 84.7345
 49.8039
 6.61953
 6.44484
 5.90229
 94.7145
 58.4801
 47.8382
 5.12758
 7.10619
 5.98788
 92.3063
 37.0647
 54.5946
 62.839
 13.5316
 5.97169
 17.7174
 76.4207
 55.6886
 49.2817
 10.6233
 49.2341
 29.5295
 19.8366
 52.208
 13.3576
 6.07791
 50.3587
 11.5545
 21.004
 46.1289
 6.00837
 51.0628
 5.97144
 33.1934
 4.17429
 7.76911
 2.52018
 37.2068
 6.67045
 48.6182
 19.4278
 54.6184
 13.8494
 49.6449
 84.7318
 49.47
 6.16989
 46.1867
 18.9233
 81.2424
 47.9702
 6.58097
 5.92363
 39.1781
 62.0664
 47.6757
 19.1187
 51.5449
 45.1619
 41.7385
 22.0707
 63.4385
 18.1378
 2.72177
 25.3281
 50.5902
 46.5289
 6.4403
 26.909
 13.9874
 98.0845
 2.78274
 47.3215
 98.4294
 63.9343
 6.51206
 6.13255
 84.3417
 9.63894
 23.4606
 57.1449
 0.581063
 48.3817
 54.557
 11.0791
 6.56404
 90.4073
 5.82459
 6.00601
 50.1401
 6.0507
 3.89452
 24.6333
 77.7783
 1.62408
 50.2746
 35.3012
 18.4391
 8.0973
 5.20113
 5.87727
 25.8855
 25.9445
 86.8122
 5.79819
 6.08371
 5.76668
 53.9286
 5.96864
 56.6996
 56.7137
 91.8349
 47.8047
 50.6714
 41.1557
 14.8408
 35.4358
 23.4713
 5.9127
 5.97005
 5.88467
 90.3069
 4.97481
 54.4325
 53.1066
 45.3951
 22.9493
 6.62057
 10.0518
 5.81282
 92.9282
 51.4363
 27.2911
 6.63577
 6.55993
 48.8558
 5.83247
 33.6929
 6.00739
 69.663
 41.2834
 54.4227
 75.1367
 48.3084
 11.0618
 75.3559
 5.88748
 35.3491
 7.36927
 47.1706
 6.54038
 6.03035
 6.54423
 67.9926
 5.84133
 34.5404
 2.09618
 6.54204
 32.7341
 53.7296
 64.5109
 6.44924
 13.1506
 1.0442
 81.3514
 56.2208
 35.4954
 37.5045
 49.9374
 6.27231
 55.7533
 12.6781
 47.6415
 66.1268
 19.0912
 12.8935
 1.7563
 5.93498
 47.5208
 51.1165
 91.8384
 50.0295
 47.7265
 9.22976
 53.8235
 7.49702
 48.9929
 50.5273
 6.40893
 19.0763
 11.1806
 54.7418
 5.98428
 5.98547
 6.12931
 48.7872
 13.333
 49.0669
 54.0511
 6.78984
 31.8303
 49.0795
 24.4669
 72.978
 85.3275
 23.7641
 10.8356
 64.4642
 6.48388
 26.3903
 40.3329
 29.4551
 47.5216
 6.66762
 6.1002
 17.0702
 7.85331
 36.1951
 6.04548
 31.0496
 87.7096
 77.1745
 73.7967
 13.0732
 52.36
 49.1011
 6.41144
 19.3067
 25.474
 46.8385
 47.4879
 49.3974
 18.0467
 17.2323
 69.7128
 3.10214
 45.6176
 86.6423
 5.86529
 5.89557
 49.4497
 6.02588
 6.40261
 58.5143
 18.305
 46.9429
 55.7872
 73.5566
 47.4033
 49.7531
 83.5704
 24.0268
 4.18346
 53.8913
 5.92984
 14.1091
 41.054
 5.99342
 35.7784
 46.6979
 48.6673
 36.7465
 19.4611
 74.1769
 6.52776
 75.9548
 47.437
 51.6007
 6.01781
 6.63521
 29.7823
 46.1092
 51.639
 14.5552
 5.8581
 72.0142
 11.3151
 49.0864
 60.8407
 44.4585
 56.6175
 46.5317
 10.8265
 46.9462
 52.1278
 48.9967
 95.8898
 5.84527
 5.91847
 47.1712
 50.6579
 51.2454
 3.06026
 76.5135
 50.6921
 61.611
 40.3644
 99.1731
 42.0877
 53.9525
 46.624
 91.8678
 53.4135
 70.9031
 15.8109
 6.00622
 25.4315
 4.64985
 47.0267
 15.3453
 6.05836
 42.6614
 69.5266
 89.6445
 6.6079
 98.7028
 54.1575
 5.97099
 47.3732
 2.87188
 97.3679
 53.0413
 48.2558
 6.08301
 6.10049
 68.269
 39.414
 49.0949
 26.5267
 43.0737
 33.6119
 64.2994
 93.9399
 31.0601
 51.0903
 23.4893
 48.9376
 23.6509
 65.4113
 24.6526
 31.6837
 6.59595
 14.5988
 6.68821
 48.9619
 6.05971
 65.2118
 70.1595
 72.3638
 93.2834
 46.037
 5.91959
 64.8916
 16.2546
 99.6607
 2.44887
 35.5996
 66.3677
 5.9288
 58.3608
 54.2929
 91.4785
 47.2274
 5.14912
 1.73249
 69.5391
 42.2779
 6.60252
 35.8983
 21.8388
 81.7846
 10.1332
 30.1859
 47.0175
 76.2739
 6.43241
 98.1634
 47.7169
 50.11
 48.1879
 46.4579
 52.8223
 5.99202
 6.03733
 7.12494
 47.1964
 39.1015
 5.93953
 99.2692
 6.05668
 35.5555
 30.596
 5.94101
 47.4318
 21.3298
 47.6494
 87.2072
 5.96359
 51.2952
 30.501
 51.0013
 48.9033
 25.8825
 27.2877
 17.0742
 78.9779
 24.3149
 31.2207
 29.9577
 29.9961
 50.914
 33.071
 5.91743
 79.466
 6.51302
 57.1706
 23.0596
 45.5833
 75.7302
 18.4092
 6.60758
 68.1392
 5.97623
 49.2406
 78.2473
 79.452
 20.9805
 79.4442
 80.3932
 92.9936
 34.7027
 47.3416
 50.754
 52.4602
 65.2016
 53.5363
 66.1079
 53.9656
 91.6342
 99.4686
 49.5737
 12.3955
 9.95085
 6.01347
 65.4701
 4.87479
 27.1781
 48.3888
 6.17593
 21.4124
 58.3231
 11.1474
 13.0871
 6.00264
 64.8022
 5.66318
 12.6008
 6.09405
 0.694737
 46.7449
 36.7789
 50.0975
 53.2382
 49.7669
 46.321
 34.1448
 62.9
 12.2859
 6.00794
 87.1402
 10.9908
 13.264
 54.0054
 6.51043
 8.68018
 35.0527
 6.4626
 51.2915
 5.97715
 50.5752
 15.3935
 55.6057
 27.1412
 2.69682
 9.69337
 5.89598
 5.85944
 12.0005
 52.5063
 27.9772
 60.0252
 46.216
 3.96057
 6.12312
 92.0436
 6.0057
 50.1911
 49.3946
 5.89012
 11.8436
 49.8895
 5.94615
 52.2034
 12.637
 27.6289
 6.01852
 46.2329
 6.62864
 53.8209
 7.27956
 46.0733
 5.96984
 18.2024
 27.88
 6.0459
 47.5472
 56.2496
 65.3262
 5.99863
 47.3884
 48.5136
 2.73391
 6.01106
 9.58955
 3.04483
 5.78475
 5.98405
 6.2506
 5.88401
 6.11949
 52.104
 48.4259
 13.6416
 6.04144
 48.5132
 42.9121
 6.24676
 5.96284
 45.405
 55.8881
 41.0265
 5.92067
 37.759
 5.85152
 9.54848
 53.26
 27.4823
 20.746
 6.65384
 5.96976
 59.4834
 56.4875
 18.5658
 74.3518
 6.04324
 5.97252
 28.6383
 20.0469
 77.7139
 46.3167
 64.239
 44.6998
 6.68857
 13.9162
 48.166
 29.5604
 39.8251
 5.87154
 16.6866
 77.5225
 28.6555
 10.8106
 48.6468
 28.1388
 46.6946
 33.0071
 92.0162
 46.1803
 12.1255
 81.3237
 72.5289
 48.6573
 9.30425
 5.99987
 60.3597
 63.2853
 39.9277
 85.3952
 93.5208
 50.0968
 1.0639
 70.3317
 48.7711
 18.7518
 83.0358
 69.8223
 12.5925
 24.9361
 6.45841
 48.5493
 69.7638
 37.3038
 46.6824
 4.23635
 6.52923
 46.8536
 5.84239
 5.81828
 46.726
 56.9989
 29.3162
 8.79471
 6.55216
 47.0049
 48.9728
 4.09627
 4.23011
 50.1688
 60.8381
 62.8171
 3.27295
 56.5072
 14.9384
 6.64096
 81.1798
 73.5221
 5.96422
 6.46887
 5.99218
 24.8724
 47.1063
 6.1135
 50.4096
 45.327
 85.5962
 64.4401
 49.2986
 46.8254
 5.87882
 6.12456
 5.94769
 56.1548
 5.99129
 14.4289
 87.8045
 84.7849
 68.1514
 46.693
 50.0531
 48.1342
 48.32
 15.1764
 10.5849
 62.0878
 18.2842
 49.1463
 65.7278
 26.2185
 42.2222
 23.4113
 14.0484
 12.272
 12.1125
 82.6703
 26.0197
 52.581
 53.4537
 52.732
 5.99596
 2.91052
 80.4177
 59.0298
 36.1752
 25.7105
 69.2141
 49.735
 32.5582
 19.7699
 6.31008
 68.0247
 50.6394
 13.247
 81.3245
 27.5984
 5.94979
 6.05076
 93.4324
 98.2501
 94.3091
 66.1143
 29.3445
 38.5614
 51.8048
 60.205
 51.5379
 48.8849
 41.5855
 5.94549
 6.02324
 14.0398
 53.5568
 75.6506
 24.3485
 25.2192
 48.9533
 7.06876
 6.02531
 60.1302
 50.89
 38.6617
 6.64786
 6.59984
 32.1766
 46.9943
 51.4455
 6.02066
 46.3599
 61.8149
 5.89948
 37.4361
 49.702
 6.12847
 58.0706
 48.3175
 14.0107
 5.97647
 47.8726
 49.9091
 15.3471
 47.4335
 73.8235
 45.8017
 33.2364
 59.5538
 5.96808
 64.8151
 30.4786
 18.1318
 11.8129
 51.5038
 49.0265
 23.9095
 6.0781
 58.1003
 49.261
 47.536
 32.4383
 6.01678
 50.6738
 20.6594
 13.1092
 6.59629
 6.00655
 6.35837
 46.5637
 38.2339
 46.0864
 6.03781
 51.3046
 33.556
 1.80402
 6.46108
 53.975
 91.5978
 19.7755
 19.8468
 6.05128
 50.0483
 47.2436
 6.07195
 82.2764
 21.6723
 56.1703
 46.2236
 5.78467
 23.1893
 90.6087
 35.6696
 2.44001
 13.3436
 21.0655
 5.93717
 5.74738
 48.2939
 39.8994
 28.8103
 53.3436
 48.647
 6.98443
 97.6666
 78.097
 46.2581
 31.5222
 6.0788
 5.00089
 11.8825
 11.4455
 6.03985
 5.88853
 50.3465
 49.1809
 57.2487
 47.9132
 13.5118
 88.9572
 49.3652
 52.6455
 84.1615
 95.5497
 13.6495
 15.153
 59.5046
 5.98381
 46.7781
 6.71598
 35.3416
 1.55063
 23.5963
 57.2708
 15.2636
 46.4142
 3.05835
 5.99914
 59.0466
 6.6218
 54.1029
 53.2123
 48.4512
 68.8109
 82.0705
 56.4611
 53.2667
 75.712
 91.2769
 58.231
 57.1135
 5.90761
 57.5852
 87.5439
 47.2372
 0.867811
 51.3734
 51.9149
 68.9271
 52.1265
 7.6332
 48.6308
 56.5892
 50.2831
 13.5832
 6.62382
 61.2692
 48.6057
 6.7195
 46.9933
 6.10053
 51.1459
 92.5896
 79.1157
 62.8888
 52.9867
 50.8397
 45.936
 85.7362
 6.55365
 65.0597
 46.9587
 9.65912
 36.0295
 1.5821
 48.4346
 74.9885
 4.23417
 63.1083
 6.0796
 10.8645
 47.1519
 52.668
 17.8034
 23.2886
 49.5458
 63.9301
 16.1761
 6.07238
 19.1105
 5.84079
 59.7741
 49.6732
 5.72367
 13.1608
 6.20011
 45.3371
 60.8743
 75.3929
 51.9359
 16.4976
 5.90816
 46.7252
 56.6832
 99.5959
 5.90217
 40.2423
 54.0322
 32.7169
 91.4362
 46.1277
 9.10498
 10.0162
 11.1949
 53.5659
 6.48106
 40.6986
 39.4842
 70.6988
 6.13196
 5.9836
 49.8687
 50.0826
 6.62132
 48.8332
 88.6829
 47.1142
 5.86167
 62.7507
 50.3424
 5.95033
 98.9705
 26.9784
 96.5941
 71.9708
 53.8182
 16.2415
 50.5653
 74.6796
 52.5208
 36.0088
 6.09847
 73.3877
 47.8579
 55.8239
 45.5236
 25.2925
 34.0272
 6.02797
 28.0324
 94.2525
 50.7757
 6.47729
 6.01859
 37.7314
 38.5429
 18.4804
 49.3037
 19.416
 1.7862
 11.6008
 47.0996
 27.3638
 52.4544
 6.15359
 95.7592
 51.0459
 6.62884
 59.3816
 61.4501
 10.4462
 99.628
 86.6385
 25.8133
 49.2309
 4.95791
 46.9626
 47.077
 48.1253
 7.72342
 30.4876
 6.46562
 6.05739
 48.3751
 6.66816
 5.94915
 39.5691
 76.8117
 52.7874
 43.3902
 6.06923
 85.7242
 13.8234
 52.425
 48.7766
 30.0322
 89.6012
 51.0206
 5.92616
 5.84006
 48.6984
 38.1429
 6.58614
 73.422
 6.42712
 5.87202
 23.5544
 8.82798
 97.2078
 6.13677
 5.92167
 8.57436
 52.4857
 11.4665
 45.3526
 10.8474
 5.87432
 46.0032
 48.7595
 5.66391
 88.8856
 48.5294
 14.597
 71.2323
 49.6121
 44.6975
 69.7286
 81.6782
 49.0373
 59.1492
 76.1729
 76.7832
 85.1659
 82.2018
 5.8292
 6.52126
 30.2387
 7.47506
 93.9228
 6.48209
 46.883
 28.2568
 6.03627
 75.7322
 74.8073
 49.7801
 31.1522
 84.8016
 50.6405
 20.0176
 4.77454
 24.3523
 84.405
 12.3248
 50.5546
 45.8113
 37.0578
 34.6981
 40.0363
 15.2073
 50.2597
 13.0696
 6.64007
 45.7
 84.9819
 6.61953
 74.3652
 55.8393
 37.5694
 6.06513
 7.00828
 58.2646
 46.1585
 2.76842
 5.95825
 50.2543
 34.8497
 11.7244
 52.0996
 78.8447
 6.17864
 35.8593
 3.65945
 48.7736
 32.8232
 47.9887
 45.9629
 10.6546
 36.6904
 6.01948
 6.64155
 61.9539
 53.5995
 98.3433
 47.0253
 86.6035
 47.3421
 54.1353
 5.96949
 5.81965
 65.1
 52.8713
 45.9567
 46.3494
 64.4154
 6.07104
 6.0014
 11.63
 5.95685
 94.9368
 6.11137
 47.8522
 12.2096
 91.3204
 80.2279
 82.7125
 5.97129
 14.5034
 84.6675
 43.2713
 6.01344
 75.3771
 5.90831
 29.0377
 49.8547
 48.1955
 6.16226
 32.1327
 53.1319
 6.68843
 89.3453
 47.1902
 3.81034
 98.4333
 47.3417
 70.8781
 52.7078
 26.5975
 54.7323
 58.5162
 25.2513
 29.5044
 55.9237
 49.1421
 6.4983
 46.9642
 18.0295
 57.871
 2.49777
 46.8409
 48.9161
 73.0944
 3.21989
 65.3592
 54.0572
 5.98403
 6.0415
 40.2898
 49.6275
 5.98991
 6.72196
 15.6859
 50.0169
 97.5963
 36.6425
 52.7297
 49.2288
 48.7796
 12.2022
 5.85494
 48.5052
 6.08153
 46.4615
 5.94901
 6.11248
 59.2915
 40.405
 55.581
 65.985
 89.1355
 17.914
 60.4756
 76.5832
 53.9123
 88.071
 16.7135
 5.92508
 53.3015
 50.5952
 44.6218
 6.60967
 5.947
 76.8885
 87.9273
 6.96842
 54.0776
 63.8357
 75.1928
 5.98876
 25.6434
 88.1676
 24.6067
 47.3556
 71.4128
 47.4647
 61.8185
 54.4287
 9.83383
 18.0861
 6.12785
 46.448
 52.1131
 49.5078
 15.0255
 6.01725
 5.63346
 62.9587
 49.9238
 5.82658
 14.1251
 46.8788
 15.5579
 52.8772
 15.3209
 90.589
 6.56265
 47.9885
 5.90009
 10.975
 6.11274
 43.1975
 29.6232
 13.8671
 98.4029
 8.53108
 48.7101
 5.97167
 51.492
 46.1027
 11.8807
 53.5805
 5.97955
 6.17436
 21.6692
 84.6385
 5.94302
 47.5452
 13.0427
 6.09965
 47.1832
 80.0622
 5.89211
 49.9404
 22.2332
 50.0094
 47.8831
 86.1519
 18.1284
 49.4211
 89.9477
 5.8099
 52.2332
 5.98993
 95.0814
 0.671912
 69.418
 32.9086
 5.84852
 10.2944
 49.5201
 5.94491
 6.12338
 46.2858
 71.2383
 12.2727
 30.1222
 11.8538
 11.0089
 50.0613
 25.2177
 46.9533
 3.65909
 6.58691
 47.6416
 66.6278
 6.5843
 3.21839
 93.7251
 51.7628
 46.4431
 5.82467
 17.3436
 50.4657
 47.0665
 5.97301
 84.961
 22.9804
 64.4644
 6.06086
 5.92809
 28.5823
 5.90804
 89.1725
 31.325
 30.4522
 36.6312
 57.1536
 47.555
 7.71395
 47.2888
 49.0289
 83.9487
 5.90607
 6.67745
 87.0075
 75.8649
 6.00277
 12.369
 57.2334
 50.0339
 76.7472
 36.022
 5.98358
 99.3096
 6.19605
 86.6538
 48.4952
 93.215
 6.48202
 85.3944
 6.15919
 5.97542
 93.0961
 55.9889
 48.4159
 74.0359
 89.8464
 46.6178
 3.13436
 71.4057
 90.8284
 5.99401
 22.6607
 52.9083
 5.87592
 58.3799
 28.9596
 25.0477
 6.06852
 38.9063
 48.5915
 72.5663
 50.34
 53.529
 46.3349
 10.2327
 6.07587
 1.51961
 48.9814
 32.3895
 26.5643
 52.3929
 27.469
 6.63149
 50.9463
 6.11344
 39.7492
 51.9991
 14.5802
 46.3287
 12.1485
 67.6564
 11.2139
 47.3168
 6.57612
 88.0504
 64.6598
 53.7268
 5.84846
 71.9912
 5.95497
 12.0895
 81.3139
 1.401
 60.7841
 53.0265
 1.3107
 32.2001
 32.8121
 71.9725
 47.7446
 33.5466
 46.9165
 5.99479
 2.61219
 15.2073
 52.0709
 37.5788
 87.1246
 2.51323
 78.7994
 6.09699
 96.3518
 56.8799
 6.0113
 5.9666
 46.3483
 0.873657
 6.74894
 5.98166
 90.8456
 6.66079
 48.9328
 49.14
 13.3004
 8.65982
 89.5587
 8.44706
 47.2212
 3.66978
 54.3586
 6.00126
 26.0446
 17.719
 49.1658
 15.0613
 55.1983
 8.42374
 54.4018
 47.1907
 44.7106
 55.391
 90.9572
 47.7042
 6.12043
 92.2952
 55.3982
 96.7059
 31.9252
 14.9126
 55.2078
 49.5537
 48.6103
 5.965
 89.4099
 46.0392
 52.4813
 6.12038
 61.1009
 6.5658
 22.5587
 91.6296
 55.2026
 56.3792
 76.9802
 6.58482
 85.8021
 47.0343
 45.9751
 10.3088
 22.785
 6.00278
 40.8466
 51.369
 6.02398
 39.6817
 19.6087
 18.0529
 53.1296
 58.3961
 76.2837
 1.28988
 41.3397
 6.55678
 6.18791
 69.6641
 6.56451
 8.94228
 48.7417
 6.66326
 50.8713
 50.396
 50.6249
 53.3096
 30.3736
 46.8962
 5.94589
 77.0481
 5.87928
 23.1473
 13.8038
 76.4561
 53.4266
 41.4466
 93.6233
 6.54642
 47.9689
 45.6213
 2.62431
 46.1252
 4.87548
 37.2027
 62.5877
 86.4163
 8.64948
 16.3379
 5.92378
 21.8156
 6.02718
 5.21425
 47.789
 51.911
 64.9089
 5.79658
 32.0361
 19.9361
 48.7982
 32.0853
 93.4951
 6.69578
 6.11371
 97.2024
 10.2315
 6.57579
 3.71248
 20.8316
 46.4571
 51.875
 4.5545
 49.9699
 3.85044
 49.1265
 52.2335
 5.95394
 54.8471
 6.09795
 6.03291
 80.7044
 6.02833
 69.8819
 54.789
 82.9018
 6.13561
 6.70927
 48.8767
 49.7017
 5.89875
 54.5657
 5.97526
 29.6417
 96.1387
 82.8622
 74.0081
 96.0906
 5.76049
 56.3348
 53.3194
 68.3885
 48.7094
 93.9857
 72.5128
 5.90344
 95.1097
 38.5826
 96.7689
 62.2496
 6.09796
 6.04942
 22.0683
 57.1776
 6.05873
 55.7417
 1.57965
 56.0531
 38.1754
 4.73069
 54.8093
 14.9313
 5.98533
 51.7844
 48.0617
 52.1533
 6.56221
 6.56483
 6.01334
 65.5041
 36.4997
 52.1012
 6.51001
 5.91388
 54.4579
 68.752
 6.01977
 35.0699
 46.6419
 19.5972
 6.10225
 86.8798
 49.8656
 26.106
 31.4223
 34.5894
 5.89282
 42.1099
 6.04165
 31.52
 50.6857
 6.08936
 5.96283
 53.905
 90.7645
 12.5593
 95.9966
 51.4757
 21.1487
 2.83033
 17.5813
 6.03725
 45.7982
 11.9179
 45.2732
 34.6357
 16.6817
 58.1111
 40.0397
 46.6803
 78.8003
 33.7402
 33.8926
 49.4303
 5.99817
 52.1995
 83.2983
 6.69339
 51.077
 86.5477
 5.94134
 46.0128
 33.9067
 44.2239
 5.99373
 12.7001
 10.6911
 34.616
 57.3979
 14.8757
 79.1808
 45.4097
 27.5151
 36.6794
 7.21519
 5.95785
 55.341
 48.5126
 5.88976
 5.97329
 9.91089
 55.5895
 90.5639
 54.6857
 89.4719
 93.0653
 48.9259
 7.61578
 3.60014
 37.6774
 32.8411
 17.2872
 6.53887
 47.1302
 6.00059
 28.3663
 6.41011
 5.92148
 2.95473
 7.78343
 5.86707
 11.3857
 5.99341
 29.1361
 66.3428
 5.94054
 89.1491
 23.3713
 18.926
 5.77188
 6.48349
 50.9984
 47.0602
 59.4754
 69.8523
 55.6879
 30.7337
 12.2733
 19.1787
 52.0407
 7.26542
 81.2627
 21.2326
 50.4597
 72.4487
 48.5436
 9.59283
 47.8717
 54.0378
 6.54735
 49.3403
 22.5384
 95.8898
 51.2801
 99.0754
 77.7677
 6.1956
 65.0975
 54.602
 57.4114
 6.07521
 58.7706
 6.52907
 5.83197
 47.5611
 84.6519
 96.9761
 31.1096
 16.3418
 71.2483
 6.99339
 48.3475
 83.9946
 60.7166
 5.91346
 60.3365
 71.9117
 47.6182
 6.0429
 73.0566
 6.04646
 32.8044
 46.5179
 95.4559
 5.98114
 23.468
 2.10813
 57.6065
 23.8171
 48.1788
 6.65271
 49.5315
 5.9608
 5.85205
 49.0113
 47.119
 52.9275
 5.87235
 6.62503
 6.10731
 4.8854
 93.5719
 28.7735
 83.5007
 5.87899
 54.4646
 17.2884
 42.4388
 65.2714
 20.9013
 72.199
 90.8831
 59.4024
 54.4237
 47.2852
 44.4407
 46.806
 45.8584
 5.8779
 57.9253
 6.10481
 52.2875
 6.04239
 55.276
 5.97732
 13.2487
 54.2508
 41.9862
 68.3528
 64.5658
 67.6293
 6.64878
 5.03259
 49.4442
 5.39664
 3.77385
 47.0217
 15.8619
 2.37512
 58.0639
 66.4807
 6.01306
 36.5217
 48.3088
 0.981831
 45.5421
 74.5698
 6.09538
 49.7957
 5.97531
 48.4108
 50.2532
 6.39761
 53.5965
 13.2183
 81.5574
 46.1599
 65.7561
 48.9198
 55.514
 5.7382
 17.5407
 27.6593
 10.8355
 47.2229
 51.7893
 8.33385
 5.89827
 30.6974
 6.79217
 21.9988
 54.1462
 5.89462
 35.2836
 55.8691
 47.4378
 2.92404
 53.1493
 32.5325
 6.03773
 6.10403
 96.183
 26.4658
 5.97465
 6.56919
 6.36888
 34.1578
 56.9715
 81.0296
 15.0393
 47.4666
 41.0903
 45.1981
 42.8522
 6.69108
 6.07534
 27.2105
 32.0493
 39.7797
 50.6277
 48.7132
 46.7906
 48.437
 47.5472
 33.2095
 5.96132
 13.0507
 5.56409
 49.7565
 5.85584
 53.4528
 51.5266
 57.0984
 71.055
 54.32
 62.5422
 14.3161
 15.9801
 54.073
 55.6766
 48.1611
 62.7158
 31.3457
 38.9868
 88.9368
 17.3945
 5.88967
 50.103
 5.99408
 57.702
 52.7284
 49.4189
 95.8383
 28.8179
 23.4535
 12.9124
 46.3765
 46.6115
 32.5072
 32.482
 6.51688
 35.9444
 58.1913
 95.1488
 91.8458
 89.2805
 14.4653
 17.3674
 90.2923
 11.7462
 48.7149
 6.51759
 53.2431
 56.3458
 64.985
 6.11174
 58.1385
 18.9287
 61.2726
 36.8469
 27.1435
 42.7493
 92.1299
 29.4696
 31.3374
 44.3116
 78.599
 92.2675
 6.50151
 30.4729
 19.3039
 3.66563
 63.5712
 59.671
 6.18271
 7.59491
 6.39289
 90.7631
 5.97761
 53.9671
 27.0767
 53.8021
 52.1105
 47.1504
 5.19931
 5.70121
 46.594
 50.3082
 27.0063
 61.9323
 6.59114
 46.8368
 24.7773
 6.62633
 14.2967
 30.8965
 46.9943
 49.1343
 65.6717
 99.6354
 48.1832
 6.09182
 48.4524
 91.9082
 75.2047
 93.6426
 10.3887
 48.9104
 94.252
 49.975
 48.0996
 61.0736
 64.1998
 5.87498
 6.00582
 83.3955
 21.4065
 47.8738
 2.66172
 20.6234
 47.454
 3.82176
 6.67173
 4.67982
 55.099
 6.49296
 5.94012
 75.6818
 70.353
 75.4216
 49.0249
 6.03906
 89.4571
 14.7402
 8.03587
 6.0412
 49.6324
 6.54699
 78.3821
 55.8317
 54.9904
 6.0129
 48.5029
 95.5897
 30.0882
 6.04831
 36.2998
 48.2725
 10.7768
 33.8053
 66.0059
 48.0388
 5.85511
 59.1054
 86.1047
 52.7646
 54.4629
 50.9081
 5.9705
 5.90523
 2.7497
 20.6839
 5.67662
 48.5171
 51.3978
 6.43594
 46.0909
 77.7858
 27.1357
 40.855
 56.3901
 73.4644
 49.1614
 68.1886
 57.7986
 29.5268
 41.6245
 18.6937
 20.1966
 46.7373
 54.188
 48.3579
 55.5228
 3.53925
 52.5865
 16.844
 9.23322
 5.8064
 47.5062
 70.4873
 60.1003
 89.8272
 15.3445
 56.0351
 18.8335
 2.56678
 84.8011
 84.9422
 38.7992
 46.7265
 31.0358
 5.80443
 74.752
 0.782066
 43.7581
 62.0762
 57.728
 74.7155
 25.1966
 20.1368
 45.9873
 15.5298
 5.97184
 6.02665
 32.7717
 89.7357
 0.571553
 49.5357
 67.009
 25.5062
 83.6432
 38.3285
 6.0333
 16.6276
 46.5994
 47.2155
 46.0155
 6.37394
 55.3052
 33.1264
 64.2902
 97.0832
 52.0884
 49.6393
 92.6174
 11.151
 50.2123
 59.5735
 17.8253
 5.93795
 15.1964
 48.3453
 28.2086
 0.813819
 97.2584
 58.5811
 24.7249
 63.0121
 66.5329
 31.4546
 98.4524
 49.3377
 26.7916
 81.0394
 33.4034
 18.8653
 25.8237
 48.2882
 40.9141
 73.004
 46.7834
 9.24567
 51.7934
 41.0148
 5.8862
 14.0775
 6.1528
 6.50893
 93.7159
 86.0305
 11.1597
 47.2669
 70.436
 11.5233
 95.9871
 53.2987
 6.12167
 52.7308
 87.7121
 45.9144
 53.5244
 5.98214
 47.8983
 60.4835
 54.6463
 65.004
 5.92647
 50.5728
 5.93273
 6.02895
 60.9487
 27.2882
 5.9922
 46.6063
 96.1415
 37.2704
 68.8106
 53.0285
 31.5769
 6.04505
 34.0041
 34.3589
 47.8213
 5.96775
 55.154
 22.1847
 18.9104
 10.0385
 19.2719
 5.93379
 86.1761
 89.6081
 5.88764
 48.1456
 83.9604
 5.86743
 45.3122
 49.9165
 8.56689
 95.3617
 70.1207
 6.63924
 5.78132
 24.8679
 63.0525
 15.2438
 90.0771
 31.7511
 6.48116
 67.1313
 6.40829
 57.1813
 50.4537
 5.99186
 32.5623
 18.8519
 57.1952
 5.43815
 30.3559
 83.8333
 4.19033
 5.96845
 78.7053
 49.0225
 5.89702
 10.1234
 8.08228
 3.0805
 18.0551
 29.8958
 0.785238
 7.41421
 6.06036
 85.9276
 8.02138
 38.4698
 24.8286
 78.5899
 64.673
 47.5286
 65.5666
 58.1073
 54.2896
 78.1711
 89.0712
 35.1227
 47.9352
 58.192
 10.2976
 46.227
 83.0215
 5.86457
 96.1212
 6.01577
 26.0123
 5.92034
 53.5101
 6.0245
 6.17479
 86.9769
 12.2575
 47.3288
 5.89562
 69.9903
 27.3834
 6.56796
 70.0948
 54.9595
 18.6595
 99.2466
 93.7085
 92.3058
 73.4522
 46.8215
 52.4208
 69.8719
 40.9381
 52.7074
 2.79187
 65.0588
 49.6437
 11.5588
 26.7607
 21.0597
 51.8591
 20.3448
 33.7044
 83.0997
 6.78479
 59.0395
 84.0096
 94.7663
 49.2229
 7.05925
 71.5179
 6.04992
 12.4062
 26.6237
 30.3468
 49.1275
 46.6963
 64.1021
 1.97187
 44.9401
 53.1234
 66.7284
 68.3953
 23.7309
 30.3712
 3.22215
 14.1636
 47.3261
 12.7117
 40.9921
 14.2749
 6.60144
 6.0383
 5.96908
 6.04828
 16.5298
 35.539
 53.8187
 6.89885
 5.92226
 6.4798
 5.93612
 33.2005
 5.92392
 14.0567
 44.8474
 21.6517
 50.1873
 91.7854
 54.3647
 6.04681
 9.49685
 40.6492
 47.5539
 69.4168
 7.76051
 5.0122
 48.2926
 87.9417
 23.8243
 79.1391
 49.5531
 7.87579
 6.50519
 49.2381
 17.6317
 6.10557
 46.2022
 27.4797
 5.90186
 59.6845
 47.0796
 15.7163
 31.5459
 34.0688
 80.028
 98.3124
 6.61441
 40.8464
 5.76485
 53.0981
 32.2167
 52.3007
 50.5614
 30.0886
 50.7457
 32.89
 46.6011
 24.5432
 19.0131
 18.8738
 29.774
 47.8291
 6.06548
 15.6708
 21.9434
 6.143
 5.45165
 40.1468
 23.1099
 58.1816
 42.4312
 35.7066
 5.96768
 49.7255
 5.75077
 64.635
 6.38776
 73.1227
 5.93351
 52.0208
 5.98418
 73.0752
 51.6522
 6.7215
 54.5996
 6.00075
 47.5496
 6.56782
 96.9339
 5.94254
 6.5778
 13.0824
 94.5479
 63.4752
 6.74494
 42.7486
 5.6274
 85.6486
 7.74493
 10.6962
 80.7222
 28.5805
 60.5956
 49.9041
 5.97139
 62.4738
 17.9703
 34.5369
 31.8166
 35.3859
 50.2275
 45.9216
 98.2063
 46.9895
 62.3234
 56.1428
 5.92707
 5.93809
 18.0541
 87.4298
 28.4252
 25.7627
 48.6866
 22.4224
 1.60102
 78.4919
 47.0616
 83.2259
 5.82332
 34.1537
 69.7853
 78.2706
 6.0649
 9.5481
 65.3746
 63.0408
 11.3455
 5.85509
 3.48917
 6.47798
 28.3274
 48.2527
 24.6076
 51.4727
 19.6006
 6.04845
 2.30081
 46.4341
 51.8799
 46.7239
 5.99298
 3.53474
 18.5192
 85.1305
 55.33
 5.87454
 84.476
 51.0669
 39.024
 11.8241
 47.1928
 31.8164
 32.7189
 73.1363
 28.0941
 91.6123
 58.0648
 6.0264
 6.50359
 5.88653
 12.4666
 26.4665
 50.6157
 48.822
 76.2964
 26.7141
 12.9198
 6.34185
 88.8463
 90.5225
 81.666
 1.0227
 6.07194
 50.774
 76.8254
 64.3281
 4.34237
 55.332
 9.7311
 51.2438
 11.0457
 51.6889
 48.0653
 5.97999
 5.7643
 21.4186
 6.69293
 52.679
 40.2415
 5.82533
 51.3918
 23.675
 29.728
 24.9293
 31.6043
 50.5914
 48.2677
 49.1311
 27.6821
 39.6089
 88.7674
 79.2541
 67.6233
 21.9075
 34.0733
 77.1117
 6.04998
 50.8774
 49.1619
 9.71205
 49.9031
 46.5457
 75.2083
 22.8802
 6.32847
 55.7741
 6.02002
 36.5034
 14.7111
 49.232
 12.0541
 64.4241
 18.614
 94.4549
 46.4359
 47.032
 89.4899
 7.8684
 49.5681
 39.9129
 53.1214
 25.3226
 97.0117
 65.3107
 93.5914
 5.87945
 62.5747
 22.5244
 16.0489
 8.28121
 63.9421
 70.554
 49.5793
 7.93407
 55.5151
 41.869
 52.4121
 50.8313
 6.58676
 38.1569
 44.7756
 48.4634
 69.587
 49.3328
 54.7906
 5.96098
 28.3577
 31.429
 11.9278
 6.54204
 6.01267
 54.3235
 5.9097
 6.19095
 58.4732
 48.0695
 34.7642
 79.0036
 5.82778
 80.3615
 20.5905
 6.75609
 1.82248
 7.92086
 20.6723
 98.677
 52.0486
 46.9004
 54.2903
 75.5141
 67.6023
 36.5886
 90.3607
 60.111
 9.67815
 31.7106
 60.0641
 46.0321
 6.88359
 62.5208
 95.6516
 17.9472
 32.5725
 10.2615
 5.92355
 6.11667
 78.0491
 13.8957
 65.3802
 46.9082
 47.1621
 17.9564
 12.9847
 6.64494
 35.0638
 94.0232
 2.1987
 55.0508
 56.428
 6.50782
 67.717
 5.95695
 49.159
 16.1397
 47.7944
 16.3716
 40.9329
 46.5374
 30.8177
 5.88205
 62.9405
 20.5641
 25.8135
 22.3064
 67.2139
 10.5436
 2.74277
 65.0914
 36.2299
 59.0352
 3.69965
 96.4456
 48.5005
 51.8175
 72.6649
 24.2099
 6.54881
 2.49347
 8.15676
 29.8532
 23.5553
 74.2599
 6.0197
 55.9978
 54.9609
 61.4755
 13.0152
 6.59839
 3.81224
 31.9977
 74.4175
 6.03486
 88.5328
 49.2664
 54.5657
 5.94079
 4.15582
 4.08236
 5.97361
 52.9041
 47.8121
 49.6842
 75.2428
 6.4314
 3.22622
 89.03
 2.87333
 12.7479
 35.9563
 6.02967
 11.5267
 33.2068
 79.6654
 37.5749
 5.8866
 46.4396
 23.7533
 61.2278
 6.08741
 6.09089
 46.2864
 41.4401
 48.1283
 95.7217
 39.2388
 53.321
 92.8195
 5.9844
 6.05926
 6.43002
 58.2068
 48.2696
 95.8451
 18.3765
 76.7885
 49.8996
 3.6706
 51.3371
 78.0989
 46.7898
 15.4656
 5.93655
 5.98343
 89.4635
 47.0202
 52.2024
 62.2741
 53.1572
 99.2716
 62.7328
 25.5364
 5.99637
 49.3824
 5.92675
 94.7896
 38.3938
 6.09979
 49.3612
 6.18212
 46.3952
 11.7285
 35.6158
 60.9492
 92.9019
 37.227
 6.03207
 56.373
 47.1956
 45.6603
 26.1209
 90.3751
 7.37647
 75.7793
 5.7221
 46.4791
 14.1136
 89.036
 12.3078
 9.04258
 10.6148
 86.2159
 98.556
 51.6893
 6.04546
 28.0454
 34.6915
 14.1264
 6.01962
 91.6161
 8.8038
 44.2923
 99.1464
 23.9889
 37.6336
 6.17306
 47.0399
 6.65633
 81.8389
 46.5675
 51.4005
 13.4119
 6.10346
 55.782
 47.5169
 70.2539
 30.421
 2.76232
 34.0875
 2.74546
 6.03995
 42.1396
 9.70674
 5.96262
 62.9956
 1.9322
 49.2305
 69.6089
 6.15847
 0.73516
 5.91844
 34.4551
 18.123
 89.6565
 59.4271
 13.6533
 11.0468
 47.0002
 46.7685
 13.6906
 32.5704
 73.9743
 48.3237
 52.8674
 6.68313
 71.2751
 15.1283
 14.1873
 6.62508
 57.6867
 32.8238
 51.1425
 41.8691
 9.58482
 11.8304
 44.619
 5.91713
 8.07586
 25.7757
 24.9439
 31.5722
 5.93576
 91.5368
 94.4592
 24.9257
 46.8506
 64.3729
 1.38703
 2.13752
 58.3698
 15.5595
 50.2591
 14.5412
 38.7571
 6.63662
 65.5886
 5.43411
 5.94681
 10.877
 50.2754
 15.7613
 4.13409
 46.0574
 16.3489
 16.7851
 21.1686
 5.99543
 30.4592
 66.4432
 50.5772
 6.50966
 51.203
 83.4836
 34.766
 23.9143
 45.8219
 51.0872
 63.5165
 6.5321
 27.069
 88.877
 5.92346
 5.98689
 5.66438
 45.7519
 48.7473
 48.4222
 17.4709
 6.02424
 86.5546
 41.4683
 57.5986
 88.0614
 49.4415
 5.74106
 43.5253
 32.4818
 77.9845
 69.75
 49.0056
 22.1833
 23.517
 1.93764
 82.9324
 12.6911
 6.13504
 13.0265
 60.2461
 1.85373
 16.9418
 6.21113
 42.1009
 17.2881
 49.7788
 48.0593
 6.56469
 5.98497
 56.4731
 36.5653
 1.71657
 42.2505
 1.06809
 86.9209
 5.86066
 99.335
 6.64745
 53.6475
 37.2093
 4.82229
 46.6733
 48.4251
 99.9932
 87.4993
 6.50426
 50.2901
 65.638
 5.98285
 39.3151
 44.5731
 15.65
 52.4851
 48.5165
 6.86265
 88.1989
 40.8013
 5.88627
 20.8515
 49.5772
 6.09504
 50.8584
 10.6903
 77.1036
 50.2598
 28.8928
 12.7439
 94.4917
 47.909
 23.1809
 13.081
 76.2909
 28.1329
 5.82869
 87.6986
 71.6952
 11.2408
 5.25537
 87.8831
 59.6695
 48.8703
 5.98747
 14.2549
 6.384
 99.4643
 47.7379
 80.357
 92.0806
 12.3513
 64.6655
 17.2766
 46.8566
 5.9834
 15.9124
 5.90886
 41.5219
 46.3532
 41.6455
 46.3455
 22.9873
 63.2634
 6.01747
 42.0999
 6.18299
 86.6954
 12.8689
 6.54298
 6.39971
 63.9826
 6.48833
 58.7421
 55.1173
 55.4763
 6.62219
 5.91177
 23.7292
 6.54737
 80.2901
 64.433
 47.8506
 5.96515
 6.08531
 35.8157
 5.89827
 6.05138
 30.0388
 64.2889
 32.3999
 5.94277
 7.35709
 19.194
 31.5286
 47.6359
 98.5295
 19.0488
 5.88099
 52.3917
 47.298
 7.83347
 25.0799
 6.49182
 17.6152
 49.9933
 54.578
 36.9943
 6.02585
 31.8216
 2.92399
 45.5585
 6.0982
 18.8369
 52.0387
 5.73209
 3.82541
 50.2
 6.53586
 50.3047
 5.97396
 73.6458
 77.8484
 54.3877
 16.4156
 52.8659
 1.93588
 4.23766
 8.9823
 6.63911
 91.792
 80.2962
 5.85719
 14.3498
 84.7892
 15.1204
 76.5981
 24.1383
 15.7665
 62.7832
 11.0259
 61.9612
 12.4875
 16.0022
 46.5445
 12.246
 35.2118
 47.4682
 2.73457
 59.7288
 10.6453
 17.0897
 38.1105
 54.8445
 75.0218
 45.6061
 53.6913
 21.6917
 49.7834
 6.6491
 99.2406
 63.0225
 6.65254
 6.04482
 51.9111
 14.0582
 4.98799
 69.0894
 63.0772
 98.2938
 40.8981
 86.7114
 54.7407
 5.98253
 45.3229
 5.8417
 46.0149
 45.6232
 5.69333
 53.0588
 48.2379
 49.4352
 46.9794
 46.7602
 6.65136
 19.1938
 39.157
 63.0538
 53.7931
 10.8008
 48.0637
 6.63568
 47.211
 82.8433
 41.0885
 53.6785
 2.88688
 47.4702
 6.62077
 47.3998
 46.9695
 8.34713
 13.8865
 45.1752
 5.9009
 48.8971
 40.6345
 52.9164
 5.85434
 95.0048
 5.79003
 54.0769
 22.7556
 5.95043
 6.00295
 43.0703
 50.337
 58.588
 25.8965
 72.9719
 46.6927
 50.0169
 62.6301
 6.52699
 9.16035
 5.99172
 56.7138
 50.7369
 34.6856
 36.0465
 29.7284
 49.7037
 32.3018
 5.89161
 35.704
 5.87266
 6.2998
 5.97379
 69.6606
 10.1569
 46.2626
 5.89745
 33.9027
 25.9459
 76.1138
 19.504
 42.577
 42.8498
 52.8268
 6.41708
 7.46172
 12.0219
 5.84113
 33.5555
 13.5158
 18.0911
 17.8858
 47.1354
 21.291
 37.9134
 5.73784
 13.0667
 6.18321
 67.2449
 83.5233
 55.1303
 19.6329
 46.5716
 48.9891
 9.03569
 6.07545
 19.2389
 92.8317
 0.640967
 49.5114
 32.5165
 45.821
 48.0642
 86.568
 49.8575
 6.43237
 47.0498
 51.8667
 6.76839
 11.5013
 38.2401
 10.4309
 99.3656
 6.10361
 62.8502
 53.296
 6.07756
 5.84318
 36.4769
 5.84838
 66.9303
 68.7085
 20.854
 90.7022
 20.7374
 91.5637
 94.8509
 70.2009
 7.02371
 46.9012
 46.9341
 46.8573
 48.5913
 47.8399
 45.8017
 75.7153
 19.243
 99.8701
 76.3385
 52.3435
 52.664
 26.1529
 0.543103
 87.9936
 49.9574
 88.0856
 5.91843
 98.1164
 41.1627
 21.1696
 49.0447
 48.5564
 88.5472
 11.9801
 99.4102
 51.2536
 6.81318
 56.5112
 48.2238
 52.1734
 6.60673
 82.3957
 31.3335
 14.5427
 50.6889
 81.5875
 62.4243
 33.585
 50.7128
 81.3439
 18.0618
 6.6293
 6.58595
 74.1235
 6.0032
 47.4569
 35.7818
 56.8325
 33.0437
 38.8452
 91.9478
 79.7179
 6.13356
 93.6033
 90.9114
 6.56292
 13.7076
 68.7673
 1.36378
 41.8631
 6.04306
 26.2279
 5.96698
 20.3485
 34.9756
 51.1766
 8.53007
 26.9416
 45.703
 47.6142
 39.7399
 5.64255
 36.5966
 50.9791
 33.8834
 90.1097
 6.11537
 51.3318
 6.11363
 54.7786
 16.8915
 47.3727
 5.93991
 5.50738
 5.79818
 53.0135
 88.2494
 96.7987
 5.88369
 50.2249
 12.2869
 6.06085
 55.1363
 36.0181
 16.157
 53.5909
 54.1802
 2.39595
 34.037
 27.2746
 47.3115
 6.65858
 49.2083
 26.2967
 5.79448
 46.3552
 52.3326
 52.3094
 55.6136
 49.6125
 46.157
 7.8852
 87.5985
 53.6428
 85.3409
 11.9791
 77.5649
 53.6507
 65.0322
 48.0833
 51.5449
 94.4555
 33.3684
 42.1963
 6.62458
 5.77438
 4.26801
 23.5568
 95.6971
 27.7858
 26.4258
 50.9029
 24.8617
 61.8185
 6.52486
 5.78476
 33.6676
 6.08732
 52.8384
 47.8556
 15.8364
 48.1377
 76.4879
 48.4288
 75.03
 30.8306
 61.5793
 5.86186
 44.6541
 11.528
 5.83776
 6.07135
 48.0136
 5.95873
 46.2959
 5.98023
 6.09752
 46.6281
 23.6762
 6.55
 91.2738
 59.627
 34.6982
 47.6443
 69.0264
 46.1841
 52.7345
 27.0304
 18.0808
 36.6551
 54.9064
 99.863
 38.5249
 52.5971
 59.3334
 5.87839
 6.05235
 15.6278
 55.7615
 29.8174
 5.92249
 5.9218
 0.41556
 46.5536
 87.3284
 68.826
 53.6973
 69.7154
 52.8109
 26.1865
 57.3689
 91.6568
 19.8918
 6.07682
 91.4745
 55.7885
 11.3958
 50.6049
 10.1063
 19.63
 8.16413
 91.9725
 83.7019
 6.613
 50.6821
 49.6484
 47.7888
 71.0372
 24.8113
 5.4374
 55.7984
 25.703
 64.6811
 6.07959
 54.309
 75.2601
 48.0446
 28.952
 5.98196
 62.946
 90.0904
 56.195
 31.0457
 54.9896
 6.37488
 6.63131
 15.9628
 52.2958
 48.1435
 5.96544
 26.4932
 29.521
 32.963
 39.4187
 14.8261
 36.2048
 5.90556
 33.4961
 63.516
 48.3461
 1.82109
 75.4763
 95.9893
 6.20756
 31.7404
 46.1531
 50.5717
 10.2827
 26.2812
 8.29476
 86.902
 6.53012
 2.26785
 48.9408
 13.0706
 7.951
 50.5845
 55.0085
 6.51607
 47.9972
 45.5625
 33.5016
 25.6063
 34.9885
 5.89543
 48.5706
 6.53707
 53.3997
 84.4493
 46.3452
 49.0488
 11.97
 5.96787
 41.7306
 47.0963
 6.13291
 5.91899
 55.3164
 94.7784
 82.8336
 13.3329
 48.1337
 53.2224
 6.0576
 5.96819
 16.5498
 54.0043
 42.378
 55.4374
 74.1961
 46.9269
 85.2393
 6.07052
 9.6296
 33.4188
 68.7313
 5.98557
 7.4548
 59.361
 46.0015
 73.9326
 6.59955
 5.94761
 51.0041
 23.0577
 50.2903
 26.9328
 46.913
 18.5991
 18.1342
 23.1284
 25.1586
 20.4101
 33.8775
 79.8552
 20.6852
 11.5701
 6.34841
 35.7736
 72.6302
 63.6886
 41.0502
 6.0656
 40.414
 6.01882
 90.2737
 72.0538
 12.1276
 5.93189
 68.3274
 5.88339
 38.0909
 50.6392
 46.8548
 53.5958
 5.74009
 46.8607
 36.8726
 52.9824
 81.3762
 62.6238
 6.19217
 57.5359
 58.8716
 82.8238
 61.5979
 48.9559
 42.5734
 72.6185
 6.17006
 11.3297
 20.6375
 43.4389
 48.933
 32.8715
 5.90058
 77.2813
 50.7349
 69.7582
 60.5487
 47.4846
 88.4401
 6.13611
 99.4479
 64.9583
 6.50116
 54.2651
 5.82773
 25.6569
 52.9277
 56.9764
 54.4558
 8.52589
 81.8337
 23.7506
 75.6268
 52.6333
 19.8509
 9.4424
 94.6308
 48.6275
 47.4134
 54.8709
 49.7261
 91.07
 98.512
 49.6537
 5.91433
 49.1294
 47.9764
 23.2398
 87.2658
 46.8639
 49.7562
 47.875
 48.7734
 6.06407
 48.5256
 66.2184
 6.5357
 6.49571
 11.3994
 73.4709
 57.6812
 51.8844
 47.0036
 6.6005
 95.7315
 5.31372
 48.5266
 50.7461
 47.12
 6.5183
 87.1454
 15.4108
 18.1093
 46.6282
 48.0465
 64.349
 15.8399
 17.4995
 25.6999
 5.96496
 20.9307
 46.6749
 6.04554
 53.4877
 6.04124
 18.5883
 46.9619
 80.876
 26.7808
 6.09134
 70.1122
 50.8409
 5.93417
 46.347
 56.5773
 41.6844
 31.231
 23.0159
 26.3069
 6.07175
 89.3854
 48.8535
 19.103
 99.0967
 74.3323
 1.34045
 5.06157
 6.03445
 14.5238
 41.9742
 48.0648
 7.56206
 70.6193
 47.1979
 19.8479
 49.9136
 46.8209
 11.1926
 36.5959
 48.0512
 53.3311
 20.6022
 78.8565
 53.9025
 18.0718
 87.0723
 24.2795
 7.08136
 47.9128
 65.7656
 46.2503
 7.60006
 60.8925
 49.2743
 26.9254
 6.06866
 49.3699
 48.4966
 25.303
 59.8718
 6.00441
 57.2856
 77.0629
 5.96951
 11.42
 57.1514
 61.8898
 6.00463
 19.4634
 16.1765
 72.4713
 5.94065
 6.59912
 5.64201
 48.8082
 76.8482
 12.0726
 5.96336
 49.385
 50.9101
 6.16412
 39.1892
 47.7701
 50.3788
 49.096
 5.9194
 5.88647
 77.4467
 6.4634
 91.9088
 46.6598
 47.2938
 46.6932
 6.64776
 6.46499
 4.7129
 5.92255
 51.539
 83.9134
 46.5568
 51.4305
 39.4082
 50.8829
 32.6431
 88.3619
 64.2687
 46.3381
 39.3408
 5.96339
 93.0366
 50.6893
 7.99608
 46.2547
 36.6044
 50.481
 61.3502
 74.3456
 21.3739
 58.081
 73.7117
 55.0005
 6.00815
 5.99184
 20.9626
 88.5387
 13.6645
 53.9132
 4.57779
 42.7159
 47.9698
 48.0999
 31.6097
 14.9442
 48.0434
 50.4929
 6.59031
 47.7638
 56.7883
 52.6669
 48.2611
 5.93757
 56.442
 20.4135
 24.9398
 54.0613
 15.5352
 76.0062
 2.20753
 48.6166
 44.0527
 25.9331
 46.1978
 6.15974
 52.5554
 21.1538
 85.7976
 72.3872
 60.252
 5.80455
 45.4209
 50.0454
 6.1981
 48.6372
 6.01802
 48.2394
 29.1201
 11.4659
 92.7162
 7.8455
 87.3503
 7.15062
 5.95983
 31.6534
 18.4346
 45.1985
 53.8295
 48.5716
 54.023
 9.01463
 6.02272
 29.6465
 53.7586
 68.6716
 47.3608
 47.5809
 36.8256
 52.1223
 55.786
 29.0059
 63.5965
 7.71553
 47.4945
 17.0089
 73.8358
 4.47058
 47.0709
 42.3848
 26.084
 5.95154
 24.6134
 89.9737
 46.2857
 26.6115
 6.06324
 76.4144
 47.2354
 46.2799
 6.55976
 18.0512
 63.9104
 18.4497
 51.0821
 84.1054
 6.49061
 49.672
 4.84333
 56.3118
 52.4168
 51.9331
 47.5184
 48.3002
 6.03443
 64.9742
 50.971
 5.80839
 46.5496
 56.4559
 21.6933
 23.6768
 53.1836
 16.559
 53.6133
 25.5663
 2.37486
 49.3137
 1.74531
 6.62013
 5.98995
 6.35612
 23.861
 44.2697
 51.5528
 90.8648
 5.9264
 39.5959
 73.1372
 19.8521
 60.7553
 5.90653
 48.4934
 59.2963
 7.69036
 48.1665
 74.2092
 60.4635
 29.9242
 10.817
 53.5458
 48.7744
 5.8695
 60.7574
 61.3227
 16.0198
 74.7792
 5.90488
 12.2841
 45.8937
 6.71531
 17.8203
 51.6856
 5.95248
 77.6813
 5.94284
 92.0238
 80.4566
 48.3864
 48.9333
 64.2615
 59.6581
 0.945647
 27.0653
 89.876
 5.97551
 5.97604
 5.96746
 5.98657
 33.2861
 34.9024
 47.4967
 30.601
 35.9255
 70.6594
 49.3483
 8.1282
 69.9536
 25.1219
 85.2612
 48.4576
 6.69107
 90.03
 4.25233
 2.63472
 40.9064
 49.5593
 45.9257
 26.6528
 6.406
 47.397
 90.011
 18.9586
 42.2143
 49.2285
 49.3308
 51.9565
 6.13833
 6.75069
 64.6574
 45.0456
 52.7857
 26.4573
 5.90737
 19.0806
 72.9162
 48.6485
 6.05721
 52.4088
 6.60054
 87.5184
 44.0202
 61.2357
 70.9344
 45.7267
 45.8832
 51.8187
 46.3288
 46.2774
 73.1195
 76.5107
 97.4167
 59.0074
 31.5922
 23.2463
 6.11777
 83.743
 22.5188
 47.084
 96.3391
 12.3817
 74.2933
 54.015
 9.82535
 6.46034
 78.5882
 48.8283
 7.21804
 15.7507
 6.01046
 9.41404
 6.0456
 35.7518
 55.8214
 6.55179
 49.2813
 17.6657
 54.1682
 26.537
 6.12129
 87.8788
 56.4714
 5.79352
 66.9686
 9.12274
 72.3897
 5.95936
 48.7471
 30.7433
 22.5967
 35.4653
 50.1486
 85.6357
 6.73563
 31.7691
 77.0377
 96.9444
 52.9772
 37.3265
 7.19336
 57.2879
 49.1251
 48.0927
 60.2508
 35.5854
 0.673319
 65.1782
 46.8998
 6.73764
 46.8386
 6.08033
 42.8575
 35.8104
 50.6938
 5.98085
 83.8458
 61.5433
 49.9324
 67.3473
 24.109
 6.4835
 12.5784
 52.1744
 7.01937
 91.779
 6.1536
 49.6854
 47.2329
 5.8476
 49.9467
 87.629
 6.59803
 6.78946
 45.3964
 94.1125
 47.3623
 5.96692
 6.49061
 92.1817
 1.27744
 49.6632
 81.2291
 51.5694
 46.4217
 5.93498
 76.6001
 71.2375
 5.97014
 61.4819
 47.0682
 17.1407
 82.3747
 5.91374
 14.0035
 98.4385
 99.3362
 12.1605
 5.93672
 52.1534
 65.86
 3.29665
 49.5024
 5.83376
 83.2191
 6.55766
 45.5362
 6.63486
 3.08673
 47.7371
 5.92645
 65.1659
 51.2778
 4.38681
 5.8791
 76.4779
 36.171
 92.677
 47.5274
 50.2427
 58.6938
 8.70766
 6.34198
 8.60298
 6.41919
 59.8677
 88.0329
 95.1195
 7.99218
 11.6296
 54.3079
 62.983
 39.6442
 6.51999
 91.9603
 49.6287
 5.94251
 50.8077
 6.49958
 50.523
 6.06915
 5.98709
 26.7341
 49.4268
 56.7307
 47.7502
 77.3033
 53.2618
 50.2165
 9.13756
 5.90761
 17.2032
 90.0374
 70.9303
 47.002
 2.31611
 99.764
 53.1918
 45.581
 20.1198
 27.8174
 5.70528
 15.3113
 6.13272
 46.4538
 81.0509
 97.4496
 11.9384
 5.90086
 47.8765
 81.2913
 1.59893
 5.98857
 5.91231
 46.6579
 6.53094
 47.7443
 5.922
 5.84768
 74.0938
 5.95309
 40.172
 50.8916
 47.8518
 99.2408
 87.5117
 57.5997
 5.91072
 8.13105
 0.33084
 50.9686
 46.4912
 8.24924
 55.2432
 33.0318
 95.2561
 23.4124
 20.1458
 30.1246
 6.016
 6.50543
 6.00315
 15.3277
 6.12758
 6.017
 33.7909
 17.583
 17.7344
 5.81591
 47.9238
 5.90772
 58.0011
 20.6961
 53.2303
 30.2324
 76.0627
 28.0473
 28.0502
 5.98769
 80.5563
 5.94088
 11.4911
 35.0438
 6.62406
 53.4388
 46.2907
 10.3121
 40.5187
 54.1398
 46.301
 99.1476
 52.2115
 52.5789
 42.5743
 37.1735
 28.9144
 53.1338
 85.885
 91.7047
 2.68967
 94.3052
 8.47132
 48.2445
 54.9165
 42.0223
 28.4827
 10.8102
 52.8059
 38.772
 49.8461
 14.8295
 53.1055
 41.3963
 93.1581
 52.4585
 1.07485
 24.2916
 6.08431
 84.3787
 78.4876
 99.2583
 62.789
 47.8414
 5.90314
 50.0682
 58.172
 47.3895
 63.4385
 6.6015
 48.7108
 53.4224
 48.0563
 4.22744
 6.72586
 57.5715
 74.3481
 50.7035
 16.4617
 67.49
 55.5201
 66.0051
 64.5917
 57.6858
 9.97544
 96.2005
 70.2627
 5.87773
 3.68677
 98.0676
 90.4678
 56.5574
 47.8139
 5.99866
 13.6618
 59.6453
 52.9486
 11.2071
 36.2682
 48.4921
 77.4198
 72.5408
 5.88088
 10.0437
 90.1073
 51.758
 57.6585
 9.39263
 27.7624
 78.4849
 5.96697
 48.1607
 63.588
 80.3828
 25.4445
 5.02104
 9.59738
 6.12479
 58.5958
 69.3716
 15.4725
 48.6044
 17.5528
 45.8799
 43.5743
 64.5746
 5.96603
 15.505
 5.96811
 5.80886
 31.9231
 99.0455
 48.5985
 50.5114
 10.5502
 53.6543
 11.6722
 34.4207
 48.9559
 45.5405
 5.83086
 64.2808
 6.03282
 5.88704
 57.2819
 48.7404
 15.0056
 58.3009
 44.373
 47.8021
 18.0392
 47.3163
 40.1091
 84.1175
 6.60929
 53.7543
 28.4283
 82.175
 15.4307
 2.43388
 13.3598
 0.865488
 19.8533
 6.61322
 5.88799
 5.97698
 93.9893
 83.6481
 47.0894
 8.33784
 80.1288
 4.6691
 38.207
 24.4666
 94.022
 6.6535
 14.0308
 52.8342
 49.2268
 17.4167
 59.6917
 11.3545
 12.4532
 26.709
 6.5811
 48.8874
 5.88319
 39.7397
 6.1116
 49.442
 98.5942
 6.62033
 6.70562
 31.7176
 38.6683
 46.2574
 48.0603
 28.5111
 6.63445
 44.8042
 94.4334
 39.5269
 46.4801
 52.1075
 6.0382
 59.1946
 84.527
 14.7345
 11.5787
 59.8885
 55.2635
 48.4992
 13.8946
 48.3032
 48.1239
 46.18
 81.4571
 66.8417
 50.7194
 38.5007
 2.1972
 76.7827
 55.3217
 6.12131
 3.13284
 36.1601
 46.7417
 21.5636
 95.6043
 43.2695
 5.9464
 47.3697
 33.9596
 47.1862
 63.6912
 50.297
 6.34552
 6.03181
 28.0165
 34.805
 55.185
 3.64039
 48.2928
 55.5865
 5.97009
 8.18619
 70.9097
 40.8944
 11.464
 64.8911
 64.3762
 70.5528
 63.3055
 51.445
 22.9823
 0.822995
 6.50878
 38.7786
 76.661
 63.4971
 58.3323
 56.5477
 37.9868
 6.64911
 98.3834
 87.169
 46.1584
 98.1186
 48.4772
 2.7275
 45.7538
 4.84392
 16.3455
 8.5391
 30.0004
 12.8549
 6.01818
 5.93714
 45.8203
 48.7829
 92.3856
 74.7505
 16.1423
 28.0448
 18.3203
 20.3722
 6.0442
 93.181
 46.4369
 46.7042
 49.1509
 5.96276
 5.94249
 6.04595
 65.1074
 45.9767
 1.32177
 37.85
 52.6278
 51.8491
 50.7032
 2.9575
 1.5859
 63.8433
 30.5366
 45.884
 5.80256
 47.6809
 6.42253
 5.8205
 46.5491
 49.5899
 53.7678
 46.5102
 0.62414
 54.6798
 51.8726
 98.4304
 5.91655
 29.2054
 5.68581
 30.4807
 5.98128
 5.90065
 80.6737
 76.9347
 49.1941
 6.5428
 5.84292
 98.2262
 56.9122
 11.095
 62.4964
 46.6588
 69.0634
 52.6919
 47.4549
 56.059
 17.1105
 53.6254
 71.9204
 12.5718
 47.8984
 42.3921
 22.2887
 5.92802
 48.6172
 51.0886
 55.4277
 65.2746
 24.5384
 92.9784
 46.2588
 11.9121
 28.6835
 93.3405
 78.6976
 5.90007
 77.3306
 5.18462
 10.0968
 99.4734
 6.56015
 20.9521
 5.88848
 64.7697
 6.09556
 32.8413
 13.3915
 52.8858
 81.2738
 41.0177
 26.1636
 22.7881
 5.99806
 52.3655
 61.9067
 35.9557
 6.15811
 25.6234
 49.3541
 48.525
 48.4366
 20.9235
 93.4403
 86.2015
 65.1058
 16.5216
 57.3459
 14.9245
 63.4399
 48.4824
 38.4112
 6.05306
 2.24655
 5.86865
 5.80043
 49.9068
 85.2619
 12.5029
 54.2848
 14.2886
 14.7809
 11.3969
 33.7608
 7.31315
 37.3395
 94.8357
 19.5215
 43.8954
 35.5623
 46.4342
 39.7576
 95.0811
 75.0914
 1.49834
 5.97832
 6.57651
 2.41232
 54.3907
 6.04864
 47.5763
 4.52761
 6.09002
 25.3535
 6.20382
 6.0528
 65.2857
 47.193
 32.33
 69.2588
 77.0177
 5.84746
 59.4452
 88.6439
 54.5674
 46.2503
 6.04329
 46.947
 14.3781
 47.1459
 58.5974
 64.8278
 92.5783
 5.82047
 58.3829
 48.4772
 18.4297
 58.4291
 34.0372
 5.97967
 12.602
 38.5007
 53.937
 89.7784
 6.45907
 23.1656
 30.735
 31.2067
 12.7609
 41.4667
 40.0239
 63.6442
 3.64705
 78.0911
 72.0008
 58.7329
 6.12277
 19.5554
 6.54867
 47.2446
 6.02673
 64.9987
 49.7978
 54.6369
 46.4988
 59.4486
 79.4645
 69.7269
 6.75956
 6.07601
 7.69383
 54.9025
 40.0947
 11.6176
 48.5908
 6.12881
 25.9661
 42.046
 11.2884
 79.4585
 18.9059
 6.60241
 6.54828
 24.1692
 5.994
 2.18759
 28.5591
 59.2602
 24.1155
 16.0753
 57.6914
 32.5606
 6.02926
 49.3423
 25.2936
 6.01466
 51.6053
 80.4266
 5.99106
 31.9783
 50.6937
 37.8422
 45.8353
 48.3145
 42.7459
 5.87095
 48.5858
 60.7969
 18.8272
 11.6871
 24.5293
 6.41186
 24.3019
 53.0054
 43.8873
 45.9774
 6.58682
 5.87821
 6.09827
 10.2629
 56.1461
 16.0974
 22.5364
 54.9943
 44.6841
 87.7466
 76.2803
 33.3575
 46.9097
 6.61723
 91.1454
 50.6332
 63.7137
 2.31115
 2.74886
 6.04802
 6.04973
 48.3827
 6.3073
 50.2818
 46.6314
 97.1427
 45.9996
 1.53385
 47.7295
 6.6133
 6.09858
 6.04013
 5.90449
 53.0098
 14.1662
 95.4448
 58.0135
 50.6002
 6.70791
 68.12
 67.8383
 50.5687
 98.5533
 12.2499
 32.8983
 0.972848
 47.8196
 58.36
 10.687
 6.43214
 90.019
 2.77616
 46.824
 51.2146
 90.914
 5.62244
 48.9461
 49.4814
 42.1205
 53.5357
 80.838
 49.5478
 29.4507
 54.7131
 51.1382
 6.55488
 49.2205
 47.7528
 48.3281
 65.3231
 51.0578
 46.7799
 52.9315
 65.0245
 32.9195
 51.6107
 72.9436
 65.3789
 12.8459
 12.9967
 77.9183
 91.3927
 48.5021
 46.1042
 96.7722
 34.197
 15.0101
 6.55673
 51.4527
 46.5595
 48.4841
 5.94638
 5.96812
 88.4102
 21.11
 6.05867
 59.2072
 32.5283
 47.8137
 50.7157
 45.7931
 25.4417
 77.73
 8.1671
 49.7536
 46.9532
 53.2748
 51.9298
 81.6116
 59.2118
 51.1946
 58.0247
 14.8395
 48.5287
 97.3134
 3.60481
 19.171
 77.8278
 22.7891
 12.7981
 49.3226
 35.921
 88.7237
 0.936017
 50.573
 51.2301
 53.8449
 6.5183
 60.1286
 2.64816
 18.8507
 51.6352
 62.1498
 6.61353
 47.1068
 74.1401
 24.3771
 16.8776
 30.7019
 19.9953
 11.0636
 46.5279
 55.9504
 23.0407
 5.93241
 35.9687
 28.0625
 6.02859
 52.4061
 14.8194
 76.1423
 26.1656
 7.54277
 35.4123
 24.7633
 49.5592
 12.7277
 47.2554
 20.8282
 53.2824
 97.3483
 19.0722
 48.5246
 53.3837
 58.1319
 3.07462
 73.2031
 50.5633
 62.1112
 88.5056
 6.04311
 53.3334
 51.252
 29.5358
 3.64065
 6.58864
 5.89079
 88.1439
 14.5145
 10.5537
 7.6072
 89.9873
 49.6523
 11.0143
 48.3886
 42.0721
 5.7774
 67.0692
 50.2301
 54.0509
 26.8445
 12.4199
 9.93015
 20.3808
 21.7796
 74.7663
 78.9452
 5.98608
 32.8562
 47.2955
 48.1009
 53.0647
 18.02
 47.2161
 55.6799
 29.5187
 6.66772
 47.7027
 50.2043
 77.9337
 49.1697
 52.174
 30.7552
 30.4159
 94.7955
 5.14411
 62.4949
 6.00772
 92.1603
 52.808
 47.6506
 94.6178
 2.74592
 79.4657
 57.1462
 26.6415
 5.95617
 17.8422
 24.6154
 5.9247
 47.8543
 5.98214
 14.8312
 5.98757
 5.96633
 48.417
 49.5679
 47.9981
 11.4139
 25.834
 8.22448
 89.6242
 51.4684
 32.1397
 11.4802
 73.7197
 6.53724
 55.6047
 5.91356
 5.88062
 9.54011
 7.66735
 28.2
 54.2579
 25.0666
 49.0947
 11.389
 51.7195
 81.1437
 12.1175
 6.03466
 75.8857
 24.3351
 64.4434
 3.01082
 43.5792
 5.91008
 8.62216
 40.6538
 50.1727
 8.2654
 5.95585
 16.1125
 20.8942
 61.7219
 69.0747
 9.18201
 21.2137
 10.8315
 46.812
 54.3482
 49.5791
 53.2238
 5.33251
 46.2897
 53.5889
 47.4016
 94.9777
 23.2161
 5.84543
 5.87098
 46.3318
 46.8946
 62.4342
 50.6686
 71.3983
 15.6807
 47.9813
 27.5221
 50.365
 41.2905
 5.76998
 43.7303
 49.8656
 16.1963
 90.3564
 46.0316
 5.83645
 10.6531
 44.2519
 29.8634
 35.1656
 61.0337
 92.8468
 78.1829
 8.10452
 79.3806
 39.9201
 66.6938
 15.1992
 6.08069
 5.97554
 6.52925
 37.6199
 35.6265
 3.17403
 6.5485
 42.0448
 42.2818
 22.217
 1.03548
 9.55065
 13.6955
 56.3692
 6.02561
 6.43069
 6.0961
 6.59133
 13.3212
 11.5773
 4.26557
 13.1993
 50.254
 4.3588
 53.1989
 76.6115
 6.17401
 9.46513
 5.95735
 13.7242
 53.213
 30.2362
 25.6408
 46.084
 51.8993
 55.8564
 5.90533
 26.9093
 47.6849
 60.3429
 38.908
 51.6612
 65.374
 51.5937
 50.8755
 25.2818
 45.9883
 46.941
 8.37912
 29.5123
 45.3931
 89.8834
 23.3276
 6.70307
 32.8828
 46.1366
 11.3109
 65.5557
 46.9976
 48.4219
 28.8074
 50.0297
 6.60068
 6.04236
 38.1604
 6.11041
 44.652
 20.2652
 47.9918
 5.97831
 6.62095
 45.0555
 36.4788
 33.0904
 52.6545
 46.4423
 15.313
 46.42
 68.6602
 6.0984
 45.562
 63.2403
 1.68795
 91.6738
 13.5418
 1.81707
 5.95145
 8.0232
 57.6513
 79.6935
 96.6184
 76.5588
 6.41979
 39.1556
 5.73828
 43.6415
 5.78679
 11.2635
 6.0364
 14.8821
 48.3207
 13.1057
 53.7536
 60.7356
 16.1825
 54.4621
 79.513
 6.0376
 45.8391
 35.4209
 38.8093
 50.6739
 17.0945
 46.9475
 6.11658
 47.2955
 27.0555
 24.1363
 6.48037
 85.3367
 56.8405
 55.0727
 8.52379
 90.2808
 50.3644
 6.49587
 29.9587
 9.15806
 6.02489
 27.9757
 6.39849
 3.42795
 13.8322
 51.615
 37.3965
 6.45682
 51.1032
 50.5922
 95.4435
 6.11641
 14.1701
 91.8918
 38.5061
 5.93905
 34.1102
 8.13525
 98.732
 35.3374
 64.5453
 69.1333
 6.51466
 48.0419
 12.3112
 63.8264
 34.9516
 6.08799
 54.0302
 6.54159
 31.3984
 48.1304
 27.6213
 45.6354
 12.4568
 1.91004
 5.98652
 44.457
 91.227
 93.0991
 71.539
 26.0173
 48.7544
 48.34
 51.817
 81.6406
 99.153
 32.3634
 38.7826
 5.87398
 21.7003
 82.2445
 5.26975
 13.427
 2.68648
 54.6224
 71.2147
 47.0469
 73.3599
 64.9685
 15.5473
 6.04541
 48.9273
 39.1683
 79.4686
 49.2746
 47.8437
 1.18595
 27.0385
 51.3198
 6.01442
 29.476
 15.2718
 13.2356
 48.9034
 52.5289
 51.639
 6.26827
 6.00481
 50.6185
 48.6803
 55.3643
 5.78524
 29.9003
 29.2552
 81.0008
 47.0943
 50.1743
 63.3356
 9.52455
 11.1767
 8.20943
 24.7985
 78.304
 48.0283
 6.56872
 56.9706
 97.07
 5.95615
 2.60842
 68.3287
 13.7473
 6.45254
 3.83928
 47.4025
 49.074
 48.7768
 62.2679
 73.4671
 1.47539
 6.30938
 22.7668
 83.9368
 6.17138
 6.00254
 24.0209
 5.86763
 61.0102
 22.9914
 8.92122
 50.9911
 23.0047
 46.9595
 12.1888
 34.1573
 5.9753
 50.4113
 50.4847
 31.2559
 5.99412
 74.2688
 47.5212
 58.8569
 5.85394
 45.2933
 7.14196
 86.6847
 31.6904
 47.5787
 9.44593
 3.57398
 10.088
 6.01867
 63.899
 45.751
 46.188
 85.8166
 29.6997
 5.99647
 6.06307
 52.8913
 5.8924
 62.728
 47.2936
 21.7662
 95.153
 13.8994
 1.98465
 46.7031
 5.97796
 6.6143
 72.5471
 26.6863
 52.7664
 47.7187
 21.3104
 58.9326
 49.5749
 5.95856
 68.1059
 6.04536
 52.4938
 4.17305
 99.0827
 97.5594
 25.4458
 6.74654
 5.93472
 15.6249
 50.6844
 49.1855
 5.94027
 48.383
 21.3097
 6.14928
 5.95489
 49.5222
 5.96609
 79.0565
 10.8988
 47.3815
 23.7281
 6.48582
 52.6444
 45.3681
 79.6785
 5.94528
 33.1886
 25.9165
 6.02968
 11.6338
 48.4231
 53.2045
 49.3647
 21.234
 28.4315
 8.22983
 11.3017
 14.1421
 6.00545
 83.2496
 54.0521
 18.4129
 77.0764
 65.0249
 5.92415
 4.09707
 47.9929
 4.34696
 4.80237
 15.7849
 47.014
 11.768
 51.8637
 98.7484
 19.2208
 5.91358
 51.4884
 13.9212
 5.89905
 5.93674
 6.55322
 6.42425
 88.0156
 4.48809
 74.1374
 91.9955
 6.08404
 47.7983
 6.4019
 6.91771
 19.4894
 55.1093
 10.3007
 43.2877
 20.6823
 20.3853
 49.4536
 77.5983
 46.3087
 36.5354
 47.589
 50.894
 28.4291
 93.6784
 80.0179
 83.3478
 23.2185
 53.5699
 91.5104
 40.329
 10.3131
 2.90434
 47.2062
 5.8419
 48.1296
 54.5894
 50.31
 5.97303
 57.0138
 6.1346
 60.2135
 35.8392
 8.16559
 66.9801
 25.1209
 6.08182
 63.5187
 64.9484
 53.97
 6.0628
 47.8238
 5.9445
 46.7553
 82.6103
 97.2432
 46.2023
 5.86634
 30.6462
 41.9442
 53.0306
 64.4444
 6.06125
 54.676
 8.09336
 45.7677
 47.3272
 8.65818
 18.2829
 13.498
 64.5621
 6.07599
 6.01934
 20.7758
 71.3811
 47.9013
 51.7836
 91.0851
 12.5178
 7.46198
 63.1195
 5.84098
 57.9906
 29.8476
 47.3292
 3.11758
 24.9517
 47.1889
 30.5742
 47.3822
 6.02667
 6.56083
 57.6947
 64.5661
 51.9356
 67.6793
 65.4822
 57.5226
 6.10822
 50.6678
 6.02052
 77.5822
 24.5415
 84.4289
 6.00443
 17.0851
 38.9157
 4.75445
 11.6726
 5.93697
 71.2866
 5.75739
 51.3709
 6.14045
 55.8358
 5.95084
 6.05288
 45.4719
 5.15454
 46.4205
 53.8978
 51.5527
 52.7572
 93.5846
 59.7956
 89.6282
 19.3032
 47.3974
 86.5731
 50.5897
 6.76873
 4.79666
 11.4454
 38.9167
 5.98804
 51.8677
 59.8286
 48.2762
 13.2477
 51.9305
 50.2313
 46.3936
 79.0987
 53.7135
 47.1229
 72.1795
 12.1365
 13.4256
 81.9774
 7.54991
 71.7451
 19.7368
 5.88342
 14.7036
 5.99864
 10.2458
 63.2964
 45.6179
 10.0877
 11.0108
 90.0435
 62.1794
 5.9494
 26.8464
 14.044
 5.19189
 6.6565
 52.7274
 5.98359
 6.65814
 30.31
 45.7776
 23.0434
 24.856
 5.7674
 31.1146
 67.8142
 50.036
 94.5438
 78.7582
 3.76148
 47.692
 3.53824
 5.5866
 46.4965
 5.99636
 37.7001
 55.9444
 63.4543
 59.3714
 23.4402
 83.9666
 22.7531
 45.8817
 15.7602
 48.3333
 23.448
 54.4405
 5.96214
 49.2841
 49.4785
 71.4521
 56.4862
 5.93747
 62.9554
 8.67627
 41.4417
 50.0698
 43.3459
 83.1252
 90.4171
 6.05155
 91.6464
 39.5896
 34.4861
 64.4456
 3.91498
 78.3557
 51.2566
 66.5479
 6.05419
 5.6753
 1.38041
 7.69684
 46.2991
 49.5958
 48.2258
 15.8353
 43.6265
 55.7232
 68.5638
 6.08361
 6.02761
 76.6651
 45.9143
 5.91046
 69.6399
 44.0858
 52.2184
 31.725
 56.1949
 53.3987
 40.7378
 18.7936
 35.049
 5.94568
 92.422
 5.967
 97.6398
 28.1949
 16.2716
 15.7318
 91.5533
 98.9713
 47.1759
 92.8022
 13.2844
 46.1787
 49.5756
 47.3094
 87.1408
 51.6086
 30.8966
 49.5934
 38.529
 49.6344
 47.7776
 78.6996
 88.6956
 10.7341
 93.2547
 52.5878
 26.9259
 47.8821
 55.106
 51.8012
 93.0834
 48.64
 51.9787
 57.1461
 10.7794
 5.95218
 6.03157
 47.2609
 7.43547
 66.8877
 5.77093
 6.00382
 5.97653
 87.3528
 98.1539
 6.44652
 47.0349
 6.05658
 34.021
 55.5151
 59.6864
 6.07341
 92.3451
 0.58706
 57.5323
 5.88477
 33.2653
 10.5106
 34.618
 47.3158
 6.35217
 48.8954
 48.801
 49.4938
 13.8006
 97.8996
 53.9426
 89.4439
 5.78741
 23.4927
 53.7022
 39.1487
 28.2756
 67.0065
 40.5403
 4.80537
 50.3327
 37.9717
 6.04166
 62.6092
 51.6854
 64.1861
 74.2984
 66.238
 52.6829
 50.6159
 87.0393
 89.3744
 46.0149
 6.02379
 86.8189
 19.7687
 53.525
 87.3936
 46.4184
 5.847
 46.9301
 8.56415
 6.05443
 62.7088
 19.7332
 18.6187
 2.03383
 22.6878
 41.6521
 48.9834
 31.5639
 5.81308
 56.2392
 59.3956
 7.0404
 18.7918
 45.5011
 6.1191
 42.1344
 11.3525
 48.2521
 5.9305
 5.94947
 6.01731
 6.89448
 52.5901
 5.94772
 72.4859
 6.23242
 30.8681
 49.8832
 74.8352
 6.54835
 55.8083
 35.471
 65.5795
 72.3708
 32.6077
 32.1394
 47.0754
 15.0648
 83.9793
 1.34101
 76.1778
 56.1501
 46.6643
 5.91714
 57.3958
 5.05768
 6.61794
 70.4958
 28.6494
 45.6141
 46.6577
 6.06733
 51.4459
 11.4764
 91.437
 12.05
 80.1935
 49.4206
 55.5114
 56.1056
 53.0816
 19.167
 13.6242
 29.1004
 48.8274
 30.8799
 5.74305
 42.8552
 55.4066
 6.03219
 18.9431
 50.2127
 16.2271
 67.7355
 46.6961
 6.04463
 31.4894
 92.7681
 52.5268
 48.6319
 81.1179
 12.6324
 96.201
 82.3415
 32.4039
 46.3284
 6.15483
 6.06467
 6.5181
 17.2651
 6.02866
 34.7464
 23.9667
 18.1022
 6.10478
 56.534
 5.91601
 91.7222
 50.3853
 23.4301
 45.8471
 51.8945
 6.57714
 52.3333
 5.97908
 5.99246
 6.65887
 68.1524
 51.507
 97.2852
 73.7403
 11.4694
 46.6079
 23.9224
 23.0467
 9.08944
 58.8911
 7.73095
 87.0594
 32.568
 11.9825
 73.8076
 17.2477
 4.74248
 5.99441
 5.97023
 13.1164
 15.8597
 46.4799
 9.47523
 48.0821
 46.346
 53.4066
 5.93919
 57.9252
 5.99611
 36.827
 18.18
 29.3202
 15.2538
 61.3006
 54.1073
 45.7007
 9.79754
 98.9083
 47.6301
 10.6528
 96.7605
 6.67246
 9.09522
 34.168
 83.4285
 19.1947
 32.9492
 50.4173
 4.21047
 2.27407
 44.5284
 91.1707
 5.86909
 57.5493
 6.58723
 51.4832
 6.55015
 62.7566
 52.4394
 80.9023
 6.19378
 2.92782
 74.2731
 17.9199
 35.081
 37.6505
 66.3971
 21.2926
 23.4259
 49.1495
 17.6916
 52.1555
 17.5082
 5.92244
 98.2786
 52.6119
 89.9772
 86.8536
 49.2264
 4.12577
 70.6422
 50.4924
 78.8886
 6.0497
 15.6224
 53.4475
 20.7913
 52.7595
 6.12945
 97.4964
 40.5485
 49.809
 2.36588
 46.0516
 4.48999
 5.95732
 62.6496
 5.98279
 5.92829
 53.8224
 48.4151
 54.2542
 4.39202
 5.92013
 49.2668
 1.96023
 27.2489
 50.5713
 58.5695
 50.6393
 26.2547
 5.98244
 47.3106
 78.3456
 34.0469
 27.0695
 36.8977
 5.98525
 45.9701
 53.2404
 77.1272
 50.9043
 54.2475
 48.8609
 3.50431
 77.698
 6.52758
 59.5814
 60.3877
 46.7447
 51.6829
 6.54744
 12.2836
 7.11629
 6.57885
 54.0265
 1.78651
 6.25104
 7.91001
 40.2866
 6.27545
 79.813
 53.5415
 55.5686
 76.1997
 8.79608
 53.3983
 55.5307
 4.22709
 48.216
 6.10124
 74.1856
 59.1717
 6.58041
 65.9652
 5.96824
 97.3752
 6.72788
 2.54755
 57.0159
 23.4356
 6.52034
 62.7873
 45.9155
 53.7066
 6.02038
 73.4341
 64.3568
 6.04575
 51.5979
 50.5253
 30.6037
 29.7468
 48.286
 52.3887
 90.541
 60.3017
 12.6252
 91.6115
 45.0955
 53.1439
 12.7288
 83.6352
 6.55019
 5.92809
 45.323
 22.0466
 49.1702
 15.3661
 33.0523
 12.0123
 49.9626
 6.53077
 18.6623
 67.366
 5.87093
 69.2261
 19.0204
 44.8311
 52.91
 20.0021
 5.83226
 47.239
 51.598
 49.4673
 53.9265
 78.6276
 5.95972
 81.7699
 50.8993
 21.8979
 12.6608
 5.85751
 5.90733
 6.04856
 25.2469
 48.0713
 6.69607
 30.7424
 6.05218
 6.23518
 6.45776
 8.70975
 25.3999
 53.5509
 6.02609
 11.1309
 93.7821
 50.89
 5.93112
 79.7652
 5.9474
 48.4425
 46.0307
 91.9172
 46.2603
 6.50904
 48.2034
 51.3897
 69.4871
 3.99875
 5.8196
 33.2543
 23.1477
 31.6257
 51.2214
 50.5659
 6.5469
 6.09014
 45.8449
 58.0127
 20.644
 2.79578
 69.5981
 81.0517
 95.2134
 85.8012
 5.77356
 6.30533
 6.0238
 47.6655
 49.7873
 99.4977
 49.1118
 26.6397
 51.5896
 48.9755
 58.8724
 30.6245
 57.4247
 52.0801
 48.7337
 48.0071
 41.7983
 17.9919
 6.06322
 10.3058
 76.4937
 48.54
 64.12
 46.9636
 6.38796
 6.14483
 4.9302
 6.63092
 46.7617
 47.5726
 45.5535
 28.5021
 6.04621
 18.228
 47.6742
 63.3706
 64.8038
 98.467
 9.60634
 46.4735
 30.4249
 6.57139
 22.1201
 85.4135
 46.4529
 6.1823
 6.157
 73.5945
 17.6059
 43.9416
 6.62382
 52.024
 5.94376
 46.1956
 46.5708
 47.104
 5.81645
 37.2002
 54.7458
 17.1343
 25.3528
 6.05802
 1.713
 3.45636
 52.5812
 46.2282
 6.10313
 84.8085
 52.6811
 6.04426
 43.3846
 38.7929
 74.0726
 18.1286
 6.04334
 86.4235
 83.2136
 6.27611
 81.3722
 42.2271
 5.9228
 20.3316
 22.738
 19.4962
 12.3846
 48.3658
 26.7757
 16.8388
 25.4957
 6.50929
 69.3864
 99.284
 63.8577
 94.4201
 46.9315
 52.8692
 5.58335
 50.0454
 63.1833
 6.12395
 31.7765
 8.52333
 50.6789
 11.4111
 26.7925
 4.46518
 5.91489
 50.3264
 48.5128
 98.3594
 6.44147
 14.2744
 6.02508
 46.1432
 77.9707
 51.3089
 1.25811
 80.2028
 5.94248
 56.8616
 46.5558
 9.92935
 62.2795
 35.0416
 67.9634
 55.1974
 5.92681
 41.3366
 19.6551
 5.87869
 26.7414
 47.1786
 88.9741
 12.678
 25.1957
 5.88748
 6.02819
 80.3051
 3.32615
 77.3359
 81.0883
 11.2788
 50.7942
 75.1981
 33.0806
 10.5103
 98.948
 73.4781
 8.13542
 47.2011
 90.091
 44.1258
 46.4306
 48.1664
 46.0688
 41.3377
 93.1195
 52.8872
 45.433
 49.2127
 6.00577
 50.6282
 5.94366
 47.1968
 5.94571
 94.3925
 51.1669
 52.607
 73.8381
 5.90259
 14.1101
 63.4444
 92.0932
 96.099
 32.8914
 97.1166
 23.2139
 40.6839
 90.703
 46.5554
 5.89718
 64.9446
 6.48829
 50.2539
 48.5693
 30.7496
 39.3499
 1.59864
 51.0579
 55.8689
 30.3755
 76.0587
 5.8473
 16.029
 12.0455
 50.7548
 55.6082
 6.03812
 95.9236
 5.88335
 25.8185
 57.4807
 63.825
 10.879
 21.3503
 20.8754
 73.2218
 47.753
 48.4985
 97.358
 16.7224
 24.2748
 26.101
 6.00183
 12.5438
 5.99186
 79.7542
 46.396
 5.91336
 11.6899
 64.7066
 5.90157
 6.57574
 28.6629
 6.57596
 48.0021
 76.6048
 53.3924
 45.9599
 27.9136
 52.669
 88.9891
 45.8369
 6.63045
 39.8279
 48.0302
 6.60371
 50.0448
 91.1647
 0.823088
 6.06229
 8.80441
 47.8467
 12.5541
 33.3659
 50.7423
 93.1863
 6.57859
 80.2615
 5.97858
 5.91477
 72.4703
 62.778
 6.03306
 51.8507
 6.00811
 59.2125
 42.8327
 77.1796
 6.16449
 38.3264
 23.2794
 6.50186
 57.263
 91.0646
 12.3568
 3.42117
 6.01619
 49.0293
 75.3247
 12.8801
 11.2141
 75.0673
 48.4032
 66.2879
 11.805
 81.0408
 98.211
 48.5371
 47.4545
 68.7171
 89.0161
 65.0754
 27.7499
 15.145
 32.7915
 53.669
 47.8187
 11.538
 50.7902
 47.2768
 48.9977
 55.8011
 51.2879
 6.06499
 53.5773
 6.42313
 46.7956
 73.5253
 48.2443
 13.0458
 4.61979
 51.7404
 47.7914
 5.945
 50.5641
 51.9301
 28.3955
 48.7756
 46.2506
 9.18433
 5.85083
 5.96674
 49.338
 13.7531
 40.4151
 76.3224
 6.5478
 52.3552
 36.6823
 72.4415
 33.9608
 46.9363
 81.7777
 10.8974
 32.4189
 53.9148
 6.12323
 11.5056
 50.3954
 37.1667
 54.8726
 21.3881
 60.7378
 37.6858
 92.4929
 16.9883
 71.2072
 57.6497
 0.664765
 46.3711
 26.9109
 78.0566
 56.293
 6.03901
 3.37981
 53.7701
 12.1524
 6.09198
 51.509
 29.6266
 45.8266
 5.37129
 40.0864
 27.1113
 9.17585
 16.3115
 5.87873
 82.6914
 50.4472
 98.8121
 5.92098
 92.3383
 54.1265
 49.7938
 63.9971
 6.16142
 24.944
 57.3163
 52.3187
 48.8877
 14.7539
 37.3693
 26.9718
 67.0595
 24.5934
 6.55405
 5.88018
 46.9058
 5.84501
 9.99804
 26.5864
 6.5686
 95.0798
 46.9834
 22.7239
 90.7214
 34.2396
 91.3632
 48.3102
 23.5949
 48.5123
 80.4997
 11.6271
 11.9266
 55.4043
 55.2229
 40.5318
 11.0937
 54.217
 5.85662
 70.7254
 5.31195
 24.2017
 47.1866
 88.9447
 49.2094
 49.956
 46.7955
 90.2201
 38.9905
 37.9785
 2.689
 47.3458
 75.8265
 60.9131
 11.1996
 79.2165
 64.2616
 60.6808
 17.0243
 4.69984
 9.64199
 65.0763
 3.25906
 75.5108
 50.4894
 76.6814
 33.1949
 67.3617
 64.3539
 51.5387
 18.8108
 48.0835
 6.18074
 51.6125
 80.4832
 46.7558
 61.7381
 58.7476
 56.5294
 59.9105
 29.7313
 52.4559
 50.0733
 53.8971
 60.4518
 5.9272
 19.737
 2.82548
 51.7707
 41.7553
 93.7493
 49.2761
 6.08752
 23.8855
 12.9479
 64.2302
 6.06084
 62.5644
 74.6573
 55.1342
 49.7836
 6.36575
 5.99271
 86.999
 92.7732
 20.963
 50.0327
 0.626621
 6.12628
 6.02019
 41.0357
 5.99525
 6.71621
 37.7894
 5.94357
 34.0336
 43.8425
 6.08904
 14.3337
 33.9632
 5.91145
 38.1187
 5.86951
 96.9706
 18.2883
 19.9583
 21.9746
 48.3314
 46.3565
 91.5918
 44.308
 54.4517
 5.71306
 49.4332
 12.0755
 34.9614
 50.5857
 5.02614
 48.892
 26.3645
 56.3201
 5.85335
 73.4798
 31.9792
 55.7034
 11.9883
 85.7271
 5.9898
 14.9757
 61.1238
 61.5449
 6.68285
 72.7645
 89.8932
 45.9378
 9.72639
 24.3652
 5.76632
 6.75147
 16.0776
 47.8802
 5.95018
 47.3155
 11.4282
 57.0948
 17.4054
 6.39187
 45.8181
 68.045
 94.209
 55.1132
 50.3382
 46.6541
 82.571
 70.2797
 5.99147
 33.3501
 8.13497
 5.93516
 48.5594
 41.5888
 4.42472
 5.89162
 5.81868
 24.5349
 47.2491
 52.5462
 50.2405
 48.6822
 57.2172
 48.1367
 5.83759
 5.87909
 3.71277
 5.94844
 47.6827
 41.4727
 50.1275
 5.90946
 82.8119
 85.0789
 27.1162
 27.0362
 39.208
 6.26993
 59.3905
 50.1521
 58.6565
 2.81973
 33.8711
 86.2714
 32.003
 22.1106
 6.09475
 64.2955
 58.7904
 55.9673
 15.289
 46.8114
 6.51078
 67.435
 4.7193
 50.2698
 90.7114
 53.0888
 46.6509
 6.01246
 45.872
 49.5526
 93.9912
 49.4048
 48.0533
 49.4346
 97.7414
 29.2482
 14.5103
 6.53228
 6.6856
 4.84829
 17.2106
 87.5714
 15.8236
 8.07425
 46.6642
 6.47234
 51.9575
 77.9521
 58.591
 46.7535
 5.82486
 51.4763
 57.7382
 2.87403
 59.6681
 10.8081
 50.3175
 52.6935
 13.2578
 61.4405
 5.8574
 34.1189
 6.50254
 73.7738
 48.586
 92.7853
 2.46461
 46.3689
 67.2243
 45.4115
 6.20828
 47.9936
 50.7385
 10.7833
 75.5292
 6.13154
 81.8732
 35.3663
 6.59406
 5.9903
 86.4399
 49.3459
 65.0926
 13.8381
 36.6607
 86.916
 75.7189
 56.9674
 92.0165
 5.99292
 35.4164
 88.7138
 10.4299
 46.3821
 85.8084
 44.8415
 5.91897
 37.8024
 6.01115
 3.81373
 51.37
 33.3203
 46.9742
 70.3891
 4.41157
 9.20089
 45.9166
 33.7489
 6.14679
 6.06771
 21.1446
 28.4152
 41.8845
 6.13583
 49.8979
 46.6561
 47.2065
 53.786
 11.3746
 88.3148
 12.6371
 42.2579
 46.7188
 11.2805
 11.4514
 36.5062
 41.0574
 5.74007
 67.7076
 6.07865
 48.0085
 56.1217
 46.8089
 45.2508
 20.5015
 52.4046
 79.0916
 20.1834
 69.4306
 47.3634
 8.14764
 77.6276
 45.4521
 9.50279
 92.0029
 96.9021
 6.47487
 27.0971
 28.8151
 24.8707
 63.7862
 49.4851
 6.27253
 80.0186
 11.8571
 1.02656
 52.3694
 55.9326
 5.8407
 40.5005
 5.72508
 87.7224
 68.5429
 47.451
 52.95
 64.7308
 81.0877
 46.273
 6.05523
 83.3339
 5.91466
 47.7736
 92.5725
 1.94284
 6.11516
 6.59242
 50.7078
 35.1826
 37.7315
 6.52514
 5.62512
 96.2495
 43.9158
 50.8042
 49.5284
 5.94415
 52.2029
 5.85704
 54.1843
 15.689
 95.5588
 7.51253
 50.1397
 57.5229
 47.5888
 52.5935
 57.5228
 62.3211
 6.63333
 61.7649
 10.3767
 54.6442
 12.9454
 5.99101
 29.9659
 61.9789
 78.1556
 46.2677
 94.8413
 5.96979
 49.257
 6.47306
 52.9128
 89.3864
 97.3343
 48.7168
 24.3034
 48.7833
 51.2978
 73.2122
 75.677
 48.2673
 63.9928
 47.1407
 6.28924
 32.768
 44.8691
 61.0159
 67.2709
 7.06525
 29.8251
 5.87444
 18.8949
 13.4594
 8.76131
 6.08109
 32.915
 6.00985
 8.28324
 46.0914
 82.6114
 37.4945
 5.97206
 48.8456
 5.80882
 12.7863
 46.6884
 6.33568
 21.5882
 61.7338
 47.4748
 46.8554
 72.7414
 46.4098
 46.6122
 91.0108
 24.695
 50.3317
 6.49524
 48.8462
 16.7995
 50.158
 42.0437
 23.9634
 92.9009
 48.893
 90.8786
 6.01746
 92.4254
 45.8149
 47.002
 73.1164
 53.3606
 6.53805
 34.8112
 58.0671
 6.13569
 9.89449
 69.5052
 23.6705
 67.6568
 13.5443
 7.88409
 90.4738
 53.8916
 5.90224
 6.02694
 85.4278
 6.0269
 7.48473
 6.10554
 39.9267
 5.91399
 69.2843
 65.9094
 35.9323
 6.02853
 51.5422
 21.0814
 72.4497
 49.0112
 5.84043
 47.8082
 86.6355
 27.4533
 14.8744
 48.2553
 81.3563
 22.3219
 36.4839
 10.3014
 6.51796
 21.7254
 11.7652
 33.4623
 83.9268
 6.98574
 52.6124
 96.1543
 46.554
 47.0284
 90.1875
 20.1202
 60.0032
 51.3926
 31.8359
 52.8361
 5.94685
 11.463
 43.9789
 92.8086
 1.36076
 35.794
 6.74016
 51.64
 76.7787
 78.1982
 68.6055
 48.1192
 16.4286
 6.50415
 96.5997
 66.6603
 46.9847
 18.4279
 89.094
 41.0903
 6.58463
 93.1988
 56.9915
 91.8958
 33.4878
 42.1592
 38.6473
 47.2453
 5.87135
 84.7314
 78.5903
 6.00291
 22.5263
 6.65712
 37.7546
 52.9766
 62.3065
 46.8221
 76.1223
 53.0365
 46.862
 47.3442
 2.78678
 6.51663
 20.3443
 71.7301
 2.06774
 49.6016
 49.4794
 31.462
 14.45
 49.1263
 1.22657
 52.9556
 43.8626
 49.0259
 22.7085
 47.0063
 48.1643
 76.4314
 55.197
 6.06692
 6.01926
 25.5825
 70.3777
 5.94842
 46.9092
 62.2795
 46.0948
 62.6603
 41.5231
 48.3267
 55.8795
 6.01717
 6.1451
 13.1087
 6.06256
 49.0693
 46.3708
 98.1995
 41.8878
 6.7529
 6.02677
 38.2918
 85.4159
 10.8549
 80.8941
 36.784
 37.0026
 5.96028
 41.329
 6.21195
 12.9206
 74.0537
 35.4277
 88.6118
 49.9812
 25.7318
 8.11666
 79.9508
 2.86085
 68.4049
 30.7777
 97.6738
 32.7286
 59.0208
 26.6415
 70.4526
 5.92756
 48.9615
 17.2351
 32.95
 53.5468
 49.6634
 6.0075
 54.0652
 46.782
 47.4405
 46.4112
 8.89405
 6.18611
 50.7521
 6.06278
 49.8837
 48.4478
 46.0884
 56.6294
 49.5184
 46.3487
 6.15053
 52.1474
 47.879
 5.9656
 5.90805
 44.9155
 49.0038
 17.9994
 47.9993
 49.4847
 52.949
 6.64148
 52.3238
 1.84998
 93.8328
 5.98207
 29.9041
 53.7264
 47.8268
 6.6462
 50.2359
 37.5226
 0.665814
 14.4614
 43.6736
 5.95386
 95.1617
 73.3843
 19.3316
 62.8997
 55.133
 6.08389
 6.75202
 41.1219
 6.71332
 42.8644
 81.22
 36.7526
 58.7437
 90.7545
 6.10459
 13.0862
 28.2941
 51.2588
 48.6212
 86.7415
 15.7869
 48.2578
 11.8853
 27.091
 51.2119
 33.1284
 46.25
 6.80162
 36.1873
 49.0161
 27.1738
 68.9242
 32.8187
 6.05089
 50.5772
 55.3271
 91.0731
 52.8227
 51.7073
 50.4165
 5.88753
 5.93257
 26.1011
 70.5225
 5.98707
 11.2751
 68.4605
 5.97581
 6.49523
 17.1149
 66.6635
 5.83936
 8.83673
 11.3823
 42.2894
 5.84344
 18.0992
 58.1592
 39.5068
 38.7663
 48.713
 31.8258
 5.96357
 14.6886
 31.4503
 6.5883
 13.0675
 24.106
 86.2626
 99.0771
 84.4409
 61.7477
 89.0011
 46.5351
 8.73929
 48.8817
 31.6583
 52.2425
 5.5807
 1.28703
 50.1875
 52.8462
 20.1021
 53.7996
 53.1275
 46.4965
 93.3497
 96.5109
 6.06291
 47.4987
 5.47965
 25.407
 80.734
 5.15018
 86.6767
 36.6205
 58.5886
 6.69238
 79.5911
 62.6486
 83.709
 10.4905
 6.18394
 5.92503
 53.9232
 4.95325
 62.4821
 14.3463
 30.4826
 33.0313
 34.6135
 67.6414
 6.61721
 6.0151
 6.70206
 47.9796
 42.3237
 6.12989
 5.70273
 48.1752
 5.85094
 83.0219
 46.4649
 55.0709
 24.8179
 48.9868
 78.0703
 90.5797
 49.1964
 5.98452
 48.563
 58.5887
 29.6772
 49.968
 47.6721
 5.97976
 51.257
 5.98953
 12.8886
 35.13
 5.96404
 45.9462
 32.5799
 52.3302
 15.2807
 8.39912
 47.1
 14.4213
 48.8671
 1.3257
 49.2807
 28.6336
 52.0164
 26.8511
 2.09134
 68.3474
 59.025
 49.3616
 27.7352
 51.9769
 7.37678
 48.1495
 56.937
 62.3099
 63.2598
 20.6411
 32.6263
 6.64958
 48.7502
 65.354
 72.3214
 64.4484
 6.54138
 16.9037
 55.5528
 6.60351
 35.5764
 8.03972
 46.4399
 46.5111
 41.063
 46.9779
 87.9961
 40.9394
 0.907218
 4.04132
 42.4245
 21.3407
 5.81666
 90.3786
 46.7151
 47.372
 52.1264
 30.1774
 2.15899
 48.2809
 35.9274
 75.8825
 48.521
 48.7665
 11.2377
 5.98861
 57.3653
 6.0652
 6.50123
 6.58139
 47.1621
 6.03919
 50.7162
 2.78928
 32.0477
 70.0733
 41.0828
 36.8372
 91.5722
 48.6338
 7.95552
 81.0548
 48.3289
 70.3074
 97.5154
 57.8183
 49.5385
 57.4126
 38.7756
 34.8438
 59.6852
 5.98439
 87.4416
 93.4326
 17.3714
 52.017
 48.3603
 5.90243
 47.7951
 30.6434
 56.0813
 9.73994
 51.5629
 95.7581
 47.9553
 6.01784
 99.1572
 67.6196
 56.6918
 53.523
 15.0297
 50.3759
 47.1706
 6.65201
 2.21621
 5.92479
 54.4892
 22.3757
 64.0797
 5.9546
 47.0598
 14.02
 6.05886
 2.71368
 87.7952
 5.99242
 86.6807
 98.7296
 68.1501
 46.9665
 68.9161
 97.3838
 36.2004
 51.7186
 52.3846
 50.0066
 97.1704
 11.9161
 29.8842
 81.7617
 48.7125
 50.6725
 14.8271
 93.233
 51.3541
 89.2114
 5.99022
 6.61898
 46.7026
 5.9814
 6.30549
 6.60543
 51.567
 7.18039
 5.95811
 39.1048
 27.3156
 50.9064
 93.7272
 24.0705
 26.587
 80.02
 48.3199
 54.5983
 2.99358
 49.768
 46.1036
 97.7356
 47.0931
 6.06693
 5.94459
 15.4643
 9.67794
 65.0172
 47.7805
 6.54552
 77.2256
 98.5862
 77.2715
 48.4853
 46.3442
 6.03557
 93.7278
 64.9753
 24.39
 55.9378
 6.7552
 83.6167
 38.9159
 3.0799
 49.8984
 59.576
 97.2791
 8.43665
 0.835672
 6.58458
 62.8083
 42.5584
 6.06812
 5.88383
 5.96699
 25.0012
 49.5844
 38.6262
 53.3
 6.59128
 46.6624
 45.7077
 6.53237
 49.6099
 74.1365
 6.02855
 47.9039
 46.6139
 49.0806
 3.82903
 91.3463
 46.4267
 54.452
 27.3881
 60.2279
 62.6788
 6.11222
 6.52159
 5.91486
 28.171
 5.90511
 48.1196
 87.3154
 6.0612
 49.1119
 72.1975
 4.32112
 46.4774
 65.3816
 6.51088
 48.8133
 5.94267
 91.3823
 86.5521
 49.3311
 24.2352
 54.5723
 59.3898
 59.5626
 7.92752
 41.147
 48.1991
 42.295
 69.6934
 10.9963
 74.3763
 5.64302
 6.14064
 50.9171
 59.6531
 12.683
 77.9279
 19.3939
 57.6695
 61.7318
 5.93768
 62.1077
 68.497
 90.1945
 48.8949
 62.85
 50.7239
 47.4127
 49.4465
 84.2523
 0.516857
 6.67348
 84.3112
 3.13191
 50.6412
 57.0514
 55.0269
 49.5598
 93.0962
 51.2763
 96.5211
 49.2468
 7.71153
 5.97906
 4.87138
 74.6648
 51.9946
 66.964
 9.74886
 60.5605
 50.9874
 15.5892
 5.87056
 49.8443
 36.5675
 6.12219
 5.98641
 47.3921
 35.8293
 93.7872
 46.3168
 5.96162
 11.1245
 24.5508
 5.89838
 51.6169
 22.1909
 27.8521
 47.6703
 47.9398
 93.817
 26.426
 11.5468
 42.4544
 72.9652
 86.0481
 99.9255
 64.3859
 67.4232
 13.199
 78.1295
 5.98242
 6.59767
 34.9697
 28.6085
 5.99251
 17.7363
 10.8625
 17.4382
 13.1407
 98.2978
 50.1723
 46.9034
 26.6682
 15.3777
 5.90135
 57.369
 43.1362
 15.5303
 13.8856
 6.07572
 51.3169
 5.92217
 64.138
 45.2954
 51.3752
 14.5716
 56.6155
 47.9922
 37.4285
 6.52429
 67.2997
 46.6155
 8.98954
 22.5042
 54.2539
 52.4323
 81.7015
 52.9223
 37.3016
 11.1206
 44.9048
 6.38924
 47.8686
 76.5549
 53.9248
 59.3249
 6.71859
 98.8719
 1.909
 35.0873
 46.9673
 48.0658
 5.99507
 51.2073
 6.01018
 52.839
 24.0919
 10.4957
 46.8911
 57.5757
 6.00103
 56.6779
 37.0469
 6.63985
 18.0797
 6.02177
 87.6738
 17.506
 10.9588
 53.476
 47.4236
 11.4681
 14.8629
 17.9501
 27.348
 35.382
 40.595
 50.107
 20.176
 38.4692
 48.0818
 88.9647
 92.1757
 42.1031
 6.01032
 90.1287
 60.7552
 47.8231
 9.66501
 53.258
 6.60275
 73.4406
 1.76011
 55.2747
 3.65767
 53.7167
 58.9685
 93.2189
 52.9481
 46.7702
 5.88004
 5.95087
 70.0277
 85.3218
 54.7938
 53.511
 4.09738
 50.1039
 53.2514
 12.5903
 93.0613
 6.64003
 46.5936
 6.55376
 6.00473
 46.0811
 31.8376
 48.6073
 19.689
 91.9521
 5.88875
 3.7804
 24.7352
 54.9463
 51.9185
 5.90758
 49.4612
 50.7765
 21.5472
 58.8688
 50.299
 50.5228
 11.2862
 90.6358
 6.03507
 6.58812
 55.7031
 60.5572
 47.9018
 49.5159
 6.05391
 83.1044
 21.4469
 83.1959
 24.4359
 10.0611
 5.8726
 1.58466
 45.7356
 4.54099
 2.10676
 82.2469
 83.4935
 36.601
 5.84494
 72.3354
 50.7254
 87.7254
 93.5147
 51.4358
 50.2722
 47.0808
 77.0204
 8.01008
 46.7779
 40.8137
 56.7999
 30.9848
 5.88559
 75.5811
 49.2279
 47.996
 83.83
 6.46892
 81.5985
 0.384629
 52.5634
 6.02037
 55.7814
 56.569
 49.0605
 45.8581
 31.6984
 27.811
 10.1191
 72.27
 5.96606
 39.8151
 31.4755
 48.8768
 95.4213
 79.2786
 10.4741
 51.0945
 1.39182
 15.2018
 24.8766
 70.3072
 69.643
 6.00903
 54.4589
 51.82
 51.1915
 5.96453
 6.57991
 29.0546
 2.65097
 91.8981
 58.1427
 11.6695
 6.06759
 84.3607
 53.705
 51.7075
 2.62681
 54.5466
 25.5673
 51.7134
 52.6757
 26.9521
 6.03634
 18.5034
 87.3572
 1.68838
 5.97771
 33.3159
 38.323
 7.3423
 11.2125
 62.3289
 48.037
 59.1041
 5.99872
 84.455
 19.6297
 5.69966
 95.9694
 46.0225
 24.8379
 46.698
 52.0057
 47.3307
 74.5038
 3.57804
 20.4051
 91.05
 38.1562
 3.3904
 5.83555
 51.6519
 10.1178
 6.00662
 2.58929
 6.69706
 9.11444
 50.1253
 11.4034
 5.97169
 35.3244
 7.53881
 5.90727
 3.89587
 10.2428
 25.7209
 6.08829
 24.5631
 91.6004
 36.8162
 57.8778
 50.1883
 6.18723
 27.5967
 5.93147
 10.3953
 48.9645
 47.3569
 73.3808
 94.266
 17.5338
 48.3377
 6.03697
 39.5362
 6.61498
 97.5976
 16.5981
 56.0761
 5.93506
 7.19059
 19.3394
 77.3074
 5.98799
 32.9851
 30.1277
 6.59748
 30.0929
 7.0681
 6.50549
 6.00883
 91.07
 93.4523
 49.3879
 28.2267
 62.1564
 91.7617
 6.23276
 46.4877
 2.80924
 11.3783
 6.01772
 38.7253
 73.1794
 30.2205
 6.53412
 42.2291
 27.4355
 6.06578
 49.7685
 58.2328
 6.35633
 54.4242
 98.1111
 73.5463
 54.735
 5.96408
 53.6164
 34.7735
 52.1395
 5.90349
 49.3869
 49.7403
 13.1033
 66.5859
 6.41965
 8.44605
 48.7326
 5.9995
 96.2111
 39.1302
 59.2172
 5.98051
 16.3957
 3.36739
 91.6323
 1.12409
 5.90611
 5.99755
 54.2568
 76.9222
 86.2048
 6.0043
 74.6959
 14.6646
 26.3035
 6.02068
 25.1059
 6.1438
 5.95181
 6.01395
 46.5988
 79.8308
 94.7163
 42.6112
 28.4987
 31.3944
 21.6788
 82.157
 45.8458
 5.88787
 19.0685
 99.6293
 49.575
 7.5493
 20.4675
 47.3314
 5.98667
 20.1874
 11.9715
 98.1164
 8.80006
 34.4704
 73.602
 11.308
 5.95876
 61.4123
 82.5144
 6.02372
 5.52305
 25.2174
 61.8205
 49.3988
 6.14964
 76.0228
 6.68729
 48.6325
 5.96571
 12.3518
 24.9123
 6.03256
 41.4203
 52.9633
 6.66879
 6.49848
 44.4392
 74.9381
 19.4401
 6.80172
 15.7738
 86.9305
 46.5128
 46.7986
 64.1437
 91.4463
 18.4823
 18.1797
 27.6037
 4.13719
 61.1003
 46.5249
 49.9753
 71.1104
 46.7657
 6.02654
 9.46856
 29.7584
 47.7769
 6.02989
 57.148
 47.1356
 15.3282
 86.9262
 99.812
 4.00693
 67.901
 5.94718
 3.17871
 6.51189
 4.74589
 52.6391
 41.707
 18.7767
 1.71373
 73.2881
 46.6412
 6.71129
 6.07955
 5.9489
 6.48988
 18.8035
 8.16425
 16.9818
 6.64141
 60.6737
 53.2427
 99.1064
 21.4978
 49.5849
 55.8327
 30.1983
 50.4527
 5.73697
 64.0758
 68.1095
 74.6766
 88.7757
 24.4993
 78.0357
 60.4128
 46.9008
 5.90475
 22.4746
 77.6709
 12.7633
 14.783
 1.28193
 24.7973
 84.0324
 51.4142
 16.2397
 5.05379
 46.545
 26.7838
 11.6427
 42.9564
 51.5512
 47.0585
 32.5789
 97.2505
 94.1105
 53.0469
 20.1541
 6.54822
 62.2535
 30.5807
 47.027
 96.3819
 57.8274
 47.878
 6.60673
 5.96344
 48.1763
 5.88385
 46.4103
 2.75396
 47.4199
 46.5823
 24.4592
 47.8981
 20.2484
 48.5553
 59.2334
 67.4403
 40.4815
 49.9477
 76.0189
 92.4534
 67.1253
 52.5222
 47.9986
 6.11893
 6.54223
 16.7802
 41.2039
 35.7235
 6.10838
 48.1513
 5.82119
 4.18675
 64.6188
 74.4779
 52.6068
 50.7194
 18.4186
 22.4351
 7.54831
 6.7349
 61.8525
 85.7243
 46.6907
 2.5958
 84.7919
 47.0899
 5.93819
 6.01162
 5.86421
 71.4933
 36.093
 6.00741
 48.4713
 6.8818
 46.2533
 5.74857
 10.7479
 16.3555
 47.9189
 92.3838
 49.5834
 48.47
 51.8678
 5.90562
 53.617
 51.9377
 1.73777
 76.4088
 55.8914
 20.5812
 34.9504
 47.383
 55.0997
 79.0332
 52.0872
 11.5852
 57.0615
 5.00014
 15.9705
 3.88059
 14.8575
 9.84752
 46.7263
 47.1563
 5.897
 8.98321
 60.324
 46.5137
 3.47435
 1.04072
 13.282
 46.6702
 6.37984
 6.61994
 76.6724
 6.05779
 93.7697
 89.883
 63.1201
 53.1625
 12.2211
 1.92048
 10.2994
 53.9978
 54.5865
 7.24782
 57.2955
 50.4312
 24.6073
 63.1971
 46.0511
 82.6097
 57.8668
 4.29989
 6.53039
 6.03253
 24.8302
 49.0655
 59.4331
 36.249
 3.31114
 45.9007
 57.1198
 47.1881
 47.5843
 81.4279
 34.8834
 65.4678
 90.5711
 96.8216
 6.07141
 5.98272
 50.5699
 57.0691
 21.7584
 62.7764
 3.59456
 58.578
 20.4984
 5.78199
 48.4849
 14.0962
 5.79065
 13.6134
 99.8898
 46.8599
 46.8209
 46.3989
 31.9037
 49.3717
 69.0935
 82.6756
 57.9903
 56.3977
 8.29573
 6.64327
 46.6279
 6.07005
 48.7704
 6.58892
 6.09699
 49.675
 49.7544
 38.7125
 21.8915
 60.4441
 6.14875
 49.5143
 1.70347
 58.1556
 5.99437
 26.8522
 38.8733
 48.3185
 42.8064
 51.9282
 6.20313
 1.78872
 5.83483
 5.9648
 40.3229
 5.8815
 6.57496
 36.6616
 37.0247
 30.8565
 19.0445
 50.152
 12.3512
 50.269
 40.3844
 25.0771
 50.482
 6.42036
 37.3429
 44.2683
 5.96227
 5.93957
 94.5801
 47.6239
 41.4607
 77.175
 5.95183
 31.1015
 25.9977
 29.4425
 94.8737
 51.0629
 86.8677
 45.9259
 6.65655
 39.4516
 55.2778
 56.5408
 46.2477
 48.5889
 46.5488
 8.03489
 50.3683
 66.9258
 15.6106
 86.8165
 5.93704
 27.7739
 64.4325
 74.2103
 25.5843
 55.6706
 48.2388
 45.9744
 51.3339
 24.5918
 12.099
 52.96
 47.9681
 47.2253
 18.9153
 92.4544
 6.06222
 66.9841
 90.2837
 6.51444
 28.8286
 6.00703
 47.5488
 5.99467
 43.6284
 6.0432
 46.797
 54.8945
 88.4488
 51.8031
 40.0175
 46.755
 51.0256
 31.9782
 21.8988
 49.5151
 47.8832
 64.3418
 54.4427
 6.63447
 47.8612
 1.73714
 38.7689
 67.6727
 50.9628
 68.9594
 10.6096
 5.8836
 50.4543
 94.4982
 3.56675
 74.0641
 12.1129
 47.7916
 6.48666
 6.01401
 94.9269
 6.09667
 6.5856
 30.9692
 5.81763
 40.6946
 39.1472
 31.1814
 62.2641
 10.7826
 56.3723
 99.2207
 15.0579
 28.0361
 9.69445
 45.8901
 49.4569
 41.7664
 86.5127
 70.4783
 6.0461
 25.8251
 77.2522
 13.8716
 29.937
 50.5891
 5.92484
 18.5067
 51.643
 53.5
 13.6714
 36.8101
 2.67309
 56.2063
 5.99288
 89.3016
 53.606
 36.2054
 61.7827
 5.96927
 6.05552
 48.0605
 37.5263
 15.1667
 53.7383
 11.2067
 75.5539
 62.0005
 46.6775
 54.0771
 86.7882
 23.2182
 25.3905
 31.6492
 32.7985
 54.4117
 39.0812
 26.5599
 25.9135
 6.06157
 85.7473
 56.7705
 76.1708
 70.7287
 83.943
 2.34414
 70.0289
 3.71839
 6.4923
 7.12408
 46.2832
 45.4537
 21.6306
 6.47293
 82.7043
 26.2159
 66.7563
 77.7703
 46.4965
 22.4346
 47.7184
 41.5892
 50.4505
 67.0233
 48.6267
 48.2492
 73.6501
 67.4012
 29.9908
 49.7841
 6.5781
 6.09742
 52.4532
 53.0722
 48.4277
 93.5765
 10.4462
 49.0144
 27.141
 47.4612
 20.6528
 53.6776
 61.121
 52.6043
 14.8927
 46.9404
 44.515
 3.41629
 86.0865
 28.3016
 87.882
 34.9533
 52.402
 62.6901
 15.4413
 73.9901
 53.1839
 46.2393
 60.5669
 52.834
 72.3729
 49.9534
 20.2606
 52.5616
 97.7094
 46.1776
 6.08099
 41.6635
 6.00437
 78.0522
 37.2485
 6.69316
 36.9497
 57.5469
 6.55451
 6.6379
 67.8135
 48.584
 91.5892
 48.7881
 64.3275
 49.5352
 15.4574
 92.3051
 29.786
 20.8915
 82.048
 71.3456
 71.7749
 45.8292
 61.4271
 10.4162
 5.93841
 55.2404
 46.6546
 64.2789
 52.2555
 45.6239
 22.5995
 43.1943
 92.9116
 5.88201
 47.0032
 2.16326
 49.4278
 37.8048
 64.6281
 37.1665
 32.8481
 18.9795
 14.2165
 6.70779
 12.5924
 7.45805
 5.88907
 49.2714
 6.02542
 45.9748
 24.8078
 54.9137
 5.97592
 15.5097
 68.095
 6.40946
 47.4535
 65.4241
 42.7705
 47.981
 5.76003
 70.9787
 9.98677
 50.0595
 34.4104
 93.8322
 38.59
 76.5917
 7.9527
 17.1715
 48.3195
 45.9987
 48.984
 55.6549
 22.7297
 80.7112
 48.7615
 60.5769
 20.4073
 40.1447
 5.98095
 46.6024
 42.31
 51.5342
 50.0094
 6.55205
 50.8287
 29.428
 46.7823
 16.2549
 29.4696
 49.2167
 2.52569
 5.84829
 49.0182
 31.609
 24.5138
 51.8582
 57.6776
 5.93837
 46.7166
 46.8821
 48.921
 5.87543
 6.57211
 69.9299
 46.5842
 50.2681
 5.90736
 76.9195
 81.337
 47.9144
 11.2321
 52.999
 13.4325
 2.94504
 6.68139
 26.1651
 5.70242
 88.9962
 48.9525
 56.0976
 34.0384
 9.53954
 46.0064
 80.4311
 53.0183
 1.82349
 75.2572
 94.0201
 88.271
 29.4182
 53.6208
 6.37731
 6.03494
 49.9962
 48.9235
 31.6277
 97.2012
 6.10296
 15.2577
 68.2078
 98.7789
 64.2195
 6.04391
 51.9149
 64.8056
 52.1983
 85.0689
 10.1479
 97.5146
 6.17648
 64.8222
 54.1091
 16.0713
 24.8367
 4.91854
 42.6663
 53.4927
 50.6305
 54.4591
 2.06328
 19.0858
 42.2057
 56.5552
 12.3155
 2.69942
 4.25159
 36.9849
 18.1596
 6.0158
 2.58622
 34.9531
 60.9513
 38.0911
 46.2285
 10.385
 36.8878
 80.4961
 8.27855
 10.372
 53.027
 47.1803
 46.8188
 45.5752
 6.1452
 47.205
 51.0259
 5.81903
 30.1257
 13.929
 5.83677
 48.3614
 48.2152
 92.3261
 6.4312
 46.0709
 31.5946
 46.4815
 51.97
 94.2042
 6.00171
 53.6344
 24.4563
 15.6623
 43.5765
 47.0951
 6.28779
 48.2556
 90.1156
 5.99163
 46.3403
 9.69773
 31.3638
 61.2072
 2.72613
 51.9615
 49.584
 45.8358
 49.1449
 28.7304
 49.9536
 5.91284
 49.3212
 5.87891
 40.4075
 46.4395
 54.8973
 46.8065
 99.7848
 54.4266
 51.7651
 6.15717
 7.2403
 12.9683
 5.97747
 5.87909
 9.54443
 77.0171
 49.6501
 5.01015
 91.5167
 6.10901
 15.5483
 53.5537
 47.4027
 70.5811
 2.15984
 99.7336
 81.2919
 6.52698
 15.758
 11.1417
 26.6529
 31.3496
 36.6995
 6.05568
 6.00519
 57.423
 21.083
 57.9659
 6.67892
 4.69868
 11.1372
 5.92088
 54.218
 85.6042
 52.4931
 15.465
 76.7808
 48.7446
 35.6976
 46.6085
 8.59617
 75.5912
 80.3062
 47.6911
 46.1468
 83.9601
 28.5608
 18.9389
 95.471
 46.8921
 46.0782
 43.1545
 6.65071
 6.63432
 12.7812
 42.1894
 46.126
 3.8199
 99.1692
 53.8001
 18.4851
 26.0265
 10.2391
 6.06786
 46.1515
 6.01459
 19.1831
 62.6181
 64.3041
 3.8463
 6.73435
 68.1908
 94.2494
 50.3361
 65.1554
 6.35357
 9.02719
 52.0354
 6.11737
 24.1975
 6.56582
 3.65613
 49.6531
 9.25595
 49.1233
 81.0192
 45.6952
 58.2445
 49.6932
 21.6752
 6.08746
 54.7587
 64.7708
 5.72681
 53.7195
 11.4096
 47.281
 70.9261
 46.861
 47.1191
 5.97902
 66.9439
 75.1705
 23.3304
 11.2891
 47.7107
 96.3934
 18.009
 26.1021
 6.76775
 13.473
 34.4632
 2.19166
 17.7156
 83.477
 93.0919
 96.7233
 49.0003
 5.87803
 2.98557
 44.5363
 49.6931
 46.624
 17.3239
 53.5113
 6.70996
 6.54452
 6.57821
 39.2769
 14.9809
 9.49663
 50.4619
 5.78122
 84.0396
 10.362
 64.7043
 60.9794
 71.9483
 51.4881
 17.7335
 53.6711
 35.3231
 46.0543
 76.701
 11.5155
 5.23185
 5.85447
 97.9151
 94.4847
 64.2492
 2.24453
 6.56791
 43.5454
 52.8076
 32.2458
 49.279
 5.22621
 32.3033
 45.9359
 5.84438
 88.177
 6.2092
 89.5878
 46.932
 54.0458
 19.3203
 70.5528
 49.5469
 5.85106
 5.02078
 81.0648
 5.9814
 87.2001
 5.89125
 50.6861
 47.2328
 18.4432
 48.6501
 22.4675
 53.7062
 6.61972
 31.5915
 5.98132
 6.65849
 6.53435
 6.11605
 27.818
 2.61736
 51.4433
 40.7603
 19.3317
 21.2797
 59.5219
 6.00831
 6.05646
 51.7555
 27.5718
 50.1102
 49.1592
 5.91907
 4.31611
 5.94244
 6.03322
 6.03092
 5.83992
 35.6148
 24.5732
 6.61262
 32.0488
 53.6195
 67.4405
 92.4263
 69.793
 48.8023
 25.0794
 51.5725
 75.4682
 45.5469
 86.7884
 53.5674
 47.9568
 3.29801
 59.4855
 83.4532
 53.095
 43.5917
 5.89054
 97.9476
 49.217
 6.08363
 50.2103
 30.0952
 3.51408
 74.4744
 46.5567
 46.7579
 2.72754
 15.647
 24.3776
 8.33214
 14.5088
 6.36807
 45.0912
 53.5774
 61.1434
 93.8759
 50.074
 72.9805
 47.7263
 90.0169
 48.0973
 71.7077
 6.1169
 49.019
 46.3089
 4.24256
 49.5747
 6.11858
 49.1483
 20.3779
 13.3015
 5.98814
 6.2253
 52.263
 34.2114
 11.4702
 5.94089
 5.92316
 48.6521
 39.4822
 47.1071
 5.999
 49.2773
 75.4643
 6.56953
 5.98192
 51.8731
 84.6472
 50.4321
 64.9278
 6.15443
 49.111
 15.6244
 31.3259
 6.60928
 86.9962
 87.2997
 15.1155
 97.6565
 40.9186
 21.7768
 21.6563
 18.7802
 48.9794
 6.09244
 5.68758
 11.8795
 51.3504
 30.4165
 44.3513
 5.9964
 48.4097
 49.1189
 88.3141
 6.76975
 90.2947
 77.4491
 6.10953
 40.2186
 73.2417
 6.05476
 28.4848
 62.2507
 8.13624
 82.9983
 22.1403
 5.853
 6.61592
 49.23
 48.9861
 46.1585
 6.59647
 57.1508
 6.59062
 94.431
 5.76967
 24.8917
 11.0433
 99.0812
 6.01345
 22.9234
 39.165
 12.9886
 15.4301
 6.08851
 7.85442
 49.8213
 68.3532
 78.8352
 54.2192
 6.03282
 22.007
 5.69679
 32.7695
 6.41679
 22.6009
 6.42604
 43.2236
 29.599
 27.7076
 53.5293
 11.4292
 6.07898
 5.91823
 24.9657
 4.50962
 42.2991
 96.264
 51.9463
 96.1954
 61.1786
 32.9622
 2.17726
 5.99603
 54.6925
 6.71267
 19.3295
 40.4548
 51.7179
 6.06823
 85.1867
 98.9002
 5.89731
 77.1205
 5.98205
 62.305
 63.2275
 22.1399
 6.03867
 53.2953
 48.3153
 35.4059
 56.4463
 57.9049
 86.0189
 22.9097
 5.93205
 13.3419
 6.56366
 6.44759
 68.1596
 54.4588
 59.655
 4.47819
 49.5585
 5.97826
 6.12596
 14.8379
 6.55488
 6.38836
 52.27
 31.1139
 6.51372
 71.3608
 6.33346
 47.0544
 46.9019
 51.8051
 22.9778
 46.6012
 46.5353
 69.8426
 6.19349
 89.0941
 47.458
 51.358
 18.8081
 49.9259
 6.55172
 96.7954
 70.3912
 52.569
 33.4037
 37.9027
 68.2828
 90.2337
 6.04163
 57.8605
 6.05436
 49.6944
 51.0962
 6.10651
 34.8634
 50.3484
 45.7599
 6.42711
 48.5599
 25.0959
 34.8395
 5.58149
 6.43663
 69.2018
 46.9086
 32.9404
 6.07092
 70.277
 2.95432
 51.1863
 6.01804
 32.4858
 13.3822
 51.4703
 15.6988
 76.7485
 51.0358
 29.3045
 72.61
 10.8496
 52.266
 5.9424
 27.7258
 69.2224
 19.5217
 5.9988
 32.9384
 31.3753
 79.3077
 0.544213
 30.1748
 3.61488
 13.1932
 66.2233
 11.979
 76.2222
 51.1737
 51.0794
 67.7017
 19.3199
 5.86049
 15.3709
 50.6603
 48.003
 46.6954
 51.3573
 29.2623
 49.6097
 5.88747
 51.0872
 12.4345
 49.8333
 54.5102
 12.6372
 47.4103
 55.3152
 85.0771
 6.58667
 93.7116
 53.8138
 91.2684
 34.9288
 4.59457
 53.2737
 15.9083
 86.9991
 64.2616
 35.7208
 6.64225
 32.0377
 47.8775
 80.3062
 94.9204
 54.5849
 61.8094
 85.5401
 87.1432
 6.61073
 9.73919
 77.2109
 54.9505
 11.3088
 40.7069
 44.0375
 47.4471
 29.9825
 95.3772
 75.2898
 17.8604
 86.6142
 13.0985
 15.5007
 6.03951
 5.93327
 38.5478
 73.4571
 6.10171
 54.5721
 53.1986
 53.3606
 6.0243
 22.8873
 70.0431
 5.99908
 1.27524
 4.15177
 36.544
 25.8293
 47.7162
 6.01794
 6.305
 11.006
 48.4507
 52.2806
 87.0891
 1.82604
 65.0145
 6.23114
 87.9737
 17.5978
 48.4968
 5.88873
 52.055
 10.9362
 93.9995
 37.4465
 10.2018
 55.1052
 46.5072
 29.1834
 41.3286
 50.4818
 41.6493
 48.0082
 48.6709
 26.9362
 7.86985
 12.7348
 5.97886
 89.1621
 49.3748
 58.677
 0.498242
 17.3295
 95.8082
 91.6548
 48.2304
 12.4204
 50.4364
 61.3025
 27.4356
 54.9539
 56.5833
 49.2417
 46.2952
 46.5475
 48.2704
 8.62684
 14.3039
 31.7656
 46.1056
 15.4885
 26.5274
 28.4279
 17.3398
 14.0409
 5.81024
 93.0016
 29.473
 47.0841
 73.788
 50.6977
 48.0194
 80.0565
 69.2801
 9.51781
 6.68577
 47.945
 6.10291
 41.1244
 47.0754
 47.5009
 13.9375
 5.94368
 45.6533
 71.9657
 6.01892
 47.3211
 65.7773
 51.1324
 25.2002
 47.3027
 61.8563
 6.596
 23.6322
 29.4596
 5.6652
 50.0112
 52.4775
 27.7812
 47.3044
 6.04023
 47.8938
 60.6044
 57.1697
 5.91237
 5.87769
 80.1051
 78.8705
 46.3033
 91.7198
 10.1631
 19.0386
 50.5536
 97.9219
 31.4367
 48.4502
 12.8647
 6.58934
 82.3715
 52.7134
 14.2883
 48.3338
 6.65233
 51.2275
 42.9674
 17.2497
 5.83612
 29.567
 98.7286
 22.8553
 12.9241
 6.63715
 6.75463
 13.9487
 6.00604
 8.36825
 39.2348
 52.7313
 50.4519
 52.2449
 13.8465
 14.1006
 6.33179
 23.5849
 99.6347
 6.17118
 49.1174
 10.8389
 48.8436
 51.5235
 52.8778
 46.4517
 55.7031
 76.6233
 47.3272
 14.4974
 40.5995
 1.94649
 6.00706
 24.848
 53.376
 77.3706
 85.0129
 20.091
 31.7377
 5.97773
 48.0723
 24.5256
 7.76293
 46.1147
 6.72371
 47.3911
 16.7121
 38.1201
 74.6963
 52.309
 46.7179
 9.36598
 2.56302
 63.5998
 51.8565
 15.5443
 73.9903
 46.2994
 51.0421
 59.9643
 40.9144
 99.799
 5.95952
 5.97571
 9.22578
 5.84854
 47.5251
 77.9412
 28.9317
 9.59771
 54.839
 6.61104
 19.4744
 71.2016
 47.7364
 47.8989
 4.06369
 88.5203
 14.1826
 61.5139
 5.83779
 51.3184
 33.8385
 5.99724
 9.57628
 98.6544
 85.4406
 97.7325
 5.92009
 5.92581
 48.033
 59.1563
 47.5898
 2.62472
 87.0118
 8.78735
 24.3092
 70.3347
 63.7774
 14.5282
 49.3518
 81.3267
 54.9539
 6.51808
 5.94907
 88.153
 44.5547
 6.70149
 47.9635
 70.9786
 48.7577
 81.832
 20.5683
 51.6373
 75.9531
 6.48325
 99.0167
 40.2499
 10.7148
 49.745
 77.0325
 52.1369
 13.7637
 5.96619
 87.3095
 81.2067
 47.1833
 50.0958
 60.6804
 6.53085
 17.9165
 48.6189
 6.03014
 5.82813
 6.07972
 71.0974
 46.7045
 72.7398
 47.3478
 56.2658
 74.5113
 97.3076
 5.98161
 48.9763
 90.3439
 65.6003
 52.5349
 34.3062
 67.5789
 9.4235
 58.7624
 62.5856
 6.58535
 51.5295
 25.7592
 45.5211
 6.60406
 5.90204
 6.707
 47.4611
 45.9654
 47.7356
 69.889
 6.86976
 78.3765
 5.93558
 6.62028
 56.7566
 59.6375
 87.5611
 8.80865
 46.1445
 47.0141
 46.0653
 45.8442
 6.18301
 57.8267
 47.8501
 81.1265
 51.0697
 0.610371
 11.6119
 11.9009
 6.67988
 47.1067
 95.805
 6.06631
 6.47214
 52.2072
 83.7819
 41.5391
 11.9982
 90.0809
 46.5736
 10.3183
 20.983
 5.92305
 25.6386
 52.6769
 10.907
 5.93102
 58.5932
 14.9144
 67.6204
 4.21739
 62.5554
 5.83563
 52.3026
 75.7324
 93.2631
 85.5175
 47.7671
 46.1038
 39.2339
 6.03858
 6.49664
 51.0998
 45.4248
 8.85888
 48.4949
 47.7403
 70.3967
 47.9593
 56.1631
 7.30236
 0.382994
 50.198
 76.9094
 89.8439
 32.0528
 76.9199
 8.10648
 7.15647
 6.61757
 53.1419
 28.8406
 46.8459
 65.6722
 2.39718
 96.4621
 11.2743
 47.671
 33.5495
 7.18486
 23.7579
 6.55032
 92.1479
 36.9002
 56.0862
 50.6149
 46.6769
 2.19444
 5.82476
 4.5797
 3.33499
 47.6672
 47.6788
 6.48969
 46.8893
 82.3917
 69.8859
 11.5712
 5.88309
 7.05353
 94.9143
 98.1306
 54.8174
 19.0585
 5.89809
 53.105
 16.0417
 4.27536
 2.09511
 2.86107
 5.94279
 89.3579
 6.55488
 5.88531
 29.3446
 6.06805
 50.7282
 6.02689
 12.4116
 39.0491
 11.4583
 63.0723
 19.9847
 38.6501
 5.92363
 46.2954
 37.4485
 13.7924
 87.63
 29.27
 5.87465
 16.6564
 50.9869
 86.7731
 10.1194
 70.3688
 59.6055
 49.6273
 44.8562
 32.539
 6.50511
 43.9556
 57.3777
 49.8077
 74.1138
 31.3413
 48.2605
 6.39132
 11.358
 49.3492
 99.5818
 47.5131
 21.5555
 78.4712
 94.413
 6.04991
 6.45292
 37.9627
 58.5317
 37.546
 13.0435
 5.93792
 73.3332
 2.04124
 45.3234
 5.98737
 50.5755
 67.5162
 6.02553
 19.1316
 12.9307
 17.998
 5.98835
 46.8672
 13.5943
 39.8501
 57.1573
 49.6305
 75.1019
 54.0254
 4.46793
 54.6191
 46.1052
 50.2467
 63.2412
 3.49081
 6.55493
 39.8431
 6.15243
 49.0848
 52.1883
 13.0648
 6.11209
 70.6061
 5.42091
 94.6083
 27.6823
 5.70072
 5.78125
 4.16072
 55.6255
 2.01889
 26.0438
 6.60695
 32.7354
 45.9545
 66.3957
 88.9706
 14.9622
 42.3977
 5.89503
 28.4332
 21.2904
 5.84112
 51.5072
 6.50867
 5.98442
 8.65158
 5.96487
 46.7961
 1.75997
 5.31529
 7.34981
 56.4041
 87.2939
 21.1369
 11.0636
 50.3538
 45.1249
 5.9396
 24.6512
 2.63514
 49.7553
 73.9966
 5.79043
 47.1833
 31.8477
 23.449
 63.3443
 22.8585
 6.62248
 6.40257
 75.7696
 48.9449
 78.4058
 2.59284
 91.1799
 5.97798
 6.0479
 82.235
 5.9842
 72.0453
 43.4586
 64.4741
 41.7389
 2.33073
 3.77159
 48.6382
 12.4622
 98.2668
 5.9698
 56.4561
 98.8983
 52.7485
 32.9726
 73.5641
 5.87269
 28.1394
 23.9113
 55.0615
 6.08593
 13.3045
 34.2965
 49.0422
 63.6548
 5.83599
 6.64187
 5.93796
 2.63035
 5.9944
 20.9158
 30.6919
 48.446
 53.4306
 48.0722
 12.5667
 29.8356
 18.462
 6.05206
 48.393
 30.8305
 52.1383
 5.08606
 6.42681
 5.90869
 52.3586
 5.83588
 82.0084
 18.2795
 51.7997
 46.5447
 6.60922
 28.9767
 50.9327
 56.5654
 25.0855
 5.94444
 6.5099
 18.9929
 28.0855
 3.09123
 49.8742
 57.0655
 5.9286
 11.3602
 9.07413
 32.6137
 9.80307
 49.1773
 41.112
 6.01119
 63.4532
 20.2652
 63.9649
 4.03648
 47.853
 6.28215
 6.01949
 50.6772
 16.6871
 46.8879
 46.0858
 6.18682
 6.62431
 46.0752
 59.7832
 5.90418
 5.8323
 1.76981
 16.0219
 50.0523
 51.9457
 17.265
 48.6473
 63.4347
 87.0415
 51.7419
 8.83564
 71.7938
 9.63027
 45.8064
 46.7305
 64.1732
 17.0737
 5.87074
 39.7402
 4.42891
 49.0983
 5.84074
 85.9659
 7.79591
 5.89491
 35.0128
 48.2505
 78.1884
 5.8695
 49.0553
 6.6863
 43.8427
 0.759218
 80.9036
 55.0188
 88.9893
 82.3659
 47.0494
 51.9678
 11.8348
 59.22
 7.26078
 32.8327
 53.0012
 6.15263
 6.03973
 88.8462
 89.9446
 19.4576
 26.1865
 49.8515
 13.3302
 35.8941
 94.1169
 6.17086
 88.5548
 24.5756
 6.12852
 5.86296
 5.81433
 58.7241
 64.9956
 52.6586
 44.715
 91.9959
 37.9381
 7.41182
 6.03736
 5.88151
 40.4073
 75.8941
 47.2805
 5.9624
 57.612
 20.0611
 46.0899
 5.97506
 5.9472
 34.1148
 41.2422
 40.7978
 8.86769
 49.6631
 8.70937
 54.5108
 6.11829
 86.2712
 6.39198
 38.4098
 6.06154
 48.184
 96.9112
 57.6446
 50.8132
 48.4189
 86.9004
 50.5147
 49.1854
 6.42797
 22.9122
 52.0953
 3.30724
 54.4351
 16.1105
 18.2784
 6.61452
 44.8175
 52.5017
 46.192
 92.9792
 99.3487
 6.45946
 34.1701
 4.05282
 53.7951
 34.174
 62.7215
 6.0366
 6.15172
 44.8425
 6.08015
 6.54318
 16.0381
 6.52946
 47.5733
 78.7832
 25.3558
 11.2871
 10.7094
 5.96711
 9.91886
 28.7249
 53.245
 49.5519
 6.57569
 49.4791
 24.9457
 2.51987
 74.6969
 60.1134
 3.09726
 29.7491
 68.7311
 9.69625
 6.50179
 1.65405
 33.5402
 54.8888
 45.1727
 17.1493
 34.5892
 35.5331
 32.3056
 6.6092
 6.63559
 27.3171
 14.8231
 5.92337
 47.161
 46.3674
 50.7731
 80.628
 79.2226
 3.07216
 50.2332
 19.0527
 77.3216
 50.0492
 59.8553
 36.7338
 7.19625
 49.5532
 6.43601
 15.1826
 47.1233
 47.4994
 45.9745
 11.4883
 5.99178
 52.0114
 5.94166
 28.0246
 1.47363
 25.6027
 77.7558
 6.06752
 5.81991
 64.3535
 27.1076
 54.5363
 52.2088
 3.38783
 97.5804
 5.92951
 45.7561
 2.6149
 6.05873
 49.9035
 52.8363
 62.9416
 58.2811
 6.51437
 5.92641
 7.991
 47.066
 27.7955
 47.9051
 5.94734
 16.5387
 9.83674
 47.9352
 5.91774
 2.8665
 5.80883
 47.6679
 1.19753
 51.0715
 53.4038
 43.6835
 19.9594
 49.0917
 45.9925
 92.7365
 0.950528
 90.1046
 5.95081
 86.2754
 95.4991
 37.4408
 8.59385
 80.8545
 8.78554
 38.3634
 86.5057
 59.1171
 5.92399
 21.1563
 51.8799
 5.91255
 45.8957
 8.94009
 31.3936
 6.02493
 49.2838
 47.0758
 24.8164
 84.4577
 6.04681
 49.6812
 40.2261
 99.1635
 60.1218
 3.4637
 5.95245
 5.994
 56.9445
 73.6748
 63.5534
 54.3297
 5.99301
 67.6756
 65.6838
 54.8689
 14.4914
 46.5743
 6.00583
 55.1742
 22.2069
 43.9966
 5.88701
 24.7328
 79.6515
 0.713876
 5.76979
 47.5453
 54.9908
 5.93618
 72.4702
 50.3615
 91.0429
 70.9852
 2.59754
 45.8967
 73.2121
 29.7147
 1.81104
 53.7703
 75.1782
 77.5048
 74.6672
 3.12246
 88.1688
 85.8365
 46.0034
 6.01722
 68.2323
 52.8573
 6.51927
 5.94947
 5.98665
 46.5061
 5.96741
 6.0917
 16.9679
 6.55577
 28.0619
 58.1823
 56.1368
 30.8857
 22.1763
 87.5621
 6.64004
 51.1236
 11.1902
 92.4378
 22.8044
 42.6936
 38.3533
 41.3117
 37.5221
 42.5552
 44.7005
 46.7824
 22.567
 8.84465
 3.32883
 3.9664
 99.7549
 21.6166
 6.06844
 6.1102
 5.95437
 1.05361
 48.7003
 50.3585
 49.967
 48.4271
 5.9644
 3.36463
 46.3104
 29.4103
 58.7995
 26.0741
 4.11041
 50.0819
 54.9863
 44.9649
 71.097
 18.2454
 72.6037
 73.6752
 43.4513
 83.3315
 54.3332
 53.6469
 48.1592
 46.5302
 53.4052
 50.5077
 29.5559
 41.2046
 6.09234
 91.4704
 43.1815
 5.77605
 64.5366
 92.2084
 55.3875
 46.0678
 78.147
 47.0613
 77.1271
 50.7651
 83.0763
 5.36739
 6.074
 37.5833
 0.50176
 48.2043
 13.9052
 14.5124
 33.5651
 5.80278
 98.6108
 78.6234
 16.6595
 6.00964
 57.1676
 44.2144
 58.1623
 17.8358
 6.45487
 79.3944
 28.1067
 48.8417
 96.5535
 6.00768
 60.1471
 56.9128
 25.7719
 50.3232
 47.4477
 62.1015
 6.0437
 8.13837
 53.4531
 29.5704
 46.0578
 72.2696
 45.9754
 49.42
 18.7336
 45.8876
 48.9771
 30.2095
 56.9475
 20.2447
 5.81609
 63.3658
 84.8847
 53.0691
 4.51428
 47.6168
 1.69123
 48.7454
 51.1391
 58.5511
 0.870674
 91.4816
 3.40083
 10.9777
 46.0605
 52.0885
 46.4593
 26.6162
 29.6694
 50.1216
 89.4686
 27.3795
 7.60844
 34.9067
 72.5413
 64.5012
 5.88655
 72.6207
 92.154
 6.61974
 58.9783
 88.4554
 52.3149
 15.7307
 66.6218
 50.8657
 55.8252
 47.0479
 11.0609
 64.7223
 11.6922
 14.7771
 56.4427
 46.8189
 5.87638
 26.4036
 38.8665
 53.8501
 5.9319
 6.04404
 96.0418
 52.333
 53.918
 34.8779
 66.7485
 62.259
 11.5572
 46.8473
 34.8183
 50.1935
 6.65002
 52.7019
 45.8842
 23.914
 3.94541
 41.5546
 29.4479
 47.5941
 5.78429
 8.05716
 19.953
 5.93605
 11.0769
 53.2726
 83.2205
 55.5782
 6.68144
 5.82438
 47.8941
 52.232
 45.2651
 44.8573
 6.07899
 47.4616
 6.48824
 6.55806
 52.2702
 52.5374
 23.0115
 74.8178
 6.52471
 95.1929
 51.9066
 25.5543
 4.89571
 67.6913
 96.5228
 5.93176
 45.8602
 75.0842
 92.8191
 28.0527
 12.7528
 6.04346
 36.7849
 5.89188
 50.9282
 5.9647
 11.5599
 94.8217
 28.5658
 57.6369
 51.5271
 95.7609
 5.95785
 41.3924
 59.463
 88.8163
 36.5083
 5.9358
 5.94494
 49.3362
 59.7475
 27.5094
 85.9839
 49.9517
 1.53803
 32.1955
 6.06409
 46.8027
 6.56217
 1.7289
 0.860579
 82.0596
 5.95187
 46.4186
 34.348
 97.7256
 49.5937
 75.994
 92.6644
 19.5734
 96.116
 51.2039
 2.16237
 57.9035
 55.9502
 5.93832
 47.6418
 61.1378
 6.08226
 2.73643
 25.6259
 52.5855
 18.3644
 43.1114
 76.1043
 21.2136
 6.07131
 51.7191
 29.619
 62.1735
 74.1962
 16.8789
 6.05028
 6.08509
 86.6317
 54.9829
 77.055
 27.2181
 35.9955
 37.9901
 12.0005
 1.19464
 5.9222
 40.7596
 73.0362
 5.8963
 6.49194
 45.7968
 2.31742
 9.97929
 6.07172
 5.92252
 93.5432
 55.5445
 50.074
 11.8268
 20.3262
 35.2701
 60.6838
 11.3529
 9.85505
 50.7906
 6.56986
 98.9103
 47.4862
 9.28062
 40.2462
 5.96752
 2.62483
 17.0932
 46.2233
 33.8471
 68.0685
 46.0381
 6.07359
 57.7536
 46.2285
 6.84168
 49.1761
 50.1784
 47.9141
 37.1547
 6.47703
 36.5774
 54.5576
 9.32132
 9.52331
 14.0496
 50.3267
 29.2054
 92.6063
 20.7673
 52.6668
 49.9481
 69.373
 21.1156
 48.1731
 92.1341
 19.5262
 36.1149
 45.9051
 45.4769
 25.0123
 46.7737
 92.3319
 57.1691
 57.2549
 67.6363
 84.6828
 7.15868
 50.3588
 47.2966
 69.6943
 47.6305
 52.2556
 51.4321
 28.485
 5.56706
 25.1748
 89.1395
 5.88822
 58.3931
 44.965
 57.0965
 44.3309
 53.2593
 49.6329
 32.6606
 71.5389
 45.8636
 46.8903
 6.47939
 7.28997
 6.26213
 14.3621
 43.0529
 6.02617
 79.1009
 43.3571
 17.2834
 5.74323
 56.3423
 45.3718
 71.9921
 60.3001
 95.8778
 16.7135
 47.2712
 5.93717
 46.7852
 82.3948
 92.8446
 48.8622
 46.6506
 14.4265
 50.8958
 86.5724
 80.644
 45.8779
 5.9191
 64.6984
 87.0654
 5.79929
 12.3199
 49.0704
 4.3391
 76.4635
 61.45
 6.02555
 76.682
 1.27957
 6.49797
 16.34
 86.6317
 48.9609
 6.67826
 14.2412
 47.8285
 95.5825
 76.3205
 53.9676
 69.0084
 24.9051
 88.7689
 59.7819
 15.3355
 5.42479
 5.98481
 99.4327
 48.9567
 6.0631
 51.0919
 5.93288
 27.1398
 79
 6.00979
 24.9526
 6.16482
 6.59934
 5.9824
 71.2506
 6.03118
 5.89958
 24.1359
 93.0883
 8.59962
 6.63931
 48.4765
 11.3225
 6.65338
 51.4719
 50.6249
 59.5977
 25.0686
 6.13865
 31.5512
 64.0833
 4.15151
 49.0965
 7.95137
 6.78496
 50.5653
 53.5003
 64.8256
 48.1452
 5.86684
 64.9238
 79.4371
 5.95527
 8.05226
 15.91
 35.5719
 21.5796
 3.08663
 60.3984
 70.4054
 46.9899
 69.3352
 30.384
 6.31156
 5.90125
 46.2595
 30.1035
 86.8373
 90.9157
 3.70887
 48.3185
 9.39649
 48.0286
 24.6875
 40.3098
 13.1373
 6.48917
 24.0634
 76.5064
 5.95316
 46.4085
 74.9805
 70.215
 54.9777
 18.4097
 86.8969
 6.103
 54.1798
 5.99604
 75.3637
 93.9033
 91.6298
 1.59356
 10.2948
 14.3932
 50.4661
 87.4681
 5.93466
 64.1317
 48.2007
 51.4167
 6.02457
 6.60355
 82.2475
 5.9859
 82.0574
 50.2569
 93.386
 86.4757
 6.02457
 5.98559
 48.2221
 31.0172
 6.00016
 5.84214
 49.3838
 21.8982
 77.5852
 3.42181
 18.8335
 65.0971
 45.9666
 45.4689
 48.3087
 42.4925
 80.609
 67.4394
 48.9534
 6.04494
 62.2465
 16.5744
 56.667
 6.63685
 6.01283
 50.8692
 14.677
 48.1891
 54.5782
 5.9083
 6.37378
 6.47351
 22.0447
 98.7575
 65.8208
 8.25824
 17.9565
 29.6129
 68.9564
 5.98126
 74.6764
 83.0305
 49.4546
 75.9206
 33.0574
 98.5282
 6.59281
 5.98066
 6.68958
 49.9359
 58.4376
 2.48302
 56.615
 78.5894
 93.2749
 6.01868
 79.4598
 21.1701
 23.9005
 14.1377
 34.8888
 15.836
 50.1332
 29.0039
 92.9497
 59.4215
 56.1004
 5.6544
 6.0216
 47.2195
 9.40363
 47.0919
 6.321
 4.6999
 6.01921
 48.3159
 37.1
 44.7858
 23.5745
 93.6224
 37.7626
 70.0138
 21.2503
 24.9851
 5.9161
 18.891
 6.15096
 9.03996
 6.11635
 2.94758
 6.55076
 37.5319
 54.9591
 48.7439
 48.9988
 89.3372
 29.2761
 8.02454
 56.3784
 58.6409
 5.72796
 99.8719
 80.259
 49.2485
 6.39979
 92.62
 69.6144
 47.0283
 69.7145
 58.424
 44.1293
 51.6974
 30.3963
 47.7175
 7.54404
 21.4114
 18.9277
 44.3024
 11.4788
 20.9555
 31.2799
 74.2562
 77.5008
 99.0042
 6.55839
 49.9709
 91.38
 54.4781
 86.2368
 6.43273
 43.0211
 35.0553
 51.547
 28.6583
 48.2575
 0.645143
 17.7157
 20.9384
 34.0274
 4.25251
 4.9237
 4.21502
 53.2086
 48.8935
 59.1978
 48.6206
 22.1195
 5.918
 5.99274
 16.9395
 66.5008
 49.6867
 3.0714
 33.926
 61.9629
 22.1339
 54.2042
 60.4566
 51.7225
 15.9239
 52.9167
 55.184
 71.7585
 48.3364
 47.8313
 35.0984
 53.7872
 48.0547
 46.5896
 6.04164
 48.0153
 17.9607
 84.5635
 5.98407
 18.0455
 5.99105
 8.72096
 88.0583
 52.9363
 17.318
 52.9874
 5.96401
 31.3694
 51.8409
 23.0448
 19.8691
 5.91194
 67.2898
 50.4963
 54.0274
 47.2054
 83.7698
 24.7583
 20.8552
 54.0477
 62.8474
 77.3559
 71.3899
 5.90442
 25.134
 46.4916
 9.95172
 55.645
 8.93867
 26.6063
 77.5498
 53.3832
 77.7024
 10.4233
 78.1051
 40.4969
 26.2652
 6.29769
 92.9138
 56.178
 6.61648
 4.84093
 10.2582
 6.04183
 80.8316
 5.76222
 16.1924
 53.0404
 51.6215
 6.05573
 33.832
 61.1138
 5.91175
 47.5289
 4.88097
 48.7362
 52.8513
 6.67068
 70.8586
 57.462
 46.3747
 6.57094
 46.4644
 37.1095
 5.81665
 5.98006
 53.6289
 29.054
 10.4354
 48.261
 91.3565
 82.282
 46.9518
 6.62002
 48.6025
 82.463
 2.57557
 8.9455
 54.1018
 49.8503
 46.6534
 63.1601
 49.291
 35.4925
 6.09647
 96.9054
 50.2992
 71.8678
 5.95029
 11.4997
 5.93885
 74.1179
 79.7828
 20.2306
 5.90816
 2.25187
 38.279
 51.4487
 92.254
 64.2774
 11.5134
 57.4437
 47.6986
 42.1647
 54.007
 6.00676
 52.1152
 6.49396
 97.3195
 14.5176
 28.788
 5.90191
 39.761
 33.9441
 11.2689
 50.3733
 22.3612
 46.3053
 14.8887
 4.64157
 47.8924
 92.1182
 54.2632
 11.4808
 62.5276
 24.1014
 0.795281
 97.8602
 52.8126
 38.3239
 6.59713
 48.1762
 5.89718
 47.7606
 35.363
 47.5125
 46.138
 59.5198
 53.6597
 53.3165
 50.0489
 39.7187
 82.4268
 6.23176
 69.3767
 3.99684
 26.0889
 13.3063
 6.04602
 25.058
 12.9209
 78.5103
 10.4641
 17.2161
 46.1084
 64.7857
 21.8971
 17.7145
 6.73931
 1.62911
 6.5494
 95.4661
 9.67255
 64.1143
 5.26801
 66.2764
 48.1741
 6.39736
 3.05914
 4.21812
 19.0485
 16.8506
 10.8508
 3.40159
 62.3146
 48.895
 19.0582
 46.2233
 88.8079
 23.1276
 44.6242
 5.89678
 26.2836
 60.9645
 75.5724
 47.4844
 94.0157
 50.0316
 5.82183
 46.8282
 4.53661
 29.7771
 5.95267
 42.6545
 46.5969
 6.53866
 40.282
 46.5121
 64.7258
 45.7192
 5.96739
 48.3152
 54.229
 24.9435
 78.2299
 6.81085
 54.0058
 5.86994
 13.9399
 16.9358
 5.81857
 48.1885
 53.2533
 0.860981
 75.5875
 6.02533
 46.0265
 5.90167
 33.4893
 2.35039
 56.3087
 49.3634
 19.013
 49.6153
 12.1898
 51.6948
 44.479
 31.1329
 2.65684
 5.97798
 3.68562
 93.3344
 50.9103
 64.3341
 25.4928
 20.3125
 5.83011
 5.99441
 25.9822
 5.85246
 25.328
 47.9192
 83.9975
 38.1966
 23.5661
 50.8496
 51.4453
 31.3053
 6.48385
 46.9354
 88.1116
 39.5206
 82.5475
 89.0844
 42.4013
 46.4558
 97.1728
 6.45031
 52.8661
 0.572453
 47.7012
 72.8031
 54.0238
 5.90937
 47.6289
 46.9144
 11.5226
 51.2743
 54.2494
 47.589
 69.5222
 66.1852
 49.2378
 44.6314
 45.9343
 21.5791
 56.6121
 28.3259
 16.0313
 5.0252
 38.63
 57.8047
 5.74151
 48.1683
 6.91447
 48.7099
 12.6947
 91.9753
 50.2223
 38.7136
 49.8224
 58.3273
 56.6106
 77.9676
 47.1361
 6.01869
 51.1378
 6.81253
 51.4647
 47.315
 37.6313
 19.945
 27.9298
 34.4586
 37.736
 20.5369
 30.42
 6.2899
 19.7192
 93.1951
 48.1101
 6.54285
 5.92393
 5.98031
 24.7828
 32.1098
 48.757
 55.2501
 33.3644
 95.5813
 96.2343
 6.13471
 49.2085
 63.868
 5.80139
 4.81986
 5.96478
 86.358
 53.0158
 48.2444
 22.1472
 47.6808
 39.4845
 49.2859
 53.604
 76.3881
 7.75932
 13.4774
 24.2788
 9.69516
 6.55673
 92.4649
 65.4595
 55.5445
 50.4927
 85.7955
 41.458
 5.80744
 5.98443
 51.3128
 78.2802
 5.96047
 70.1356
 11.047
 87.4402
 69.1387
 46.6731
 5.99811
 76.7993
 12.139
 1.19103
 71.7207
 11.1392
 46.1475
 5.98809
 26.1701
 92.9429
 94.145
 27.2801
 9.32437
 10.3934
 6.02153
 16.8765
 51.8061
 47.1769
 1.50015
 49.5627
 64.4133
 2.5367
 82.3882
 1.55281
 73.5429
 73.0863
 59.6724
 5.96313
 11.5405
 78.726
 6.6431
 33.2574
 47.0637
 5.99137
 75.7178
 2.63311
 15.1447
 95.5944
 44.848
 6.09089
 94.497
 46.5111
 47.6041
 92.2082
 5.94275
 0.989198
 6.04079
 68.3617
 5.65346
 6.16335
 4.12188
 25.5628
 47.9982
 11.2643
 21.8653
 50.0609
 18.4445
 6.59245
 48.6222
 99.5098
 11.0836
 1.24265
 53.618
 46.7903
 48.0745
 34.0314
 85.1465
 5.91649
 54.4767
 6.60544
 34.2795
 24.7651
 56.7657
 6.01917
 24.6659
 86.2123
 50.1672
 6.04759
 61.3623
 48.9651
 33.9541
 29.8806
 13.4296
 51.8395
 48.9992
 45.4893
 50.306
 6.10517
 12.2817
 53.8749
 19.5182
 47.2203
 26.144
 24.793
 60.2485
 26.0499
 54.2356
 0.458062
 58.11
 44.8922
 6.61478
 5.91975
 23.6265
 48.3662
 20.3083
 56.7713
 49.571
 84.1511
 5.8953
 52.3221
 53.6712
 71.9062
 12.5023
 5.92632
 29.3278
 5.98608
 7.42432
 6.1847
 5.80062
 12.6388
 50.0581
 59.8254
 22.1173
 6.02036
 77.4658
 25.4065
 15.4673
 16.1833
 48.7537
 70.578
 40.1035
 56.2848
 14.4558
 28.755
 6.00079
 29.7971
 46.1345
 55.3061
 76.2881
 13.5647
 54.9296
 52.9038
 14.3783
 6.07749
 45.938
 58.0792
 46.5366
 52.2308
 56.3845
 6.4292
 8.99288
 16.8095
 5.98453
 84.6739
 94.5171
 47.6951
 25.6777
 49.5913
 9.06258
 60.7634
 17.3815
 6.57881
 6.16899
 33.8484
 98.9039
 45.5864
 15.0018
 50.2711
 44.3029
 32.8312
 6.13222
 5.94826
 52.0646
 47.7096
 55.7857
 46.4764
 49.5377
 32.8341
 45.9623
 46.5181
 6.09105
 6.08861
 25.3634
 52.5139
 6.43327
 86.2077
 5.93733
 6.07687
 52.946
 44.8728
 47.9073
 72.0161
 51.2605
 70.5766
 5.83416
 97.7168
 33.5465
 51.8994
 25.1207
 27.5503
 24.5637
 46.3799
 39.1734
 98.8281
 51.8163
 47.2418
 5.91004
 26.0669
 18.6488
 6.48002
 91.7317
 93.2075
 50.9026
 49.0569
 45.6054
 5.91731
 80.7866
 55.3522
 46.1612
 24.5872
 48.616
 6.41817
 55.2985
 61.7132
 33.1627
 5.89788
 36.2704
 48.9583
 5.91131
 6.03851
 59.5177
 16.8969
 4.14871
 2.26588
 46.8712
 52.5658
 46.8416
 56.3046
 57.8422
 34.3217
 32.6305
 13.2312
 54.0497
 89.0673
 5.76497
 46.1389
 14.5665
 49.3265
 79.4878
 98.2762
 5.87938
 51.6467
 9.94864
 30.3347
 44.5065
 38.9946
 46.6287
 6.03816
 1.63176
 5.81355
 8.01697
 6.03559
 85.6269
 67.6844
 6.04365
 69.5199
 52.3893
 12.6265
 5.77025
 90.0408
 59.2968
 64.2725
 58.9614
 6.49118
 49.7254
 3.97548
 59.5692
 82.8814
 31.4937
 73.7082
 53.7817
 91.5657
 74.2834
 6.39193
 5.91534
 64.8901
 54.0891
 27.0432
 61.2545
 3.80506
 48.4211
 5.39154
 5.92889
 5.91537
 63.3826
 21.9405
 90.4062
 48.4746
 72.1449
 12.4892
 17.8967
 2.92416
 76.752
 3.33421
 7.01383
 69.904
 46.1688
 6.07242
 11.2659
 94.2804
 70.779
 76.9816
 6.73228
 89.8588
 89.3264
 44.4947
 29.0369
 5.90366
 84.6123
 52.1526
 13.1409
 55.4869
 60.0179
 6.1613
 72.7687
 5.99984
 78.8422
 6.02207
 14.6128
 46.1144
 39.0513
 5.93336
 36.4828
 60.5551
 48.3996
 6.58252
 96.0247
 56.8841
 14.1566
 44.1266
 5.94809
 3.76066
 42.6616
 49.9087
 6.52569
 6.1013
 71.3447
 22.8681
 8.03027
 5.99269
 5.99196
 74.2182
 49.5847
 13.7419
 58.8115
 47.6899
 43.9156
 53.7638
 5.83114
 50.1711
 13.3089
 6.67752
 68.7327
 5.98818
 6.05904
 6.66442
 33.6256
 90.9707
 64.3781
 50.1048
 18.4991
 5.99915
 5.88627
 5.94072
 6.00416
 71.6653
 76.6873
 3.75002
 24.1752
 51.693
 96.8425
 61.7627
 31.9304
 47.1398
 30.5222
 37.0351
 19.283
 41.6537
 23.4766
 47.1976
 6.41919
 64.2735
 51.368
 53.7052
 6.2687
 91.8954
 49.5048
 32.8194
 75.7934
 38.3822
 49.3384
 96.3858
 46.7708
 10.69
 80.9226
 41.5008
 11.169
 47.4857
 93.9859
 13.6679
 22.0738
 48.0166
 50.5308
 48.5428
 5.85254
 47.9832
 46.9695
 66.3454
 47.7888
 6.46066
 32.4561
 76.7245
 37.7969
 6.57626
 91.8473
 47.976
 48.0326
 14.1008
 47.824
 42.2356
 7.82486
 46.0489
 94.0877
 5.30614
 55.7336
 4.56597
 93.7496
 46.1085
 5.46134
 47.6807
 8.81789
 47.7128
 54.9639
 41.1663
 6.51218
 51.4736
 47.2374
 5.99655
 2.98104
 69.7778
 71.4082
 6.06813
 11.2098
 4.41074
 22.5965
 31.472
 5.94382
 51.5421
 6.1346
 3.57157
 4.209
 45.3808
 6.6028
 17.6041
 31.3933
 17.3904
 4.87527
 48.5856
 58.9132
 30.3091
 46.7112
 6.21833
 3.57745
 4.01614
 99.0022
 27.8298
 55.695
 50.539
 62.0185
 5.91604
 81.4223
 63.7373
 51.7636
 51.8556
 4.56235
 5.89786
 48.8125
 6.22729
 87.4229
 84.8488
 29.582
 42.2527
 7.76016
 3.52742
 5.92944
 50.0091
 27.7909
 40.6412
 46.6349
 67.8615
 70.4832
 21.0096
 52.5309
 17.4864
 77.1949
 50.3634
 5.79362
 25.9911
 8.63762
 64.5071
 14.8978
 16.0449
 5.93691
 50.5161
 1.2792
 8.6271
 17.8355
 20.7101
 92.0725
 6.45612
 5.67698
 53.242
 54.3827
 57.0893
 98.7367
 86.143
 8.06922
 16.6001
 5.86615
 6.69414
 51.2342
 39.0534
 29.4933
 50.8682
 4.18632
 47.7449
 53.1873
 35.7945
 48.7804
 20.8525
 51.2862
 56.5807
 46.0869
 66.6175
 46.926
 43.3776
 6.75513
 5.45115
 53.5561
 8.75596
 6.64121
 61.9615
 5.93479
 6.7028
 85.6192
 1.96177
 46.5109
 37.7974
 64.3762
 51.5897
 55.0057
 37.2825
 50.6214
 19.0745
 31.8106
 57.056
 22.5313
 24.7645
 27.2381
 16.6604
 59.4451
 5.80424
 6.44926
 4.49651
 5.97782
 13.0912
 6.0169
 35.801
 4.6023
 31.3908
 52.7466
 74.2147
 9.43967
 48.3276
 25.9059
 6.01624
 96.1687
 5.07169
 55.9483
 39.995
 30.0177
 20.9635
 26.2409
 94.1145
 6.11167
 25.4209
 6.59361
 62.3496
 13.2297
 48.9486
 10.9404
 5.82011
 6.00001
 98.7099
 5.88919
 5.76857
 5.90814
 22.7483
 50.7552
 33.3002
 28.2613
 34.8128
 68.7923
 98.1902
 6.64234
 45.7382
 34.1441
 49.5881
 5.90253
 6.24048
 5.76383
 52.711
 21.2845
 51.7505
 6.03316
 51.3165
 54.9787
 8.10629
 13.8162
 5.98991
 16.5523
 19.9631
 11.6873
 39.1423
 64.9304
 69.9149
 36.79
 6.08452
 23.644
 5.7478
 82.9665
 96.1695
 47.5623
 18.1248
 85.3529
 5.94248
 8.92898
 4.56121
 85.0413
 40.42
 5.83873
 36.6455
 1.57772
 77.557
 95.3227
 0.558485
 15.581
 9.45206
 58.4544
 26.6941
 18.4651
 2.73961
 17.1012
 74.502
 4.48549
 33.4865
 30.3954
 2.67257
 50.9731
 26.2276
 20.9161
 48.3016
 76.7193
 61.1432
 5.88316
 5.95667
 52.2057
 42.6304
 4.67723
 54.4829
 6.44681
 75.7905
 6.09797
 51.0636
 46.4162
 5.83823
 9.6611
 48.5847
 85.8665
 80.4803
 13.8235
 51.8777
 52.279
 5.90488
 47.3169
 48.4974
 49.2492
 6.70458
 8.56918
 5.80115
 82.4088
 5.60006
 35.2119
 93.7755
 12.9479
 79.3344
 14.3601
 9.25908
 60.7629
 61.2052
 4.9959
 16.6428
 30.0794
 18.021
 6.11215
 5.83371
 47.9356
 78.4251
 23.941
 54.5628
 49.349
 76.0066
 5.95109
 31.0889
 58.8448
 47.3321
 47.8165
 97.0795
 6.01658
 0.624005
 49.791
 62.2462
 6.1427
 7.2521
 65.2404
 10.5195
 6.34755
 68.791
 6.1882
 52.1869
 78.0743
 92.4724
 63.2978
 64.4464
 2.90618
 39.3211
 6.00114
 75.2761
 22.8803
 79.1947
 5.84946
 81.6285
 49.6654
 94.1838
 5.8127
 27.0447
 5.97641
 5.90604
 6.43842
 89.3709
 47.7514
 6.45238
 6.51489
 94.0674
 47.6683
 44.6228
 5.94914
 3.47947
 31.6731
 10.4931
 13.8299
 51.9287
 98.806
 6.4475
 2.03444
 29.8793
 49.0994
 28.5837
 15.6925
 79.3488
 64.2956
 4.90831
 25.739
 6.6219
 22.9383
 5.96777
 11.6052
 50.8492
 46.3875
 49.8121
 52.7974
 10.0665
 71.6512
 46.716
 98.7929
 56.775
 81.7912
 94.5546
 6.02605
 66.7544
 39.546
 59.4648
 72.5559
 3.22929
 54.9687
 52.47
 46.609
 96.6221
 20.8299
 79.0226
 6.92034
 6.10167
 6.02392
 6.57133
 79.4029
 88.8319
 59.1882
 37.0758
 70.4537
 45.7132
 24.9361
 52.1447
 20.4323
 20.7473
 6.41368
 51.7964
 12.5407
 5.91561
 50.9817
 5.94443
 33.4405
 20.2258
 6.1011
 19.8136
 10.3532
 52.0348
 43.1213
 31.1824
 4.81119
 24.5301
 6.00851
 46.9624
 48.5984
 48.3511
 69.9242
 5.94968
 5.78866
 9.8834
 53.6582
 15.33
 5.97505
 72.1413
 16.1351
 45.6875
 41.3457
 39.8047
 48.593
 78.6335
 6.07062
 14.2706
 65.8445
 81.0611
 5.98077
 54.1693
 50.4941
 74.7676
 32.9688
 48.2589
 9.26938
 5.89662
 50.5298
 6.03807
 5.91846
 46.2881
 63.9329
 5.96197
 93.882
 47.0149
 29.0504
 51.5452
 89.6763
 11.9191
 30.6995
 64.3716
 6.09011
 10.3872
 22.0247
 49.3398
 86.9786
 96.1565
 23.9776
 51.0287
 77.1462
 11.7549
 12.6895
 11.1289
 5.85965
 99.7983
 49.0554
 48.1555
 7.11633
 85.331
 48.8255
 29.7013
 47.5094
 6.04185
 15.645
 35.5641
 28.2179
 82.3815
 6.56043
 11.4465
 3.63648
 6.60792
 44.3899
 23.7037
 95.5597
 6.05959
 61.1495
 64.2486
 50.8385
 76.7169
 5.97971
 49.2136
 97.965
 47.8605
 53.2698
 10.7139
 33.3853
 75.7521
 50.8351
 11.9931
 5.93554
 43.6479
 0.742937
 54.8209
 6.10101
 56.737
 87.4385
 48.1047
 92.7127
 5.93583
 47.5433
 70.4481
 19.5631
 23.339
 6.02215
 96.3423
 61.751
 93.1134
 61.2084
 50.9266
 5.92316
 8.39279
 46.2747
 38.3156
 41.067
 61.4689
 72.7434
 5.94065
 51.2483
 79.9872
 46.1277
 22.6485
 46.8588
 13.5009
 63.3582
 90.5649
 6.70516
 51.5068
 0.395142
 39.4977
 47.4664
 51.9822
 29.2303
 52.5311
 5.83917
 24.477
 7.75115
 24.2494
 92.1562
 46.4605
 97.3164
 38.3045
 36.8773
 46.7646
 84.0394
 17.008
 19.7834
 8.10254
 5.99835
 5.17995
 73.7697
 50.2518
 20.5874
 11.2919
 41.1173
 24.8506
 82.7294
 60.2086
 66.649
 43.4372
 2.88363
 22.6645
 91.9303
 46.6303
 65.8928
 76.7665
 60.506
 6.45131
 84.9274
 76.7301
 39.6579
 2.89122
 66.9978
 80.1646
 55.1989
 51.5022
 66.0297
 55.6268
 13.9182
 49.3641
 61.9151
 3.65782
 37.263
 13.3059
 5.97919
 55.6972
 50.0271
 29.9947
 70.3993
 51.8893
 49.4973
 68.3936
 65.1073
 90.814
 6.11713
 34.6461
 11.8773
 6.08234
 55.0704
 5.97494
 75.5191
 11.791
 26.1286
 8.29764
 16.4114
 5.86858
 66.8664
 70.6444
 6.61099
 10.3835
 53.0834
 25.0404
 68.5275
 43.3036
 55.0808
 99.1899
 19.0193
 46.1111
 10.2859
 30.4212
 5.91775
 8.09125
 51.0961
 80.4878
 9.86508
 97.4852
 72.2909
 1.86291
 56.5771
 50.1474
 6.09699
 40.6704
 64.0757
 47.34
 5.99123
 20.6303
 3.35321
 7.6228
 71.3466
 28.4811
 5.87072
 6.09647
 31.6619
 74.4965
 13.434
 50.5914
 98.7349
 87.9785
 50.7891
 10.8155
 14.1627
 8.38183
 86.5931
 5.9067
 60.4017
 51.7814
 33.8664
 47.9599
 48.4611
 74.0854
 47.9572
 77.1638
 46.6469
 50.8656
 61.2505
 26.1928
 47.795
 13.5736
 35.7047
 47.9103
 87.4784
 78.8761
 7.58888
 43.0659
 51.2969
 47.2649
 6.60471
 71.0654
 37.3534
 5.93325
 28.0255
 46.339
 29.4495
 49.4048
 70.339
 46.1934
 5.60676
 47.8332
 25.5339
 45.9872
 93.0126
 6.07898
 9.38627
 24.6629
 85.9809
 16.8288
 51.6607
 5.912
 44.0056
 32.1949
 30.1949
 49.8246
 25.1593
 48.6528
 36.542
 6.41557
 10.8694
 47.9827
 85.3474
 6.02535
 2.04999
 7.7101
 37.552
 87.9727
 6.10088
 55.5553
 5.90173
 8.84169
 50.1661
 19.3291
 6.63822
 25.3165
 62.0837
 63.0426
 53.5357
 38.3834
 41.4884
 48.7709
 11.2488
 6.28304
 90.274
 5.8967
 3.76699
 94.9181
 5.88663
 60.7633
 6.51689
 6.53629
 5.90264
 46.7187
 6.68383
 12.2914
 45.8858
 5.36794
 51.127
 34.4468
 6.03349
 31.5798
 43.7916
 53.9216
 15.5218
 34.5882
 20.9894
 55.1703
 62.6552
 0.880387
 73.5011
 52.8456
 53.5155
 48.0336
 23.6787
 5.89095
 93.7018
 92.5984
 21.9994
 91.5033
 70.0353
 5.77034
 35.2236
 26.6533
 3.08109
 6.55985
 25.6777
 48.6594
 42.5877
 93.7373
 48.0348
 52.7994
 5.92805
 13.2022
 48.9305
 54.6345
 6.44583
 48.1577
 6.38104
 52.3718
 46.6042
 25.7307
 10.8776
 61.1859
 7.10278
 35.0256
 43.8748
 47.6645
 12.7494
 34.0136
 47.0758
 35.247
 65.0434
 15.9554
 6.30549
 5.96924
 12.8768
 11.301
 11.1793
 7.32261
 19.2152
 5.82523
 54.3488
 31.2597
 1.04359
 0.59362
 6.49956
 12.4695
 49.6289
 6.55693
 5.98133
 54.765
 55.5387
 11.6726
 5.9386
 5.97596
 35.3741
 84.95
 42.865
 50.5602
 81.4637
 67.4763
 27.7049
 77.2095
 71.2676
 69.1604
 55.7161
 46.1906
 91.6494
 10.1786
 13.1756
 70.9942
 82.7826
 47.9502
 31.1705
 49.4797
 3.35632
 55.6013
 49.2702
 8.17092
 5.74171
 81.8678
 50.3927
 19.9322
 68.6667
 52.5291
 58.51
 95.363
 4.17072
 41.6228
 47.428
 10.7655
 28.1261
 97.1668
 52.4216
 48.756
 83.2048
 23.7242
 59.9208
 63.2409
 9.24655
 11.5246
 7.83368
 6.41143
 47.3833
 89.1995
 6.07738
 55.2631
 23.6569
 40.1842
 41.7317
 5.97834
 26.2871
 56.3024
 82.0644
 32.5051
 6.63312
 15.5158
 58.8576
 27.6771
 23.2256
 49.0398
 22.4413
 10.6251
 5.9201
 10.0556
 10.7183
 23.6593
 52.7571
 50.7678
 89.4646
 54.1242
 9.33152
 92.5564
 6.45763
 12.4223
 6.02768
 0.840252
 67.8836
 42.3293
 51.8784
 5.85021
 48.2576
 82.293
 6.49327
 6.3451
 39.7864
 56.0131
 5.90481
 47.9965
 50.2619
 46.2711
 31.6322
 85.8083
 45.8157
 46.8999
 4.04975
 3.55816
 61.8443
 5.85635
 17.7088
 42.3612
 6.03203
 12.5828
 8.16316
 13.8908
 44.062
 47.922
 41.5228
 49.4772
 49.2087
 53.4091
 62.6332
 56.8755
 26.885
 26.7076
 66.6488
 52.7074
 76.7677
 50.7389
 19.7842
 55.6836
 28.196
 33.3283
 46.0028
 84.423
 53.3862
 50.3109
 72.2908
 48.8465
 17.1544
 69.2701
 28.462
 91.0594
 46.2552
 49.3848
 36.1879
 50.9695
 41.2261
 35.3504
 6.56877
 45.965
 13.5954
 92.5239
 52.45
 6.41804
 5.94183
 30.9961
 54.8098
 48.9416
 51.6853
 65.0207
 49.0035
 6.09512
 70.4631
 48.4857
 6.7321
 19.577
 28.7782
 2.55563
 76.8792
 90.3344
 6.08812
 21.7516
 5.86561
 47.4436
 28.3877
 28.3703
 41.0433
 65.0206
 22.2141
 75.0016
 48.2122
 46.8988
 2.6242
 6.55005
 14.6052
 6.44818
 51.952
 27.8482
 6.52952
 25.4172
 61.0491
 2.44199
 91.6616
 31.1986
 44.7938
 6.04584
 51.8633
 6.73573
 52.4298
 17.6154
 30.1381
 50.5319
 5.98463
 6.61116
 26.5428
 53.3842
 37.8651
 30.936
 64.648
 49.8299
 6.10494
 19.1683
 51.8157
 95.9954
 85.3075
 49.7692
 88.8752
 2.73489
 5.99399
 5.75786
 79.7231
 80.5905
 16.4716
 61.7967
 47.2068
 64.9789
 5.95812
 5.96275
 23.8122
 32.0148
 26.1914
 6.04735
 14.7171
 5.85343
 46.9577
 63.7881
 6.57947
 49.0074
 5.97234
 47.1649
 83.1423
 6.60059
 47.8368
 6.02328
 34.8274
 36.6273
 78.471
 19.4993
 50.5991
 26.4964
 6.37875
 29.4657
 50.4781
 81.0626
 88.9876
 6.06463
 35.6926
 87.1521
 6.03259
 80.0682
 51.2455
 55.404
 47.185
 5.95621
 12.3245
 17.2863
 42.7891
 5.83687
 51.9669
 5.90473
 61.4351
 4.46937
 5.99786
 7.96095
 49.5164
 29.1559
 6.42556
 24.3536
 73.2115
 6.51269
 39.8337
 6.04567
 53.9938
 54.4151
 8.68754
 6.70481
 50.4723
 46.938
 49.8149
 26.5965
 2.61512
 0.899611
 6.7114
 5.82209
 47.7774
 45.9854
 45.4172
 7.20282
 63.3888
 5.94991
 61.7526
 32.6302
 46.7038
 91.1441
 25.6035
 25.2024
 5.73936
 39.7019
 46.6985
 6.64002
 5.99565
 6.38248
 59.5731
 7.3777
 75.5052
 6.5913
 45.5014
 4.07702
 12.824
 5.96011
 50.6155
 5.83752
 5.99499
 50.8484
 36.8978
 24.0318
 14.2152
 91.2404
 48.1925
 83.6561
 45.9359
 39.3295
 20.1009
 12.0943
 6.53292
 16.0413
 5.80914
 5.88772
 6.67298
 65.3119
 55.1808
 71.2246
 47.6294
 11.2268
 48.9535
 6.13271
 48.5947
 27.4207
 71.0167
 82.7501
 41.4144
 5.96838
 5.93359
 15.2042
 92.6167
 11.5265
 7.71741
 6.02892
 9.05907
 34.2465
 49.3356
 5.89109
 62.8541
 8.21351
 11.5663
 31.0276
 6.42749
 5.92698
 12.823
 69.0404
 28.3331
 5.87316
 10.8175
 3.6116
 49.4706
 46.5287
 52.3206
 47.8101
 50.9998
 5.8506
 63.098
 98.7811
 11.9971
 47.07
 29.934
 22.5099
 47.5948
 6.66537
 82.2693
 5.93179
 10.469
 5.94706
 80.487
 78.7733
 5.97224
 46.4064
 5.91195
 32.5079
 5.25509
 71.5642
 35.2536
 41.7036
 76.0492
 5.63153
 6.02905
 25.1205
 10.8207
 41.8298
 5.97869
 10.9191
 91.2338
 40.0099
 5.93917
 64.7145
 52.6645
 49.9744
 13.6247
 59.7794
 6.04834
 39.9992
 52.4309
 27.0628
 14.8787
 37.7581
 14.7561
 60.9778
 62.9057
 26.3705
 3.63753
 47.1403
 6.25653
 5.69181
 15.0761
 70.0606
 5.89057
 0.583302
 19.608
 63.5023
 31.0299
 6.12373
 46.4837
 59.4674
 3.30789
 13.7997
 49.9532
 51.5321
 16.5941
 5.99566
 11.9922
 9.03702
 53.215
 17.9939
 10.3635
 41.0185
 6.50827
 29.5309
 11.7864
 71.1733
 58.8097
 6.05142
 8.33782
 2.31138
 1.8341
 46.6702
 6.64981
 47.3648
 47.0276
 55.2056
 84.2021
 31.7248
 25.6526
 11.0177
 52.4602
 39.8084
 6.02084
 51.8142
 67.4947
 6.0476
 15.8117
 49.4964
 13.8437
 6.01483
 52.3868
 38.9707
 85.1386
 6.06338
 86.6085
 61.0432
 91.961
 79.6557
 61.9077
 3.90339
 87.8805
 47.0945
 74.222
 11.9437
 6.62503
 53.887
 31.6506
 5.90565
 51.6003
 17.9489
 39.289
 52.0732
 45.5009
 98.6967
 17.3424
 46.5287
 40.6353
 96.2209
 46.2934
 69.4159
 46.4847
 46.1052
 5.87205
 47.0059
 24.459
 6.71433
 6.62516
 41.4384
 6.04585
 50.7699
 63.0656
 6.67825
 57.2349
 18.7154
 55.3294
 51.7085
 57.7173
 26.2653
 46.9192
 76.8937
 33.2898
 99.2448
 59.8718
 26.4156
 69.5469
 54.0837
 5.91856
 56.2098
 46.2155
 48.908
 47.0263
 7.3766
 5.96536
 66.4421
 6.17362
 5.96711
 5.95111
 51.1405
 49.2028
 85.0797
 6.08892
 6.48687
 49.4104
 47.1342
 20.5631
 5.95334
 45.8947
 92.5581
 5.90713
 34.6457
 14.3124
 6.10683
 47.8859
 51.1564
 5.91906
 49.719
 17.0866
 5.94657
 13.9263
 5.95479
 63.8713
 49.8151
 26.731
 5.96689
 94.8726
 5.819
 43.0654
 98.095
 46.9063
 64.9681
 5.92613
 48.5217
 45.7012
 7.17962
 52.7706
 6.59349
 85.179
 53.1687
 55.9794
 45.2835
 6.0241
 96.0015
 5.93069
 42.7399
 18.415
 61.5216
 47.9612
 59.3467
 6.53576
 37.1865
 36.6926
 94.6289
 93.6621
 6.17181
 53.4522
 66.345
 79.7589
 69.9365
 49.7327
 17.4943
 6.09809
 6.49893
 49.7582
 68.1491
 11.7508
 62.5022
 48.9176
 48.8324
 47.571
 6.69265
 41.1362
 47.1516
 6.41204
 16.1095
 22.2485
 9.29653
 2.07915
 46.8155
 38.466
 50.6146
 6.1054
 74.7238
 56.4083
 57.0402
 81.4952
 6.02662
 93.2338
 49.5596
 48.1473
 48.4648
 78.0554
 46.0414
 49.8213
 72.9548
 5.46188
 46.7049
 45.843
 99.3259
 1.2818
 29.2038
 27.9991
 5.80668
 5.41604
 81.7719
 5.94633
 12.5643
 15.8016
 55.2033
 53.8197
 83.5373
 9.97869
 60.9806
 48.616
 4.34678
 13.0721
 5.8898
 41.7959
 60.3544
 50.7621
 74.26
 27.4912
 6.06703
 14.1092
 83.782
 6.42399
 33.4709
 55.0599
 5.34203
 21.1009
 5.86584
 6.02585
 60.6097
 5.96408
 14.5575
 6.5704
 56.813
 22.5046
 48.0408
 89.1879
 6.66829
 5.98
 31.9865
 48.5156
 6.49472
 95.1356
 98.3797
 22.8376
 90.6976
 6.63848
 47.409
 98.704
 65.3784
 96.7719
 33.7259
 6.03357
 46.0814
 7.36409
 6.60436
 5.57102
 54.7254
 94.6775
 48.4438
 48.1006
 5.9361
 5.84932
 78.4807
 9.78655
 5.95427
 5.92345
 62.6669
 87.5587
 80.4656
 25.7439
 6.03378
 47.8001
 32.2636
 29.6229
 42.7459
 23.1531
 5.86055
 29.0555
 6.45911
 6.01588
 84.706
 6.08748
 51.309
 5.77129
 58.8034
 51.9927
 5.8699
 54.0708
 5.74116
 64.7009
 55.4697
 6.20997
 48.8499
 47.8378
 5.89942
 90.9783
 3.13086
 7.20198
 5.86849
 5.96875
 6.06177
 32.9944
 5.97346
 14.7936
 70.2429
 6.04885
 6.37558
 34.8305
 11.668
 48.3811
 64.6429
 46.231
 12.0547
 5.78664
 46.987
 10.3999
 5.92743
 86.2534
 43.7051
 26.7225
 58.8057
 12.747
 44.1092
 44.4624
 50.0285
 6.1846
 1.20283
 33.2801
 76.3977
 79.4902
 48.3396
 19.3299
 28.9981
 59.4774
 39.7116
 5.88627
 17.7303
 59.9074
 6.11165
 21.6405
 5.90425
 35.293
 5.25446
 28.6563
 50.5076
 40.8944
 26.295
 55.5995
 10.0413
 83.349
 41.989
 75.7865
 95.7769
 42.7218
 30.7565
 34.551
 49.4228
 6.42127
 47.3042
 62.5713
 6.489
 11.6613
 50.7076
 48.2399
 77.58
 47.0858
 10.2369
 0.56996
 51.6363
 8.77528
 1.07308
 99.4174
 47.216
 22.4301
 47.2893
 11.4213
 25.1352
 55.3471
 6.10925
 18.2579
 48.1996
 55.2576
 5.87423
 47.8727
 1.30235
 56.1525
 7.91574
 5.9121
 4.59667
 51.9532
 49.9984
 2.14317
 55.2682
 21.6405
 59.6755
 43.6555
 44.9751
 4.43771
 3.922
 14.7755
 19.6771
 12.8034
 53.4926
 1.08702
 92.7646
 6.5813
 65.53
 8.16425
 12.0537
 16.9947
 5.77871
 6.50279
 52.0014
 52.3647
 24.8783
 43.0706
 2.22613
 57.2418
 50.7056
 13.8348
 24.6186
 8.17589
 6.57088
 5.89827
 47.1324
 48.093
 5.97032
 6.63877
 48.0592
 48.0211
 6.73971
 6.03827
 1.37375
 23.456
 43.9254
 48.6591
 48.9096
 6.03599
 5.81753
 97.5778
 45.0305
 6.47921
 26.2455
 15.879
 48.6225
 55.35
 6.36433
 3.02736
 6.52306
 44.4708
 5.94391
 78.9088
 21.0637
 65.0846
 27.5642
 76.4475
 54.6656
 5.90866
 17.5886
 81.9045
 6.51907
 23.9076
 5.91131
 46.5973
 95.0075
 87.0701
 92.4701
 66.5285
 49.763
 49.6047
 47.6955
 5.82085
 70.7414
 21.7559
 66.725
 5.94206
 32.2019
 11.2231
 49.9675
 46.8022
 5.91527
 46.674
 30.5302
 1.40584
 16.6828
 35.5838
 86.3066
 5.88585
 48.2559
 49.0798
 13.1634
 4.33864
 78.4832
 6.06173
 88.1963
 15.1246
 77.6788
 5.59773
 52.2483
 5.96052
 68.1761
 50.294
 52.7233
 52.982
 24.087
 5.95683
 5.70049
 5.90339
 6.58353
 98.0776
 5.97774
 6.43291
 50.413
 48.8045
 5.96662
 4.42822
 64.6379
 11.0744
 62.7556
 91.8065
 48.5826
 40.972
 34.8663
 6.5434
 55.6109
 48.9239
 53.3976
 80.6566
 6.11065
 63.1547
 48.6473
 16.2176
 54.1757
 88.2659
 61.6278
 21.4672
 94.4712
 13.6798
 46.2766
 11.3606
 5.99355
 28.8101
 51.9059
 11.1399
 89.505
 47.6918
 11.0035
 49.413
 51.5477
 49.2186
 87.5943
 29.7423
 5.94106
 47.2201
 3.95061
 79.5769
 6.03621
 49.3581
 15.8108
 55.9214
 47.9819
 5.00533
 73.6501
 7.63803
 76.1702
 50.6211
 51.0501
 11.5337
 47.6801
 86.2269
 11.4966
 6.03702
 89.3869
 57.9111
 5.96084
 9.45342
 53.4837
 6.03856
 18.504
 54.3496
 22.7803
 79.1142
 6.62061
 49.4119
 6.16135
 46.1131
 27.3044
 47.9006
 6.66336
 55.3777
 36.1988
 89.0907
 48.5723
 58.8057
 25.7235
 74.9466
 49.5648
 7.74889
 30.8633
 75.8991
 6.63101
 6.62394
 92.9734
 14.3934
 9.98572
 95.6752
 6.04395
 48.0639
 58.1965
 46.8199
 5.98722
 49.2149
 80.4145
 49.361
 52.3879
 47.5691
 5.98583
 6.03393
 85.4748
 5.97117
 6.00666
 44.6916
 66.6465
 6.1686
 55.8647
 47.4017
 20.8547
 33.929
 47.9576
 39.7287
 51.6789
 33.1916
 48.0332
 6.00319
 11.7595
 12.9824
 5.9846
 96.794
 54.7128
 0.821717
 89.3185
 5.31189
 72.8544
 3.95256
 48.2964
 11.3687
 89.9443
 47.6005
 46.7558
 49.116
 8.68257
 46.8496
 86.1638
 5.84288
 6.26663
 43.6898
 59.3298
 53.8475
 30.3952
 23.8095
 80.8604
 99.9232
 13.4243
 51.604
 20.9957
 35.7614
 47.7747
 51.8094
 0.682623
 73.3525
 7.97021
 31.4477
 46.3905
 48.0287
 18.7433
 86.5768
 3.35245
 27.1489
 52.19
 6.02712
 48.3297
 46.0298
 0.911145
 91.0129
 28.8384
 41.503
 48.2052
 17.9976
 5.85359
 15.0865
 47.8452
 26.0134
 5.97877
 37.3208
 73.1949
 48.027
 2.72347
 56.4583
 11.298
 28.6589
 14.8435
 69.3065
 50.5062
 51.0767
 5.95186
 55.2934
 83.592
 99.9741
 58.8696
 43.1408
 46.3689
 52.9666
 5.95427
 16.6852
 50.8066
 15.7691
 43.7629
 49.1913
 5.91782
 3.60258
 6.01973
 11.6337
 5.885
 16.1718
 6.95713
 9.58612
 25.3253
 97.3794
 51.7344
 6.04775
 3.07922
 3.6437
 6.42447
 6.04733
 22.1745
 50.5056
 50.2194
 12.0116
 91.1507
 5.95138
 5.87857
 46.5912
 50.6056
 56.6122
 45.7945
 46.4166
 36.2229
 92.6702
 37.3644
 16.2047
 58.5494
 62.0731
 16.2416
 47.4009
 9.02432
 0.782589
 78.1627
 27.5574
 74.4172
 6.60279
 44.8134
 5.80002
 76.6818
 6.62726
 6.0712
 6.03634
 98.7441
 68.7681
 57.6426
 49.0741
 6.03412
 40.3856
 6.05208
 6.57955
 17.3728
 5.96394
 46.2301
 6.61523
 2.87016
 7.05519
 67.1413
 5.95968
 20.2352
 35.9973
 3.28576
 57.0621
 85.0121
 5.93899
 47.4777
 78.1329
 6.02999
 32.832
 47.5699
 9.29296
 6.01032
 7.6276
 7.09524
 31.2167
 12.8326
 87.2792
 97.4208
 29.9282
 50.884
 13.9037
 97.1963
 4.27702
 24.0939
 83.5095
 41.1339
 63.2262
 35.7772
 14.4089
 71.6093
 68.9875
 41.6638
 99.7874
 73.7852
 51.77
 73.1504
 6.11529
 28.1219
 90.2249
 9.81307
 23.9123
 50.8512
 55.0666
 81.0285
 85.133
 64.5456
 74.5105
 1.71396
 91.8207
 6.66856
 48.2178
 6.55221
 5.96229
 30.932
 78.2669
 46.057
 33.4538
 6.1098
 83.3763
 1.8593
 4.55634
 26.26
 11.872
 21.3211
 78.8088
 64.5577
 35.9151
 15.8418
 11.5167
 13.6692
 2.99578
 24.5117
 71.1369
 47.172
 46.6087
 6.59772
 61.8969
 85.284
 50.6072
 98.9838
 10.7881
 14.9666
 35.3735
 34.9558
 5.73459
 48.8476
 46.8978
 29.1352
 6.00855
 5.97476
 54.0349
 50.462
 70.5484
 92.0114
 28.7467
 49.1336
 6.44317
 6.6791
 22.2121
 80.3011
 47.1893
 11.6017
 48.7863
 46.3036
 5.9805
 26.3621
 6.22944
 32.5289
 11.0419
 97.3907
 46.1771
 45.9212
 2.70141
 6.61978
 99.1323
 10.6526
 77.3865
 41.4355
 56.5609
 96.2473
 28.0873
 29.288
 46.4848
 7.25528
 62.7133
 57.5758
 30.8076
 48.6419
 49.8882
 14.2284
 19.1484
 53.9069
 55.9843
 13.0473
 59.7571
 46.2677
 5.74188
 5.98232
 50.6163
 90.5169
 53.8511
 48.0141
 28.2369
 47.9363
 5.88732
 48.3078
 49.6722
 54.203
 48.2944
 6.00788
 10.2524
 6.00511
 96.4366
 45.1719
 5.85005
 10.5181
 6.0973
 3.7331
 50.3937
 11.6149
 52.499
 80.7843
 84.3985
 19.2927
 46.4654
 49.7783
 13.6371
 14.8877
 71.7085
 81.5419
 79.0542
 47.1968
 32.7482
 46.8935
 43.8702
 46.8796
 52.4602
 46.2517
 5.94429
 17.5715
 47.1814
 92.9118
 35.5066
 74.378
 8.45593
 38.1757
 15.7611
 23.6718
 8.16541
 34.1897
 6.4845
 5.96905
 35.4663
 62.74
 85.3193
 6.05265
 66.8016
 6.49191
 60.857
 21.4529
 48.0369
 51.1412
 77.2351
 53.3483
 6.12039
 95.91
 51.9803
 47.3087
 17.0038
 46.8808
 47.0418
 68.6403
 55.6669
 19.3105
 32.5186
 51.817
 26.1308
 45.9823
 27.9651
 5.78886
 5.17903
 46.9082
 39.6386
 29.9018
 27.4546
 6.40846
 66.993
 6.01879
 6.00121
 72.9231
 49.5157
 13.6167
 71.1713
 2.06061
 19.6646
 47.6338
 6.40981
 29.4498
 46.5548
 6.06538
 40.0766
 30.8537
 5.90318
 63.7825
 59.1668
 5.87156
 42.9308
 38.0374
 84.8181
 0.356814
 83.1629
 62.041
 18.6278
 16.7675
 47.8758
 6.04838
 19.126
 9.6886
 50.1332
 6.56115
 20.6756
 10.6119
 7.7596
 55.5147
 14.361
 48.0016
 20.4261
 49.9422
 6.1687
 77.9763
 51.2967
 30.8471
 5.95118
 86.6114
 68.8845
 10.4246
 87.1184
 96.8483
 4.53675
 52.4564
 6.6001
 50.3127
 67.6882
 16.0904
 39.6684
 12.1455
 50.3721
 3.12969
 55.3059
 34.2767
 6.62061
 29.4979
 9.98312
 2.1361
 67.2103
 6.72346
 28.0468
 6.04806
 29.1159
 59.1852
 5.79693
 53.9762
 14.4092
 71.2795
 15.5937
 31.6274
 54.1272
 64.922
 10.844
 48.9911
 65.0923
 55.7683
 49.2671
 8.13064
 85.0956
 3.26921
 6.08
 5.92481
 21.4488
 9.67742
 6.12329
 51.499
 60.7613
 16.2726
 4.7567
 76.8351
 6.04752
 48.0947
 33.6255
 43.7582
 58.6428
 63.3864
 3.37929
 87.7825
 40.7382
 38.7262
 54.09
 55.8431
 84.16
 62.9117
 76.5369
 68.7014
 55.977
 48.0241
 73.2909
 39.7044
 91.4017
 46.1192
 20.7105
 87.401
 30.3773
 3.78384
 8.45857
 13.5923
 47.9957
 49.5789
 46.4089
 5.73642
 49.0411
 29.5997
 2.04849
 10.1812
 17.0184
 23.2333
 5.82687
 92.4829
 50.7971
 9.81056
 45.3666
 53.5093
 5.99366
 1.01678
 6.4975
 92.4763
 89.5907
 28.8486
 51.9448
 17.2095
 48.3624
 6.08585
 5.96094
 72.7845
 5.87759
 5.91429
 6.00303
 64.2326
 56.6082
 2.58327
 81.0782
 5.91466
 51.1455
 49.1455
 63.1225
 93.3134
 51.027
 12.6625
 32.1829
 35.8036
 33.537
 3.28178
 48.9108
 27.6228
 6.05761
 45.6385
 29.2076
 6.04001
 41.4087
 98.7007
 7.32396
 47.2495
 11.1639
 46.5349
 64.0987
 61.5672
 98.574
 81.5122
 6.6451
 48.9016
 53.7376
 74.014
 61.3626
 91.7086
 84.8274
 8.03503
 48.7078
 66.3464
 6.00785
 5.71659
 41.9709
 87.5145
 64.4708
 12.6425
 47.9874
 47.9186
 5.84962
 20.242
 6.5201
 47.9402
 1.88376
 47.4691
 84.5219
 90.5523
 6.61486
 58.818
 13.8977
 11.2713
 91.046
 78.0817
 17.5402
 22.5378
 54.6032
 76.9678
 21.3399
 19.4832
 6.55655
 6.02766
 6.1873
 47.8082
 46.4979
 49.6586
 13.8376
 16.1598
 54.4338
 52.1066
 5.85144
 1.13961
 33.9485
 49.4732
 49.5701
 1.04346
 7.35042
 14.9537
 44.7393
 49.0042
 65.0435
 99.4366
 88.4038
 6.0094
 47.2729
 5.92235
 34.2361
 34.6505
 69.8559
 48.1866
 12.3257
 6.66744
 47.8443
 51.2035
 7.16399
 32.2558
 37.0379
 53.6013
 41.2084
 83.5875
 4.05786
 6.47066
 37.5831
 15.0078
 64.6721
 32.3433
 6.58177
 6.55001
 27.3738
 5.93619
 6.02742
 43.4579
 43.6916
 52.1332
 6.0778
 53.1957
 16.7884
 50.0485
 5.84824
 3.26685
 92.298
 56.2328
 76.4211
 47.2018
 42.6452
 49.4717
 19.5958
 47.39
 11.9853
 6.11566
 31.8194
 11.3883
 45.5634
 20.1716
 5.84182
 54.4355
 29.6279
 48.7316
 51.1984
 5.22536
 82.9454
 23.5963
 42.1514
 6.09081
 47.931
 0.633467
 14.2189
 56.5337
 50.6364
 29.6117
 48.7511
 42.1346
 92.0545
 33.2071
 47.0681
 19.7177
 40.5305
 17.521
 46.4482
 47.7807
 5.8434
 48.5831
 6.017
 30.2307
 6.00604
 9.25263
 49.2858
 52.6254
 43.909
 5.99104
 32.949
 46.7116
 1.75002
 44.6449
 57.3392
 95.1271
 4.35201
 8.94478
 59.8736
 17.97
 35.0975
 91.8256
 25.5039
 93.3697
 47.8202
 70.4631
 53.7935
 54.2872
 11.4108
 77.6486
 80.2474
 77.2391
 6.43749
 45.9866
 43.5273
 15.2858
 49.7935
 61.8927
 55.4244
 6.60849
 9.94164
 95.1396
 26.9379
 1.2767
 57.3207
 69.118
 5.94455
 88.6491
 38.9968
 12.5087
 47.4797
 64.7785
 65.7374
 52.0075
 47.7651
 7.84158
 6.01668
 42.208
 96.2102
 5.97804
 54.6134
 16.9782
 21.211
 30.5813
 94.5175
 51.4417
 91.7841
 51.9638
 99.9255
 53.3634
 6.66886
 49.1146
 63.9373
 31.6704
 86.864
 45.9858
 48.0625
 38.5388
 48.8858
 5.92798
 37.3045
 54.608
 46.1569
 12.6173
 59.2393
 74.8261
 38.5667
 3.40063
 22.0954
 22.0077
 49.9768
 99.1637
 5.96526
 95.6088
 65.5071
 56.4265
 26.4753
 22.9516
 47.9573
 48.5977
 47.5191
 60.939
 5.99843
 5.99686
 51.0572
 77.0007
 36.7003
 6.52476
 6.00778
 5.91072
 15.2194
 5.95483
 89.3177
 19.43
 49.4736
 6.16587
 42.5817
 48.8846
 15.9815
 37.6442
 5.83844
 9.90829
 5.99668
 49.9253
 45.9233
 50.6758
 12.3975
 71.0488
 6.55815
 73.6187
 6.56125
 43.1811
 70.6332
 47.7468
 5.95788
 74.1785
 49.9123
 50.587
 34.0415
 29.4911
 48.6617
 20.3581
 56.8008
 65.7928
 54.3616
 7.78128
 76.6028
 42.7498
 86.6009
 6.15275
 6.07007
 90.7673
 58.5638
 6.67124
 47.8541
 51.2405
 83.7105
 66.2297
 50.0999
 89.2791
 75.4255
 53.8293
 89.0371
 37.4861
 76.0593
 53.2694
 14.7898
 12.4787
 13.3406
 31.3715
 75.2858
 9.16956
 5.81984
 12.9138
 5.92332
 5.97365
 32.4847
 38.4574
 29.8685
 49.8366
 47.885
 16.3899
 49.8479
 5.91472
 65.3764
 53.3584
 63.0965
 16.2143
 5.98619
 70.7739
 6.0573
 93.0255
 7.75816
 28.6995
 48.0141
 96.312
 91.4387
 57.3119
 3.97706
 42.4738
 5.90997
 67.9975
 89.5274
 93.0683
 48.1984
 47.3082
 48.8085
 98.5381
 5.96557
 92.2851
 5.92071
 41.5945
 49.808
 13.4945
 61.3398
 60.7541
 6.68762
 67.0669
 6.03759
 96.9163
 5.86598
 6.3954
 69.1906
 58.7083
 21.6986
 3.36714
 53.446
 6.55052
 36.2498
 6.07319
 3.31453
 46.392
 72.4902
 81.8149
 43.5765
 48.0396
 31.1148
 27.2741
 13.1831
 5.9601
 45.3888
 5.89036
 4.78897
 48.7465
 6.01188
 15.6837
 54.5523
 6.0093
 5.17129
 95.9302
 46.3101
 38.9763
 47.1276
 20.3189
 45.9192
 47.7031
 46.5724
 97.2586
 56.5671
 28.2608
 51.1272
 19.9825
 19.5663
 27.2815
 4.2402
 46.7791
 5.79015
 51.1831
 97.8527
 5.91739
 35.5287
 54.0924
 76.7412
 65.3429
 47.9138
 75.1112
 33.7858
 51.945
 63.2297
 6.64541
 91.7072
 19.0481
 50.8983
 5.97714
 48.2824
 87.6298
 50.0466
 21.383
 15.6673
 38.1911
 48.2093
 35.4993
 48.7249
 6.80576
 65.2106
 5.97274
 47.4571
 6.5482
 51.8399
 25.6176
 6.53836
 2.87626
 21.7691
 56.4374
 5.95892
 46.8591
 46.0446
 60.7752
 28.3042
 22.5265
 56.6637
 47.8523
 97.2874
 6.10279
 13.0254
 50.9453
 5.7962
 9.98493
 81.4758
 69.9555
 69.2908
 46.2331
 50.9164
 57.4214
 9.96103
 54.0908
 5.92257
 5.91668
 5.81627
 25.9133
 34.5633
 54.1636
 5.89088
 31.5528
 5.56749
 86.2334
 64.9672
 6.07541
 49.4122
 6.06341
 5.99954
 5.91835
 47.5371
 54.6349
 51.674
 41.7784
 48.7719
 61.3748
 54.5638
 85.8886
 49.9426
 10.0946
 6.44952
 71.1411
 70.0119
 17.3161
 46.3958
 15.5209
 50.0252
 24.0004
 27.4963
 41.5688
 60.6015
 46.8306
 19.2057
 11.3411
 53.6106
 49.9328
 29.3195
 5.79079
 33.77
 49.8146
 75.9672
 24.4416
 37.1574
 5.97777
 34.8605
 53.2197
 16.8312
 6.53302
 40.5982
 25.2364
 95.0634
 5.34056
 22.7443
 39.5535
 49.167
 96.5665
 63.2955
 6.1175
 17.209
 48.6513
 10.2939
 12.9325
 8.9077
 88.3218
 18.8584
 50.3266
 56.305
 11.6332
 4.19231
 49.0475
 18.8022
 93.4918
 13.5827
 27.6884
 47.7189
 53.0447
 2.51309
 47.1845
 47.0027
 61.1296
 6.0275
 7.11222
 31.8581
 46.1864
 60.7544
 5.36183
 47.4082
 46.8581
 50.0267
 27.7292
 6.59684
 87.5466
 5.86646
 38.52
 50.313
 23.673
 5.79322
 96.5941
 29.3886
 47.2162
 24.4338
 47.1372
 15.4835
 46.5287
 69.1087
 5.82265
 68.0498
 16.3525
 2.05251
 52.1125
 16.6534
 5.53519
 32.924
 42.6775
 25.9058
 46.9767
 60.3188
 47.104
 36.2918
 44.8774
 51.9466
 5.04863
 74.8718
 69.9758
 5.28592
 39.3072
 77.5528
 81.4102
 9.24016
 58.2227
 18.0758
 29.9523
 10.7143
 47.386
 51.0203
 12.8685
 47.3276
 37.9004
 6.71886
 90.7936
 52.2853
 6.65866
 55.6044
 53.3994
 93.5608
 10.9197
 90.3103
 5.86881
 62.2513
 47.4654
 64.743
 30.6306
 53.3186
 10.38
 33.5544
 51.4427
 55.416
 45.3608
 0.747977
 68.6105
 31.3119
 49.046
 62.494
 1.75287
 61.1442
 7.09305
 36.2353
 34.5053
 19.9796
 49.1752
 16.3383
 48.8634
 6.02386
 83.2377
 57.3367
 73.8257
 5.88969
 70.7961
 47.6112
 31.0971
 91.6181
 6.88973
 10.7202
 5.97809
 74.3871
 5.71537
 45.4217
 2.27877
 5.85105
 6.5593
 6.37348
 94.8154
 35.1747
 58.8029
 87.4588
 1.93609
 52.7766
 26.4608
 46.2522
 10.2839
 31.2473
 11.1013
 48.9479
 45.9514
 51.5213
 33.8345
 49.8308
 32.5415
 48.433
 31.5316
 6.48301
 42.7366
 68.8151
 6.56234
 6.62701
 17.5535
 64.3046
 90.4026
 6.60293
 62.6927
 46.2866
 49.4377
 17.2722
 34.0718
 24.4625
 75.405
 46.5942
 99.172
 91.6766
 10.6159
 81.6139
 59.9069
 58.7452
 1.39861
 50.5819
 51.4578
 42.3052
 81.2777
 59.0379
 85.9427
 6.08817
 45.8306
 98.693
 46.9326
 36.6324
 6.62926
 34.9381
 5.92349
 41.599
 49.4799
 40.9031
 4.5506
 52.6128
 48.2143
 59.6477
 52.2741
 15.7977
 22.2904
 47.2271
 48.9797
 16.7995
 86.0265
 5.9441
 91.5626
 12.0231
 5.99524
 8.25953
 55.0141
 49.7519
 13.4263
 99.9022
 44.384
 17.8409
 5.91798
 6.60962
 5.94991
 6.43711
 44.5093
 10.359
 87.8578
 49.9802
 26.3082
 46.198
 33.2189
 49.012
 2.8461
 91.8457
 6.21152
 47.7653
 65.0884
 34.1404
 55.556
 6.03682
 2.44015
 87.7068
 4.70295
 78.3389
 7.10205
 35.583
 51.3863
 10.9264
 6.66303
 97.2975
 14.0691
 77.6623
 51.0598
 53.1221
 17.732
 5.95386
 6.60932
 54.5384
 75.2073
 31.2773
 51.5658
 5.9363
 24.2278
 77.5325
 6.52024
 11.2351
 91.6806
 29.9411
 48.9679
 49.7773
 51.6439
 3.50632
 19.4891
 46.5589
 73.2915
 5.86342
 47.1823
 62.0637
 48.008
 53.2075
 16.0172
 6.37338
 93.0997
 20.2645
 77.5598
 49.975
 34.1669
 5.99506
 46.793
 6.96611
 6.04176
 35.9724
 6.36821
 5.96898
 6.08901
 1.37159
 41.6027
 51.1393
 8.97349
 5.03184
 36.4284
 12.4345
 25.7358
 5.92933
 33.4261
 5.89305
 47.6348
 59.7987
 49.8044
 41.9301
 93.9854
 2.70986
 6.36992
 64.2721
 48.6968
 11.6346
 78.7307
 93.3318
 6.04416
 24.0885
 41.8878
 46.412
 92.8479
 23.9973
 14.7278
 78.9848
 47.5844
 49.1823
 50.104
 50.8223
 93.8517
 7.98526
 24.452
 50.6737
 5.92598
 6.03862
 6.62797
 69.4451
 5.9118
 78.5919
 6.15182
 17.3171
 47.6829
 62.0713
 49.916
 6.41296
 19.3408
 17.6064
 91.7957
 84.8483
 49.9764
 5.97039
 51.3498
 22.7544
 6.44542
 5.98644
 19.7682
 0.895633
 6.49243
 48.8978
 48.7472
 5.9972
 22.7955
 21.7834
 13.1803
 1.99111
 47.1016
 40.9249
 48.7305
 52.106
 6.04651
 6.13
 6.6631
 55.7332
 20.11
 3.9921
 47.7497
 14.4653
 52.1859
 2.77564
 50.0128
 91.41
 6.6562
 61.7629
 4.33315
 29.1927
 56.2328
 48.9512
 6.00215
 9.71421
 6.58531
 5.85962
 30.3193
 53.2721
 19.081
 46.4954
 37.3907
 2.9291
 40.0855
 50.0662
 16.7359
 27.4831
 15.4592
 53.9802
 52.2009
 26.7515
 2.90639
 5.97174
 6.07784
 82.7462
 47.5347
 28.5191
 40.3347
 13.0453
 6.56506
 80.9791
 92.7844
 72.6544
 5.95419
 23.7211
 6.03319
 1.87365
 19.8075
 48.7101
 52.2741
 29.874
 65.2513
 70.7418
 16.6149
 97.8725
 36.78
 56.6933
 6.61532
 14.2068
 47.8682
 76.6562
 47.0987
 5.98186
 47.091
 55.8414
 84.215
 7.68089
 47.5036
 90.9514
 51.409
 76.8686
 30.081
 0.920439
 6.05959
 6.2213
 56.6826
 26.7483
 47.7964
 3.37061
 53.6179
 5.95794
 7.57947
 27.3616
 9.44535
 51.468
 6.53762
 89.5166
 73.7965
 51.6607
 5.92384
 90.884
 47.5504
 2.61715
 22.4751
 7.26239
 6.59201
 38.6003
 59.884
 51.4153
 52.3591
 37.7982
 46.98
 82.1975
 18.7394
 78.7764
 50.3561
 5.88199
 22.7241
 46.7808
 76.4674
 2.75289
 73.6457
 5.90456
 91.5023
 70.7558
 54.8488
 47.6085
 12.7403
 31.7107
 7.19796
 6.41556
 25.8171
 6.00486
 53.5507
 28.6533
 6.05558
 52.5687
 47.3782
 52.6546
 52.4817
 54.8008
 76.6074
 80.3345
 32.4707
 67.5988
 6.50445
 63.5062
 5.98809
 53.6179
 17.0374
 62.9568
 88.3856
 10.9976
 12.5033
 58.0794
 48.0254
 5.07849
 6.0251
 48.0753
 49.6989
 5.92911
 79.8252
 48.3515
 1.97855
 10.3514
 5.99008
 94.9424
 46.1908
 73.389
 95.1631
 55.789
 24.8404
 5.90428
 64.6209
 30.3119
 6.15595
 2.53448
 36.1082
 92.3384
 47.4842
 35.0511
 48.1486
 46.924
 69.2444
 6.00063
 48.7643
 49.7614
 40.2482
 16.9852
 54.5226
 85.0116
 47.196
 24.826
 7.18723
 19.4268
 6.67087
 45.7709
 49.8716
 55.3801
 49.7257
 6.50793
 20.8961
 1.30132
 5.92722
 27.3294
 45.4338
 86.2798
 10.9895
 99.6932
 52.5974
 10.8301
 41.2394
 11.3581
 54.1303
 58.5388
 48.4933
 5.96388
 5.90794
 48.2113
 26.0968
 71.5249
 63.2379
 43.4754
 58.5091
 1.19015
 33.7931
 5.84387
 36.606
 47.4349
 31.4559
 13.801
 74.4686
 74.1329
 6.00906
 47.4795
 46.1401
 8.94361
 42.7035
 73.5443
 46.0985
 78.5228
 70.272
 47.093
 5.9113
 52.0986
 51.0588
 53.1777
 50.5774
 13.2418
 43.4458
 37.3884
 19.8263
 65.7317
 51.386
 14.9226
 5.85861
 55.4357
 41.3448
 90.3013
 53.3792
 6.08163
 30.3035
 71.3359
 63.584
 6.05832
 46.755
 6.03545
 48.2588
 15.2748
 66.4001
 96.0906
 49.2092
 17.359
 25.7656
 52.4866
 47.5654
 52.635
 41.1042
 68.8178
 82.9183
 50.6781
 34.7652
 47.0556
 5.67137
 7.09618
 46.7552
 6.73779
 5.95197
 96.5538
 70.3541
 48.3407
 50.451
 92.2604
 55.5617
 73.9673
 94.7306
 29.0763
 46.4993
 97.5329
 49.4618
 6.56834
 65.3878
 49.3846
 3.3759
 6.05342
 7.58744
 5.88866
 6.372
 47.7747
 49.9546
 72.1077
 35.0346
 6.06405
 43.9377
 30.4909
 26.5276
 53.7036
 5.84958
 55.8666
 48.6485
 97.5218
 49.8723
 6.60966
 46.3586
 34.1457
 73.5401
 76.2967
 6.04274
 62.7977
 34.8089
 20.0421
 61.7711
 66.7255
 34.8854
 24.912
 28.3423
 48.1715
 59.2694
 40.159
 49.2991
 6.75753
 5.91073
 32.4789
 62.8493
 4.62205
 74.557
 79.5683
 32.8102
 13.3646
 6.5323
 14.9846
 16.0709
 49.8455
 32.1024
 5.92043
 50.0867
 56.4276
 77.901
 96.9028
 51.8885
 79.3103
 23.9158
 46.9758
 51.8301
 28.0869
 52.5119
 98.6606
 7.17914
 49.0648
 36.7575
 6.07578
 67.1732
 59.6019
 6.07649
 91.3095
 62.6957
 92.5097
 6.01004
 92.712
 8.16323
 39.6365
 62.738
 15.9654
 24.6462
 23.7634
 46.7789
 5.9351
 3.01897
 5.95004
 5.97205
 6.00821
 6.21411
 32.296
 71.3891
 80.4158
 52.6785
 47.7197
 2.61823
 19.4335
 12.4339
 6.17522
 64.1726
 99.7805
 60.0122
 6.02413
 5.91406
 46.9598
 59.58
 87.3944
 75.4693
 6.43438
 8.49076
 3.33919
 27.2232
 16.0488
 46.6744
 7.45991
 5.84047
 15.6867
 6.0181
 51.4048
 24.9726
 52.7365
 6.33922
 6.70557
 49.7751
 13.2292
 85.372
 57.5566
 5.91302
 47.0345
 48.7987
 33.5489
 47.6973
 95.3587
 71.1079
 55.1153
 71.6419
 6.10556
 48.8256
 32.391
 6.58471
 29.953
 83.2887
 7.01921
 46.5657
 78.017
 3.69004
 2.19199
 64.6582
 19.7271
 13.6317
 53.8503
 32.5877
 54.4117
 81.0484
 90.3964
 5.81391
 66.5532
 5.891
 62.0751
 53.7603
 27.0599
 11.646
 46.1337
 48.7286
 2.6493
 5.89048
 5.96336
 53.0448
 39.1167
 16.6305
 6.01025
 1.90766
 4.56244
 46.7145
 6.47137
 8.25418
 8.52293
 53.1891
 8.38748
 4.11721
 55.7143
 35.8966
 50.0035
 5.8496
 38.2345
 62.6676
 96.3431
 39.7673
 15.9479
 53.0915
 48.3276
 5.95725
 76.1389
 5.92503
 57.5453
 78.6906
 68.5971
 31.2881
 50.719
 72.4647
 82.121
 46.3344
 18.2896
 50.5514
 52.4046
 34.9488
 89.9155
 6.04385
 24.509
 55.7817
 12.7542
 69.2071
 11.1467
 40.2876
 9.30898
 96.8428
 21.3462
 6.99514
 5.78708
 49.5002
 14.1738
 53.7209
 87.1374
 6.679
 49.7125
 99.4631
 93.3029
 15.5974
 45.5235
 12.8304
 52.0503
 39.6231
 5.92331
 59.9444
 6.52949
 8.24301
 5.97813
 15.7822
 24.9368
 10.9173
 76.8605
 8.29156
 31.2527
 62.6789
 30.9355
 88.2279
 76.8619
 17.8882
 74.8604
 81.3325
 5.98257
 13.7714
 40.2438
 6.42418
 5.95231
 55.3274
 59.797
 5.63809
 91.5135
 87.449
 6.4905
 13.4077
 6.86989
 11.019
 51.3186
 87.2264
 84.7784
 10.7679
 6.06441
 52.0809
 5.92967
 54.8833
 51.566
 51.6744
 4.47466
 17.0662
 95.6094
 52.0649
 24.4808
 2.843
 57.8556
 80.6492
 24.0201
 0.552348
 21.7107
 65.1493
 29.0894
 26.1984
 8.5459
 51.0065
 57.9802
 74.1294
 2.00054
 6.1182
 18.6655
 10.2559
 21.4056
 64.46
 48.9416
 5.89008
 46.815
 80.92
 90.2557
 34.2927
 18.0376
 5.8189
 58.0044
 16.6254
 29.0053
 5.95747
 11.7987
 5.61175
 6.01505
 87.2602
 92.3789
 21.9303
 3.68065
 2.75147
 10.1291
 55.2424
 52.1745
 51.8757
 9.09522
 20.5252
 6.13443
 79.0304
 15.188
 77.8896
 5.8657
 55.938
 74.3495
 5.83598
 50.5816
 69.5385
 46.4013
 11.8188
 6.07457
 31.4199
 59.1377
 47.3207
 56.0911
 5.89903
 51.7275
 41.531
 11.0741
 48.4513
 6.04768
 6.57133
 6.68324
 55.1228
 6.50168
 5.87315
 5.94532
 49.5037
 6.48261
 6.51786
 28.4238
 57.1072
 2.05147
 9.04956
 28.5877
 46.7458
 46.5767
 34.0214
 18.1383
 6.65608
 46.7091
 46.4989
 47.4318
 36.5565
 61.1199
 23.6924
 0.976487
 44.7054
 48.2796
 51.5025
 46.6334
 48.1948
 16.5063
 94.9779
 64.1242
 17.3097
 45.9566
 48.8383
 51.1356
 5.98528
 53.7205
 5.95437
 94.8313
 39.56
 47.4674
 49.5647
 9.38769
 5.90799
 25.6819
 34.9028
 38.2339
 40.9
 55.2815
 6.52585
 20.9716
 63.0911
 50.0601
 85.0006
 20.7212
 57.2307
 6.58535
 6.08352
 71.0545
 19.6229
 3.81799
 47.9635
 5.98431
 41.4698
 68.0632
 39.0724
 6.00545
 44.1223
 87.94
 45.2828
 41.122
 61.8123
 6.55881
 47.3621
 45.1953
 62.6527
 6.59945
 86.7339
 8.47866
 80.7227
 13.073
 60.2805
 5.87097
 39.4404
 51.4683
 22.4256
 62.7856
 47.794
 27.3993
 47.3091
 49.9808
 46.3913
 5.33951
 5.83896
 50.0034
 5.99887
 29.5205
 18.8021
 47.8309
 5.93953
 5.9878
 1.52345
 18.0237
 43.9769
 65.4676
 5.82515
 58.2474
 54.3251
 13.7148
 51.6722
 64.9677
 6.13886
 48.7132
 47.3061
 25.231
 27.6692
 12.0725
 14.3858
 5.99595
 89.0259
 76.6021
 6.47939
 64.5492
 27.6802
 64.6983
 20.8508
 87.3374
 1.97395
 68.2599
 80.3261
 33.7824
 25.6249
 63.0664
 48.5097
 50.8648
 12.367
 3.22628
 7.89315
 6.61202
 52.1127
 6.34582
 31.0102
 48.9294
 79.2753
 91.7241
 3.20064
 22.4317
 46.8787
 46.0756
 20.8406
 45.559
 71.5665
 52.9524
 77.2589
 5.93092
 5.85921
 6.44533
 10.4676
 46.3615
 15.9661
 58.1212
 6.03298
 3.26419
 55.7463
 59.9535
 47.3858
 2.70916
 36.3476
 3.98437
 5.98145
 5.88367
 11.4262
 11.2735
 68.604
 54.1005
 5.56336
 26.8011
 42.3551
 95.7916
 70.2524
 6.1322
 78.966
 77.9709
 46.1393
 6.06558
 5.83833
 6.05723
 38.9936
 5.99165
 6.05029
 1.11702
 6.04339
 24.8989
 46.9308
 8.78289
 53.5871
 24.1263
 6.55567
 46.6232
 48.0831
 0.998026
 5.88364
 28.2752
 85.9188
 5.80155
 65.9359
 71.9479
 43.5303
 37.6223
 17.8262
 51.4679
 6.4799
 8.24498
 6.07806
 20.8039
 49.977
 0.309027
 91.7484
 47.6008
 53.9612
 6.10021
 58.3699
 95.7928
 40.5573
 76.3641
 6.06546
 47.2285
 29.64
 24.7375
 37.5123
 6.72081
 50.5736
 28.9193
 56.0819
 54.0524
 6.58302
 61.079
 47.6593
 71.3039
 6.05063
 6.36497
 49.521
 5.51212
 5.21477
 6.56126
 25.5754
 5.97412
 89.9246
 54.0249
 5.9488
 45.958
 59.5779
 52.5137
 59.1127
 26.0049
 46.7992
 6.04414
 60.0873
 39.6559
 48.7092
 46.3859
 47.4059
 47.7203
 74.7309
 65.4782
 6.63881
 88.353
 5.97647
 20.8992
 62.2694
 21.9091
 70.3966
 84.3806
 48.8143
 33.4998
 1.38397
 62.7786
 28.3539
 78.2841
 51.087
 50.4624
 74.3365
 5.98247
 6.01351
 16.931
 22.6035
 1.32561
 21.5649
 47.1914
 16.5341
 6.07736
 8.29997
 4.81087
 6.47702
 0.863695
 27.029
 47.7056
 6.51634
 4.31334
 10.8666
 5.44812
 14.8944
 73.6197
 5.9664
 17.7426
 6.06349
 5.77818
 27.3373
 11.0978
 76.2233
 44.9685
 14.8303
 51.8366
 55.759
 83.79
 6.05783
 78.5958
 10.396
 55.0159
 24.2297
 0.622916
 21.9878
 51.6484
 10.402
 46.5045
 68.6846
 50.0448
 96.8941
 49.6756
 6.45345
 32.5967
 18.6949
 17.1541
 6.57105
 49.884
 29.6491
 6.14292
 7.49077
 10.3634
 25.8141
 2.78418
 9.70508
 23.4618
 6.00795
 52.1492
 52.5501
 6.47491
 30.4123
 48.3765
 82.855
 26.0158
 49.9625
 54.5879
 29.2457
 47.7543
 6.16753
 6.70879
 13.2115
 6.5408
 49.3841
 3.61892
 45.0317
 54.1413
 79.647
 73.9323
 55.0253
 90.3722
 43.4987
 49.4725
 79.4639
 24.969
 5.83144
 15.567
 56.9188
 5.85628
 48.2866
 6.72475
 52.2006
 84.6729
 30.8207
 2.79867
 4.08761
 5.82032
 56.0448
 93.8828
 50.3038
 6.1096
 51.5758
 47.2881
 8.8475
 86.739
 43.5066
 49.0256
 44.596
 46.4266
 50.9599
 34.0722
 54.4575
 1.63735
 34.2596
 6.59589
 23.0988
 5.18499
 63.0245
 79.0472
 53.886
 48.3532
 14.0598
 79.6067
 20.8893
 21.9711
 46.2691
 61.7802
 47.4782
 51.9031
 62.4335
 6.01266
 6.02497
 92.0319
 5.91838
 47.6989
 6.55448
 22.5066
 91.025
 89.562
 46.912
 52.4514
 92.5518
 74.0585
 29.006
 35.7953
 50.7024
 52.1566
 53.2346
 48.5776
 55.1247
 6.08177
 47.1553
 40.0434
 5.94699
 2.65643
 5.90865
 81.4617
 26.6648
 5.96153
 49.0782
 12.3998
 45.9521
 49.9605
 5.80555
 11.4693
 50.7516
 5.98519
 6.05908
 56.1692
 40.0594
 47.6186
 80.2306
 46.575
 32.7561
 5.85079
 6.7014
 48.1396
 85.9176
 74.1278
 91.8693
 46.4319
 5.92455
 6.61194
 6.58121
 49.9263
 6.41851
 49.9993
 56.2321
 33.7389
 99.8775
 22.1103
 73.9
 5.98787
 5.96593
 49.0614
 2.61161
 68.8606
 6.02171
 5.90276
 5.78156
 48.5772
 68.922
 98.3064
 50.9789
 49.4702
 23.5383
 47.5975
 14.1402
 6.58358
 19.1228
 29.3248
 60.069
 6.40973
 20.1778
 4.6681
 54.592
 5.85845
 31.2291
 91.0959
 46.9789
 12.5498
 97.64
 91.5174
 72.3319
 46.7959
 28.898
 5.99055
 51.1622
 80.3032
 16.846
 6.11502
 6.27067
 82.8606
 41.659
 50.5872
 48.995
 83.2004
 43.0745
 82.0823
 46.1294
 6.11623
 47.1671
 56.2736
 57.341
 51.4355
 47.3194
 27.975
 54.0392
 36.5432
 52.9977
 11.1072
 16.4712
 23.4814
 82.8186
 51.841
 2.05281
 89.5794
 56.8539
 51.4805
 46.4161
 5.82707
 54.9759
 20.7244
 18.4542
 50.5796
 1.04987
 2.61048
 49.6474
 63.013
 57.4883
 81.5778
 88.552
 36.5551
 55.0151
 24.7587
 53.6047
 47.4422
 5.97169
 5.88684
 44.7493
 19.3543
 53.4563
 96.8044
 2.05124
 49.5986
 28.0812
 6.61981
 35.0049
 78.2065
 6.44153
 78.1361
 49.8167
 41.0749
 5.95228
 5.8707
 49.1837
 75.9669
 48.4447
 41.1261
 78.2091
 57.8035
 70.5169
 48.6516
 71.9723
 18.4009
 53.3725
 34.5427
 47.0444
 52.0368
 48.7313
 18.6359
 26.4597
 58.1778
 45.8485
 6.58422
 6.49168
 6.486
 83.1834
 19.9992
 62.517
 5.67951
 72.8286
 5.91743
 46.9435
 9.75666
 47.4377
 45.5516
 24.6628
 84.7577
 6.65123
 28.8702
 46.7555
 6.88418
 25.7855
 94.114
 27.6993
 49.0508
 60.0681
 48.1468
 49.0735
 6.42077
 36.7784
 52.1854
 6.3534
 46.7544
 2.10508
 92.2752
 4.97504
 29.4293
 58.5042
 12.214
 6.5606
 6.46217
 46.5177
 38.9846
 6.62219
 92.1964
 5.29811
 49.7578
 16.2517
 49.4268
 24.8633
 50.9488
 46.1024
 27.9703
 5.90633
 52.7522
 21.7779
 79.5989
 51.6439
 39.2004
 4.47088
 69.6773
 49.6829
 50.6474
 50.9402
 54.9605
 47.91
 10.3349
 92.4013
 68.8903
 1.41013
 47.6254
 84.2934
 6.40519
 91.7658
 51.7977
 6.08439
 50.6455
 12.4612
 46.3933
 45.7944
 6.64635
 25.7613
 6.05499
 47.3235
 58.3644
 5.82374
 8.32362
 26.4506
 68.745
 68.055
 6.02982
 49.5376
 6.66707
 29.1684
 6.31342
 41.8502
 13.0534
 5.77417
 53.6314
 6.48209
 63.9211
 73.3878
 42.0492
 85.3618
 52.0752
 21.8657
 5.98196
 72.0126
 31.0096
 88.6299
 6.81162
 60.7665
 34.952
 11.5765
 47.0879
 50.8308
 6.5264
 41.9514
 95.4427
 52.1591
 49.8644
 80.2985
 5.98144
 46.7982
 48.3175
 83.4796
 52.2868
 65.6217
 4.67507
 76.7997
 6.63491
 23.4111
 51.7566
 51.0995
 22.6035
 0.423836
 2.083
 49.6877
 35.5006
 52.0653
 15.6999
 25.9613
 47.271
 43.0005
 11.594
 6.68545
 90.4296
 20.1927
 26.1931
 9.71825
 6.78395
 63.5267
 6.06764
 46.8317
 30.5834
 96.053
 5.98312
 94.545
 2.45627
 6.11872
 5.96448
 15.2205
 37.9374
 67.7817
 43.0358
 66.9807
 49.9895
 16.7558
 52.5805
 50.8167
 51.3226
 76.6252
 73.8928
 14.2946
 54.8982
 20.8831
 5.90882
 52.2002
 37.5461
 80.1408
 38.0544
 20.3196
 10.8623
 19.237
 51.2369
 56.4551
 31.4627
 88.1909
 61.2965
 6.04966
 6.43546
 83.3427
 47.6643
 51.4044
 26.6696
 3.48254
 30.938
 67.5264
 48.0061
 88.5004
 31.8465
 64.6083
 7.35561
 40.0365
 39.093
 78.1409
 48.8892
 48.1594
 5.88793
 50.1968
 5.91283
 47.4685
 20.4558
 48.2281
 54.2535
 48.7975
 28.072
 48.0046
 10.5667
 5.92311
 12.4128
 91.2939
 70.6343
 29.6368
 49.8019
 45.8851
 41.7105
 52.4829
 5.95592
 45.4245
 89.5346
 5.86375
 74.4242
 49.5593
 29.7328
 88.3977
 8.64534
 13.125
 24.2481
 99.0289
 6.41583
 50.2724
 62.0516
 49.3405
 6.49581
 54.9187
 66.1489
 56.5276
 5.83919
 17.1094
 6.07209
 5.97248
 51.7472
 39.6022
 5.92182
 72.1088
 73.2506
 64.9504
 41.94
 38.9091
 33.8711
 5.9617
 5.81772
 6.54062
 5.86331
 6.00512
 51.6594
 57.0082
 17.063
 10.2501
 48.2675
 5.97905
 5.79262
 5.98944
 27.2455
 49.6762
 22.3195
 6.60956
 82.5948
 76.3849
 41.3975
 62.7857
 5.98054
 5.86478
 62.4289
 58.0165
 94.8509
 92.3893
 42.1621
 5.96759
 52.2914
 28.4761
 5.97846
 53.5222
 14.1707
 53.9288
 79.401
 35.0607
 63.6197
 6.19704
 73.9613
 71.7838
 46.309
 14.089
 54.7084
 5.94389
 23.5889
 91.4371
 34.1607
 1.2912
 25.9144
 68.884
 52.3996
 60.5748
 6.58954
 48.0171
 53.4491
 5.92822
 93.2961
 38.2542
 5.96476
 93.3604
 50.4384
 10.7033
 85.2463
 51.472
 6.05443
 88.0283
 40.7383
 84.9492
 37.4056
 51.2891
 47.3829
 57.5782
 94.12
 87.7678
 12.5458
 5.9614
 44.0318
 6.48087
 18.482
 0.436882
 1.56843
 48.9413
 13.7112
 50.3009
 96.2245
 95.43
 51.256
 42.9135
 5.96748
 56.4983
 0.562733
 88.6694
 44.6323
 70.7379
 93.9909
 59.5793
 49.6629
 6.05835
 33.1024
 5.99512
 24.3522
 46.1029
 82.9932
 24.1558
 24.6769
 73.144
 10.6209
 6.56681
 77.5041
 6.67588
 66.571
 54.827
 52.5453
 46.2805
 10.0039
 6.05955
 8.02467
 21.7461
 6.02823
 29.8183
 61.8347
 32.2719
 18.4356
 6.54237
 75.0375
 53.5677
 5.2331
 6.90199
 45.8259
 17.0884
 35.2615
 47.422
 49.9375
 5.90633
 34.9292
 17.1291
 6.39215
 48.5491
 23.3233
 5.97107
 22.8756
 25.246
 6.33818
 24.4832
 5.9785
 52.3389
 63.4333
 90.8823
 41.1319
 6.10826
 50.4846
 46.5159
 35.8936
 7.83333
 54.2835
 5.89038
 99.0352
 98.4956
 6.00578
 59.5277
 28.3826
 39.7872
 6.54405
 43.7151
 52.1231
 23.987
 28.6709
 15.4782
 46.797
 40.3895
 92.2865
 4.86969
 59.4681
 47.3045
 98.2382
 5.75981
 5.92707
 46.4756
 10.8007
 82.7274
 47.2738
 52.1348
 16.6941
 62.3062
 62.5042
 54.9625
 6.13415
 54.4456
 46.7756
 77.0097
 5.07338
 45.8583
 6.35805
 76.107
 40.6968
 14.6367
 32.1737
 56.2903
 6.00634
 47.6115
 22.1153
 6.03226
 9.83571
 51.6776
 39.669
 12.9592
 52.1089
 6.53173
 48.3083
 56.1002
 48.3953
 46.2717
 15.0886
 5.84373
 62.7416
 48.638
 61.8449
 32.0181
 19.3242
 25.4645
 31.3869
 15.4993
 10.7543
 52.8102
 70.8179
 47.8049
 16.6561
 14.0939
 47.8185
 5.73544
 5.86358
 6.06053
 50.8041
 0.524089
 75.9777
 47.1634
 55.1696
 84.4222
 5.86513
 46.2469
 27.4977
 19.1628
 20.8127
 36.98
 35.3335
 15.5255
 46.5007
 6.00864
 50.0741
 51.6178
 94.3889
 48.3653
 83.6506
 12.3878
 31.1608
 58.6121
 5.95589
 55.0303
 6.41699
 96.9105
 59.3767
 12.1724
 6.02005
 34.3707
 51.031
 92.9708
 47.8373
 18.2358
 6.00121
 53.5421
 6.69121
 48.1338
 31.5892
 46.6733
 16.9863
 53.0469
 11.3379
 5.9625
 47.7929
 8.75365
 2.70422
 54.8079
 31.1605
 30.0901
 55.0333
 6.8209
 60.9556
 6.02888
 6.08295
 6.69924
 5.88585
 45.0471
 73.3402
 5.95492
 12.4008
 10.2469
 6.07765
 47.7491
 38.4471
 6.98928
 72.5994
 92.3329
 74.2052
 38.1736
 49.3044
 5.9873
 54.6002
 6.66458
 49.1341
 6.46211
 27.3666
 59.7874
 48.3775
 55.001
 37.4903
 50.0998
 5.86357
 59.755
 5.23841
 49.4487
 50.7373
 5.896
 2.075
 35.7609
 6.16064
 48.4824
 47.7505
 74.7882
 6.0384
 2.38343
 5.98761
 46.2957
 6.54814
 6.05197
 1.98034
 95.473
 66.2326
 19.6241
 5.91391
 89.9177
 53.8892
 17.5361
 23.3189
 17.6728
 12.844
 18.6266
 47.0574
 48.4014
 64.2358
 20.6271
 89.9462
 5.86975
 6.42262
 88.6148
 5.8772
 98.036
 55.6707
 15.0738
 16.8787
 49.808
 10.0751
 42.08
 6.63765
 67.2058
 25.1767
 54.0357
 2.73289
 66.4671
 47.3784
 18.604
 29.7018
 22.3743
 6.08376
 5.79902
 55.3192
 47.0644
 99.7484
 5.88954
 5.97437
 7.03426
 59.9658
 60.8568
 15.2303
 33.7531
 46.1892
 6.5545
 75.1157
 10.2504
 72.0685
 73.4184
 46.2079
 48.108
 6.07722
 46.6827
 19.9959
 40.6173
 49.3218
 11.4179
 54.4007
 12.4796
 89.1468
 81.3147
 48.222
 52.0956
 57.5874
 42.5418
 3.10563
 49.0568
 56.0714
 7.50849
 12.3475
 5.95206
 17.0022
 5.99166
 5.95952
 58.7367
 62.6255
 84.9874
 6.02618
 50.8855
 48.7784
 44.0091
 18.0417
 15.6489
 12.9583
 5.82746
 11.0548
 5.95492
 22.1457
 55.8765
 9.92506
 46.8737
 6.05031
 47.3868
 52.7885
 14.0372
 11.0497
 5.95119
 50.6936
 54.3462
 47.1226
 54.6358
 50.0482
 23.9319
 50.9228
 50.7971
 16.3214
 51.4456
 8.78656
 51.1753
 91.6913
 6.30401
 63.1382
 24.6731
 60.2786
 59.8678
 6.54172
 52.3882
 5.81577
 84.8724
 91.984
 47.401
 25.0646
 49.9321
 27.1494
 73.8101
 81.108
 29.3833
 27.3496
 5.91285
 6.02978
 7.0947
 77.1529
 68.4664
 5.84565
 26.4885
 11.8626
 52.6911
 84.1867
 46.4888
 31.9376
 10.7118
 48.7123
 63.6883
 20.121
 9.99698
 85.5628
 41.0924
 50.5494
 49.535
 64.6516
 6.0858
 64.4127
 5.97911
 52.2785
 47.1629
 47.8922
 53.1196
 54.9469
 46.962
 92.9406
 52.6815
 6.38331
 88.6142
 46.7999
 60.234
 64.1203
 38.4292
 49.5574
 56.9385
 53.9552
 86.0308
 13.094
 13.3063
 5.93375
 74.6542
 67.9497
 75.6812
 75.971
 89.161
 4.77951
 33.5666
 10.2082
 17.0693
 1.01305
 48.4903
 1.33371
 6.72441
 50.9592
 40.5921
 88.1275
 77.0112
 49.4376
 34.3166
 58.1084
 48.345
 3.84541
 48.8451
 32.4238
 6.49139
 46.5618
 41.2433
 34.0458
 46.4338
 6.01585
 51.9927
 56.0938
 79.0489
 24.5892
 63.9602
 23.6423
 46.5715
 6.39657
 62.0307
 77.1073
 50.899
 10.128
 16.968
 33.2086
 31.3379
 15.3482
 20.4808
 22.2389
 5.82456
 45.399
 20.2367
 65.9608
 31.8059
 8.71938
 36.6633
 55.9183
 6.45288
 6.69714
 5.2928
 11.8227
 56.7348
 35.4658
 19.4538
 5.92621
 68.049
 37.6629
 80.5131
 68.1236
 39.6833
 50.3649
 56.5804
 6.07643
 46.9107
 72.4415
 6.07521
 55.852
 62.8408
 47.5955
 53.5843
 12.5922
 45.9864
 46.2634
 33.3588
 79.7581
 50.5972
 6.13374
 6.67822
 8.02781
 7.16837
 47.8931
 15.7687
 89.6805
 47.4133
 6.54491
 46.9115
 40.2697
 44.1841
 53.6559
 8.8874
 89.2286
 80.4937
 0.506227
 48.8214
 34.8856
 61.3615
 50.119
 6.12241
 11.2506
 86.6654
 43.4529
 48.4222
 28.8475
 75.6491
 21.3016
 49.5272
 6.02716
 69.5504
 50.6762
 25.1825
 6.09977
 98.9196
 6.02126
 82.5877
 48.005
 6.08833
 51.4188
 13.6939
 44.4116
 22
 94.1883
 50.8714
 66.8988
 65.3419
 48.009
 35.7671
 49.0112
 59.3147
 12.7576
 90.3815
 30.3721
 39.9003
 58.8571
 23.9117
 23.8378
 47.3834
 49.6901
 34.2536
 48.2571
 81.4516
 81.5681
 60.5626
 81.1112
 46.4376
 5.37541
 6.66985
 2.67497
 75.6587
 48.7213
 54.3774
 53.0258
 6.52345
 31.0172
 6.0204
 6.06472
 21.9812
 45.2045
 14.6361
 48.9251
 47.0642
 92.1294
 31.1781
 7.26037
 6.66036
 52.9996
 6.48804
 19.8574
 48.4624
 46.4592
 11.3278
 6.02762
 34.6614
 38.518
 46.6325
 5.93605
 48.0386
 86.3371
 6.44857
 1.81365
 39.4005
 6.0679
 34.6165
 34.5231
 48.3675
 56.4789
 55.813
 0.852065
 43.5811
 58.5658
 25.0212
 46.1862
 87.8673
 30.8658
 14.8189
 57.9893
 74.6652
 28.4252
 45.796
 70.4895
 50.0527
 57.6425
 56.6634
 47.8885
 49.5306
 6.13567
 5.99264
 25.5706
 41.1968
 91.881
 6.50582
 11.265
 34.698
 53.5128
 0.419076
 72.5694
 6.23442
 29.2013
 22.1717
 6.46164
 55.3891
 6.0591
 45.5248
 52.2387
 48.9607
 6.43289
 16.1933
 56.9486
 51.5149
 6.04789
 6.03307
 6.44414
 82.9168
 6.0306
 48.2803
 30.6572
 69.5732
 50.6219
 75.9533
 48.077
 84.8389
 50.1949
 35.7869
 5.94543
 51.1665
 13.8189
 61.5125
 70.7997
 13.8218
 5.37702
 52.3374
 33.9356
 49.3301
 51.3122
 15.0401
 48.628
 87.8995
 51.8449
 8.62422
 9.69763
 49.9832
 8.70761
 49.5698
 6.03352
 5.78336
 6.44643
 74.4101
 47.2196
 64.3055
 57.7492
 6.01598
 52.3916
 20.3702
 50.4461
 56.9247
 29.1507
 30.6759
 89.3533
 7.94584
 75.3432
 44.9486
 20.1935
 47.4798
 11.8681
 82.264
 45.7677
 56.8063
 21.0364
 7.63615
 35.7463
 17.1718
 13.4719
 46.6283
 6.57857
 2.57379
 5.83924
 12.6999
 8.00171
 14.0098
 15.2362
 33.7676
 3.53478
 96.4653
 8.34565
 5.97186
 72.8508
 66.2855
 55.9128
 14.5914
 6.11314
 26.0442
 57.1697
 56.9909
 5.82475
 52.4496
 5.87563
 6.05408
 48.996
 5.97559
 30.5746
 72.2793
 58.8903
 26.7821
 30.0511
 56.0166
 45.4593
 55.0259
 63.0184
 47.3768
 37.7476
 47.6393
 55.5357
 45.3146
 6.00176
 6.64487
 56.4196
 92.5347
 17.333
 47.1901
 5.87284
 57.8097
 43.4336
 3.21078
 42.6407
 46.9173
 6.77286
 32.901
 47.8617
 98.2152
 59.269
 47.7875
 6.11048
 17.9277
 7.94893
 54.0054
 57.9594
 51.4516
 26.7472
 51.3586
 64.8143
 28.6169
 51.589
 17.1061
 6.14065
 12.9058
 99.6656
 62.5303
 2.13181
 0.983381
 44.2076
 1.6413
 17.8809
 23.3868
 25.3974
 64.8849
 5.892
 2.68179
 49.1164
 39.3419
 49.9162
 5.97222
 7.51961
 6.05339
 65.4732
 88.7958
 68.7409
 9.51662
 47.3392
 32.2315
 49.9568
 5.99556
 9.5791
 6.64131
 52.62
 5.98717
 6.14418
 31.0737
 42.7403
 47.8695
 72.8792
 96.1528
 41.0134
 2.25312
 6.65632
 19.3585
 92.7529
 45.7419
 41.1249
 20.5626
 97.1684
 10.0166
 6.71929
 15.8701
 17.8029
 44.1808
 95.0651
 92.6489
 82.2553
 5.9382
 47.9323
 55.1644
 0.774976
 57.0075
 5.85906
 73.1409
 6.05932
 6.51392
 56.7853
 47.5123
 47.8006
 29.8183
 76.8611
 64.8008
 54.404
 13.8552
 51.7964
 5.89751
 94.2834
 5.96753
 47.1005
 51.8366
 91.9881
 72.329
 6.03872
 6.09969
 14.6473
 46.9486
 46.9596
 50.7497
 11.6315
 8.82003
 5.09132
 61.9273
 26.9559
 6.0647
 47.9
 82.8575
 28.6649
 69.1725
 46.998
 38.3768
 56.2202
 48.1169
 48.2563
 3.56031
 40.2134
 45.566
 49.8413
 11.0583
 85.6367
 22.9286
 87.3277
 71.5582
 35.0756
 50.473
 6.00558
 11.6191
 96.9043
 5.10596
 6.36304
 46.9486
 53.5374
 6.51148
 47.6216
 6.09069
 30.5174
 25.7223
 50.3111
 50.7552
 58.9602
 10.8479
 61.8233
 41.4567
 39.5162
 54.2115
 51.2848
 60.6559
 5.89472
 7.76206
 47.4832
 48.1241
 56.8602
 6.06713
 11.0298
 53.6832
 51.4467
 6.08245
 41.6872
 6.08382
 85.6168
 15.1763
 36.7027
 6.05909
 5.88287
 72.5995
 26.7316
 5.97679
 50.7045
 33.3836
 82.2088
 57.5677
 3.60203
 56.6792
 45.5757
 66.0155
 91.3926
 23.9994
 49.955
 62.496
 52.3734
 17.3106
 5.89375
 91.2523
 30.6643
 49.1899
 2.44675
 21.2031
 66.8415
 45.2573
 34.5726
 25.9484
 41.2506
 2.6568
 43.3633
 1.5907
 46.1732
 42.5539
 21.451
 6.35602
 46.1297
 8.12414
 48.8974
 5.94866
 5.9123
 54.0547
 11.3339
 85.3924
 21.0495
 81.4189
 44.5717
 61.3911
 46.3834
 14.3254
 11.453
 5.51296
 15.0173
 5.27862
 58.5834
 5.86168
 10.1818
 21.5052
 54.1008
 57.6242
 6.63779
 46.5723
 48.1128
 6.07575
 46.9538
 6.05602
 47.8237
 71.5749
 64.5632
 47.6757
 42.7803
 44.8708
 19.0123
 47.9911
 6.00937
 41.4446
 3.71192
 63.5048
 71.4052
 75.2775
 74.4859
 76.9378
 8.05301
 25.0634
 5.88408
 60.8814
 46.516
 7.36194
 94.2404
 56.0144
 34.3875
 96.5287
 47.5089
 5.95666
 85.6604
 22.566
 50.5902
 8.05442
 92.014
 49.8273
 68.8917
 48.4423
 85.6438
 41.2644
 54.8445
 46.9901
 48.8184
 10.7423
 42.8734
 90.6547
 46.5647
 21.331
 77.1662
 51.1907
 53.5903
 31.3581
 5.94876
 63.7813
 6.5928
 50.4252
 50.8321
 35.5334
 48.4681
 6.06154
 62.8357
 54.0305
 17.2642
 69.4059
 6.0891
 48.9098
 91.0098
 49.7039
 74.5925
 28.5095
 27.0685
 13.9305
 23.013
 45.893
 57.6987
 38.9735
 5.93566
 6.10563
 76.6475
 73.838
 21.8103
 53.2535
 5.72963
 45.9844
 58.8941
 97.1178
 50.4497
 26.0087
 86.1112
 17.6248
 64.7314
 96.4856
 34.4154
 1.17303
 6.03428
 43.7691
 20.7319
 57.4043
 49.9782
 5.64177
 5.79461
 45.4286
 89.4894
 53.0364
 44.6149
 5.88239
 46.8729
 21.6151
 5.73796
 46.3379
 13.3448
 5.96242
 44.1631
 68.1097
 6.60563
 46.4695
 14.9088
 7.26495
 11.2308
 67.2834
 64.1196
 5.69459
 49.7201
 56.6635
 13.1747
 6.6053
 5.99774
 49.2454
 6.65436
 6.21566
 28.5594
 6.32243
 46.3312
 48.2323
 37.5372
 65.2918
 48.8228
 78.4233
 6.01544
 41.238
 86.5135
 79.0015
 18.086
 6.03783
 12.9775
 91.8037
 51.4501
 53.5446
 19.3063
 52.2941
 49.8391
 6.06824
 49.3025
 17.2547
 90.7784
 5.92213
 16.0113
 6.07287
 6.83173
 57.2421
 57.5738
 37.7916
 33.0121
 47.9943
 5.91312
 12.3509
 6.06082
 6.02197
 49.5927
 87.0887
 34.1435
 6.03497
 70.0175
 6.72342
 31.0055
 98.1073
 49.4013
 6.5776
 53.171
 5.93603
 49.8693
 39.5832
 5.97278
 40.0449
 55.9353
 46.0653
 47.0806
 50.297
 39.5324
 62.4482
 49.2755
 80.8234
 5.97761
 56.2385
 95.1406
 6.24715
 46.6412
 41.7755
 74.6225
 58.0793
 20.6953
 58.1419
 48.6517
 48.184
 37.1473
 6.03803
 42.8896
 36.4472
 19.4111
 16.1689
 10.1291
 48.3526
 47.942
 99.6552
 30.3721
 36.6698
 29.1372
 6.56085
 4.97799
 50.9328
 6.53422
 6.06613
 5.99703
 50.3838
 6.11142
 19.9733
 69.6988
 5.92986
 93.3713
 2.42544
 52.7875
 80.0947
 15.554
 5.93341
 26.2277
 61.4515
 86.8497
 48.3918
 11.3493
 47.2714
 41.5705
 94.7199
 5.99532
 17.8012
 6.01358
 48.0652
 6.49996
 48.1568
 21.3389
 29.5309
 47.3594
 4.55106
 29.4286
 0.491871
 46.2496
 6.06936
 40.5539
 77.2196
 8.0707
 8.3457
 26.5461
 52.1281
 46.5987
 9.44566
 6.08392
 43.195
 83.4055
 55.4516
 39.8534
 94.2269
 6.59088
 2.08452
 8.76802
 99.8344
 57.583
 88.6628
 48.0955
 5.90342
 76.9233
 50.7882
 46.1703
 5.89035
 6.59782
 6.17565
 61.2255
 49.6985
 6.71523
 67.7266
 47.1186
 45.2898
 11.6113
 1.36187
 50.0324
 73.9451
 21.1238
 6.55426
 5.9144
 19.1249
 49.8787
 49.859
 5.87046
 6.41785
 47.2665
 76.5077
 62.8928
 33.5618
 94.872
 5.9048
 47.7884
 27.9969
 22.6251
 54.2045
 92.4652
 38.9351
 6.55803
 50.5694
 31.1088
 50.7491
 33.2118
 62.4916
 18.6977
 90.3406
 30.5739
 6.09812
 57.7418
 8.44669
 10.3557
 13.1123
 91.8905
 50.0084
 6.69728
 6.51917
 48.3147
 47.2675
 11.6836
 1.54391
 98.6767
 48.0085
 12.5011
 46.6053
 5.78205
 5.95783
 89.0106
 33.1359
 50.432
 52.1987
 52.3525
 58.9028
 79.0034
 46.4655
 68.2812
 1.52991
 6.03932
 5.87888
 6.7004
 58.724
 36.6878
 3.71375
 64.6783
 5.89828
 22.85
 47.9126
 58.0953
 76.5703
 6.34733
 57.5473
 6.9879
 5.99623
 18.9651
 5.95204
 31.2982
 2.50403
 47.1157
 54.1676
 5.90122
 5.8651
 24.1924
 5.85627
 51.6341
 51.6702
 6.35292
 52.1312
 5.87803
 55.1959
 15.9862
 6.13452
 28.2064
 27.8679
 55.9178
 16.3822
 65.5199
 9.53276
 26.5358
 11.8008
 85.9382
 45.4199
 7.30343
 51.7691
 80.8714
 6.02199
 67.4373
 6.10495
 5.88054
 66.6963
 64.1973
 28.669
 77.1144
 24.3243
 5.88532
 82.4935
 96.4139
 24.0515
 39.3785
 5.88064
 49.9474
 27.6608
 5.85942
 50.0883
 5.82382
 48.5227
 6.04578
 99.1275
 49.4943
 50.8587
 6.15621
 30.4491
 53.7243
 49.8111
 28.6438
 15.7572
 47.6426
 74.1156
 4.09536
 19.8359
 45.701
 8.01758
 6.63917
 6.68174
 6.42708
 22.511
 6.54331
 53.2313
 38.7031
 48.0309
 52.3853
 99.883
 53.7285
 53.472
 92.7156
 64.3309
 48.9251
 46.5897
 6.4296
 94.3545
 47.2262
 51.5731
 50.9939
 5.83206
 26.1612
 81.2786
 54.2695
 53.7092
 46.5347
 47.2937
 48.7977
 50.5618
 20.8649
 65.7488
 4.90556
 59.0535
 49.1808
 1.46572
 6.0891
 58.3371
 6.02021
 13.9441
 49.2201
 32.9033
 97.0984
 9.93159
 51.0384
 11.7764
 1.42713
 6.09874
 17.2283
 46.6983
 78.4625
 30.1831
 57.9567
 5.96201
 23.9358
 63.4451
 51.2776
 92.3952
 81.9162
 6.06982
 8.93086
 48.0795
 47.3421
 6.51668
 48.2687
 95.4902
 12.9538
 49.954
 9.77146
 93.9537
 63.3819
 68.8247
 15.8458
 49.3863
 12.5311
 52.4323
 29.94
 15.8056
 50.9305
 7.80018
 16.4221
 52.1517
 12.7678
 60.6006
 23.3176
 6.56225
 48.2448
 31.1485
 5.9138
 20.263
 73.4349
 52.9654
 31.7334
 81.559
 6.04407
 8.4855
 7.76847
 46.684
 30.2745
 82.2263
 47.2884
 42.0066
 56.1529
 5.56389
 46.8447
 58.4982
 1.71302
 11.9304
 5.92634
 30.1543
 6.64761
 72.3992
 6.53097
 44.5237
 6.66292
 20.1958
 48.7575
 27.9318
 49.5917
 5.85721
 48.3442
 6.27976
 6.01955
 99.1958
 57.4735
 30.9041
 48.8237
 6.54981
 12.381
 5.95773
 64.3941
 89.4249
 6.01745
 46.6448
 6.9859
 14.1911
 57.1875
 6.04159
 6.07398
 76.9149
 55.9083
 14.2143
 49.1739
 2.25119
 31.1419
 23.155
 17.7032
 46.6775
 28.3531
 66.2456
 81.5138
 20.1775
 67.9269
 51.8666
 80.811
 46.3387
 33.0717
 46.2143
 5.15083
 46.1512
 48.2676
 6.51293
 43.535
 99.0488
 79.3426
 30.7855
 6.10337
 65.043
 18.9961
 6.73748
 46.332
 59.0056
 79.2301
 5.94256
 6.07431
 29.3139
 6.04529
 32.5385
 46.4817
 66.8332
 83.439
 61.5103
 55.3615
 59.7466
 45.0764
 4.7266
 34.2217
 61.9871
 6.1523
 5.95056
 11.5828
 16.9636
 45.1629
 23.5784
 15.5699
 50.1641
 6.63311
 79.2291
 52.1173
 51.0959
 6.54623
 14.4771
 48.683
 63.7518
 0.809712
 83.6439
 55.9915
 41.9455
 54.2677
 49.6378
 18.4138
 54.8939
 13.0575
 2.77686
 5.92121
 6.12292
 84.7586
 6.07851
 5.93202
 45.1378
 51.8989
 43.7503
 48.2613
 5.92695
 80.3711
 81.2391
 70.4077
 90.0001
 5.75046
 56.1128
 49.5807
 53.0536
 29.9617
 16.0741
 3.28178
 0.480382
 5.75931
 44.7483
 57.0583
 30.8976
 96.4749
 83.3102
 4.34905
 1.53326
 8.1077
 46.3604
 48.8104
 5.81292
 64.7818
 22.8642
 49.5683
 66.1758
 35.3046
 18.7309
 11.4099
 41.488
 51.1702
 5.9539
 87.3399
 47.8162
 7.96213
 5.99564
 5.87848
 33.8928
 62.7033
 6.13747
 5.87599
 3.65954
 19.7457
 3.03549
 58.1447
 10.065
 54.9884
 3.27825
 6.13186
 33.148
 8.28377
 6.6607
 50.0104
 52.9894
 5.79559
 72.61
 6.10287
 51.614
 46.7824
 73.7683
 49.9742
 66.6345
 83.6445
 49.5984
 5.88246
 6.01219
 46.2278
 5.92711
 82.7796
 5.98592
 63.2973
 53.3291
 6.0896
 47.1137
 21.2318
 45.8516
 91.5294
 40.2312
 13.7163
 6.72907
 50.5083
 9.15637
 80.3009
 99.833
 48.2066
 6.73961
 5.91329
 14.9154
 36.8466
 69.0626
 6.00363
 48.8897
 48.5403
 52.7785
 99.2133
 5.89373
 87.7636
 13.0015
 55.9603
 17.0838
 6.03544
 11.0532
 6.0651
 47.6293
 85.468
 29.1634
 46.1598
 53.4198
 6.64932
 68.3789
 57.5389
 58.6845
 98.304
 50.92
 41.364
 13.1891
 62.1044
 6.58202
 5.89195
 25.1662
 5.93827
 50.7658
 3.85145
 5.92401
 46.5191
 73.9597
 28.5438
 55.2538
 47.8191
 5.97244
 92.4759
 34.2189
 0.701085
 33.0082
 80.106
 67.396
 19.5662
 82.911
 6.084
 38.3492
 51.5413
 5.85082
 29.8558
 24.2302
 6.21585
 46.0117
 47.2415
 6.14665
 75.8257
 12.1663
 5.82642
 6.09615
 64.8194
 6.0792
 38.9816
 47.9653
 46.5357
 43.2409
 46.2518
 52.8902
 31.0944
 13.4327
 73.773
 10.6491
 59.6637
 14.3144
 6.0181
 16.263
 46.6474
 46.5549
 6.71301
 86.9348
 86.7847
 5.93574
 6.50234
 48.1436
 6.67039
 80.2107
 87.8979
 91.0928
 26.7259
 37.6539
 49.605
 5.96247
 60.79
 6.55396
 14.5303
 51.707
 99.6703
 8.81181
 16.3575
 6.61039
 39.3809
 21.8964
 47.8222
 5.81671
 50.7263
 50.0326
 64.6998
 45.8744
 30.792
 6.289
 22.7735
 9.3196
 0.976889
 78.7568
 6.75352
 53.3399
 34.0165
 64.8467
 6.21313
 50.7966
 84.9522
 36.5694
 5.87203
 45.984
 15.8345
 48.2596
 3.27446
 67.6471
 99.8834
 4.56056
 84.5957
 10.7044
 4.61899
 62.8801
 51.1313
 7.684
 55.1007
 50.4477
 6.07578
 77.4221
 79.7681
 61.1658
 70.0308
 2.33269
 77.1164
 46.547
 6.03215
 6.42654
 0.954443
 5.95666
 53.1397
 6.06495
 91.2591
 53.6205
 26.2073
 5.81469
 38.9929
 87.8246
 47.7503
 84.7465
 4.45335
 40.6118
 49.3028
 91.8549
 6.68086
 16.3277
 58.6665
 6.3649
 50.3654
 71.6569
 87.4158
 19.8478
 23.4356
 62.9607
 6.41914
 13.0699
 7.02195
 50.0582
 6.03449
 23.0447
 11.5693
 15.9208
 48.8053
 6.60821
 52.2313
 52.4604
 31.7987
 55.663
 50.0369
 5.84927
 6.59307
 86.1524
 48.8493
 6.06758
 51.5047
 26.1816
 5.82452
 51.8591
 47.9825
 6.5999
 2.86979
 1.82602
 28.6155
 46.6846
 85.9349
 35.1981
 46.6944
 52.8544
 39.0584
 6.00319
 6.71454
 52.6993
 35.1226
 9.0139
 47.5681
 32.162
 66.3807
 9.88219
 53.9513
 51.7972
 56.7699
 50.9669
 29.2699
 47.0068
 68.5871
 5.93275
 46.4777
 51.6524
 6.83458
 46.5716
 38.0354
 58.2917
 47.7692
 17.2102
 14.1609
 64.7237
 6.39021
 52.7786
 6.02459
 16.411
 62.2627
 40.5893
 14.3249
 0.781406
 53.1417
 55.3462
 80.155
 4.7575
 49.2833
 39.4885
 49.8322
 26.9136
 8.25744
 11.2749
 13.3871
 6.05483
 22.8713
 53.5808
 34.871
 66.0962
 52.2028
 46.3959
 41.9345
 51.9981
 41.5637
 51.6761
 50.9372
 46.8167
 48.8916
 86.5909
 6.63001
 49.4709
 48.2284
 11.1982
 47.4559
 14.3048
 61.9955
 9.57909
 14.6332
 14.7291
 6.01215
 0.951517
 47.3616
 70.9032
 28.5987
 42.203
 22.5601
 69.3905
 50.6055
 86.7718
 9.69033
 90.2618
 64.6098
 55.0412
 38.9794
 9.16314
 51.8082
 44.4456
 13.9502
 46.0709
 5.86147
 43.9065
 6.35881
 51.6527
 72.4782
 42.7349
 65.1504
 48.0718
 30.4289
 6.48481
 5.72779
 5.96111
 49.5829
 1.5244
 0.335678
 27.062
 53.8798
 29.3976
 9.65089
 51.5814
 6.44924
 34.3421
 6.59748
 71.0334
 1.90214
 46.8374
 8.23483
 75.5535
 15.1928
 6.62124
 89.1839
 5.90485
 5.78753
 47.9668
 41.9965
 24.551
 91.163
 17.6453
 6.05534
 21.6327
 6.69879
 18.2533
 5.82326
 6.56759
 18.0676
 58.0753
 6.41377
 11.7545
 24.4927
 49.2345
 6.02199
 49.1674
 14.1182
 33.7517
 0.508052
 49.1025
 26.2837
 48.2232
 6.02041
 6.01411
 6.47482
 54.9067
 16.8224
 8.9937
 25.7509
 57.6941
 92.1736
 40.5133
 68.8303
 6.06204
 25.2096
 50.5464
 5.89819
 65.4132
 93.6137
 35.4271
 21.1179
 5.98046
 7.30433
 61.4355
 1.04343
 46.5849
 46.3679
 46.5177
 36.439
 53.1389
 52.5042
 30.1407
 47.847
 24.1321
 48.4312
 23.2194
 32.4246
 6.66229
 18.9027
 70.0076
 72.2434
 38.2801
 18.2249
 84.6527
 94.7909
 27.1807
 34.9261
 26.5392
 5.97584
 64.1591
 47.0446
 5.13063
 33.5732
 5.84939
 38.7045
 11.675
 46.0499
 6.03412
 14.5844
 11.7181
 53.3615
 46.652
 42.1011
 23.8537
 23.7175
 6.60848
 35.6351
 2.01287
 61.8672
 11.4206
 5.95265
 6.08052
 97.2699
 23.8833
 48.2468
 5.9992
 78.5458
 21.3555
 0.447463
 51.1987
 92.232
 6.8904
 81.4907
 5.98928
 78.0945
 37.1563
 47.5434
 11.1329
 6.39837
 58.503
 6.0362
 6.55156
 21.7961
 98.0131
 32.1698
 6.51809
 17.5946
 48.9277
 48.4949
 31.7685
 5.92158
 5.92155
 46.1683
 12.1568
 28.8111
 51.5164
 6.24714
 54.4333
 6.00286
 52.9066
 34.8258
 16.8735
 24.742
 51.3512
 5.7973
 57.0797
 51.6412
 5.94582
 1.60404
 6.04012
 11.0354
 48.4658
 6.59264
 49.1977
 6.00102
 48.7989
 51.412
 51.9748
 5.89273
 6.51272
 96.208
 76.0365
 74.1625
 16.9616
 71.6961
 89.1966
 16.9123
 9.60848
 91.8561
 46.5897
 6.05145
 36.1962
 48.2146
 52.1396
 6.52278
 23.9517
 9.18258
 6.08973
 17.428
 27.1638
 6.64682
 71.4947
 60.4396
 46.5728
 64.4113
 60.6535
 62.7516
 48.1947
 56.3397
 51.8932
 97.6358
 5.99832
 8.81132
 11.2171
 17.8326
 6.65094
 61.8517
 77.1245
 56.4311
 3.39529
 12.4104
 34.7791
 81.9822
 57.1552
 11.3075
 5.9147
 48.1549
 48.3803
 47.8598
 64.1659
 17.8398
 57.7401
 87.1634
 77.85
 86.4518
 5.93467
 5.86333
 41.0933
 1.22205
 52.2053
 5.14218
 26.7232
 33.7345
 1.13262
 46.6188
 75.3376
 30.263
 64.8372
 1.15201
 48.1253
 5.973
 6.02603
 53.7179
 5.9178
 95.5756
 34.2854
 3.69635
 87.0513
 16.7997
 52.8981
 25.2096
 6.03908
 18.3149
 84.1114
 95.4065
 9.82379
 70.3681
 10.1755
 31.1564
 91.7755
 6.68927
 31.8464
 50.7306
 94.0598
 12.015
 56.9035
 59.8065
 85.01
 6.05376
 54.8367
 16.1905
 5.33648
 59.2519
 6.51562
 2.68706
 5.91042
 20.4508
 54.8363
 6.49908
 74.4252
 54.0461
 1.70109
 55.9246
 77.4856
 61.6604
 74.2611
 20.7581
 46.0883
 14.9969
 28.0881
 78.4491
 87.2026
 5.7961
 48.4062
 29.6177
 37.8398
 50.3078
 2.16578
 81.8693
 87.9424
 6.52798
 46.4627
 3.313
 50.9608
 5.95658
 63.0508
 6.57046
 50.415
 6.97448
 97.0189
 28.0142
 2.43671
 9.87914
 3.51424
 25.7648
 12.4568
 3.2655
 54.5223
 46.8171
 2.89935
 9.69732
 5.94458
 19.2102
 53.5027
 48.7209
 6.6831
 14.7852
 63.9574
 50.7052
 2.54604
 56.0275
 46.2126
 33.1706
 54.852
 5.93726
 3.87331
 56.8176
 6.63849
 5.98252
 68.5058
 6.02403
 49.9875
 54.9495
 5.86154
 5.99889
 11.7754
 51.0888
 11.0077
 39.9977
 46.6615
 9.18897
 95.738
 5.80933
 54.9071
 46.5208
 57.3906
 65.7379
 58.8141
 6.70998
 3.67227
 23.9354
 51.6562
 66.7241
 56.4537
 63.8264
 5.98997
 47.795
 4.56155
 48.5547
 6.52478
 37.4615
 70.3162
 29.259
 72.448
 28.7263
 28.2552
 46.8383
 37.355
 19.6303
 6.07434
 65.493
 42.9686
 86.289
 6.71095
 76.1109
 55.5469
 92.6234
 5.21319
 6.69751
 71.7343
 78.7285
 4.39299
 5.83488
 56.5374
 5.91315
 24.5731
 92.2969
 47.5436
 25.7719
 52.9329
 75.5785
 5.99846
 14.9067
 46.2879
 5.99929
 51.4484
 6.45805
 43.665
 63.8606
 44.3017
 51.8936
 92.6149
 11.5038
 47.3101
 39.9524
 84.7862
 96.8841
 6.03804
 48.5338
 47.7242
 53.5734
 6.054
 47.2673
 6.65746
 22.4617
 48.582
 46.8179
 5.99459
 6.52826
 53.6705
 90.5448
 19.5967
 20.0629
 6.08006
 19.3309
 55.6961
 48.3448
 41.4295
 6.57257
 71.0321
 51.8059
 97.3592
 47.3399
 6.69764
 15.2897
 48.0168
 5.97914
 25.1136
 49.8194
 42.0187
 5.07553
 85.4508
 64.2579
 91.9011
 71.5565
 99.5498
 74.1092
 47.5927
 56.3714
 67.2442
 16.1302
 51.3764
 69.595
 17.1507
 46.148
 22.8425
 51.989
 48.7455
 68.3964
 5.92827
 5.88334
 6.08392
 14.1598
 6.59612
 52.007
 46.4673
 14.0497
 50.2932
 6.57275
 5.8733
 47.019
 6.51168
 5.91166
 69.1415
 95.7173
 17.2129
 33.4225
 93.719
 91.014
 67.8269
 6.03889
 12.4136
 51.9708
 22.5233
 11.6052
 5.80647
 38.425
 46.7767
 10.2446
 26.4734
 48.1456
 6.49322
 56.4517
 61.9048
 44.3957
 5.98865
 1.67872
 84.4854
 66.4118
 54.8858
 33.6596
 43.538
 5.01719
 6.34933
 6.03545
 5.00194
 47.1592
 6.55494
 66.902
 69.8321
 55.1687
 5.79896
 4.89076
 11.4021
 5.99112
 70.0708
 5.98001
 52.9852
 60.7117
 26.7199
 17.063
 25.8732
 11.5308
 26.7571
 21.5215
 6.55942
 28.9141
 6.65901
 81.3091
 5.98883
 5.84352
 94.7817
 5.94926
 46.6029
 11.5908
 91.2931
 16.5825
 41.4295
 57.4248
 6.66064
 2.40108
 55.2339
 15.9407
 58.2355
 98.3795
 76.0011
 58.3649
 50.0986
 14.2783
 5.94902
 57.5886
 69.5961
 6.46504
 6.71674
 2.85879
 19.7964
 70.8625
 14.1833
 53.0579
 39.6843
 75.7386
 26.0825
 16.3613
 31.7888
 9.71479
 4.63617
 5.98221
 52.4699
 51.7602
 57.3382
 6.02666
 6.66007
 79.104
 6.10137
 10.9123
 50.0302
 49.6731
 50.0326
 8.68962
 77.9935
 48.4634
 71.9189
 48.9898
 5.9516
 6.43229
 6.11718
 51.259
 10.2343
 65.2004
 75.8824
 5.83304
 47.2919
 49.5154
 53.0009
 51.4067
 48.9791
 50.5572
 49.4951
 8.208
 5.44841
 5.52746
 6.61084
 53.2837
 35.233
 6.56991
 38.0363
 41.5859
 48.7235
 48.3967
 70.5394
 36.3264
 40.1672
 49.0829
 23.3191
 50.0387
 14.5229
 3.74865
 6.72747
 95.43
 99.7301
 48.5618
 46.5403
 6.09662
 97.5287
 5.95321
 28.5737
 6.70043
 11.4069
 5.90786
 5.9192
 47.9439
 93.2832
 59.6292
 56.5685
 48.8033
 8.5682
 6.50524
 20.6018
 77.6248
 98.3453
 85.1129
 19.1967
 9.498
 17.7439
 54.4598
 47.8954
 13.3086
 51.8923
 93.029
 11.476
 19.7205
 6.07147
 46.0774
 89.7322
 6.58343
 39.8775
 74.1656
 46.4789
 38.5987
 68.8275
 85.7155
 26.2279
 7.41214
 53.6149
 4.64772
 11.4075
 32.8386
 51.871
 40.3397
 52.4572
 48.4098
 8.19722
 24.156
 52.3347
 26.7367
 18.9985
 6.11425
 98.4569
 2.277
 97.2639
 54.3048
 92.2348
 45.9553
 46.2255
 70.3388
 15.6122
 10.1255
 23.5487
 49.5178
 77.4248
 48.1182
 69.9465
 39.3704
 80.2045
 24.2733
 7.76339
 6.08067
 6.711
 18.3705
 7.46934
 7.03749
 48.7684
 6.59144
 54.3885
 6.10878
 12.311
 54.9964
 64.0407
 5.86282
 52.945
 89.9791
 81.6493
 1.65276
 10.9036
 63.0455
 22.45
 48.431
 0.989587
 86.8654
 69.4429
 37.8838
 2.34918
 1.66991
 47.2358
 47.7967
 82.0492
 10.8534
 75.5063
 6.03246
 31.8515
 47.0567
 8.2798
 49.2173
 46.9013
 38.0634
 79.3967
 5.36577
 6.03703
 42.9732
 6.52585
 3.09293
 6.61546
 95.431
 6.00161
 21.6838
 6.01745
 80.299
 72.7626
 50.216
 46.6513
 16.5435
 82.1129
 50.3774
 3.19626
 5.9943
 50.5259
 55.3856
 91.7038
 26.8061
 51.0909
 6.4538
 23.9204
 8.00472
 47.2122
 77.1924
 91.577
 11.2376
 50.4398
 49.9505
 50.6526
 50.0824
 7.50698
 4.99577
 31.3336
 55.2008
 21.1255
 2.76342
 85.6154
 6.0881
 6.51975
 53.3644
 60.4119
 16.0384
 34.5327
 49.3563
 26.1117
 46.4664
 45.754
 38.44
 24.1999
 99.1362
 48.3931
 78.0044
 6.46376
 23.0317
 6.0786
 5.97884
 48.3451
 5.93411
 43.1795
 48.4583
 11.6965
 67.5427
 6.40055
 4.92558
 50.6097
 37.8195
 5.95259
 45.5503
 62.139
 69.7939
 5.89779
 94.8561
 92.3172
 9.52108
 85.503
 6.53313
 59.4679
 47.0466
 15.3507
 62.6108
 83.7594
 47.315
 50.5987
 12.2577
 47.9964
 6.01644
 62.4856
 58.7123
 25.2516
 6.60911
 2.53848
 8.04022
 5.67453
 76.3597
 45.9965
 37.8162
 53.8147
 6.61824
 64.1467
 57.0197
 5.05347
 7.46718
 51.0183
 32.1594
 70.2524
 92.5524
 69.8066
 44.6087
 4.44342
 50.1466
 52.3491
 28.3547
 48.0482
 62.2291
 9.44745
 14.5151
 6.47271
 30.4285
 0.998166
 56.7717
 5.88879
 61.753
 50.5613
 46.8774
 50.6051
 47.8113
 43.7682
 4.24723
 5.92591
 10.3462
 6.46557
 77.9038
 49.4221
 46.0493
 27.5801
 5.89758
 86.1913
 66.4203
 6.00902
 8.26387
 48.5763
 41.4729
 12.1288
 86.6125
 47.5315
 17.9171
 49.0022
 51.3942
 23.9082
 43.6546
 27.8155
 88.7324
 59.0007
 6.62545
 5.82229
 48.5047
 42.6609
 84.5551
 37.0793
 47.8044
 62.5221
 5.97495
 6.47048
 6.92224
 45.7472
 50.9421
 6.00506
 30.0789
 51.0705
 55.5432
 87.3314
 28.4979
 92.8287
 46.766
 51.9487
 48.933
 4.76731
 11.1364
 6.48325
 47.5165
 54.0094
 55.0143
 17.8163
 59.5107
 9.45636
 69.6823
 5.82292
 5.91183
 17.2267
 4.30292
 5.83429
 53.3863
 12.6447
 42.9274
 6.56611
 59.279
 41.7739
 58.5798
 6.57807
 94.446
 87.319
 50.7905
 28.3808
 42.423
 5.87506
 34.1267
 11.5099
 84.1345
 5.98115
 47.1254
 1.19454
 41.8894
 47.5397
 94.4766
 23.9958
 94.8475
 5.97432
 47.7479
 53.2781
 15.8001
 51.2275
 29.4917
 46.0992
 70.7955
 25.1479
 69.8888
 52.7712
 92.6478
 89.798
 37.596
 15.6544
 48.1827
 91.9316
 6.63745
 85.8793
 61.0397
 50.6252
 95.7678
 6.60739
 5.97912
 11.3492
 23.8217
 11.7261
 94.889
 53.539
 52.1386
 42.1127
 30.8654
 33.9286
 6.00308
 6.07201
 41.8394
 5.84803
 53.5735
 51.944
 19.2214
 49.0853
 36.7208
 46.5986
 50.6229
 10.5263
 6.32484
 13.6749
 48.3982
 46.3711
 46.3112
 7.19892
 18.9665
 51.5943
 9.80496
 6.44191
 49.4346
 37.8477
 46.2905
 40.863
 65.4052
 6.02473
 19.7321
 48.3747
 16.1726
 12.6823
 19.141
 50.8474
 8.24548
 1.09918
 24.8734
 33.3284
 78.6467
 51.1108
 24.7306
 35.8996
 48.4352
 45.7684
 54.0051
 24.8481
 6.60281
 50.5079
 1.39452
 51.2634
 5.85676
 33.468
 13.6824
 30.1656
 38.5178
 60.4346
 62.4791
 48.6231
 49.1222
 95.6896
 31.8923
 13.4237
 58.3623
 79.7875
 35.5078
 6.11192
 27.1288
 72.5432
 50.3724
 72.0747
 60.3157
 78.9039
 61.8597
 49.4096
 14.5804
 95.8268
 54.9393
 46.1986
 6.01899
 5.99129
 6.02704
 5.96173
 31.1588
 20.0363
 47.6094
 47.2998
 97.3189
 6.71565
 5.97306
 69.6581
 33.016
 45.8772
 6.2198
 63.5448
 47.9637
 49.4284
 6.44625
 27.6297
 28.8921
 5.8777
 97.1156
 91.3487
 25.0787
 47.6292
 57.3012
 11.1163
 57.4524
 46.1661
 47.1653
 19.7846
 5.91014
 46.4961
 47.7183
 52.8031
 49.3826
 46.3792
 56.5863
 70.4944
 45.365
 21.4201
 49.2954
 8.85522
 6.5033
 16.8318
 90.2447
 61.438
 10.2811
 51.4094
 94.9778
 6.06384
 6.41407
 56.0429
 53.7076
 85.5749
 50.0633
 74.8344
 53.2587
 60.285
 51.6254
 68.4639
 53.9888
 62.4544
 76.7982
 5.93069
 26.994
 49.9585
 6.06473
 8.73565
 13.5251
 41.1811
 57.6605
 9.1956
 21.0573
 5.83644
 6.0556
 33.0454
 63.2916
 55.7563
 50.834
 70.4586
 5.90467
 49.8864
 13.046
 51.9475
 24.8526
 30.7655
 5.96513
 79.0792
 5.91046
 5.98999
 48.0919
 45.7106
 79.2658
 9.77281
 22.9516
 51.9369
 16.4491
 46.7361
 15.5524
 45.8755
 5.96143
 50.7044
 42.1165
 80.7468
 48.0595
 6.33347
 65.0234
 5.78326
 7.08305
 18.1557
 25.198
 57.8217
 82.3144
 9.44456
 57.976
 2.67362
 48.1354
 77.8873
 37.6641
 97.0287
 1.06705
 96.7123
 44.6318
 47.2201
 50.2456
 54.4666
 27.1587
 48.2604
 8.93264
 41.0706
 5.75855
 86.5266
 4.81718
 92.4583
 88.4979
 5.97386
 12.9278
 5.99941
 49.1728
 13.2966
 5.23611
 46.5383
 23.9981
 32.2534
 46.0785
 83.3474
 14.3388
 6.04566
 19.0721
 95.0444
 5.89637
 85.2218
 13.3205
 19.1646
 15.7228
 49.4419
 11.7123
 52.033
 49.4085
 5.96362
 6.02359
 16.8088
 92.2536
 55.1756
 6.02712
 7.30841
 74.1246
 11.2129
 71.3732
 63.4758
 46.6258
 86.4466
 25.4499
 5.8357
 36.6869
 6.02626
 61.4766
 14.5613
 84.3436
 1.3593
 42.0506
 46.7617
 38.4903
 5.89159
 16.0235
 38.1409
 36.9322
 17.1754
 48.75
 7.71739
 50.7951
 47.6163
 13.3037
 79.5562
 57.1227
 52.9236
 6.62665
 78.1835
 91.7231
 32.6269
 5.82769
 7.37223
 46.1434
 5.95703
 60.0206
 47.1181
 85.7059
 5.76493
 50.3687
 48.0267
 43.1659
 1.77033
 16.3002
 45.7147
 46.1214
 59.4163
 5.84434
 34.3135
 37.7788
 5.86864
 13.8128
 52.5763
 12.536
 93.5328
 45.4011
 55.1146
 75.1674
 6.08231
 46.6753
 75.1957
 15.7895
 8.08626
 18.4142
 2.48443
 49.1269
 28.6456
 27.1152
 33.9402
 59.6066
 6.01336
 78.3405
 51.0246
 59.0767
 30.3615
 16.936
 6.61864
 6.01173
 9.49832
 76.625
 6.00558
 10.848
 84.3757
 47.3508
 56.0884
 46.9486
 94.8843
 51.1215
 6.61177
 17.4462
 83.2961
 53.6078
 6.04374
 9.20571
 6.46016
 6.80789
 6.39656
 95.5389
 36.0757
 48.5028
 85.7738
 6.04977
 92.0943
 5.85968
 39.5696
 46.7226
 48.5957
 49.6311
 56.6184
 76.1921
 14.1213
 79.4952
 47.2127
 6.68568
 6.60406
 47.4657
 47.2306
 49.4266
 13.1593
 64.6642
 21.2067
 65.6546
 6.00292
 5.86568
 25.1027
 51.3211
 6.6107
 48.3827
 56.9514
 24.3948
 75.6486
 1.25408
 95.1374
 6.18958
 54.4402
 92.6064
 54.1657
 47.1586
 53.475
 43.2703
 46.2063
 28.2436
 49.796
 49.7018
 50.9196
 13.3609
 6.81568
 55.1922
 54.2869
 58.7563
 59.9061
 41.4286
 90.547
 52.752
 57.0325
 5.92736
 62.92
 46.7288
 62.1432
 69.8854
 95.8416
 6.74288
 49.7105
 34.4391
 47.5594
 30.4944
 2.27883
 6.10939
 36.5383
 59.7413
 46.239
 50.4395
 5.96593
 2.21115
 15.0773
 6.54213
 5.93412
 92.7376
 1.91832
 5.97775
 51.5988
 69.1481
 16.4359
 51.6507
 86.7503
 5.89165
 66.5795
 0.666292
 30.9855
 5.97906
 25.1984
 46.3037
 5.87656
 6.4316
 6.08199
 88.1031
 94.6744
 20.9798
 2.40126
 48.1784
 6.82419
 59.1274
 30.3129
 19.6286
 55.9985
 79.509
 29.8883
 49.85
 69.1311
 65.6428
 31.7408
 85.2113
 48.8087
 82.8266
 54.1716
 3.14002
 16.9921
 17.7101
 72.4967
 87.9553
 5.84283
 65.9007
 5.4249
 47.8688
 61.8877
 2.52021
 6.55505
 42.4034
 70.9606
 27.3562
 81.0461
 85.8507
 6.02598
 5.90757
 6.35398
 6.00003
 5.94656
 24.7283
 47.0809
 44.7448
 83.2444
 47.186
 6.0748
 53.1765
 47.8202
 28.211
 6.03597
 49.5047
 34.1472
 52.029
 6.04526
 16.9104
 6.06069
 11.0939
 64.3449
 54.3918
 51.6398
 6.53252
 19.6702
 50.0545
 48.5076
 49.6933
 69.0886
 36.2858
 36.0077
 98.8095
 68.9236
 91.7911
 51.9338
 53.9112
 53.3402
 26.8024
 17.3675
 5.84284
 4.98764
 60.077
 27.2557
 6.62114
 23.8068
 66.8577
 6.49761
 49.919
 30.3221
 85.7019
 37.8846
 12.211
 49.8972
 31.473
 83.2271
 86.5749
 24.7252
 50.3598
 47.675
 71.2731
 50.3921
 81.9281
 27.4528
 6.58123
 50.4148
 5.90685
 75.2936
 5.96735
 1.93648
 80.2585
 10.0103
 39.636
 12.2524
 6.49061
 72.4994
 87.1386
 19.8669
 9.9491
 76.1119
 1.75421
 8.24996
 22.8559
 46.5138
 50.3952
 47.5852
 16.6604
 88.1784
 10.7829
 12.3892
 22.607
 27.3314
 46.1062
 22.6261
 48.323
 25.1589
 12.3682
 73.7559
 6.03911
 10.7579
 6.04489
 91.3454
 38.3015
 6.06491
 47.7639
 53.024
 31.8617
 81.6049
 6.03557
 6.04284
 26.8143
 45.9674
 55.8937
 6.06038
 80.6457
 86.2792
 5.41159
 48.3016
 8.43111
 57.039
 93.8925
 48.5831
 27.4562
 17.2908
 5.8681
 18.5819
 36.0406
 28.3123
 47.0971
 47.6595
 54.6572
 6.01019
 45.1259
 46.433
 51.3212
 72.9435
 89.4678
 5.94116
 34.3381
 6.1436
 3.95274
 5.99216
 42.6784
 12.7219
 5.9378
 47.8356
 46.4327
 80.8803
 8.46991
 70.9205
 47.2338
 50.1665
 15.135
 6.19128
 5.89389
 54.0142
 68.5717
 6.0374
 94.9195
 5.89882
 57.7942
 51.9575
 5.9307
 14.6447
 21.7051
 48.503
 46.4217
 31.7242
 26.2137
 5.81508
 10.7596
 47.7299
 33.218
 5.89437
 47.2623
 10.795
 5.94831
 34.3403
 73.7004
 5.98752
 13.6165
 67.2575
 47.2603
 13.4955
 2.62607
 1.82562
 73.258
 3.8975
 6.07018
 6.7079
 4.64041
 22.0171
 51.886
 64.2144
 51.1634
 97.5683
 31.0226
 75.2223
 96.0548
 63.3511
 32.1548
 87.6207
 7.56901
 65.9744
 46.0852
 6.67444
 94.8919
 46.5261
 33.4211
 7.08849
 2.64438
 52.0818
 6.58785
 60.8563
 48.0901
 5.90539
 54.8503
 41.4486
 46.907
 28.3833
 5.93703
 98.0159
 37.8393
 6.43722
 63.5897
 61.3615
 47.1441
 17.9214
 48.3905
 6.03856
 22.5177
 6.4548
 5.4406
 6.45489
 74.8806
 55.4139
 34.2295
 41.2166
 53.3934
 20.9824
 90.3953
 75.3961
 81.9186
 60.6382
 40.605
 5.97401
 87.7916
 3.45556
 5.5605
 19.7627
 83.0016
 24.1427
 55.2562
 6.02408
 83.031
 21.0396
 47.1496
 56.2436
 10.8683
 49.4152
 53.7308
 6.48473
 51.1215
 57.4411
 89.0597
 83.0197
 50.6859
 2.05205
 60.9928
 49.4639
 5.93927
 20.476
 55.098
 48.083
 55.477
 48.228
 65.9502
 5.98186
 65.2142
 43.0878
 31.5331
 42.3756
 4.94396
 23.2406
 86.1006
 50.1312
 47.831
 3.16218
 73.9286
 84.5748
 54.3072
 41.2794
 55.319
 89.7573
 17.1973
 50.8147
 88.0021
 90.3302
 6.00567
 50.8592
 43.073
 30.141
 99.3996
 6.52513
 54.1714
 20.7098
 75.9832
 47.3716
 63.4206
 5.94313
 5.88408
 47.9861
 48.0351
 2.44567
 55.6009
 54.6842
 25.1227
 22.4101
 46.982
 25.5184
 88.0448
 15.6571
 3.8379
 54.324
 27.2117
 86.9419
 47.2405
 3.94656
 67.2955
 64.7534
 45.5271
 37.1817
 5.86658
 49.3125
 6.04845
 80.8569
 3.95882
 6.06827
 51.8787
 60.8784
 86.0574
 5.86789
 15.1913
 6.52773
 6.06707
 48.5873
 22.737
 48.0951
 52.4449
 90.6167
 53.6225
 53.02
 49.7129
 4.00319
 6.04637
 46.0821
 67.4687
 12.6655
 66.391
 6.22725
 52.1105
 90.4142
 23.8607
 9.5892
 0.657921
 47.1608
 48.1933
 55.5632
 5.35193
 71.1268
 44.7044
 55.0795
 5.95966
 46.5933
 65.2534
 49.9147
 56.5418
 5.95899
 51.138
 27.4832
 6.2178
 5.9433
 26.2522
 46.2287
 64.4925
 66.6973
 20.9744
 11.7495
 55.6281
 13.8603
 55.5557
 49.9001
 5.99991
 62.9021
 17.8798
 50.8011
 25.1433
 29.1582
 98.8352
 51.2934
 59.5781
 6.03431
 5.9138
 45.6089
 39.4068
 45.4392
 8.94975
 45.8278
 23.44
 30.2956
 6.43298
 48.2964
 5.80763
 54.0929
 32.3769
 51.9835
 6.02082
 33.2955
 86.5398
 53.523
 5.99779
 5.89626
 40.2448
 82.886
 46.8127
 6.02811
 9.80694
 45.9384
 33.1859
 28.5449
 54.2187
 23.2243
 51.8733
 60.5027
 71.5143
 14.9228
 58.1154
 92.527
 47.5628
 48.5044
 69.6289
 71.0817
 6.5064
 49.581
 89.915
 47.9183
 50.7756
 80.3608
 99.7845
 47.4847
 86.4784
 48.0573
 10.8479
 85.4677
 96.0654
 86.9912
 49.3894
 10.9625
 86.3738
 2.4989
 41.8089
 56.2472
 5.82374
 51.2256
 54.7527
 50.3019
 18.0096
 6.54899
 6.09126
 6.08192
 20.1805
 51.2952
 20.1557
 47.5102
 52.7814
 48.1912
 46.5476
 5.96038
 11.8938
 6.72409
 47.335
 87.2438
 5.93611
 83.2088
 20.0987
 82.3611
 17.3745
 46.9115
 57.1701
 14.3953
 48.0232
 5.74458
 34.2753
 5.96004
 49.1513
 55.8892
 28.7329
 6.55756
 50.997
 1.92874
 49.8111
 32.9194
 22.5425
 6.0494
 53.4243
 48.1309
 21.4878
 6.81488
 22.3598
 24.6527
 53.6333
 21.9731
 47.2646
 1.65556
 21.1867
 59.7697
 47.828
 47.2663
 9.11924
 40.5736
 22.8586
 8.2773
 52.8735
 53.2834
 66.1318
 5.92404
 76.9877
 6.00201
 29.0716
 16.3029
 39.8689
 53.843
 92.944
 29.6616
 45.4634
 6.52332
 62.6415
 46.5484
 48.4936
 35.113
 38.378
 51.2379
 3.64879
 5.86682
 53.4797
 50.6796
 15.8324
 56.0405
 0.723514
 24.5619
 16.4198
 5.14622
 13.648
 17.6735
 2.21731
 63.5766
 86.8103
 6.05955
 14.4759
 56.2735
 8.74015
 1.55682
 13.5736
 52.9115
 52.4333
 51.7525
 5.9961
 48.165
 6.45071
 5.8413
 5.89859
 52.0787
 51.2452
 6.09475
 99.9785
 62.7164
 6.00579
 6.39489
 50.2612
 59.3692
 9.12377
 18.5953
 21.5205
 19.2857
 45.735
 5.9138
 50.3049
 56.18
 31.0631
 4.31238
 16.3657
 52.8558
 41.2209
 52.5159
 47.4855
 30.2244
 46.6396
 10.1383
 32.3101
 34.3284
 5.64312
 73.2206
 24.608
 84.148
 55.495
 84.8629
 26.3091
 48.5062
 55.4671
 91.5691
 17.1651
 76.733
 6.48735
 14.7842
 42.5327
 27.0854
 42.6172
 49.0474
 20.3102
 15.8138
 92.0904
 50.2532
 30.8245
 47.0957
 46.1129
 53.456
 82.4188
 50.6385
 5.88354
 11.9453
 6.11835
 48.5232
 47.9574
 5.81099
 26.5608
 46.6714
 46.8748
 5.99625
 6.41664
 29.9958
 78.5744
 47.6315
 80.1522
 52.5089
 10.0375
 60.7641
 47.7996
 49.4062
 6.14578
 6.02056
 48.1171
 50.359
 90.7242
 47.0137
 61.77
 9.62275
 44.4945
 14.8225
 3.08715
 43.0371
 6.54606
 49.157
 9.27168
 5.92018
 34.0508
 77.321
 71.0574
 5.87014
 78.2005
 92.6245
 90.1008
 76.9926
 46.1546
 83.9628
 57.3613
 25.7845
 52.9435
 53.139
 58.3694
 14.6863
 27.8234
 58.8071
 62.4153
 14.5032
 6.59317
 47.7383
 27.2744
 46.9285
 86.8791
 47.1103
 51.6796
 4.508
 5.97791
 92.5546
 8.42517
 1.99198
 95.429
 49.8474
 51.9533
 32.8873
 46.46
 55.8366
 46.9409
 44.9492
 5.83842
 14.8376
 6.76319
 16.955
 47.8405
 50.9828
 6.00435
 7.86806
 26.1941
 48.753
 62.1326
 19.8978
 37.0301
 5.94932
 49.0305
 5.75907
 25.5901
 47.1964
 6.08605
 5.91116
 6.01319
 6.24525
 64.9682
 28.3354
 47.7043
 97.7479
 56.2481
 8.54043
 96.3412
 69.6503
 24.6191
 31.1605
 72.3675
 46.0272
 38.4359
 42.7817
 48.309
 48.8801
 50.927
 5.90382
 26.0827
 5.99168
 22.4224
 1.41066
 50.7663
 95.6437
 6.4333
 9.98828
 6.59175
 49.3014
 11.4794
 38.3931
 93.2943
 5.82762
 7.18772
 56.729
 88.0219
 6.50228
 54.9382
 42.4536
 5.93299
 64.9845
 15.0217
 9.37307
 48.2381
 5.88718
 28.1054
 6.12897
 6.58906
 46.9755
 10.7983
 13.8573
 24.7709
 56.8282
 49.5543
 54.6994
 67.0861
 11.3239
 54.4762
 66.9895
 6.64228
 0.427345
 23.6206
 17.437
 35.4947
 48.4733
 26.1419
 45.3447
 50.1479
 85.945
 6.65558
 45.8793
 94.1498
 54.7258
 56.5879
 10.6942
 90.3097
 42.1384
 24.5051
 6.14873
 46.7344
 51.0114
 49.2914
 14.6853
 53.5812
 29.8174
 48.2052
 17.1025
 65.7046
 55.2286
 43.0214
 51.6173
 21.3787
 52.1319
 9.73173
 26.0934
 46.5071
 3.42403
 50.9991
 50.5651
 14.2161
 19.7852
 38.2996
 91.8485
 37.9786
 6.08967
 20.7632
 64.9123
 5.9378
 43.902
 46.4087
 67.6078
 89.2916
 38.2263
 39.2699
 77.606
 5.9559
 5.92867
 46.6001
 55.0578
 78.1167
 26.4637
 46.2139
 32.7524
 98.0001
 25.3678
 49.8614
 47.9549
 3.67988
 51.998
 5.85897
 54.4126
 47.1726
 36.558
 32.0441
 46.7712
 61.6785
 7.15681
 85.8515
 25.7097
 53.8173
 26.7087
 6.67062
 17.369
 5.57318
 66.1862
 37.0416
 27.2303
 65.235
 46.7146
 6.43241
 53.5978
 12.4192
 98.845
 55.6544
 47.4556
 34.4284
 11.2952
 52.4489
 48.4649
 86.1289
 47.6785
 58.886
 50.1409
 8.07893
 6.6019
 9.50703
 26.5645
 50.109
 10.7133
 5.95637
 6.42143
 6.54122
 47.4516
 18.3851
 5.95627
 5.98161
 2.54312
 6.13002
 40.9507
 46.3059
 75.4251
 46.2839
 80.6954
 5.81796
 49.5326
 48.7303
 47.1275
 31.3366
 22.0375
 59.7697
 74.0555
 5.24752
 9.17768
 45.8431
 17.422
 86.2652
 5.97991
 48.3349
 94.6296
 47.9725
 28.7401
 53.7979
 55.3432
 19.1946
 48.1615
 5.86294
 18.6261
 31.901
 47.8432
 5.86783
 8.52541
 82.544
 5.99883
 5.93639
 50.1703
 9.99761
 70.0685
 7.80787
 71.4174
 22.3318
 43.0953
 82.1286
 64.2833
 18.3485
 93.2104
 90.2939
 6.4648
 57.6519
 46.6879
 65.5632
 42.3002
 74.7519
 22.7624
 67.4106
 6.00123
 51.3765
 97.4587
 14.8202
 29.2849
 45.1738
 73.8526
 2.04353
 16.8739
 25.8613
 88.5716
 64.4006
 46.66
 83.493
 16.5159
 25.9501
 47.0052
 5.19143
 31.65
 56.0133
 2.13206
 7.71617
 23.2024
 94.1957
 99.2105
 23.5588
 5.88806
 5.89566
 19.3515
 6.56304
 5.90885
 50.3154
 42.758
 54.1366
 38.0131
 23.1486
 5.61372
 46.2225
 6.15674
 6.56571
 66.1306
 18.8287
 46.8899
 12.5249
 12.19
 6.04281
 46.2234
 2.12783
 5.87431
 50.4126
 8.6258
 5.89003
 30.9645
 39.2934
 6.10485
 49.1894
 41.7818
 15.6819
 48.1185
 8.5776
 5.90181
 46.0444
 59.0595
 47.0543
 6.02385
 5.96122
 84.5926
 52.5971
 79.6454
 26.8122
 58.9248
 91.06
 14.7303
 45.3413
 45.6083
 5.94131
 53.9094
 6.0769
 22.8699
 45.2327
 6.51769
 93.4257
 12.256
 65.3871
 57.0739
 6.62421
 2.01774
 74.9359
 8.77214
 50.7708
 17.9782
 1.58654
 53.1113
 82.2608
 6.3708
 51.8067
 47.5547
 63.2095
 81.6862
 5.79045
 96.0421
 46.591
 77.7953
 5.99885
 48.2971
 36.5195
 46.2174
 13.2991
 6.03899
 44.3987
 60.4955
 10.9083
 51.2382
 6.47433
 5.87019
 27.1598
 9.53748
 30.1707
 71.9838
 12.9608
 10.2978
 2.17547
 6.32716
 98.8448
 6.07022
 75.5342
 27.2973
 70.1547
 69.1126
 29.0635
 46.6902
 46.6183
 12.9807
 52.0062
 50.9379
 52.6223
 58.5631
 93.4167
 5.83421
 8.65915
 53.6823
 65.0093
 52.2485
 42.1161
 46.8505
 95.5754
 44.0106
 11.913
 1.65085
 87.1653
 24.5538
 6.62933
 49.8296
 6.54251
 52.4612
 51.9014
 4.92825
 8.96716
 6.15222
 54.2253
 19.3227
 96.4667
 17.9846
 82.5004
 81.4255
 36.9161
 49.7062
 47.5281
 46.9828
 50.3925
 3.50727
 13.8182
 83.1624
 20.215
 15.8259
 3.39125
 59.6192
 53.1264
 53.6232
 92.5345
 79.1151
 13.3606
 15.8405
 6.04588
 48.7232
 12.2995
 29.5395
 83.1468
 90.5838
 29.0214
 5.25874
 59.3514
 74.3401
 14.0805
 33.1418
 89.7744
 5.88385
 97.1221
 45.6177
 81.5422
 38.0127
 36.4941
 48.6288
 5.95113
 47.1715
 82.1743
 24.8002
 5.75575
 6.09164
 64.6083
 16.105
 5.80557
 56.3461
 46.9845
 47.8657
 45.1227
 47.6519
 30.22
 5.88195
 92.6302
 6.50986
 6.59042
 28.2415
 62.5777
 76.6227
 54.3218
 47.2094
 89.7502
 51.4963
 74.1149
 62.4115
 53.1597
 5.83184
 19.2811
 13.8818
 6.04967
 25.6119
 7.61657
 1.30899
 10.8494
 5.92878
 35.2713
 71.3729
 35.5382
 16.052
 5.91426
 91.0801
 2.4351
 5.90813
 30.4884
 6.53969
 5.97
 30.7733
 50.303
 30.9965
 60.878
 88.5313
 69.0896
 13.8364
 10.7716
 6.52311
 46.7322
 27.9848
 25.0221
 30.5884
 24.9922
 6.54781
 5.90151
 78.9539
 2.39522
 12.2533
 6.62199
 54.1223
 47.4628
 38.9796
 83.5359
 5.58593
 6.47804
 2.84333
 80.9586
 6.39344
 12.5021
 5.92853
 68.6982
 23.3066
 5.9163
 46.5857
 82.9852
 54.0428
 50.2368
 50.3878
 99.6507
 10.4783
 6.00787
 78.9149
 32.8784
 30.9804
 6.03661
 93.9852
 84.8086
 57.8477
 6.60787
 22.6149
 5.95278
 19.2554
 3.30689
 36.8597
 53.8909
 15.8372
 26.0364
 28.2022
 60.7686
 48.8058
 3.60494
 17.492
 6.04669
 25.6955
 31.1849
 48.5993
 49.4749
 65.1527
 68.7045
 6.07766
 62.8208
 17.0096
 45.6773
 6.54492
 48.4689
 47.9839
 79.8559
 13.4644
 6.33543
 3.1938
 5.8911
 49.0078
 52.7751
 1.01359
 5.96055
 54.5769
 51.9179
 22.7108
 5.95247
 46.7074
 49.2237
 47.144
 10.5966
 6.62115
 11.4082
 9.12932
 46.6913
 50.6574
 55.4077
 23.5566
 11.4961
 84.173
 49.0038
 8.88041
 5.99714
 48.0574
 46.5265
 62.2566
 41.472
 5.98093
 29.7574
 27.8661
 6.54159
 47.6318
 6.16944
 46.6092
 7.42056
 9.19192
 51.5247
 90.0058
 53.7727
 6.46734
 59.357
 3.41072
 5.92868
 48.9449
 27.4701
 48.4981
 48.1253
 49.2348
 85.5476
 50.0934
 55.6025
 49.2241
 7.21234
 18.2502
 26.3925
 51.7787
 54.6524
 31.2235
 5.96763
 13.0288
 85.5838
 45.331
 64.6234
 12.7912
 54.6583
 54.3033
 6.1786
 52.4917
 11.1949
 49.088
 62.1725
 37.5399
 62.2081
 49.0695
 47.607
 91.3889
 42.8611
 12.4185
 5.85269
 54.4312
 57.4223
 66.3699
 85.1126
 27.5202
 46.9342
 5.95643
 42.3639
 7.44098
 26.6947
 48.7549
 56.9569
 6.60791
 3.86651
 4.90133
 49.0201
 53.9116
 98.3937
 80.0277
 41.1925
 39.5408
 6.64646
 36.3717
 5.85132
 72.3926
 46.0031
 7.34998
 6.03375
 49.149
 56.1149
 10.8307
 64.7189
 26.3675
 58.961
 28.6999
 48.7583
 23.4352
 26.8374
 41.2005
 48.416
 87.2304
 47.2953
 84.2439
 6.10822
 58.4199
 66.8738
 55.1763
 48.7447
 49.2872
 53.2872
 52.1383
 94.4305
 6.95631
 28.5194
 55.6556
 22.7638
 5.93466
 3.2565
 62.8085
 21.0054
 60.687
 15.117
 15.517
 16.258
 48.7438
 61.8363
 49.9963
 49.1496
 47.2301
 53.3948
 67.947
 5.98655
 47.929
 64.5052
 65.4563
 6.81513
 10.8466
 0.563725
 47.3794
 49.0268
 18.0401
 46.2407
 48.1509
 6.01785
 10.0549
 46.801
 6.49498
 27.8018
 35.231
 3.5836
 59.4951
 46.6825
 3.2176
 6.63342
 40.9264
 1.18238
 5.97677
 2.25596
 52.2459
 91.8411
 12.5886
 24.3183
 15.9465
 8.64152
 5.8126
 2.5491
 85.7517
 60.0167
 12.3467
 6.78236
 33.5126
 5.81058
 95.0051
 76.7778
 55.458
 49.222
 46.4801
 4.96607
 46.1664
 5.92735
 93.8655
 37.8772
 5.9146
 5.90397
 9.95219
 46.7195
 22.0535
 47.6542
 82.9566
 5.86516
 52.4325
 82.5965
 29.4023
 67.3495
 5.96969
 47.8729
 6.02845
 60.8333
 49.6474
 6.06641
 54.4625
 6.36316
 76.4528
 48.4774
 5.907
 55.0537
 3.88919
 6.14686
 40.5665
 6.16495
 53.1648
 92.8157
 5.90684
 3.79981
 4.63401
 60.4575
 30.7706
 48.0668
 34.6359
 41.386
 21.0325
 6.05451
 71.9364
 41.5797
 48.1323
 50.6547
 52.0539
 44.6116
 52.6963
 28.5893
 47.6096
 51.3167
 30.7241
 1.56539
 6.11285
 62.9659
 5.94366
 48.4064
 55.5473
 3.14376
 52.8574
 5.95595
 5.78483
 64.8264
 9.44648
 99.217
 50.2887
 97.0732
 52.2254
 5.92091
 16.1091
 46.9958
 58.8882
 6.00316
 50.589
 5.97665
 5.68757
 37.195
 18.4856
 34.2367
 97.3973
 14.4961
 5.83228
 51.3174
 25.2563
 48.3922
 49.7562
 42.8534
 51.6399
 50.2768
 46.5461
 56.0387
 55.7675
 37.7737
 46.7885
 5.52847
 50.4712
 5.81514
 46.2706
 73.9995
 34.4631
 62.1829
 53.1285
 21.9294
 89.1622
 6.15862
 58.288
 50.7288
 89.5272
 45.6883
 6.49082
 11.8714
 45.9574
 8.09418
 7.79762
 19.3592
 49.7813
 2.7644
 57.6987
 52.0959
 14.2455
 37.6035
 91.6153
 45.7398
 2.59633
 6.4686
 41.9175
 98.2897
 53.5003
 67.4188
 47.5603
 62.8734
 6.4522
 47.4624
 20.3113
 5.11558
 49.1091
 78.3361
 17.2636
 5.95203
 38.787
 46.4062
 12.4242
 66.7588
 5.65921
 5.97255
 63.4299
 26.0088
 42.6018
 39.9261
 2.65046
 87.1084
 47.7158
 44.8492
 79.4443
 54.0862
 60.5054
 48.3247
 53.5424
 50.3142
 2.81966
 83.4782
 9.20367
 5.88406
 6.06789
 59.9904
 65.2309
 46.6557
 38.8152
 53.1278
 31.3261
 31.7038
 4.4961
 47.8181
 85.0241
 74.291
 65.5363
 5.90165
 14.4549
 91.0835
 34.3612
 40.3739
 49.7395
 6.5648
 22.6655
 6.51936
 19.2308
 79.4703
 10.2293
 55.1337
 47.5547
 49.4255
 46.8289
 7.60991
 45.5304
 84.8092
 24.6714
 12.8131
 5.54207
 71.6758
 56.2852
 68.0354
 70.6775
 57.415
 47.0889
 50.1514
 6.05169
 52.8533
 50.0833
 8.61668
 6.10763
 5.75755
 54.1837
 31.7204
 39.1388
 6.07726
 27.1297
 23.4362
 95.0505
 17.3037
 36.2125
 5.92915
 5.98789
 16.9703
 97.4958
 4.59573
 60.2987
 39.2794
 16.5138
 85.3389
 86.6173
 5.90189
 0.47754
 47.7905
 5.82381
 5.91502
 27.7407
 1.30246
 65.8856
 52.7823
 5.82031
 6.02941
 5.84176
 80.4232
 50.2809
 5.92842
 46.1338
 49.0036
 48.2121
 18.2673
 34.3203
 46.9304
 18.9954
 50.3438
 43.4365
 1.55991
 36.2879
 60.4643
 76.0649
 31.6208
 6.58254
 49.6642
 10.9941
 16.0993
 44.2517
 49.3328
 95.6417
 46.7347
 46.6156
 49.0029
 51.297
 6.09783
 76.6443
 62.8265
 55.4556
 11.7358
 1.3935
 35.9895
 48.598
 15.2624
 32.086
 20.0423
 12.6282
 8.35414
 94.5281
 77.1201
 80.7417
 1.65481
 39.2428
 6.03047
 44.46
 50.5279
 5.86588
 5.82511
 19.9249
 39.3113
 46.9607
 40.3901
 0.58442
 52.2078
 78.0177
 51.1282
 5.11565
 6.72044
 5.99066
 31.7464
 6.12784
 32.7232
 40.4621
 56.6852
 48.1095
 86.7908
 50.8314
 50.0548
 87.8411
 35.0456
 50.6189
 98.0128
 81.8444
 70.8562
 33.3666
 15.8943
 3.92608
 4.33536
 60.25
 5.51948
 35.8731
 43.9187
 49.3949
 67.9564
 6.14257
 51.3191
 5.93721
 84.2788
 33.4178
 53.0299
 12.339
 82.6654
 29.0127
 76.0069
 63.3648
 74.5463
 51.3415
 29.382
 91.6539
 9.88818
 6.43955
 54.7656
 38.3504
 33.1838
 26.1994
 45.2849
 48.9258
 8.54089
 37.3677
 7.85576
 47.3607
 56.3895
 42.1225
 19.1901
 5.91933
 13.1631
 6.07835
 8.24824
 50.2558
 27.8269
 52.5687
 46.5811
 19.289
 25.2631
 32.0444
 46.9059
 13.3499
 30.307
 77.0558
 5.7314
 2.04461
 53.5583
 39.1119
 48.2217
 46.1757
 6.04735
 47.076
 6.02016
 18.2135
 48.1966
 52.8933
 16.9925
 46.4517
 46.1525
 53.9547
 46.3484
 48.6788
 6.82548
 80.9055
 8.05017
 32.1646
 49.6699
 5.87959
 13.0609
 25.3441
 52.7177
 48.0374
 49.8641
 5.96399
 10.8903
 56.8191
 6.12595
 74.9087
 53.5473
 6.76913
 46.4267
 1.29602
 6.11368
 48.6336
 87.6943
 6.51339
 6.1644
 43.5816
 6.06313
 6.11142
 43.6637
 6.60805
 30.5544
 89.6852
 48.9111
 48.6795
 55.1732
 36.2736
 34.2022
 5.92384
 5.99871
 31.0956
 9.03047
 5.98783
 67.0454
 21.5638
 5.98427
 53.4025
 55.2105
 0.985221
 49.8908
 60.4192
 8.99735
 83.7431
 37.4871
 17.5595
 41.5104
 37.2415
 20.591
 1.15146
 23.7701
 29.3264
 5.92974
 76.1288
 78.3196
 56.1192
 6.10716
 5.88954
 73.4421
 6.54099
 17.6966
 19.9909
 96.8871
 49.7945
 58.6167
 69.0097
 53.4196
 31.9963
 6.09427
 50.5316
 47.6753
 28.6803
 39.0074
 53.9776
 47.2804
 53.7875
 14.4139
 6.04158
 8.84862
 54.5788
 49.0355
 5.96491
 47.0125
 44.8057
 87.8594
 24.5552
 52.58
 98.8671
 49.9449
 92.3926
 91.7365
 6.76379
 72.3437
 6.47347
 35.1841
 76.8319
 5.45484
 48.3205
 15.2979
 78.2958
 87.5882
 4.63487
 54.6584
 5.87841
 7.71085
 5.9945
 49.1723
 53.3967
 39.117
 5.95054
 52.7411
 35.6244
 97.2191
 1.33607
 5.99583
 62.4568
 52.0302
 47.4605
 6.54204
 77.7749
 14.4962
 96.0055
 74.1009
 32.0635
 18.0939
 40.3155
 11.7031
 51.5634
 5.9907
 75.9148
 28.5516
 16.9107
 48.1244
 87.4231
 28.5784
 49.7797
 48.524
 47.4346
 6.46826
 53.2132
 97.8253
 6.55735
 8.75098
 4.53192
 0.450169
 49.2847
 24.2401
 40.3899
 82.5957
 6.38677
 26.4433
 37.7093
 90.0453
 91.1457
 1.53846
 30.3032
 49.4028
 48.4523
 73.3373
 53.2027
 55.4039
 46.1024
 45.1544
 25.3704
 6.09411
 53.9515
 5.84766
 23.0799
 10.2465
 83.3046
 56.4617
 85.2956
 21.0747
 51.1493
 80.5876
 34.7819
 18.5067
 75.2363
 99.8207
 6.02114
 75.319
 28.8477
 49.7563
 6.60529
 33.7323
 91.5856
 31.4285
 19.6609
 46.0853
 47.6346
 89.2989
 25.4625
 49.7823
 52.9416
 11.9175
 47.6895
 13.4758
 13.3036
 66.2983
 6.65048
 6.60649
 9.49938
 6.03118
 47.8515
 87.0873
 21.4463
 51.9087
 27.0328
 13.8747
 47.0149
 22.864
 91.4976
 62.4067
 5.94929
 3.9476
 34.4423
 5.92754
 6.11468
 41.5476
 25.2635
 5.98409
 76.9889
 48.0979
 5.79631
 27.3434
 72.9346
 63.2649
 21.8493
 77.1399
 46.3556
 75.6453
 61.957
 82.4921
 61.0518
 3.48937
 48.0256
 5.88635
 33.5442
 39.3986
 6.02856
 5.8598
 4.40433
 83.804
 54.229
 5.57831
 6.05834
 48.7177
 2.25191
 9.00912
 48.7454
 10.5813
 4.96104
 55.2505
 5.76357
 6.65233
 48.0128
 84.3035
 14.6427
 10.8493
 6.19469
 50.6768
 6.57338
 13.2116
 5.74026
 53.0736
 49.072
 6.61346
 21.2004
 34.6363
 5.37696
 20.4857
 76.8889
 46.5192
 84.3116
 54.3412
 12.2282
 48.6534
 11.3784
 5.84825
 6.02391
 50.4196
 54.405
 6.10545
 53.132
 19.0714
 6.59361
 26.3756
 69.9237
 91.6502
 6.07764
 2.22349
 6.43306
 48.591
 48.5621
 51.5112
 60.166
 48.1465
 49.5435
 47.0304
 28.4495
 48.6643
 47.5404
 33.5668
 16.6723
 9.37186
 43.8911
 79.3239
 7.27301
 47.5791
 68.3875
 64.2007
 38.4629
 53.4131
 47.9215
 46.1147
 47.896
 73.6662
 52.3132
 46.3591
 50.2884
 40.6934
 6.05132
 14.5364
 24.5872
 6.58446
 52.9238
 11.5848
 28.776
 2.2475
 47.7182
 47.8679
 47.1852
 69.696
 11.6458
 71.2262
 49.5684
 52.5935
 32.3369
 69.1585
 7.39247
 53.1809
 82.6071
 90.8495
 8.77485
 78.261
 5.84255
 11.5236
 57.2053
 12.7043
 74.236
 90.7708
 6.59059
 5.87275
 27.4333
 87.5261
 48.0995
 15.5108
 49.1775
 59.0301
 38.8264
 52.5005
 46.9471
 28.9332
 48.1328
 23.8245
 46.5093
 30.3518
 49.028
 9.37851
 9.73732
 45.2803
 16.8558
 5.77039
 23.939
 47.982
 14.3121
 16.6886
 6.03694
 68.6816
 3.36499
 6.64091
 52.9927
 32.7358
 74.9833
 35.882
 46.4188
 4.22114
 6.53627
 76.0428
 20.572
 26.1215
 72.4228
 66.4313
 44.7515
 92.3345
 13.518
 8.35905
 5.99998
 19.6327
 58.9135
 46.1053
 19.1915
 0.984431
 64.5268
 36
 23.2578
 46.207
 49.0045
 95.0057
 6.42962
 76.3615
 10.3588
 21.3827
 36.9794
 48.1795
 50.5121
 5.8454
 5.77552
 59.2715
 66.092
 89.0966
 5.95874
 30.2109
 33.1848
 6.39836
 45.3152
 49.6037
 57.9726
 46.3192
 39.4942
 39.4896
 87.8782
 79.4934
 49.2687
 11.3441
 5.93554
 65.1945
 49.0733
 71.5619
 26.5855
 57.6019
 36.2032
 50.0692
 51.8515
 6.58112
 6.00932
 36.6525
 97.0447
 0.881948
 78.1117
 27.0783
 28.7609
 5.87853
 52.7565
 40.902
 67.2373
 50.118
 50.1891
 8.11141
 63.0342
 28.7845
 33.0741
 39.8182
 50.1531
 5.88094
 1.88549
 4.33541
 48.2928
 96.8147
 6.04367
 49.066
 47.4856
 11.3491
 6.59361
 14.4483
 2.2928
 5.84732
 39.8934
 34.9423
 6.0603
 9.64338
 32.9806
 13.2209
 46.4212
 47.3776
 65.3813
 94.7543
 26.2535
 55.0613
 49.5309
 57.5994
 8.18161
 47.0314
 83.6578
 6.76995
 51.3168
 46.3227
 47.0442
 90.1394
 24.0844
 58.1165
 80.4736
 67.2665
 8.34612
 6.34288
 42.3449
 53.3741
 57.8245
 47.5176
 46.5096
 5.9497
 12.7003
 52.4065
 51.3508
 57.7658
 6.04405
 46.6767
 31.2839
 80.8718
 30.4535
 78.1703
 5.888
 65.9821
 29.6407
 6.49378
 47.1099
 49.0789
 3.65715
 93.9002
 18.8974
 47.6713
 49.5871
 21.0798
 46.96
 59.5046
 48.0196
 6.20249
 14.6366
 80.1917
 69.0641
 30.1595
 35.0143
 5.94904
 10.8842
 37.9103
 17.2822
 56.695
 55.0719
 49.8632
 74.8023
 78.2886
 47.6511
 17.5321
 29.5462
 77.0359
 30.405
 11.0431
 6.73029
 32.1266
 1.17857
 30.1935
 46.3803
 27.8754
 23.9845
 5.76296
 83.5859
 6.01199
 24.082
 62.6204
 8.08587
 55.3502
 43.1812
 34.5343
 8.34151
 46.3568
 46.1155
 5.78239
 16.6874
 57.07
 6.75772
 6.96892
 51.2465
 52.7278
 11.9911
 16.3079
 72.7832
 54.5776
 49.1827
 46.8567
 5.91682
 14.6285
 5.8262
 2.68089
 6.03612
 77.4055
 9.66645
 8.00901
 1.63909
 30.1997
 79.1172
 63.0907
 97.4843
 57.9292
 5.80375
 19.207
 36.7985
 17.2706
 46.4903
 73.4415
 5.97524
 0.761082
 5.97
 16.1345
 45.8312
 22.08
 50.7672
 8.00671
 5.81835
 50.5925
 24.7776
 25.3673
 64.9371
 53.1858
 25.0815
 57.8885
 76.7577
 6.00706
 23.151
 86.2279
 46.5441
 6.58228
 9.88289
 37.4915
 51.6061
 9.93957
 47.1706
 2.56054
 10.996
 30.9023
 34.2572
 47.4322
 5.44456
 48.4663
 4.97244
 76.7907
 85.5213
 49.4018
 9.87286
 5.89855
 95.3665
 6.36075
 65.2987
 46.1735
 53.157
 45.9735
 2.64203
 52.3102
 55.2408
 8.85859
 6.23911
 47.4676
 74.1147
 5.9665
 5.19946
 74.3053
 8.96337
 44.3064
 13.9243
 19.2821
 14.0164
 11.122
 52.9257
 5.37381
 38.1325
 48.2266
 6.02607
 76.448
 10.9018
 2.68256
 79.9726
 48.4534
 5.671
 59.5468
 63.3024
 66.4418
 6.00343
 48.2092
 59.2124
 26.5652
 5.08789
 5.81852
 3.71724
 30.9427
 46.5195
 63.5837
 78.3188
 29.643
 92.0665
 47.4819
 8.03228
 47.0583
 6.7922
 6.01637
 6.02706
 85.1087
 23.8087
 6.07465
 57.4551
 29.5487
 49.078
 54.5594
 26.2013
 53.5511
 32.2628
 40.6682
 6.02971
 46.4682
 64.2663
 4.09096
 88.8702
 24.9456
 13.6317
 93.8354
 6.00568
 51.1102
 14.3918
 84.7726
 85.8767
 16.7926
 31.7513
 52.5567
 45.3195
 47.23
 55.7621
 30.3586
 97.3307
 61.3525
 48.0261
 8.70616
 49.1943
 51.1743
 53.1735
 5.83685
 76.8041
 27.8179
 50.0133
 62.6648
 87.1983
 3.16777
 99.9247
 7.93577
 47.2202
 6.49605
 68.6206
 6.13382
 6.48052
 3.44713
 6.00527
 11.236
 46.3948
 64.3068
 55.6294
 46.8553
 74.4054
 48.8258
 57.1214
 52.4325
 37.2492
 6.5463
 48.5409
 49.032
 26.7173
 55.4568
 67.6379
 66.3237
 55.3126
 5.84051
 14.6973
 89.5083
 46.2
 4.4284
 12.6076
 49.9814
 87.646
 79.4282
 6.12825
 30.1179
 57.3796
 34.0596
 68.8092
 6.62876
 8.011
 26.2956
 33.5825
 52.752
 74.9729
 10.2023
 80.3521
 27.6504
 6.6319
 41.3619
 50.7865
 69.5988
 55.9832
 54.4921
 5.89125
 47.4123
 17.1837
 5.79698
 7.93374
 48.0902
 95.0669
 29.6475
 50.2557
 43.8523
 46.654
 38.5435
 8.34087
 55.2131
 17.4753
 47.9958
 76.9397
 54.2171
 6.1209
 13.4009
 28.8502
 5.90192
 12.0064
 5.90768
 39.0371
 31.0926
 48.4621
 30.9861
 85.8793
 49.1852
 72.431
 48.5681
 5.99774
 5.87191
 46.2749
 8.08489
 70.3385
 47.0361
 46.2949
 46.8859
 7.43125
 54.0961
 6.05293
 2.65114
 76.9745
 6.0466
 5.90172
 46.5249
 1.35914
 65.4708
 6.02899
 3.15788
 80.1447
 30.045
 15.565
 32.534
 5.87556
 56.4871
 22.4276
 64.7172
 49.7707
 48.8028
 5.95196
 94.2284
 21.3565
 99.9115
 86.208
 5.87083
 51.2417
 10.5425
 21.0456
 5.94277
 70.6701
 6.00728
 52.8841
 26.9552
 15.3915
 96.6789
 62.6999
 77.9482
 91.4918
 43.4614
 51.4895
 16.4122
 40.2853
 81.579
 17.3982
 99.3131
 68.6507
 25.4298
 49.6745
 49.5667
 6.12463
 63.9479
 6.02592
 5.93431
 73.8399
 6.5334
 22.8489
 69.4671
 22.0315
 65.9445
 6.68858
 54.7621
 74.4545
 64.9902
 49.5103
 89.8566
 12.8086
 47.6158
 72.5869
 68.0066
 30.4508
 53.3409
 14.3595
 76.377
 56.4811
 54.6496
 85.6178
 30.4798
 13.8233
 89.2778
 5.76387
 46.4149
 64.7082
 51.2952
 2.5121
 47.3537
 20.0087
 38.0597
 6.51669
 6.06799
 7.65981
 32.7304
 16.326
 44.0607
 50.5377
 46.8175
 1.6256
 48.6602
 6.92619
 43.095
 15.8827
 88.432
 22.2942
 67.744
 2.06256
 64.8454
 8.93215
 15.6105
 62.7326
 5.89417
 73.2131
 97.3566
 31.4605
 24.9242
 5.83576
 49.8016
 9.70926
 13.6891
 90.5597
 9.06235
 42.7871
 57.4872
 42.2059
 43.9368
 5.95972
 5.17279
 97.6406
 5.9934
 72.437
 11.6715
 15.6512
 93.9257
 6.57958
 96.7808
 69.3556
 86.8193
 6.02402
 49.1164
 6.47307
 51.5401
 47.4268
 53.1718
 46.8466
 6.56551
 5.95366
 47.6367
 53.1794
 27.7705
 22.7754
 5.94036
 50.6507
 1.60367
 52.3362
 63.1484
 54.7897
 5.972
 97.2021
 82.143
 1.96271
 46.6788
 51.188
 66.8951
 19.8213
 5.93344
 6.57551
 51.3784
 93.6879
 50.7716
 50.0945
 28.6261
 34.0881
 93.1013
 47.2677
 38.4042
 19.5523
 30.6559
 7.49184
 80.7565
 33.242
 6.05927
 4.29135
 16.6181
 22.3156
 98.761
 6.02825
 23.1576
 52.8116
 8.29948
 5.9153
 12.8411
 20.7068
 33.1779
 99.9671
 43.9361
 46.2629
 47.7034
 3.18132
 26.1298
 87.471
 51.0802
 5.87166
 80.6437
 6.07931
 6.08996
 5.77773
 50.2744
 65.8736
 97.1932
 8.5796
 82.3747
 97.3549
 5.99134
 7.85959
 25.5385
 33.4251
 46.6299
 48.2778
 19.5443
 6.04598
 13.9297
 41.2
 74.4483
 87.7612
 49.2588
 96.4877
 10.4042
 53.4841
 10.3437
 5.87005
 67.8423
 54.0049
 4.42735
 59.5246
 60.1971
 14.7481
 8.2235
 51.658
 6.67998
 30.0932
 50.2414
 5.92787
 46.9579
 28.5549
 12.6269
 94.0669
 6.0169
 36.0416
 26.741
 14.255
 47.5487
 47.8742
 49.408
 38.0296
 19.074
 86.5591
 0.775257
 22.4821
 49.5479
 25.8452
 18.62
 21.1319
 95.7585
 6.65123
 45.5114
 74.7229
 50.5921
 48.7902
 61.2182
 28.5994
 47.1244
 69.9371
 51.5331
 61.4596
 93.987
 44.8054
 46.7125
 41.6942
 52.7447
 47.1186
 53.6711
 56.1524
 10.547
 26.2504
 51.8103
 6.04498
 49.8302
 26.001
 74.5094
 62.4348
 12.1385
 55.9885
 3.48113
 5.82299
 17.8962
 5.9208
 6.39431
 48.5117
 49.3103
 31.0979
 92.5646
 9.55017
 27.4305
 6.62757
 87.958
 62.917
 5.98943
 11.5589
 62.235
 30.7802
 11.1499
 51.9341
 51.525
 47.3921
 6.51589
 11.7996
 44.6828
 63.2192
 6.6082
 84.1052
 93.3888
 5.94215
 6.08492
 83.5879
 3.18736
 49.5407
 39.0733
 45.9847
 8.06452
 5.7561
 14.1879
 10.0381
 61.6498
 79.3672
 28.346
 28.9884
 47.6166
 53.4336
 12.2416
 12.3923
 51.5575
 86.7027
 54.177
 55.8383
 22.9092
 47.5504
 6.12547
 0.595185
 49.6067
 86.8273
 53.2861
 48.4038
 18.1858
 51.2469
 47.0357
 57.3039
 49.4261
 9.0138
 77.3173
 64.6893
 48.0409
 35.1166
 62.8299
 1.38868
 65.2786
 52.7175
 10.5799
 66.441
 6.02657
 99.2231
 66.4091
 11.4926
 63.8338
 48.9398
 14.634
 22.8744
 90.4873
 6.60157
 11.8789
 11.4001
 14.5955
 57.6977
 63.3753
 32.3034
 51.5607
 79.906
 25.9557
 6.69023
 6.14334
 77.6303
 83.5991
 72.9838
 16.0863
 44.0548
 25.0727
 5.98322
 5.95064
 87.3079
 5.59872
 97.5627
 75.6479
 51.4988
 8.32771
 54.428
 6.66784
 25.8372
 22.4123
 17.2564
 5.99551
 5.88998
 26.9165
 16.7574
 54.017
 43.9083
 7.63406
 47.9701
 72.1934
 1.12851
 5.94581
 23.75
 50.1204
 5.72045
 32.6321
 47.9405
 6.37629
 51.7228
 47.5713
 50.4438
 78.9323
 53.9809
 23.3763
 65.3282
 54.2121
 6.036
 6.45964
 54.4573
 86.2222
 51.1554
 6.07244
 31.0482
 25.5272
 56.4019
 6.13587
 7.27117
 10.8698
 53.6502
 41.526
 50.2662
 77.14
 9.75566
 58.5557
 25.1506
 5.91514
 6.87131
 3.21231
 49.9017
 3.83153
 35.965
 22.8405
 46.3852
 32.3985
 26.3883
 9.42716
 75.9848
 19.5022
 15.5983
 42.9295
 47.9547
 52.5771
 5.8516
 10.6266
 6.81733
 2.47415
 5.93777
 9.7601
 48.8548
 46.2373
 22.7884
 5.88425
 5.84005
 47.9558
 13.0803
 8.18304
 94.2462
 48.1459
 36.7107
 4.15356
 5.86697
 6.04154
 41.9416
 54.1505
 5.84859
 11.3649
 63.1232
 18.7027
 47.1019
 18.2494
 82.611
 81.453
 88.2448
 6.16297
 48.1206
 47.4976
 51.6199
 5.19186
 89.6146
 59.0541
 5.92143
 46.6466
 5.80002
 53.4574
 88.5627
 49.1483
 47.8371
 57.4477
 67.3771
 17.4924
 4.24591
 63.1629
 47.2526
 18.5374
 5.84432
 62.2456
 5.76462
 6.16702
 6.72353
 96.6769
 66.4875
 9.18561
 55.6766
 6.9865
 13.936
 69.1204
 77.9012
 67.9727
 6.56587
 13.9471
 47.6445
 73.7232
 28.0063
 6.1183
 88.9069
 20.2118
 80.7141
 16.2186
 45.5281
 43.4185
 32.9558
 16.1399
 5.33457
 19.1806
 39.6453
 6.07032
 34.6538
 99.7677
 64.6091
 64.7901
 16.1279
 46.6166
 26.2735
 11.155
 25.1454
 22.1859
 64.0823
 47.3822
 3.77484
 34.4238
 40.888
 90.7303
 86.0716
 53.8518
 89.8877
 24.7731
 96.6164
 47.0351
 99.8749
 85.12
 8.49199
 65.6354
 2.65357
 6.55527
 53.793
 96.7382
 46.8416
 53.2007
 50.3252
 39.228
 6.75224
 10.9084
 11.8742
 5.94484
 60.5169
 76.9044
 36.7972
 5.65294
 27.4065
 49.5397
 19.9418
 26.2926
 46.3196
 5.84952
 6.50699
 48.1389
 5.2183
 6.0825
 11.1759
 19.102
 5.91065
 10.6128
 46.4633
 48.8082
 78.8294
 65.4866
 5.86066
 53.5057
 47.7779
 31.3863
 63.034
 46.019
 31.9581
 72.4397
 50.009
 6.02031
 33.9311
 6.02037
 52.1283
 8.26962
 50.3367
 52.0058
 55.7386
 23.9409
 38.3206
 35.8793
 95.7133
 31.898
 25.5033
 27.7502
 6.06595
 30.4986
 94.4258
 8.65881
 46.4203
 5.97747
 28.7672
 86.6044
 39.5261
 59.5451
 1.00509
 92.3462
 46.3322
 86.911
 6.13343
 52.4546
 21.4421
 51.689
 5.94485
 17.1883
 6.61299
 30.3981
 96.065
 43.0743
 5.9423
 25.8194
 6.74972
 17.9444
 15.6071
 5.98916
 46.5425
 45.5019
 95.3007
 49.6984
 48.8785
 64.7507
 37.6154
 6.80938
 21.5981
 48.6978
 90.0617
 63.1474
 49.9318
 50.2966
 54.1522
 13.2124
 48.1955
 60.2155
 6.60957
 50.9749
 36.5518
 6.57717
 52.1668
 54.1504
 26.9935
 71.2393
 56.844
 28.5542
 97.9905
 5.92734
 47.6314
 47.2427
 6.52549
 5.8749
 11.8081
 46.4414
 50.8394
 1.43061
 29.6734
 10.1229
 42.8582
 51.1988
 34.772
 6.02942
 19.9685
 23.0172
 5.90576
 33.8528
 41.7895
 75.4045
 8.85196
 5.95419
 49.6174
 88.9116
 50.0187
 61.7734
 59.1077
 6.54825
 49.8983
 1.93947
 29.3179
 65.8738
 3.63443
 5.71186
 99.1082
 17.8706
 63.1802
 5.05379
 47.4678
 6.67949
 5.95021
 34.6294
 93.0582
 54.1616
 35.3517
 49.047
 63.1775
 15.8669
 46.342
 5.92365
 48.973
 42.9723
 5.88452
 56.783
 6.11941
 16.1614
 63.0236
 46.7917
 5.85677
 12.965
 5.80389
 5.94886
 5.95965
 7.085
 46.904
 22.7452
 51.5697
 22.0563
 5.91685
 6.105
 48.863
 66.7752
 41.7352
 66.2971
 17.1916
 18.873
 5.96496
 78.2361
 3.23258
 47.0204
 79.0635
 55.1395
 24.6418
 5.97158
 51.8084
 70.9162
 78.3366
 57.8486
 77.613
 17.3506
 87.6243
 34.7713
 54.0926
 26.5879
 85.1369
 25.7845
 8.35916
 29.3249
 86.0547
 6.04809
 7.15156
 20.3465
 56.6699
 9.197
 9.78223
 9.89997
 69.4076
 14.639
 30.5332
 49.0799
 52.3064
 6.09555
 27.2738
 4.82078
 26.1211
 50.6749
 5.86514
 16.3868
 27.0598
 76.5629
 42.2613
 88.2742
 98.4853
 14.5181
 5.98513
 6.01492
 46.5057
 6.57589
 54.9503
 51.869
 82.693
 65.9636
 38.9454
 5.95079
 2.62537
 14.0086
 47.9597
 42.4196
 6.35277
 66.6371
 24.5113
 49.1119
 39.6848
 16.6967
 38.524
 32.0958
 48.4774
 94.1319
 31.666
 49.9935
 84.6319
 87.5169
 20.3411
 15.1364
 42.0449
 55.1533
 91.7294
 5.8
 52.5915
 60.3355
 26.3392
 68.6807
 26.0196
 52.6235
 6.60123
 45.0634
 22.2532
 82.7884
 6.49626
 23.6189
 63.5464
 15.7884
 46.6462
 22.5244
 11.092
 6.50949
 67.3868
 48.0046
 49.1811
 3.25526
 5.17795
 7.56091
 79.7003
 82.4459
 6.30879
 6.15684
 52.0796
 28.573
 13.1835
 6.45611
 54.7705
 90.478
 73.5047
 22.5418
 48.5196
 46.6371
 10.4608
 64.9877
 5.57059
 25.9339
 39.8158
 47.057
 7.16262
 59.779
 5.06009
 21.2332
 41.7147
 47.5255
 55.1073
 49.9312
 50.605
 52.1428
 8.33611
 10.971
 46.0935
 64.623
 58.2345
 11.4672
 5.94874
 5.6453
 5.99279
 29.1441
 31.1478
 54.6244
 17.7603
 18.8486
 29.9011
 12.4098
 11.4984
 6.57066
 3.28176
 53.4788
 12.7672
 47.214
 6.53428
 11.3089
 64.9475
 66.6027
 30.7472
 46.535
 96.2783
 5.87517
 73.4921
 18.0832
 6.46395
 33.4555
 87.45
 67.618
 2.42297
 54.7533
 43.2935
 16.9295
 6.10788
 5.8984
 33.001
 5.89294
 49.3544
 10.982
 98.405
 89.8433
 53.6298
 40.2586
 56.1388
 49.041
 6.06157
 12.202
 76.7206
 5.82667
 5.99808
 49.6338
 39.175
 76.7331
 10.9332
 42.7767
 21.5686
 54.1662
 70.3177
 5.94152
 24.8107
 6.54631
 70.6347
 29.7528
 36.9941
 5.92873
 37.2401
 5.97701
 20.582
 46.2654
 52.6085
 97.0348
 5.84431
 47.9629
 59.854
 54.8781
 11.429
 88.8757
 53.212
 47.9463
 13.4058
 28.6144
 52.3269
 6.55888
 48.4969
 50.7951
 94.0118
 76.9338
 29.6687
 39.7032
 85.5328
 41.7141
 19.5297
 7.11002
 50.4418
 59.8722
 36.8496
 79.5902
 9.41323
 33.5121
 81.744
 10.1849
 25.1007
 40.4422
 18.6935
 56.7104
 47.6204
 46.5764
 65.2282
 5.85749
 49.9534
 85.1164
 10.337
 32.2605
 52.9104
 1.58231
 5.8599
 51.0078
 46.967
 13.7482
 50.1156
 64.496
 55.7363
 47.9421
 18.7567
 18.4643
 46.3943
 9.77787
 45.1887
 49.328
 6.68145
 6.10841
 65.9499
 6.60752
 6.86272
 17.6148
 8.69812
 11.9617
 6.67947
 65.8042
 57.5016
 63.0944
 46.6704
 23.9634
 6.57513
 48.2117
 23.5918
 30.5476
 46.9101
 49.1561
 90.4055
 55.2856
 46.6818
 49.6516
 99.0122
 46.4908
 66.6921
 37.9807
 14.4583
 53.2218
 8.15731
 40.5573
 50.9074
 54.4659
 46.6024
 41.521
 46.7426
 11.3379
 52.2455
 91.0149
 5.29043
 50.1011
 47.9314
 44.2263
 51.7396
 14.2396
 43.3546
 45.0893
 2.21702
 34.6875
 6.03909
 29.6787
 55.9579
 35.0602
 49.8776
 24.8198
 21.1118
 57.0823
 95.0974
 79.0026
 20.5861
 4.5702
 47.7434
 32.814
 40.7227
 46.7416
 77.8365
 26.6837
 47.5833
 86.2323
 25.2169
 53.1666
 50.9473
 4.16214
 29.653
 46.5294
 73.6519
 6.09813
 46.23
 56.9338
 47.1287
 5.17803
 48.1649
 51.4112
 49.7187
 93.9861
 60.343
 38.7958
 57.429
 60.7645
 19.2653
 46.729
 51.2862
 13.9033
 11.1329
 64.6385
 79.4282
 38.4704
 80.1085
 86.0475
 6.18257
 62.1448
 43.7058
 51.2393
 29.8951
 99.7468
 41.1126
 74.957
 76.0613
 51.888
 45.7446
 19.4322
 13.9742
 5.93574
 53.7747
 6.13741
 47.0112
 85.0088
 94.1468
 62.7607
 6.49814
 13.9045
 52.9705
 17.8767
 51.0526
 38.9996
 72.4985
 57.0267
 5.93543
 63.6818
 68.8527
 48.3786
 16.9843
 84.8447
 10.2739
 57.2845
 30.6948
 29.321
 22.1009
 5.98607
 51.9722
 8.46319
 52.9888
 6.01137
 55.3256
 22.7298
 9.06263
 5.96495
 6.11849
 8.55006
 13.3098
 11.5432
 59.2541
 91.8376
 45.8016
 6.40826
 6.44004
 17.154
 32.4622
 53.6767
 47.4406
 9.86136
 80.1789
 91.2942
 5.79598
 51.6673
 1.09792
 30.8932
 47.7742
 46.0827
 80.9962
 64.2132
 5.95045
 2.29239
 20.8533
 82.8624
 5.83933
 93.7216
 14.5272
 29.9904
 56.82
 48.2717
 90.8004
 61.6003
 31.9084
 5.90753
 51.3242
 96.5529
 5.04208
 60.5637
 24.8715
 13.9135
 49.6576
 47.5717
 6.49212
 9.43554
 65.2449
 59.6595
 49.6702
 26.3743
 53.9217
 5.9617
 50.427
 19.949
 58.4942
 27.9544
 6.58989
 5.86064
 5.89524
 48.6626
 49.6396
 83.8664
 67.1198
 53.293
 25.6274
 7.22165
 51.6373
 80.5493
 5.92862
 43.6059
 6.26406
 11.7567
 60.4174
 8.22593
 44.1918
 23.8569
 51.6173
 36.1547
 46.1923
 8.41193
 47.1449
 13.395
 6.03481
 62.5464
 8.72884
 5.83513
 22.8239
 6.63
 75.6494
 4.58899
 32.4902
 1.01929
 45.7967
 76.5967
 8.58663
 33.2822
 46.0219
 6.57982
 49.268
 46.064
 86.2451
 5.80228
 98.7527
 71.5865
 6.38207
 15.546
 7.34196
 8.02578
 47.9923
 16.3301
 51.5307
 47.3016
 63.8448
 3.50273
 6.04484
 50.4186
 5.95558
 74.1262
 51.3036
 49.9935
 6.09053
 32.3135
 20.3045
 34.9144
 48.7408
 83.7977
 7.16214
 83.5073
 6.29688
 20.7727
 23.1574
 1.91468
 50.6506
 37.934
 31.9859
 43.3571
 48.7405
 6.7302
 62.4789
 49.4568
 71.9696
 47.4526
 6.00613
 6.08487
 0.544522
 0.318877
 81.9105
 94.7649
 28.5343
 11.3319
 6.01772
 46.5963
 43.486
 46.7977
 5.98515
 98.0798
 47.9102
 50.6979
 5.95105
 97.2573
 19.6628
 6.51511
 43.195
 48.7045
 46.8712
 69.7831
 63.329
 72.558
 33.701
 26.9381
 51.7128
 5.72099
 8.24729
 71.6698
 5.95144
 11.7399
 76.564
 5.96165
 49.7601
 7.01481
 6.00258
 47.0822
 8.17935
 49.7386
 14.2823
 3.16662
 65.3739
 24.563
 20.4841
 46.259
 46.3336
 6.56024
 11.388
 47.661
 5.92487
 57.325
 83.3142
 9.90893
 43.4072
 52.9266
 28.5473
 90.2368
 52.6016
 33.7603
 54.2181
 67.883
 90.6778
 17.1398
 45.434
 5.98071
 6.26876
 96.3276
 88.7499
 20.5025
 46.697
 52.4956
 7.28203
 89.3811
 50.9955
 12.952
 76.7149
 12.4743
 5.66774
 14.5186
 76.5137
 36.8368
 9.70869
 64.178
 16.5416
 33.0395
 47.4208
 49.6441
 13.149
 48.6486
 11.9947
 55.1186
 39.5569
 4.83565
 47.9521
 6.54006
 6.6266
 45.9737
 46.6951
 6.51282
 32.0509
 62.2548
 54.9495
 39.1595
 22.8307
 6.40504
 6.04558
 81.049
 20.1398
 6.62543
 6.80353
 6.25751
 14.6104
 35.8846
 5.92667
 61.2782
 20.1979
 5.92177
 69.5693
 57.5421
 47.1587
 5.93103
 51.5328
 5.54402
 15.4041
 5.78225
 49.1089
 16.9876
 48.6779
 5.94519
 56.2077
 59.7564
 49.7781
 5.859
 38.5413
 6.02199
 46.4947
 85.5295
 83.5736
 80.1873
 95.9901
 5.96681
 47.3689
 6.58028
 6.62209
 47.7832
 6.58827
 27.8296
 53.9862
 84.0243
 44.762
 24.8201
 48.707
 73.6563
 36.9774
 19.7852
 45.4298
 6.11608
 51.1985
 10.9308
 6.03024
 97.9664
 6.86277
 6.0203
 67.0119
 16.3658
 97.2197
 41.9072
 26.9032
 46.3207
 65.3738
 46.8405
 90.8943
 50.4872
 71.2888
 16.9641
 82.4161
 37.2872
 24.7823
 47.3697
 6.3956
 16.5459
 25.7857
 81.0444
 0.372363
 75.6296
 30.7896
 47.1405
 6.318
 50.9441
 7.2735
 51.5004
 10.8004
 49.2145
 18.1925
 4.70405
 19.2742
 9.52675
 55.1142
 15.8432
 5.90503
 76.785
 47.9352
 48.2852
 21.0814
 91.0635
 49.1268
 68.5512
 5.88295
 73.9234
 74.1198
 46.8585
 44.459
 47.2663
 89.905
 49.9273
 13.3867
 38.4794
 75.5636
 52.9733
 46.8274
 49.5079
 5.94143
 49.3473
 5.81176
 46.4124
 51.4313
 62.366
 27.0934
 46.5489
 78.5758
 48.9309
 33.2282
 5.88225
 47.3464
 50.2076
 54.3922
 1.40031
 14.3133
 6.47973
 28.9547
 27.3365
 6.4373
 26.4083
 6.79799
 40.0046
 76.1186
 9.55077
 21.2637
 5.85901
 10.7069
 46.6884
 74.8003
 55.8786
 1.96895
 79.8711
 69.4283
 6.02405
 36.495
 45.2484
 3.71165
 46.3293
 71.2839
 52.3286
 5.96691
 5.99945
 64.7521
 53.1417
 4.58452
 5.84917
 76.259
 8.85998
 64.6617
 50.4299
 52.3681
 19.8947
 1.22177
 46.507
 10.8727
 5.88521
 41.3225
 79.8336
 70.5285
 6.76221
 34.8106
 26.632
 44.829
 6.05051
 31.3596
 7.55023
 49.7563
 49.9727
 46.0274
 54.7188
 2.63236
 5.99396
 21.3706
 59.2055
 50.3844
 49.6536
 39.7536
 46.5226
 41.5518
 5.97162
 35.1195
 19.6345
 45.8457
 73.3976
 47.4985
 54.477
 51.6602
 48.5253
 87.2464
 24.7264
 56.4367
 46.6893
 52.1599
 60.9968
 48.0148
 46.1885
 96.7774
 50.0579
 9.80957
 68.6027
 56.3693
 49.486
 51.191
 47.8106
 63.0762
 6.12782
 62.2037
 51.5364
 90.0964
 5.82092
 8.21397
 12.9008
 67.3898
 69.8075
 13.6604
 76.1735
 64.9243
 5.96426
 52.0376
 76.5787
 5.91236
 12.9691
 6.01607
 0.524145
 10.9554
 21.1093
 26.9035
 98.5487
 51.1187
 48.2678
 45.1101
 10.9758
 53.8404
 30.0992
 22.5979
 47.2025
 79.6255
 7.68069
 64.9716
 13.1281
 47.4668
 27.6607
 48.6697
 47.1988
 77.4985
 6.47269
 86.3244
 6.07868
 40.8746
 55.1465
 5.96917
 53.721
 99.034
 55.8415
 73.5264
 6.73294
 6.49619
 45.8889
 5.8102
 14.7936
 65.5409
 46.9796
 91.1907
 50.2124
 81.0682
 5.95081
 39.7238
 61.4133
 9.95489
 11.7251
 87.3157
 35.5106
 12.9985
 47.1875
 45.9447
 2.15602
 28.1233
 5.99457
 27.276
 33.5445
 17.8493
 48.6625
 13.4952
 6.63624
 10.8122
 48.7909
 10.8364
 47.0684
 65.0534
 8.95977
 96.805
 86.8276
 23.9492
 59.255
 5.98892
 11.4209
 5.96565
 27.0935
 52.739
 24.1717
 48.9505
 54.1696
 5.94051
 79.2001
 9.17225
 78.0683
 59.9699
 6.00339
 15.2812
 3.64704
 47.7585
 18.8186
 53.2843
 4.10033
 55.1003
 87.9703
 89.391
 5.87895
 47.8965
 11.7912
 48.3183
 41.1052
 6.08393
 89.9512
 72.1012
 59.6243
 50.1765
 6.05499
 52.5933
 6.67868
 44.4894
 33.7671
 49.427
 49.8996
 23.5329
 5.83547
 57.6375
 6.00019
 94.5308
 47.3584
 67.0455
 80.8223
 95.7163
 96.2883
 16.0453
 26.1211
 6.10332
 4.83035
 72.3804
 26.6501
 15.7453
 13.0562
 48.0824
 95.9346
 17.0017
 96.7219
 58.3064
 30.8451
 50.2314
 6.03323
 63.7869
 76.6122
 6.5871
 81.333
 93.3146
 3.18751
 6.0717
 5.90481
 50.0525
 21.0589
 14.5349
 42.4849
 5.97522
 73.5373
 32.8047
 82.1401
 53.5216
 50.9832
 19.6046
 70.8663
 5.98467
 50.5139
 42.6247
 86.9757
 47.4707
 84.586
 22.5284
 30.4312
 5.94242
 50.0676
 42.9633
 6.03311
 13.7927
 73.4462
 76.4227
 1.1488
 28.901
 51.9769
 48.5991
 81.4581
 74.7884
 64.6739
 47.4546
 70.3184
 6.65203
 19.5729
 10.9624
 47.6754
 47.2871
 1.46789
 6.129
 6.47988
 46.4726
 61.4874
 57.3118
 46.5641
 6.0363
 6.47812
 1.92435
 65.0465
 46.7089
 29.849
 78.2568
 2.77614
 26.2212
 1.89192
 15.1107
 31.5532
 22.8963
 65.047
 5.92782
 61.0946
 40.0873
 6.07824
 68.5399
 14.5197
 6.07854
 38.9358
 6.21463
 90.0916
 17.4358
 38.7938
 46.6233
 56.6509
 50.2753
 59.2509
 5.87463
 6.06619
 6.42322
 9.96223
 96.1766
 9.82905
 76.2925
 5.91133
 93.2135
 40.4047
 67.7843
 9.72323
 34.8073
 93.0505
 12.8229
 22.2105
 17.702
 6.12583
 96.5989
 6.68114
 54.3557
 8.62266
 93.1114
 77.985
 13.0811
 41.7204
 53.8966
 49.6274
 22.5018
 50.021
 11.0039
 22.9985
 45.8323
 62.346
 22.8688
 62.7094
 47.0037
 82.9049
 51.8654
 6.10634
 49.2204
 61.8483
 54.5674
 48.1131
 50.5762
 50.3131
 48.4704
 6.04178
 50.0033
 5.96291
 13.1067
 65.0365
 55.9572
 46.6535
 35.5481
 77.5361
 35.0937
 50.9221
 6.56311
 1.00741
 6.39728
 69.2145
 13.2061
 9.7572
 6.01321
 56.5843
 48.4311
 90.0178
 48.8632
 17.7805
 58.1046
 10.975
 59.561
 47.4225
 6.6274
 47.3142
 31.124
 46.892
 55.7919
 9.95735
 15.467
 46.5209
 6.35402
 49.6183
 3.05827
 23.8891
 48.6911
 6.33593
 68.7408
 32.0854
 46.4394
 67.2279
 96.7662
 15.2374
 68.8206
 47.8264
 43.4479
 34.8114
 65.2293
 5.70458
 13.7407
 46.5233
 73.2175
 41.0396
 6.65052
 29.703
 55.3463
 91.2151
 6.01513
 48.757
 29.4551
 22.1589
 48.7307
 68.5978
 3.9703
 5.99709
 8.28603
 15.4542
 47.4575
 23.1999
 33.0068
 52.5516
 16.2024
 47.9093
 57.3295
 8.29898
 5.80948
 55.8869
 64.5541
 5.91316
 50.3006
 67.2571
 99.374
 48.5274
 49.0461
 6.03763
 51.8104
 47.5086
 5.9196
 50.6118
 6.42202
 47.0238
 70.9195
 6.59779
 9.51924
 64.2158
 50.6422
 52.441
 49.8088
 16.7441
 41.0599
 16.0761
 33.3016
 15.8971
 6.00841
 65.7511
 46.9252
 20.3605
 40.1376
 22.0193
 24.4913
 50.9041
 47.6716
 50.5045
 62.6257
 47.6649
 4.49603
 57.5523
 27.9004
 45.4491
 63.3498
 10.6292
 6.58388
 47.7238
 5.10603
 69.8367
 46.9388
 5.683
 76.7961
 45.5058
 6.00018
 47.2636
 46.0603
 6.06708
 6.46935
 52.8509
 26.3075
 55.2511
 76.5037
 32.6037
 55.1322
 52.3561
 27.285
 11.8521
 55.5374
 47.6396
 5.65611
 14.9638
 5.90865
 65.7449
 38.506
 5.97799
 6.10308
 38.6906
 31.5381
 20.7351
 4.26203
 7.75013
 33.7323
 38.1652
 6.38158
 74.072
 97.3084
 65.2226
 11.5058
 93.9974
 38.5614
 2.33131
 43.0297
 14.7247
 5.97747
 6.05451
 51.931
 51.0546
 56.6861
 4.70447
 20.7409
 6.05581
 6.03707
 48.4036
 47.0712
 49.8933
 1.23165
 6.10078
 44.0147
 54.2181
 6.5285
 11.3423
 56.3995
 53.5818
 48.2392
 51.8441
 45.9005
 47.4565
 45.6777
 56.8811
 63.8285
 24.5126
 5.49598
 19.77
 3.52279
 36.7173
 21.9008
 5.97265
 6.40878
 75.0598
 6.76309
 36.7698
 50.1379
 49.8281
 79.3551
 87.7225
 28.5538
 29.7068
 14.7046
 19.4669
 36.1124
 29.5111
 51.381
 1.60747
 44.7564
 50.6552
 5.80464
 48.8213
 46.2453
 16.0202
 49.2462
 48.7786
 51.4989
 6.10755
 47.7046
 4.5033
 2.74261
 3.61264
 48.2564
 8.14045
 26.3074
 56.5221
 7.97365
 5.93275
 51.3361
 51.1926
 34.4261
 80.3982
 26.0716
 48.4062
 3.70791
 82.4145
 80.8987
 64.6016
 51.862
 48.7329
 47.7817
 46.1501
 5.98666
 6.55976
 2.69751
 32.6131
 52.2372
 39.4318
 27.9124
 5.95907
 63.3102
 76.7582
 50.8061
 25.8284
 6.09157
 59.1592
 15.7028
 6.72944
 48.2862
 45.7862
 1.31401
 97.5024
 48.997
 91.1323
 38.8214
 21.8897
 5.79614
 30.2735
 54.3675
 16.8488
 25.1961
 44.2225
 46.4283
 20.1459
 50.8167
 48.5022
 44.3582
 13.9495
 50.7831
 52.0095
 6.01998
 22.0784
 46.0942
 77.8165
 12.7782
 73.3133
 69.0041
 9.41673
 46.1707
 13.5675
 5.76281
 82.9352
 5.90257
 87.7259
 47.6808
 7.51351
 50.084
 44.0069
 62.6132
 6.07986
 6.04519
 46.1111
 6.63127
 11.087
 29.1375
 41.4166
 53.5092
 54.0994
 65.0949
 3.56379
 2.23543
 5.5609
 24.3584
 35.9949
 60.5709
 75.8858
 21.887
 52.1291
 7.6662
 55.3946
 15.0488
 5.1699
 5.93108
 26.5614
 6.53557
 42.699
 47.8373
 6.63983
 50.3822
 48.5989
 22.6439
 6.05926
 67.1635
 6.42874
 24.3551
 51.6836
 55.9757
 58.5015
 5.33832
 1.56579
 2.41854
 26.3767
 6.56243
 65.8934
 47.6402
 79.2524
 33.3775
 50.0952
 46.4924
 89.7794
 47.9678
 21.0083
 46.7413
 40.5359
 57.1022
 6.78061
 32.3253
 14.4885
 45.6064
 51.355
 21.8406
 86.5638
 14.8778
 78.1421
 11.9296
 63.1461
 78.1026
 49.0254
 51.197
 2.02058
 50.671
 42.0738
 94.6851
 24.0369
 55.4811
 77.4458
 76.6365
 24.4534
 46.9709
 79.7715
 5.82496
 5.9759
 16.9433
 61.4035
 30.7321
 31.1482
 67.176
 79.5622
 58.8171
 12.9141
 58.8444
 47.7141
 51.5458
 23.4202
 6.02354
 51.7802
 65.1661
 52.4615
 8.1318
 57.0958
 9.31938
 37.5254
 17.9719
 27.4932
 27.3877
 42.8047
 69.2638
 41.5812
 48.3855
 18.3385
 84.8338
 6.07145
 5.90872
 6.03158
 5.82215
 89.2586
 16.6766
 81.4728
 54.5876
 83.1491
 6.53499
 48.409
 17.2318
 60.1043
 67.9198
 32.4879
 6.61271
 72.9174
 26.2586
 53.7743
 41.5058
 12.8814
 68.4984
 47.3347
 97.8758
 46.6722
 5.87479
 6.66589
 84.7546
 54.61
 12.8479
 48.2094
 99.1537
 72.4795
 51.8536
 62.0329
 25.5994
 53.1722
 48.0175
 4.60105
 45.7352
 61.6041
 48.9351
 48.1265
 25.3625
 89.2954
 52.1891
 46.3735
 46.9981
 29.9175
 22.2861
 5.85382
 6.62869
 85.9102
 44.3511
 72.7724
 43.7941
 55.9658
 71.5329
 18.3146
 5.73292
 5.85324
 18.4161
 2.04492
 43.1316
 8.40408
 6.09036
 4.04491
 93.0752
 5.99815
 35.668
 16.8661
 6.76374
 46.8367
 9.50511
 97.0602
 97.0261
 48.5792
 5.69353
 6.09185
 39.2195
 78.3491
 27.0322
 18.5613
 6.00971
 68.5552
 70.7482
 54.7951
 16.3132
 48.6711
 16.6947
 5.98186
 49.8082
 39.1368
 18.6717
 5.90645
 46.9426
 6.67862
 46.8786
 39.1698
 46.6105
 22.3314
 3.38752
 13.3886
 2.31477
 49.7741
 92.0082
 49.9904
 32.9554
 34.9133
 17.2962
 97.2923
 49.695
 5.99865
 61.5908
 97.9367
 5.90999
 10.7648
 17.0464
 73.0422
 5.48524
 5.89053
 91.2821
 23.7627
 2.41992
 39.5589
 0.311167
 79.9089
 50.7419
 82.5898
 2.99002
 51.1867
 29.7383
 5.99174
 5.91077
 5.9452
 39.5758
 45.7805
 90.5177
 35.3422
 49.6261
 44.9405
 28.5651
 13.9591
 1.86376
 79.0573
 30.1764
 5.98716
 45.2401
 47.1532
 2.72997
 77.7763
 19.408
 15.5586
 55.9246
 26.1079
 63.0716
 47.9576
 9.75678
 35.7806
 50.9836
 52.5423
 48.9273
 54.2142
 58.5667
 28.8389
 6.61556
 7.92114
 73.7272
 62.1649
 10.8268
 67.938
 47.097
 13.6523
 48.5465
 92.4214
 10.3301
 48.0465
 14.7039
 21.6421
 50.7885
 54.5663
 91.4301
 48.2227
 43.1588
 8.53822
 32.6158
 9.75391
 91.2602
 51.2443
 28.0896
 61.4433
 48.7865
 2.25304
 51.4603
 17.9534
 97.5822
 5.88518
 54.1826
 79.3884
 6.17062
 10.8407
 47.6034
 11.39
 5.94664
 32.8558
 42.6763
 5.98018
 90.4343
 54.6114
 6.10068
 6.04836
 47.727
 85.6344
 7.61942
 51.2817
 96.8943
 47.4326
 90.4969
 5.9861
 66.8373
 98.2154
 80.6615
 67.2093
 69.3904
 98.0011
 22.6643
 51.2529
 98.1217
 8.21383
 75.5077
 6.89459
 25.5234
 70.6131
 6.05609
 52.8717
 5.93828
 6.40619
 87.998
 75.994
 47.6175
 17.8532
 26.9327
 62.8941
 45.5686
 21.1416
 26.0484
 2.55286
 54.9535
 7.01497
 37.8871
 39.1348
 5.80314
 59.7076
 6.039
 50.1039
 32.5205
 2.80506
 29.8174
 31.8255
 5.91429
 53.7344
 15.0823
 32.2626
 63.2614
 66.3753
 49.8064
 10.7558
 95.599
 5.74937
 53.2064
 56.427
 45.6156
 47.8496
 50.4078
 33.6858
 70.4669
 38.0781
 9.17054
 49.9385
 5.93087
 6.10949
 48.5791
 86.2148
 9.19192
 46.3794
 4.11948
 94.9406
 72.072
 86.8272
 4.75495
 49.2931
 4.33179
 2.78184
 23.7489
 54.0351
 55.7015
 6.77394
 8.83566
 55.3703
 24.0079
 46.0587
 41.2132
 6.57514
 5.90434
 82.8504
 9.68646
 26.7692
 51.2983
 74.0148
 5.83358
 6.02865
 21.8627
 9.48683
 11.2046
 1.68182
 61.1149
 10.0809
 66.6869
 33.3809
 54.8103
 45.7997
 5.96407
 20.826
 5.93381
 25.1309
 83.6388
 46.0177
 46.1449
 6.7263
 49.7249
 27.1227
 23.5603
 49.114
 5.11731
 48.4969
 47.2008
 48.0146
 49.0927
 52.704
 34.4051
 6.06341
 47.5108
 52.451
 6.6199
 15.0686
 52.1785
 47.6786
 6.276
 7.20413
 86.591
 20.3837
 13.0331
 52.4801
 5.83325
 46.7641
 48.011
 9.67256
 64.9447
 60.3793
 49.2238
 67.6278
 23.6436
 8.19121
 69.2786
 6.07313
 4.42394
 35.2329
 6.05401
 52.1348
 41.6731
 6.04073
 51.2392
 56.0449
 17.4445
 46.9077
 6.70998
 12.3922
 50.2941
 12.712
 1.85066
 89.5656
 6.0392
 49.5072
 71.0205
 6.39693
 73.9339
 50.4337
 24.8332
 48.7814
 37.9638
 50.7653
 91.7149
 77.1844
 61.1086
 15.3457
 5.80566
 19.1667
 6.02755
 48.548
 58.0162
 6.40527
 82.8469
 5.84772
 63.3951
 8.13953
 72.3784
 48.7367
 41.1092
 6.08671
 49.9025
 4.0833
 37.189
 47.2875
 24.7203
 52.5393
 89.3448
 50.9551
 4.11578
 56.4988
 93.7037
 64.767
 47.325
 1.57775
 6.62815
 37.6818
 6.55562
 47.9741
 47.4277
 5.97767
 36.8376
 6.31468
 37.9074
 23.2738
 49.4861
 50.4776
 39.1353
 46.3436
 0.878848
 42.0989
 47.4818
 5.95275
 49.7181
 46.727
 46.0132
 6.52776
 6.00138
 3.26596
 50.5567
 5.96337
 83.6648
 16.7932
 56.8582
 6.48454
 4.68012
 5.81878
 5.93531
 63.3411
 3.83083
 67.3998
 99.8481
 55.7937
 23.3811
 48.7309
 10.1896
 36.5171
 8.35827
 46.4902
 21.4755
 10.0164
 95.1481
 44.3796
 6.01501
 2.56462
 13.9888
 6.03522
 85.3711
 48.0241
 7.17795
 5.97335
 52.5722
 46.6638
 9.49587
 12.8128
 46.8425
 50.0774
 6.64146
 6.31333
 6.70196
 48.5664
 5.75233
 52.3962
 57.9295
 20.4132
 57.3319
 47.5531
 67.5933
 45.9961
 22.2378
 7.48472
 97.3922
 95.68
 10.0497
 49.9348
 6.04287
 16.0197
 46.6467
 2.91809
 50.1721
 12.7062
 25.536
 78.1536
 24.8772
 47.0094
 13.8886
 5.04714
 6.59614
 62.4022
 59.6161
 53.0791
 46.627
 52.0992
 84.8307
 85.5999
 27.344
 34.9848
 95.7091
 52.0644
 52.5049
 21.108
 13.8612
 66.2257
 17.5286
 10.5953
 45.859
 46.1326
 78.4209
 46.9433
 50.298
 23.435
 72.6219
 27.916
 91.9843
 58.1585
 24.8324
 47.5758
 23.5529
 50.7712
 32.3977
 73.4309
 5.9855
 62.7246
 48.4061
 83.2908
 47.0963
 46.4428
 17.0468
 80.7876
 56.24
 88.4757
 3.65185
 30.4717
 47.0937
 60.8095
 74.8064
 6.59477
 47.9642
 5.9204
 40.6895
 3.06159
 14.7632
 84.1585
 11.2265
 64.4084
 11.4645
 22.6742
 65.9962
 26.6481
 5.84398
 73.8315
 43.4916
 47.6857
 6.68588
 52.3514
 77.2185
 46.7193
 6.00337
 47.5387
 54.9087
 6.55862
 24.768
 68.7718
 40.8387
 59.8066
 21.8565
 47.9442
 6.76511
 56.126
 84.2383
 35.574
 72.6696
 98.6289
 6.57136
 9.78719
 6.58718
 6.07688
 64.6157
 26.123
 5.61248
 6.53155
 39.4034
 45.1959
 48.2456
 5.98907
 95.7204
 56.513
 5.88351
 5.96225
 91.7016
 17.7544
 91.0908
 50.6571
 58.2219
 39.0761
 49.31
 50.0752
 6.05396
 48.5528
 46.1386
 38.4057
 6.67821
 10.4567
 6.16727
 47.8352
 55.9738
 7.22462
 83.5355
 40.9328
 66.1602
 48.0596
 67.2934
 6.09368
 23.3363
 67.2823
 35.405
 5.84005
 46.9154
 89.9362
 2.6055
 29.1417
 13.2295
 90.1584
 64.8305
 12.7769
 57.7101
 58.1505
 6.47748
 58.234
 50.5885
 27.8275
 32.6988
 87.7293
 5.98021
 35.5328
 50.595
 10.4109
 19.8289
 21.3361
 85.1532
 39.3336
 48.3003
 57.0738
 31.56
 88.2109
 7.86523
 5.85843
 49.4819
 5.98571
 18.6413
 90.409
 66.9301
 46.8248
 5.66938
 33.8385
 2.2614
 1.21525
 5.28927
 64.6455
 19.2332
 36.9754
 43.2722
 76.8526
 31.9409
 54.8783
 49.9863
 49.2424
 46.6697
 35.8522
 5.82781
 3.08278
 47.387
 96.2012
 39.1566
 15.3775
 8.18652
 13.5361
 38.0611
 58.329
 48.3805
 48.5985
 29.8374
 71.5176
 10.6732
 46.9104
 8.64848
 29.1631
 22.2176
 99.552
 5.98886
 43.0006
 47.062
 67.1054
 57.6183
 49.4451
 56.7329
 46.9343
 41.5818
 48.4267
 5.84643
 46.6172
 5.95533
 97.5355
 49.8634
 26.1903
 5.84238
 3.17424
 55.1417
 63.0431
 50.3704
 23.2887
 67.3469
 50.0609
 50.3405
 17.8063
 5.85491
 69.3403
 47.8941
 71.2197
 50.5497
 5.89801
 82.1178
 33.9615
 11.193
 65.0547
 64.3061
 50.8164
 63.014
 51.5358
 5.65997
 50.8083
 99.9672
 48.9198
 5.87035
 23.1932
 5.99119
 0.489021
 47.8644
 50.8805
 5.91508
 75.2922
 19.6081
 45.7205
 43.8559
 37.5244
 48.8823
 6.03428
 11.3969
 25.4631
 67.0653
 45.7913
 6.07332
 18.5717
 54.2584
 65.5834
 53.5113
 46.9148
 6.09994
 51.5956
 90.3358
 28.7115
 83.9049
 48.8391
 19.9689
 5.98045
 6.46769
 28.762
 21.4311
 5.83151
 9.3185
 55.9304
 57.0665
 50.8728
 34.7003
 62.0582
 6.41385
 6.00906
 47.7351
 53.0268
 14.2379
 28.8322
 37.8228
 45.6566
 62.1204
 1.6206
 73.7031
 52.675
 14.3395
 2.53868
 25.6113
 1.58494
 49.5746
 5.89098
 11.4921
 55.0194
 45.7882
 10.9416
 47.1182
 52.1642
 74.0575
 6.72942
 66.3635
 31.821
 12.8426
 51.2185
 44.4418
 47.5293
 16.2287
 61.0196
 47.6163
 5.80464
 47.8576
 6.41028
 5.86678
 48.6193
 6.7626
 55.7016
 45.992
 46.1414
 45.5649
 57.6389
 46.967
 6.41218
 47.2038
 8.11195
 14.4871
 41.4344
 76.8902
 57.0421
 34.6446
 46.8879
 97.2954
 6.16563
 5.89334
 53.1761
 47.8681
 87.2801
 57.7079
 46.4009
 6.56168
 55.2673
 15.0475
 53.2505
 6.06826
 46.9442
 27.7548
 49.1983
 0.36165
 5.82574
 9.44431
 30.9661
 54.6395
 57.4488
 57.872
 6.07721
 11.5183
 8.69878
 96.3274
 5.8794
 6.63637
 6.45512
 40.5009
 34.3798
 93.1668
 47.767
 24.5524
 59.6464
 74.614
 57.6118
 6.61363
 47.6606
 0.637022
 5.96881
 6.00743
 5.91339
 15.3463
 47.1019
 52.2421
 48.2176
 74.9056
 9.7336
 84.914
 24.1627
 28.687
 10.1513
 23.1154
 48.5448
 5.84243
 55.8028
 65.9641
 25.2727
 42.8572
 11.1946
 27.9751
 48.2219
 91.9285
 9.13321
 21.4346
 48.2327
 92.5654
 27.2218
 3.56594
 48.5652
 74.8134
 2.52896
 52.2348
 5.8349
 28.4479
 52.833
 6.09412
 77.1915
 8.97771
 39.2058
 65.6281
 5.87348
 5.79612
 7.1409
 24.7513
 52.4955
 19.3104
 54.4746
 6.63015
 95.2723
 6.01606
 14.1842
 48.7356
 2.84195
 50.179
 6.03281
 95.984
 24.6009
 3.27231
 75.79
 49.2096
 5.92889
 16.332
 68.6839
 24.0155
 18.1959
 28.9514
 49.5383
 48.8453
 52.4415
 5.96672
 64.6539
 46.272
 76.0006
 6.14426
 6.1059
 77.4895
 47.9205
 53.9522
 54.9567
 74.6343
 5.94406
 1.84466
 47.0235
 6.34018
 5.83956
 86.6359
 6.48835
 3.98932
 35.9771
 10.8655
 47.1319
 55.2996
 35.7806
 5.93186
 27.8765
 80.8128
 15.5113
 6.11723
 8.72
 21.1749
 5.82788
 36.881
 48.5626
 6.00994
 31.3324
 61.3891
 6.62099
 50.0001
 65.5526
 6.428
 62.2717
 47.1248
 5.72059
 47.6466
 97.6434
 70.6917
 47.0889
 98.8728
 47.5573
 91.9466
 5.22469
 52.5451
 14.9315
 6.79033
 67.1023
 1.58684
 5.79102
 24.1054
 13.8747
 34.4829
 35.4905
 13.9598
 36.2789
 64.8702
 47.4206
 40.371
 50.3503
 2.10881
 92.4154
 2.8021
 48.8538
 50.6025
 82.0378
 54.3173
 14.3022
 38.6746
 44.2406
 83.2129
 50.4686
 5.83916
 66.2431
 42.9716
 53.4666
 29.3901
 23.4594
 26.9618
 50.5169
 46.3661
 12.6002
 46.9096
 97.9178
 46.0571
 47.1584
 5.92979
 11.2089
 18.2835
 24.4143
 58.4665
 6.70934
 2.19189
 6.19089
 5.75372
 14.1451
 6.56635
 51.5309
 14.8481
 5.98514
 30.8772
 68.2173
 6.01481
 67.0106
 3.01364
 48.552
 5.88223
 2.77576
 41.875
 69.485
 6.04747
 93.2494
 6.27562
 26.3328
 5.97985
 5.80308
 46.1633
 48.2055
 5.97356
 53.4798
 97.2649
 20.7524
 4.45745
 6.45564
 19.9533
 60.0191
 75.28
 46.4839
 46.4824
 46.3315
 31.61
 47.6815
 48.81
 26.8774
 46.9957
 51.3782
 13.8621
 93.9628
 5.79943
 20.6056
 7.4635
 4.2173
 13.8349
 53.6956
 87.371
 58.9099
 1.86637
 46.6093
 11.0196
 6.77008
 18.5721
 28.1515
 6.55073
 48.2421
 13.3833
 5.37891
 47.9253
 48.8122
 5.84357
 53.4038
 37.7997
 5.79669
 49.3613
 46.6435
 37.3041
 11.8255
 21.5896
 50.6512
 14.1899
 57.3408
 69.4365
 51.1055
 16.505
 20.0981
 5.96134
 11.6536
 6.08193
 16.5482
 99.2284
 44.0227
 47.7712
 5.93211
 5.96251
 50.1182
 48.7848
 4.15154
 27.8428
 5.9946
 41.119
 72.7186
 50.1425
 6.53323
 66.8392
 47.6648
 35.4343
 5.92721
 6.42907
 83.9774
 84.169
 70.5242
 34.3786
 51.0619
 93.1032
 48.986
 47.7445
 14.8498
 41.1053
 16.9255
 49.6905
 38.4853
 63.2137
 65.9138
 78.1542
 16.7848
 6.63095
 1.97638
 6.60774
 4.65254
 6.02813
 47.3687
 74.061
 48.8172
 48.7199
 16.1464
 12.5484
 25.0143
 31.1539
 5.83531
 47.6916
 74.6566
 5.91542
 5.83001
 5.96533
 46.2653
 51.2606
 61.0192
 53.9994
 4.62651
 5.80351
 0.493506
 5.85076
 7.90589
 93.9049
 35.2056
 6.1054
 97.7417
 34.2446
 56.1999
 47.1985
 16.1398
 11.1647
 46.1712
 6.05745
 94.7589
 81.8394
 48.4543
 10.6713
 38.2238
 65.8868
 47.9673
 11.8693
 23.157
 10.671
 49.0194
 50.9428
 49.4301
 5.9787
 20.0443
 93.4037
 55.9356
 65.0927
 27.5623
 34.5892
 51.2168
 53.6648
 10.3788
 6.00219
 48.8815
 1.36993
 57.5954
 6.83433
 46.8851
 82.3259
 5.92574
 24.1566
 50.5121
 47.255
 39.4759
 2.07581
 57.3537
 59.772
 49.7618
 4.24838
 46.9972
 92.2079
 48.2855
 6.48451
 64.6757
 99.1085
 57.766
 56.9994
 75.0113
 46.9101
 10.0214
 48.6229
 79.7852
 51.4006
 47.0112
 41.1415
 55.1895
 46.2359
 76.4499
 24.9251
 13.0437
 46.9328
 46.4669
 5.90966
 59.1172
 5.91188
 50.4993
 48.7652
 46.7448
 20.2156
 71.144
 63.3353
 53.9257
 46.2959
 35.8636
 2.79916
 66.3379
 6.28057
 5.9271
 52.9425
 26.9841
 4.53436
 87.0871
 34.9988
 94.7496
 13.4396
 15.5144
 47.5689
 6.56336
 49.1454
 3.66439
 62.2268
 47.4575
 17.2582
 26.3315
 25.6942
 34.843
 15.5726
 19.9755
 46.2193
 12.1153
 80.2215
 6.89537
 48.2415
 21.0765
 47.183
 34.7065
 37.344
 47.0508
 1.71293
 37.1774
 83.6756
 5.88205
 6.61932
 16.8272
 48.9114
 93.2205
 52.3966
 63.6082
 6.15457
 82.3402
 55.2782
 46.1838
 88.2077
 76.5336
 38.4307
 53.0967
 6.0007
 48.571
 58.87
 5.92033
 48.0631
 39.9432
 6.08845
 17.525
 11.6174
 48.8521
 47.373
 9.75503
 46.0717
 68.2004
 48.1336
 23.2412
 47.0776
 83.2797
 20.7113
 48.676
 68.38
 59.7777
 57.2738
 6.76374
 48.8091
 48.9024
 6.11344
 50.0075
 19.2002
 47.7482
 91.302
 50.3923
 15.8347
 14.5412
 90.3322
 61.262
 5.98063
 48.7036
 38.5903
 6.66462
 20.0415
 45.9746
 8.13768
 5.68441
 47.951
 9.2409
 51.3203
 62.5229
 66.8218
 95.1611
 16.4787
 51.182
 64.5478
 48.8738
 23.6396
 43.6815
 14.7507
 6.10178
 5.90262
 2.2466
 52.0434
 35.138
 53.4109
 46.0494
 36.8697
 47.8551
 46.2614
 17.1604
 51.4155
 1.39509
 52.7269
 13.5172
 52.1953
 47.4331
 50.356
 49.6919
 6.03715
 55.8872
 25.862
 3.72876
 5.81273
 18.0846
 5.86471
 53.2517
 37.5804
 5.86889
 56.3589
 13.2549
 8.681
 48.5734
 4.74093
 4.04557
 11.5038
 71.4408
 8.15018
 54.8141
 5.95031
 67.2259
 5.63611
 47.3279
 50.6657
 53.8363
 6.16047
 27.3806
 26.979
 48.3432
 74.5836
 19.5343
 5.76465
 51.0744
 81.3682
 46.3002
 5.91793
 89.2452
 81.809
 7.69107
 16.9597
 49.3042
 58.0736
 77.44
 94.7743
 3.06137
 21.4621
 14.9183
 60.552
 55.6822
 52.6208
 51.8233
 50.3295
 23.8516
 55.3466
 47.5843
 5.94255
 1.40357
 96.0386
 67.9555
 46.6031
 25.4625
 31.2703
 78.888
 8.49495
 48.9246
 81.6414
 79.5652
 36.2761
 59.9841
 6.00086
 33.9631
 18.3038
 77.1881
 49.1082
 5.97484
 95.7939
 8.34797
 68.5257
 61.8328
 49.1843
 4.23256
 53.8479
 5.98917
 91.6897
 6.43077
 15.0783
 82.2796
 7.53239
 28.3324
 42.2172
 6.5575
 86.5077
 6.06386
 47.0188
 6.61645
 13.3325
 5.30889
 5.87801
 47.4754
 7.99025
 71.8223
 27.3817
 46.7085
 40.3404
 79.3401
 46.1884
 6.60336
 51.3717
 38.6928
 6.57507
 4.50193
 5.99587
 99.0312
 92.5629
 28.2097
 13.935
 31.8877
 91.7424
 33.5435
 48.3659
 47.7524
 50.4665
 28.1627
 6.59452
 18.5469
 52.7851
 21.6856
 56.0293
 27.2162
 54.1762
 37.3287
 11.9096
 6.58723
 5.99129
 60.6414
 30.7949
 51.3179
 91.0839
 6.00508
 9.82679
 69.4869
 31.9711
 89.0881
 6.6163
 62.9011
 46.6079
 24.7539
 49.7565
 32.2984
 55.6403
 90.292
 94.5437
 67.7225
 49.6432
 79.6793
 65.8829
 10.0419
 52.2735
 55.9618
 79.2761
 63.2806
 46.9861
 37.7964
 15.8247
 53.1641
 45.7498
 5.97388
 25.4788
 52.0732
 53.6386
 38.0243
 98.1408
 6.10085
 6.37746
 49.2271
 41.1363
 46.8542
 50.7942
 5.51762
 64.2791
 86.3471
 48.3136
 60.2374
 94.8383
 97.5966
 50.3344
 5.06172
 5.9239
 77.655
 72.5554
 6.16904
 29.4714
 46.3334
 11.97
 43.3791
 30.5519
 36.4755
 50.9429
 47.5388
 47.9887
 66.9978
 69.9653
 1.2853
 56.8152
 52.0563
 90.5758
 50.2612
 16.1722
 2.05499
 6.56002
 47.8781
 48.8069
 10.7836
 10.7535
 6.60552
 58.6725
 6.21919
 6.41366
 52.0216
 54.1672
 10.7934
 31.5615
 52.2245
 22.8972
 43.5447
 17.9244
 61.8188
 49.7688
 4.5702
 48.0273
 47.3449
 65.3553
 48.5695
 56.9906
 5.83291
 2.67566
 14.2569
 3.45473
 34.0104
 5.90162
 5.92131
 64.2853
 6.6471
 48.9008
 19.4172
 9.97825
 16.5446
 6.64304
 5.91902
 34.9541
 5.92775
 36.6774
 35.5228
 28.7101
 46.5317
 46.3034
 4.83247
 6.59593
 49.3989
 33.5147
 49.1026
 47.2248
 53.6666
 68.7782
 6.09299
 48.4216
 20.0094
 20.8478
 99.3922
 54.4706
 48.4801
 6.12718
 15.0141
 49.8241
 37.9989
 47.5635
 32.595
 32.1346
 42.8477
 9.58747
 5.85906
 6.1275
 46.9836
 47.5189
 36.2157
 22.9656
 84.33
 5.92475
 55.2423
 19.7654
 51.2049
 48.8414
 71.9776
 64.1737
 5.2656
 49.5437
 51.1517
 6.2025
 56.8946
 20.8425
 46.4118
 22.884
 18.8526
 46.4338
 92.0283
 73.9293
 47.6693
 21.3599
 64.3623
 8.00896
 63.3663
 1.00796
 12.0351
 56.9898
 45.6464
 55.9019
 22.2203
 47.5559
 6.97308
 47.1018
 53.7273
 24.4079
 12.5518
 34.1315
 1.53059
 6.57427
 23.6416
 65.9944
 53.1158
 50.397
 87.8297
 65.1761
 50.3711
 67.2103
 5.95062
 5.78688
 45.4338
 36.77
 6.06158
 2.68717
 53.8507
 27.577
 33.8191
 17.9476
 6.58168
 52.6776
 46.0334
 24.3547
 9.00238
 49.0482
 6.57504
 5.85665
 57.8753
 6.17409
 48.6897
 50.502
 76.6732
 6.46965
 50.6369
 35.7092
 71.2187
 56.9649
 5.93787
 1.45155
 12.9386
 6.50231
 66.7688
 5.916
 48.9155
 46.5077
 54.2467
 15.0498
 5.79447
 30.2918
 11.0311
 10.3116
 15.3472
 26.4456
 51.9235
 22.4245
 5.99604
 5.7588
 26.4566
 19.1773
 48.5266
 48.0536
 65.3421
 54.3682
 15.8934
 6.00499
 98.0297
 26.3136
 11.5096
 6.03599
 92.2465
 51.3693
 47.3112
 46.4789
 1.2874
 10.7426
 57.0686
 48.9306
 3.9161
 18.3635
 89.765
 18.6559
 48.1167
 47.6063
 86.0484
 5.97211
 84.8789
 46.0552
 9.73649
 46.5047
 5.72884
 7.56644
 77.1935
 48.2281
 5.88767
 20.7892
 46.0658
 19.2587
 14.5202
 31.2562
 47.2821
 12.6989
 5.99728
 49.5478
 6.32878
 18.7967
 49.2431
 37.3398
 50.8901
 5.97432
 71.3552
 71.2308
 91.9061
 47.5327
 92.0914
 11.136
 36.4348
 10.4395
 52.7717
 52.6419
 5.65583
 6.7157
 6.028
 88.7975
 0.690183
 54.0555
 50.6582
 56.5547
 19.4065
 13.4204
 62.4665
 73.2274
 61.9581
 43.7319
 6.56071
 50.6426
 5.88667
 31.0664
 41.2746
 6.05621
 46.5585
 97.5047
 60.496
 17.2101
 83.5555
 48.1577
 82.1401
 87.0321
 77.4708
 1.49811
 16.7891
 80.853
 20.8871
 52.5871
 27.9674
 5.83469
 91.8029
 6.12658
 37.2962
 22.3695
 48.8776
 24.7572
 6.43728
 35.4365
 2.36021
 63.5695
 51.1281
 6.19922
 29.7143
 6.47941
 58.7634
 67.3986
 58.4969
 51.6771
 6.63214
 93.8212
 23.3311
 9.01139
 11.069
 6.65726
 27.3574
 73.1931
 53.9192
 48.0058
 16.4604
 94.0594
 13.8087
 44.5725
 32.8697
 5.41959
 93.9184
 47.3949
 89.3709
 5.76842
 85.6319
 53.3542
 84.0017
 61.9296
 57.9168
 8.87161
 85.9143
 50.6066
 50.9668
 17.6425
 16.6023
 47.1505
 83.4477
 66.7823
 98.8584
 59.1905
 5.87497
 47.2951
 22.7026
 46.8555
 50.4154
 66.9756
 48.9065
 11.7432
 6.5782
 13.6775
 77.2615
 51.285
 75.2891
 25.8386
 5.94001
 83.2714
 61.2601
 97.3815
 47.3317
 48.0904
 16.9664
 45.8508
 7.50188
 50.2441
 35.3829
 6.0774
 6.4331
 0.848279
 51.8486
 80.9106
 14.7735
 46.2053
 82.5628
 7.14169
 82.8546
 19.2239
 8.27297
 84.4703
 9.38146
 66.3372
 13.5773
 2.17624
 10.4961
 34.9529
 34.7339
 57.255
 6.09518
 23.1062
 51.8702
 74.3379
 29.8994
 97.5944
 1.81394
 31.4518
 42.3003
 4.84691
 20.4083
 28.7203
 6.65229
 0.632808
 46.1552
 90.4097
 34.9141
 5.97596
 22.7443
 59.2856
 50.8525
 49.4658
 85.4394
 47.4293
 2.58579
 11.6143
 53.1838
 23.4255
 61.2408
 24.422
 56.2589
 48.4789
 5.98676
 6.14782
 0.431052
 50.0808
 92.6293
 4.89557
 48.3557
 33.9682
 33.2926
 22.5298
 46.6889
 5.80397
 5.79449
 8.15278
 46.3134
 48.0749
 5.95416
 88.9736
 48.9513
 65.691
 48.1505
 6.0328
 5.97395
 39.6019
 28.0353
 6.02775
 48.2514
 7.55805
 33.9284
 87.4376
 5.83653
 65.2205
 54.5667
 57.6455
 47.9891
 51.0023
 14.2038
 5.93124
 16.3964
 2.78198
 6.67653
 47.3441
 13.9014
 33.7443
 46.5928
 45.7951
 18.7252
 5.71518
 10.9592
 51.2086
 49.2542
 69.7587
 35.7815
 38.1861
 5.86772
 6.48016
 5.95618
 12.3088
 51.1349
 47.8759
 47.6844
 0.47314
 59.7358
 69.8774
 55.7169
 12.7879
 22.5507
 6.0723
 31.8099
 11.2652
 51.7018
 66.5639
 6.08639
 48.7744
 42.0502
 91.9449
 6.03427
 5.95223
 92.2294
 90.8864
 59.2043
 50.3419
 16.8662
 42.8853
 46.8261
 72.8785
 30.1655
 2.78865
 58.1469
 47.3265
 5.5899
 7.96647
 94.2459
 6.06853
 5.79756
 15.1536
 58.8978
 99.706
 1.06669
 13.1594
 72.077
 16.3707
 42.8847
 5.94183
 52.0701
 84.9702
 12.0257
 6.60973
 87.4809
 47.3401
 39.6836
 48.1829
 25.5282
 46.5082
 81.3076
 10.3044
 10.8531
 47.3471
 6.49687
 6.55263
 53.7809
 51.2581
 48.6074
 32.3937
 5.57861
 64.3612
 37.0721
 5.95564
 47.3232
 48.1646
 48.3095
 24.4849
 6.43313
 78.5881
 55.4588
 66.2034
 3.20438
 32.1592
 75.6935
 40.5485
 36.3436
 5.8651
 44.6056
 6.11239
 6.53295
 16.1372
 55.6162
 59.5514
 5.98001
 6.33841
 27.2637
 48.9065
 5.88482
 58.5222
 27.8951
 49.5325
 34.6307
 91.4357
 50.3512
 48.2834
 24.8496
 4.27266
 82.7273
 19.5016
 40.6998
 50.2983
 50.6344
 8.08132
 51.6228
 41.206
 39.6381
 13.4087
 65.8146
 68.6042
 5.98819
 40.5101
 8.34942
 6.62955
 60.7655
 71.7222
 16.802
 72.3202
 70.7989
 5.91387
 32.107
 47.4411
 77.8977
 6.3502
 5.92624
 92.0144
 78.3525
 55.2586
 17.6376
 98.5089
 5.85551
 8.8869
 23.5008
 52.003
 5.90333
 33.0356
 46.4603
 5.47205
 22.3344
 46.6909
 18.4392
 5.7836
 62.6941
 51.5775
 52.0356
 52.6922
 5.93046
 34.9904
 28.8961
 93.9862
 1.70444
 78.3875
 6.03798
 50.434
 52.4124
 5.86737
 50.0318
 49.9108
 36.305
 15.4536
 3.2745
 31.6357
 35.8583
 16.5767
 47.0614
 33.4244
 6.55589
 6.56656
 67.6296
 53.5072
 89.2816
 24.0454
 47.1064
 94.1302
 6.02043
 83.6719
 5.78259
 86.3369
 94.4521
 79.6245
 5.92053
 9.94422
 37.7936
 69.0139
 74.6953
 58.1382
 6.0723
 78.6522
 33.6218
 0.458552
 7.71017
 19.8762
 21.8985
 5.93711
 35.4328
 69.7747
 49.0505
 6.52999
 55.7868
 48.6332
 6.66034
 73.5674
 16.0037
 14.0043
 47.7716
 22.6164
 48.1235
 59.4408
 94.2577
 7.59387
 14.2677
 6.6064
 5.97335
 50.5683
 5.96875
 5.92615
 15.7601
 39.1811
 48.1012
 8.9032
 5.88273
 87.6175
 49.9831
 5.95835
 5.99104
 86.0311
 4.70916
 42.1396
 5.88729
 48.7566
 26.991
 1.02079
 46.712
 64.9588
 45.3352
 14.0615
 6.4606
 66.6238
 51.5955
 13.904
 55.6996
 47.7724
 75.8392
 22.0248
 70.5242
 83.3854
 11.5909
 37.2018
 8.41098
 47.2671
 19.6037
 80.7904
 5.85701
 80.8598
 61.606
 85.2243
 13.5045
 60.5285
 17.6646
 35.4018
 13.2773
 2.05596
 81.1508
 16.7216
 32.4279
 13.0456
 46.2005
 7.79752
 14.0625
 74.9303
 52.4522
 52.3239
 42.5578
 31.4546
 10.6102
 89.2538
 49.5216
 66.7448
 46.9487
 59.2246
 15.0855
 7.24183
 60.7548
 69.4116
 50.5887
 5.98903
 66.5103
 47.8631
 37.3348
 63.5733
 10.1905
 6.01665
 6.0526
 20.574
 6.04434
 54.5121
 71.8747
 28.5641
 50.5091
 52.4394
 46.2015
 49.1437
 10.2041
 47.8
 62.8136
 14.1888
 47.5347
 5.95555
 6.09685
 5.96621
 48.5387
 93.1408
 25.93
 5.86494
 21.1148
 49.8945
 84.234
 77.3224
 6.56126
 47.4584
 20.5352
 6.00564
 5.96792
 95.159
 53.8921
 5.81183
 53.6215
 5.94389
 6.04827
 86.3007
 63.6516
 76.5584
 20.7059
 54.2837
 30.2405
 55.1119
 6.52935
 55.4464
 10.357
 47.6289
 62.6385
 50.7189
 52.7978
 6.6674
 61.398
 47.1124
 29.3311
 50.4756
 9.47957
 62.9754
 50.8982
 49.2921
 50.2601
 9.75842
 99.2775
 48.0318
 44.3529
 5.89507
 66.4881
 94.8351
 47.6413
 89.1629
 22.582
 4.71374
 55.3429
 6.01084
 5.97626
 12.3771
 84.9919
 44.7736
 19.2908
 52.1734
 8.09998
 45.7888
 9.0321
 86.6285
 6.56561
 12.5821
 25.6264
 35.0607
 39.5664
 25.2623
 5.80794
 52.9884
 79.1558
 18.4793
 47.5208
 26.2457
 5.98761
 43.2823
 22.6015
 18.8726
 45.8014
 92.4176
 47.4228
 39.7012
 62.7818
 48.3758
 32.059
 48.5764
 5.9227
 6.2531
 53.7241
 27.1041
 13.2469
 96.996
 88.4613
 5.83481
 42.1363
 36.6951
 97.171
 74.0253
 78.5728
 97.725
 53.9785
 42.9408
 37.3292
 47.9104
 74.4799
 6.0725
 57.7359
 3.42495
 6.17062
 18.2665
 44.4293
 19.2734
 97.134
 48.539
 22.7953
 2.88174
 5.95741
 21.5243
 17.054
 56.3151
 68.2048
 87.4312
 16.8801
 40.977
 6.75649
 3.24115
 46.174
 6.66482
 6.05698
 55.5326
 67.7655
 45.94
 53.2831
 6.00118
 32.8016
 64.7632
 50.5408
 34.1006
 2.37352
 51.0365
 35.0309
 49.5172
 91.3375
 96.9164
 54.5167
 4.83264
 65.4279
 13.1882
 6.63244
 21.0803
 54.0123
 33.8481
 45.5629
 5.8762
 44.6399
 11.0316
 2.47277
 52.6165
 39.2603
 50.997
 46.5074
 7.86319
 6.74598
 46.6414
 35.5666
 55.9582
 22.9245
 3.24112
 22.1432
 6.622
 9.84309
 49.1643
 5.93124
 28.2447
 23.8156
 6.89414
 51.6224
 70.9752
 75.1502
 5.0793
 49.0815
 5.85315
 60.0559
 12.7256
 6.02443
 48.6227
 49.1988
 15.7448
 24.0304
 56.0152
 5.99752
 28.1591
 52.7051
 67.1694
 55.0387
 13.1185
 5.99701
 8.25279
 52.5061
 47.8535
 46.8203
 53.3372
 37.6479
 44.7035
 63.7982
 52.4396
 10.2876
 26.1258
 18.2489
 60.2162
 17.3177
 71.8006
 16.9239
 6.12047
 65.0084
 64.4514
 21.5042
 45.1842
 33.2077
 47.5112
 84.7446
 49.1208
 50.8988
 6.18017
 11.8977
 25.1713
 75.8923
 59.8246
 49.4213
 23.8739
 83.3473
 7.59888
 42.6683
 65.0087
 50.8371
 76.6666
 3.68292
 39.83
 67.6523
 3.9689
 92.6158
 39.3691
 36.3829
 6.57352
 93.5841
 27.3385
 12.4229
 6.56744
 42.852
 46.4816
 46.3881
 23.1103
 48.3262
 35.0956
 6.52206
 49.0238
 47.855
 62.7164
 5.9541
 53.0235
 52.1124
 5.99882
 30.2629
 46.6875
 3.57849
 80.3427
 15.299
 46.1293
 40.2131
 6.07607
 15.6142
 1.89555
 6.66858
 72.3506
 2.98054
 44.1221
 34.1387
 58.7959
 3.167
 6.07055
 37.2497
 57.2649
 26.6048
 37.9009
 2.78922
 8.57504
 37.2661
 31.1305
 17.8925
 87.2403
 27.201
 50.3673
 79.3078
 81.75
 44.3353
 5.82249
 6.10649
 70.2648
 12.1374
 51.0443
 38.9249
 57.3862
 47.2341
 54.0039
 34.0064
 46.6473
 5.40271
 58.5917
 40.0286
 65.6986
 95.6187
 88.1531
 60.056
 37.9479
 45.4607
 56.8274
 5.87409
 5.96497
 88.1428
 5.76328
 15.6787
 5.96446
 52.5728
 15.3649
 87.9473
 12.3897
 54.4159
 23.2006
 7.35787
 15.7961
 35.2823
 45.89
 83.443
 6.08941
 87.0723
 67.6539
 32.2513
 34.9305
 98.0742
 3.68796
 15.2628
 6.21727
 22.4895
 54.8981
 22.4654
 86.817
 88.5577
 0.564194
 54.0373
 22.4936
 42.027
 53.1059
 6.00942
 60.6284
 24.7754
 87.0567
 48.9398
 5.97091
 5.87465
 12.1051
 47.4398
 50.679
 96.9279
 88.1632
 54.3238
 49.1572
 19.7771
 52.938
 24.3309
 72.13
 80.5067
 6.52777
 46.6461
 88.4426
 72.8618
 6.53123
 16.4456
 30.4579
 33.3398
 46.2427
 2.65013
 47.1081
 6.51592
 6.52994
 23.047
 50.1714
 45.6185
 47.3418
 58.58
 48.4162
 80.7326
 6.60982
 83.6725
 53.5816
 40.7787
 91.0014
 84.4341
 63.8112
 64.6046
 7.29266
 29.615
 26.9062
 79.6981
 62.0947
 4.60468
 49.7976
 6.47554
 2.70734
 27.4566
 70.4273
 10.394
 53.2885
 51.2671
 5.8806
 43.595
 38.643
 50.0903
 46.6547
 2.46353
 17.0945
 6.49319
 96.9043
 47.904
 49.605
 27.0529
 49.1245
 64.6918
 46.8671
 5.95146
 40.8736
 5.87474
 76.2845
 28.2266
 62.0671
 56.433
 72.8004
 98.2956
 46.5019
 2.11407
 53.4914
 81.5709
 24.9543
 50.5075
 27.7125
 74.537
 50.0066
 54.0889
 18.4147
 29.3456
 5.99262
 75.08
 54.6952
 78.777
 27.3522
 27.0372
 52.7967
 6.07025
 3.49226
 50.1533
 6.36929
 47.08
 39.103
 46.7679
 88.2076
 48.3374
 96.4815
 39.7584
 46.8009
 32.1899
 29.8467
 49.0455
 6.05399
 5.72223
 72.6815
 6.00853
 50.7326
 80.6399
 73.2211
 47.5554
 30.5036
 8.08897
 36.5894
 70.7736
 6.39117
 5.98904
 51.6185
 54.2032
 38.6463
 4.77129
 24.2175
 2.18872
 5.93418
 90.6
 50.9164
 5.83848
 6.16395
 53.986
 6.07023
 46.1016
 25.5375
 92.1521
 6.05899
 0.648686
 6.17468
 78.1909
 12.7583
 69.1658
 90.7981
 0.60559
 43.8998
 6.02958
 32.0267
 78.5144
 94.2521
 81.6775
 0.628168
 47.6855
 6.61305
 56.8201
 6.01403


==> anc/Lise_eff_AR_Ca.dat <==
# Cut-survival probability for calcium-recoil events
# within the acceptance region for dark-matter searches
# Energy [keV] | Cut-survival probability
 0	0
 0.0040004	0
 0.0080008	0
 0.0120012	0
 0.0160016	0
 0.020002	0
 0.0240024	0
 0.0280028	0
 0.0320032	0
 0.0360036	0
 0.040004	0
 0.0440044	0
 0.0480048	0
 0.0520052	0
 0.0560056	0
 0.060006	0
 0.0640064	0
 0.0680068	0
 0.0720072	0
 0.0760076	0
 0.080008	0
 0.0840084	0
 0.0880088	0
 0.0920092	0
 0.0960096	0
 0.10001	0
 0.10401	0
 0.108011	0
 0.112011	0
 0.116012	0
 0.120012	0
 0.124012	0
 0.128013	0
 0.132013	0
 0.136014	0
 0.140014	0
 0.144014	0
 0.148015	0
 0.152015	0
 0.156016	0
 0.160016	0
 0.164016	0
 0.168017	0
 0.172017	0
 0.176018	0
 0.180018	0
 0.184018	0
 0.188019	0
 0.192019	0
 0.19602	0
 0.20002	0
 0.20402	0
 0.208021	0
 0.212021	0
 0.216022	0
 0.220022	0
 0.224022	0
 0.228023	0
 0.232023	0
 0.236024	0
 0.240024	0
 0.244024	0
 0.248025	0
 0.252025	0
 0.256026	0
 0.260026	0
 0.264026	0
 0.268027	0
 0.272027	0
 0.276028	0
 0.280028	0
 0.284028	0
 0.288029	0
 0.292029	0
 0.29603	0
 0.30003	0
 0.30403	0
 0.308031	0.0641742
 0.312031	0.0661059
 0.316032	0.0680378
 0.320032	0.0699699
 0.324032	0.0719022
 0.328033	0.0738346
 0.332033	0.0757673
 0.336034	0.0777001
 0.340034	0.0796332
 0.344034	0.0815664
 0.348035	0.0834999
 0.352035	0.0855423
 0.356036	0.0876899
 0.360036	0.0898378
 0.364036	0.0919859
 0.368037	0.0941342
 0.372037	0.0962827
 0.376038	0.0984314
 0.380038	0.10058
 0.384038	0.10273
 0.388039	0.104879
 0.392039	0.107029
 0.39604	0.109178
 0.40004	0.111327
 0.40404	0.113328
 0.408041	0.11533
 0.412041	0.117332
 0.416042	0.119334
 0.420042	0.121336
 0.424042	0.123339
 0.428043	0.125342
 0.432043	0.127345
 0.436044	0.129348
 0.440044	0.131351
 0.444044	0.133355
 0.448045	0.135358
 0.452045	0.13731
 0.456046	0.139211
 0.460046	0.141113
 0.464046	0.143014
 0.468047	0.144916
 0.472047	0.146819
 0.476048	0.148721
 0.480048	0.150623
 0.484048	0.152526
 0.488049	0.154429
 0.492049	0.156332
 0.49605	0.158235
 0.50005	0.160138
 0.50405	0.162016
 0.508051	0.163893
 0.512051	0.165771
 0.516052	0.167649
 0.520052	0.169527
 0.524052	0.171405
 0.528053	0.173284
 0.532053	0.175162
 0.536054	0.177041
 0.540054	0.17892
 0.544054	0.180799
 0.548055	0.182679
 0.552055	0.184415
 0.556056	0.186018
 0.560056	0.18762
 0.564056	0.189222
 0.568057	0.190825
 0.572057	0.192427
 0.576058	0.19403
 0.580058	0.195633
 0.584058	0.197236
 0.588059	0.198839
 0.592059	0.200443
 0.59606	0.202046
 0.60006	0.203647
 0.60406	0.205041
 0.608061	0.206435
 0.612061	0.20783
 0.616062	0.209224
 0.620062	0.210619
 0.624062	0.212013
 0.628063	0.213408
 0.632063	0.214803
 0.636064	0.216198
 0.640064	0.217593
 0.644064	0.218989
 0.648065	0.220384
 0.652065	0.221673
 0.656066	0.222861
 0.660066	0.224049
 0.664066	0.225238
 0.668067	0.226427
 0.672067	0.227615
 0.676068	0.228804
 0.680068	0.229993
 0.684068	0.231182
 0.688069	0.232371
 0.692069	0.233561
 0.69607	0.23475
 0.70007	0.235937
 0.70407	0.236977
 0.708071	0.238017
 0.712071	0.239057
 0.716072	0.240097
 0.720072	0.241137
 0.724072	0.242178
 0.728073	0.243218
 0.732073	0.244259
 0.736074	0.2453
 0.740074	0.246341
 0.744074	0.247381
 0.748075	0.248422
 0.752075	0.249436
 0.756076	0.250425
 0.760076	0.251414
 0.764076	0.252403
 0.768077	0.253393
 0.772077	0.254382
 0.776078	0.255371
 0.780078	0.256361
 0.784078	0.25735
 0.788079	0.25834
 0.792079	0.25933
 0.79608	0.26032
 0.80008	0.261306
 0.80408	0.262146
 0.808081	0.262986
 0.812081	0.263825
 0.816082	0.264665
 0.820082	0.265505
 0.824082	0.266345
 0.828083	0.267185
 0.832083	0.268025
 0.836084	0.268866
 0.840084	0.269706
 0.844084	0.270546
 0.848085	0.271387
 0.852085	0.272139
 0.856086	0.272809
 0.860086	0.273479
 0.864086	0.27415
 0.868087	0.27482
 0.872087	0.275491
 0.876088	0.276161
 0.880088	0.276832
 0.884088	0.277502
 0.888089	0.278173
 0.892089	0.278844
 0.89609	0.279515
 0.90009	0.280186
 0.90409	0.280872
 0.908091	0.281558
 0.912091	0.282244
 0.916092	0.28293
 0.920092	0.283616
 0.924092	0.284302
 0.928093	0.284988
 0.932093	0.285674
 0.936094	0.286361
 0.940094	0.287047
 0.944094	0.287733
 0.948095	0.28842
 0.952095	0.289043
 0.956096	0.289608
 0.960096	0.290173
 0.964096	0.290738
 0.968097	0.291303
 0.972097	0.291868
 0.976098	0.292433
 0.980098	0.292998
 0.984098	0.293564
 0.988099	0.294129
 0.992099	0.294694
 0.9961	0.29526
 1.0001	0.295823
 1.0041	0.296305
 1.0081	0.296786
 1.0121	0.297267
 1.0161	0.297748
 1.0201	0.29823
 1.0241	0.298711
 1.0281	0.299193
 1.0321	0.299674
 1.0361	0.300156
 1.0401	0.300638
 1.0441	0.301119
 1.0481	0.301601
 1.05211	0.302083
 1.05611	0.302565
 1.06011	0.303047
 1.06411	0.303528
 1.06811	0.30401
 1.07211	0.304492
 1.07611	0.304975
 1.08011	0.305457
 1.08411	0.305939
 1.08811	0.306421
 1.09211	0.306903
 1.09611	0.307385
 1.10011	0.307865
 1.10411	0.308259
 1.10811	0.308653
 1.11211	0.309046
 1.11611	0.30944
 1.12011	0.309834
 1.12411	0.310228
 1.12811	0.310621
 1.13211	0.311015
 1.13611	0.311409
 1.14011	0.311803
 1.14411	0.312197
 1.14811	0.312591
 1.15212	0.312985
 1.15612	0.313379
 1.16012	0.313773
 1.16412	0.314167
 1.16812	0.314562
 1.17212	0.314956
 1.17612	0.31535
 1.18012	0.315744
 1.18412	0.316139
 1.18812	0.316533
 1.19212	0.316928
 1.19612	0.317322
 1.20012	0.317712
 1.20412	0.31795
 1.20812	0.318189
 1.21212	0.318427
 1.21612	0.318666
 1.22012	0.318904
 1.22412	0.319143
 1.22812	0.319381
 1.23212	0.31962
 1.23612	0.319859
 1.24012	0.320097
 1.24412	0.320336
 1.24812	0.320575
 1.25213	0.320813
 1.25613	0.321052
 1.26013	0.321291
 1.26413	0.32153
 1.26813	0.321768
 1.27213	0.322007
 1.27613	0.322246
 1.28013	0.322485
 1.28413	0.322724
 1.28813	0.322963
 1.29213	0.323202
 1.29613	0.323441
 1.30013	0.32368
 1.30413	0.323919
 1.30813	0.324158
 1.31213	0.324397
 1.31613	0.324636
 1.32013	0.324875
 1.32413	0.325114
 1.32813	0.325353
 1.33213	0.325592
 1.33613	0.325831
 1.34013	0.326071
 1.34413	0.32631
 1.34813	0.326549
 1.35214	0.326788
 1.35614	0.327028
 1.36014	0.327267
 1.36414	0.327506
 1.36814	0.327746
 1.37214	0.327985
 1.37614	0.328224
 1.38014	0.328464
 1.38414	0.328703
 1.38814	0.328943
 1.39214	0.329182
 1.39614	0.329422
 1.40014	0.329659
 1.40414	0.329849
 1.40814	0.330039
 1.41214	0.330228
 1.41614	0.330418
 1.42014	0.330608
 1.42414	0.330797
 1.42814	0.330987
 1.43214	0.331177
 1.43614	0.331366
 1.44014	0.331556
 1.44414	0.331746
 1.44814	0.331936
 1.45215	0.332126
 1.45615	0.332315
 1.46015	0.332505
 1.46415	0.332695
 1.46815	0.332885
 1.47215	0.333075
 1.47615	0.333265
 1.48015	0.333455
 1.48415	0.333645
 1.48815	0.333835
 1.49215	0.334025
 1.49615	0.334215
 1.50015	0.334405
 1.50415	0.334595
 1.50815	0.334785
 1.51215	0.334975
 1.51615	0.335165
 1.52015	0.335355
 1.52415	0.335545
 1.52815	0.335735
 1.53215	0.335925
 1.53615	0.336115
 1.54015	0.336306
 1.54415	0.336496
 1.54815	0.336686
 1.55216	0.336876
 1.55616	0.337067
 1.56016	0.337257
 1.56416	0.337447
 1.56816	0.337637
 1.57216	0.337828
 1.57616	0.338018
 1.58016	0.338208
 1.58416	0.338399
 1.58816	0.338589
 1.59216	0.338779
 1.59616	0.33897
 1.60016	0.339157
 1.60416	0.339263
 1.60816	0.33937
 1.61216	0.339477
 1.61616	0.339583
 1.62016	0.33969
 1.62416	0.339796
 1.62816	0.339903
 1.63216	0.340009
 1.63616	0.340116
 1.64016	0.340222
 1.64416	0.340329
 1.64816	0.340436
 1.65217	0.340542
 1.65617	0.340649
 1.66017	0.340755
 1.66417	0.340862
 1.66817	0.340969
 1.67217	0.341075
 1.67617	0.341182
 1.68017	0.341289
 1.68417	0.341395
 1.68817	0.341502
 1.69217	0.341609
 1.69617	0.341715
 1.70017	0.341822
 1.70417	0.341929
 1.70817	0.342036
 1.71217	0.342142
 1.71617	0.342249
 1.72017	0.342356
 1.72417	0.342463
 1.72817	0.342569
 1.73217	0.342676
 1.73617	0.342783
 1.74017	0.34289
 1.74417	0.342997
 1.74817	0.343103
 1.75218	0.34321
 1.75618	0.343317
 1.76018	0.343424
 1.76418	0.343531
 1.76818	0.343638
 1.77218	0.343744
 1.77618	0.343851
 1.78018	0.343958
 1.78418	0.344065
 1.78818	0.344172
 1.79218	0.344279
 1.79618	0.344386
 1.80018	0.344492
 1.80418	0.344575
 1.80818	0.344659
 1.81218	0.344743
 1.81618	0.344827
 1.82018	0.344911
 1.82418	0.344994
 1.82818	0.345078
 1.83218	0.345162
 1.83618	0.345246
 1.84018	0.34533
 1.84418	0.345413
 1.84818	0.345497
 1.85219	0.345581
 1.85619	0.345665
 1.86019	0.345749
 1.86419	0.345833
 1.86819	0.345917
 1.87219	0.346001
 1.87619	0.346084
 1.88019	0.346168
 1.88419	0.346252
 1.88819	0.346336
 1.89219	0.34642
 1.89619	0.346504
 1.90019	0.346588
 1.90419	0.346672
 1.90819	0.346756
 1.91219	0.34684
 1.91619	0.346924
 1.92019	0.347008
 1.92419	0.347091
 1.92819	0.347175
 1.93219	0.347259
 1.93619	0.347343
 1.94019	0.347427
 1.94419	0.347511
 1.94819	0.347595
 1.9522	0.347679
 1.9562	0.347763
 1.9602	0.347847
 1.9642	0.347931
 1.9682	0.348015
 1.9722	0.348099
 1.9762	0.348184
 1.9802	0.348268
 1.9842	0.348352
 1.9882	0.348436
 1.9922	0.34852
 1.9962	0.348604
 2.0002	0.348687
 2.0042	0.348747
 2.0082	0.348807
 2.0122	0.348867
 2.0162	0.348927
 2.0202	0.348987
 2.0242	0.349047
 2.0282	0.349107
 2.0322	0.349168
 2.0362	0.349228
 2.0402	0.349288
 2.0442	0.349348
 2.0482	0.349408
 2.05221	0.349468
 2.05621	0.349528
 2.06021	0.349589
 2.06421	0.349649
 2.06821	0.349709
 2.07221	0.349769
 2.07621	0.349829
 2.08021	0.349889
 2.08421	0.349949
 2.08821	0.35001
 2.09221	0.35007
 2.09621	0.35013
 2.10021	0.35019
 2.10421	0.35025
 2.10821	0.350311
 2.11221	0.350371
 2.11621	0.350431
 2.12021	0.350491
 2.12421	0.350551
 2.12821	0.350612
 2.13221	0.350672
 2.13621	0.350732
 2.14021	0.350792
 2.14421	0.350853
 2.14821	0.350913
 2.15222	0.350973
 2.15622	0.351033
 2.16022	0.351093
 2.16422	0.351154
 2.16822	0.351214
 2.17222	0.351274
 2.17622	0.351334
 2.18022	0.351395
 2.18422	0.351455
 2.18822	0.351515
 2.19222	0.351576
 2.19622	0.351636
 2.20022	0.351695
 2.20422	0.351729
 2.20822	0.351763
 2.21222	0.351797
 2.21622	0.351831
 2.22022	0.351866
 2.22422	0.3519
 2.22822	0.351934
 2.23222	0.351968
 2.23622	0.352002
 2.24022	0.352036
 2.24422	0.352071
 2.24822	0.352105
 2.25223	0.352139
 2.25623	0.352173
 2.26023	0.352207
 2.26423	0.352242
 2.26823	0.352276
 2.27223	0.35231
 2.27623	0.352344
 2.28023	0.352378
 2.28423	0.352413
 2.28823	0.352447
 2.29223	0.352481
 2.29623	0.352515
 2.30023	0.352549
 2.30423	0.352584
 2.30823	0.352618
 2.31223	0.352652
 2.31623	0.352686
 2.32023	0.35272
 2.32423	0.352755
 2.32823	0.352789
 2.33223	0.352823
 2.33623	0.352857
 2.34023	0.352891
 2.34423	0.352926
 2.34823	0.35296
 2.35224	0.352994
 2.35624	0.353028
 2.36024	0.353063
 2.36424	0.353097
 2.36824	0.353131
 2.37224	0.353165
 2.37624	0.353199
 2.38024	0.353234
 2.38424	0.353268
 2.38824	0.353302
 2.39224	0.353336
 2.39624	0.353371
 2.40024	0.353405
 2.40424	0.353449
 2.40824	0.353492
 2.41224	0.353535
 2.41624	0.353579
 2.42024	0.353622
 2.42424	0.353665
 2.42824	0.353709
 2.43224	0.353752
 2.43624	0.353795
 2.44024	0.353839
 2.44424	0.353882
 2.44824	0.353925
 2.45225	0.353969
 2.45625	0.354012
 2.46025	0.354055
 2.46425	0.354099
 2.46825	0.354142
 2.47225	0.354185
 2.47625	0.354229
 2.48025	0.354272
 2.48425	0.354315
 2.48825	0.354359
 2.49225	0.354402
 2.49625	0.354445
 2.50025	0.354489
 2.50425	0.354532
 2.50825	0.354576
 2.51225	0.354619
 2.51625	0.354662
 2.52025	0.354706
 2.52425	0.354749
 2.52825	0.354792
 2.53225	0.354836
 2.53625	0.354879
 2.54025	0.354923
 2.54425	0.354966
 2.54825	0.355009
 2.55226	0.355053
 2.55626	0.355096
 2.56026	0.355139
 2.56426	0.355183
 2.56826	0.355226
 2.57226	0.35527
 2.57626	0.355313
 2.58026	0.355357
 2.58426	0.3554
 2.58826	0.355443
 2.59226	0.355487
 2.59626	0.35553
 2.60026	0.355572
 2.60426	0.355596
 2.60826	0.355619
 2.61226	0.355643
 2.61626	0.355666
 2.62026	0.355689
 2.62426	0.355713
 2.62826	0.355736
 2.63226	0.35576
 2.63626	0.355783
 2.64026	0.355806
 2.64426	0.35583
 2.64826	0.355853
 2.65227	0.355877
 2.65627	0.3559
 2.66027	0.355923
 2.66427	0.355947
 2.66827	0.35597
 2.67227	0.355994
 2.67627	0.356017
 2.68027	0.356041
 2.68427	0.356064
 2.68827	0.356087
 2.69227	0.356111
 2.69627	0.356134
 2.70027	0.356158
 2.70427	0.356181
 2.70827	0.356205
 2.71227	0.356228
 2.71627	0.356251
 2.72027	0.356275
 2.72427	0.356298
 2.72827	0.356322
 2.73227	0.356345
 2.73627	0.356368
 2.74027	0.356392
 2.74427	0.356415
 2.74827	0.356439
 2.75228	0.356462
 2.75628	0.356486
 2.76028	0.356509
 2.76428	0.356532
 2.76828	0.356556
 2.77228	0.356579
 2.77628	0.356603
 2.78028	0.356626
 2.78428	0.35665
 2.78828	0.356673
 2.79228	0.356696
 2.79628	0.35672
 2.80028	0.356743
 2.80428	0.35676
 2.80828	0.356777
 2.81228	0.356795
 2.81628	0.356812
 2.82028	0.356829
 2.82428	0.356847
 2.82828	0.356864
 2.83228	0.356881
 2.83628	0.356899
 2.84028	0.356916
 2.84428	0.356933
 2.84828	0.35695
 2.85229	0.356968
 2.85629	0.356985
 2.86029	0.357002
 2.86429	0.35702
 2.86829	0.357037
 2.87229	0.357054
 2.87629	0.357072
 2.88029	0.357089
 2.88429	0.357106
 2.88829	0.357123
 2.89229	0.357141
 2.89629	0.357158
 2.90029	0.357175
 2.90429	0.357193
 2.90829	0.35721
 2.91229	0.357227
 2.91629	0.357245
 2.92029	0.357262
 2.92429	0.357279
 2.92829	0.357296
 2.93229	0.357314
 2.93629	0.357331
 2.94029	0.357348
 2.94429	0.357366
 2.94829	0.357383
 2.9523	0.3574
 2.9563	0.357417
 2.9603	0.357435
 2.9643	0.357452
 2.9683	0.357469
 2.9723	0.357487
 2.9763	0.357504
 2.9803	0.357521
 2.9843	0.357539
 2.9883	0.357556
 2.9923	0.357573
 2.9963	0.35759
 3.0003	0.357608
 3.0043	0.357632
 3.0083	0.357655
 3.0123	0.357679
 3.0163	0.357703
 3.0203	0.357726
 3.0243	0.35775
 3.0283	0.357774
 3.0323	0.357797
 3.0363	0.357821
 3.0403	0.357845
 3.0443	0.357868
 3.0483	0.357892
 3.05231	0.357915
 3.05631	0.357939
 3.06031	0.357963
 3.06431	0.357986
 3.06831	0.35801
 3.07231	0.358034
 3.07631	0.358057
 3.08031	0.358081
 3.08431	0.358105
 3.08831	0.358128
 3.09231	0.358152
 3.09631	0.358175
 3.10031	0.358199
 3.10431	0.358223
 3.10831	0.358246
 3.11231	0.35827
 3.11631	0.358294
 3.12031	0.358317
 3.12431	0.358341
 3.12831	0.358365
 3.13231	0.358388
 3.13631	0.358412
 3.14031	0.358436
 3.14431	0.358459
 3.14831	0.358483
 3.15232	0.358506
 3.15632	0.35853
 3.16032	0.358554
 3.16432	0.358577
 3.16832	0.358601
 3.17232	0.358625
 3.17632	0.358648
 3.18032	0.358672
 3.18432	0.358696
 3.18832	0.358719
 3.19232	0.358743
 3.19632	0.358767
 3.20032	0.35879
 3.20432	0.358814
 3.20832	0.358838
 3.21232	0.358861
 3.21632	0.358885
 3.22032	0.358908
 3.22432	0.358932
 3.22832	0.358956
 3.23232	0.358979
 3.23632	0.359003
 3.24032	0.359027
 3.24432	0.35905
 3.24832	0.359074
 3.25233	0.359098
 3.25633	0.359121
 3.26033	0.359145
 3.26433	0.359169
 3.26833	0.359192
 3.27233	0.359216
 3.27633	0.35924
 3.28033	0.359263
 3.28433	0.359287
 3.28833	0.359311
 3.29233	0.359334
 3.29633	0.359358
 3.30033	0.359382
 3.30433	0.359405
 3.30833	0.359429
 3.31233	0.359452
 3.31633	0.359476
 3.32033	0.3595
 3.32433	0.359523
 3.32833	0.359547
 3.33233	0.359571
 3.33633	0.359594
 3.34033	0.359618
 3.34433	0.359642
 3.34833	0.359665
 3.35234	0.359689
 3.35634	0.359713
 3.36034	0.359736
 3.36434	0.35976
 3.36834	0.359784
 3.37234	0.359807
 3.37634	0.359831
 3.38034	0.359855
 3.38434	0.359878
 3.38834	0.359902
 3.39234	0.359926
 3.39634	0.359949
 3.40034	0.359973
 3.40434	0.359997
 3.40834	0.36002
 3.41234	0.360044
 3.41634	0.360068
 3.42034	0.360091
 3.42434	0.360115
 3.42834	0.360139
 3.43234	0.360162
 3.43634	0.360186
 3.44034	0.36021
 3.44434	0.360233
 3.44834	0.360257
 3.45235	0.360281
 3.45635	0.360304
 3.46035	0.360328
 3.46435	0.360352
 3.46835	0.360375
 3.47235	0.360399
 3.47635	0.360423
 3.48035	0.360446
 3.48435	0.36047
 3.48835	0.360494
 3.49235	0.360517
 3.49635	0.360541
 3.50035	0.360564
 3.50435	0.360583
 3.50835	0.360602
 3.51235	0.360621
 3.51635	0.36064
 3.52035	0.360659
 3.52435	0.360678
 3.52835	0.360697
 3.53235	0.360716
 3.53635	0.360735
 3.54035	0.360754
 3.54435	0.360773
 3.54835	0.360792
 3.55236	0.360811
 3.55636	0.36083
 3.56036	0.360849
 3.56436	0.360868
 3.56836	0.360887
 3.57236	0.360906
 3.57636	0.360925
 3.58036	0.360944
 3.58436	0.360963
 3.58836	0.360982
 3.59236	0.361001
 3.59636	0.36102
 3.60036	0.361039
 3.60436	0.361058
 3.60836	0.361077
 3.61236	0.361096
 3.61636	0.361115
 3.62036	0.361134
 3.62436	0.361153
 3.62836	0.361172
 3.63236	0.361191
 3.63636	0.36121
 3.64036	0.361229
 3.64436	0.361248
 3.64836	0.361267
 3.65237	0.361286
 3.65637	0.361305
 3.66037	0.361324
 3.66437	0.361343
 3.66837	0.361362
 3.67237	0.361381
 3.67637	0.3614
 3.68037	0.361419
 3.68437	0.361438
 3.68837	0.361457
 3.69237	0.361476
 3.69637	0.361495
 3.70037	0.361514
 3.70437	0.361533
 3.70837	0.361552
 3.71237	0.361571
 3.71637	0.36159
 3.72037	0.361609
 3.72437	0.361628
 3.72837	0.361647
 3.73237	0.361666
 3.73637	0.361685
 3.74037	0.361704
 3.74437	0.361723
 3.74837	0.361742
 3.75238	0.361761
 3.75638	0.36178
 3.76038	0.361799
 3.76438	0.361818
 3.76838	0.361837
 3.77238	0.361856
 3.77638	0.361874
 3.78038	0.361893
 3.78438	0.361912
 3.78838	0.361931
 3.79238	0.36195
 3.79638	0.361969
 3.80038	0.361988
 3.80438	0.362007
 3.80838	0.362026
 3.81238	0.362045
 3.81638	0.362064
 3.82038	0.362083
 3.82438	0.362102
 3.82838	0.362121
 3.83238	0.36214
 3.83638	0.362159
 3.84038	0.362178
 3.84438	0.362197
 3.84838	0.362216
 3.85239	0.362235
 3.85639	0.362254
 3.86039	0.362273
 3.86439	0.362292
 3.86839	0.362311
 3.87239	0.36233
 3.87639	0.362349
 3.88039	0.362368
 3.88439	0.362387
 3.88839	0.362406
 3.89239	0.362425
 3.89639	0.362444
 3.90039	0.362463
 3.90439	0.362482
 3.90839	0.362501
 3.91239	0.36252
 3.91639	0.362539
 3.92039	0.362558
 3.92439	0.362577
 3.92839	0.362596
 3.93239	0.362615
 3.93639	0.362634
 3.94039	0.362653
 3.94439	0.362672
 3.94839	0.362691
 3.9524	0.36271
 3.9564	0.362729
 3.9604	0.362748
 3.9644	0.362767
 3.9684	0.362786
 3.9724	0.362804
 3.9764	0.362823
 3.9804	0.362842
 3.9844	0.362861
 3.9884	0.36288
 3.9924	0.362899
 3.9964	0.362918
 4.0004	0.362937
 4.0044	0.362956
 4.0084	0.362975
 4.0124	0.362994
 4.0164	0.363012
 4.0204	0.363031
 4.0244	0.36305
 4.0284	0.363069
 4.0324	0.363087
 4.0364	0.363106
 4.0404	0.363125
 4.0444	0.363144
 4.0484	0.363162
 4.05241	0.363181
 4.05641	0.3632
 4.06041	0.363219
 4.06441	0.363237
 4.06841	0.363256
 4.07241	0.363275
 4.07641	0.363294
 4.08041	0.363313
 4.08441	0.363331
 4.08841	0.36335
 4.09241	0.363369
 4.09641	0.363388
 4.10041	0.363406
 4.10441	0.363425
 4.10841	0.363444
 4.11241	0.363463
 4.11641	0.363481
 4.12041	0.3635
 4.12441	0.363519
 4.12841	0.363538
 4.13241	0.363556
 4.13641	0.363575
 4.14041	0.363594
 4.14441	0.363613
 4.14841	0.363631
 4.15242	0.36365
 4.15642	0.363669
 4.16042	0.363688
 4.16442	0.363706
 4.16842	0.363725
 4.17242	0.363744
 4.17642	0.363763
 4.18042	0.363781
 4.18442	0.3638
 4.18842	0.363819
 4.19242	0.363838
 4.19642	0.363856
 4.20042	0.363875
 4.20442	0.363894
 4.20842	0.363913
 4.21242	0.363931
 4.21642	0.36395
 4.22042	0.363969
 4.22442	0.363988
 4.22842	0.364006
 4.23242	0.364025
 4.23642	0.364044
 4.24042	0.364063
 4.24442	0.364081
 4.24842	0.3641
 4.25243	0.364119
 4.25643	0.364138
 4.26043	0.364156
 4.26443	0.364175
 4.26843	0.364194
 4.27243	0.364213
 4.27643	0.364231
 4.28043	0.36425
 4.28443	0.364269
 4.28843	0.364288
 4.29243	0.364306
 4.29643	0.364325
 4.30043	0.364344
 4.30443	0.364363
 4.30843	0.364381
 4.31243	0.3644
 4.31643	0.364419
 4.32043	0.364438
 4.32443	0.364456
 4.32843	0.364475
 4.33243	0.364494
 4.33643	0.364513
 4.34043	0.364531
 4.34443	0.36455
 4.34843	0.364569
 4.35244	0.364588
 4.35644	0.364606
 4.36044	0.364625
 4.36444	0.364644
 4.36844	0.364663
 4.37244	0.364681
 4.37644	0.3647
 4.38044	0.364719
 4.38444	0.364738
 4.38844	0.364756
 4.39244	0.364775
 4.39644	0.364794
 4.40044	0.364813
 4.40444	0.364831
 4.40844	0.36485
 4.41244	0.364869
 4.41644	0.364888
 4.42044	0.364906
 4.42444	0.364925
 4.42844	0.364944
 4.43244	0.364963
 4.43644	0.364981
 4.44044	0.365
 4.44444	0.365019
 4.44844	0.365038
 4.45245	0.365056
 4.45645	0.365075
 4.46045	0.365094
 4.46445	0.365113
 4.46845	0.365131
 4.47245	0.36515
 4.47645	0.365169
 4.48045	0.365187
 4.48445	0.365206
 4.48845	0.365225
 4.49245	0.365244
 4.49645	0.365262
 4.50045	0.365281
 4.50445	0.365297
 4.50845	0.365314
 4.51245	0.36533
 4.51645	0.365347
 4.52045	0.365363
 4.52445	0.365379
 4.52845	0.365396
 4.53245	0.365412
 4.53645	0.365428
 4.54045	0.365445
 4.54445	0.365461
 4.54845	0.365478
 4.55246	0.365494
 4.55646	0.36551
 4.56046	0.365527
 4.56446	0.365543
 4.56846	0.36556
 4.57246	0.365576
 4.57646	0.365592
 4.58046	0.365609
 4.58446	0.365625
 4.58846	0.365642
 4.59246	0.365658
 4.59646	0.365674
 4.60046	0.365691
 4.60446	0.365707
 4.60846	0.365724
 4.61246	0.36574
 4.61646	0.365756
 4.62046	0.365773
 4.62446	0.365789
 4.62846	0.365805
 4.63246	0.365822
 4.63646	0.365838
 4.64046	0.365855
 4.64446	0.365871
 4.64846	0.365887
 4.65247	0.365904
 4.65647	0.36592
 4.66047	0.365937
 4.66447	0.365953
 4.66847	0.365969
 4.67247	0.365986
 4.67647	0.366002
 4.68047	0.366018
 4.68447	0.366035
 4.68847	0.366051
 4.69247	0.366068
 4.69647	0.366084
 4.70047	0.3661
 4.70447	0.366117
 4.70847	0.366133
 4.71247	0.36615
 4.71647	0.366166
 4.72047	0.366182
 4.72447	0.366199
 4.72847	0.366215
 4.73247	0.366231
 4.73647	0.366248
 4.74047	0.366264
 4.74447	0.366281
 4.74847	0.366297
 4.75248	0.366313
 4.75648	0.36633
 4.76048	0.366346
 4.76448	0.366362
 4.76848	0.366379
 4.77248	0.366395
 4.77648	0.366412
 4.78048	0.366428
 4.78448	0.366444
 4.78848	0.366461
 4.79248	0.366477
 4.79648	0.366493
 4.80048	0.36651
 4.80448	0.366526
 4.80848	0.366542
 4.81248	0.366559
 4.81648	0.366575
 4.82048	0.366592
 4.82448	0.366608
 4.82848	0.366624
 4.83248	0.366641
 4.83648	0.366657
 4.84048	0.366673
 4.84448	0.36669
 4.84848	0.366706
 4.85249	0.366723
 4.85649	0.366739
 4.86049	0.366755
 4.86449	0.366772
 4.86849	0.366788
 4.87249	0.366804
 4.87649	0.366821
 4.88049	0.366837
 4.88449	0.366853
 4.88849	0.36687
 4.89249	0.366886
 4.89649	0.366902
 4.90049	0.366919
 4.90449	0.366935
 4.90849	0.366952
 4.91249	0.366968
 4.91649	0.366984
 4.92049	0.367001
 4.92449	0.367017
 4.92849	0.367033
 4.93249	0.36705
 4.93649	0.367066
 4.94049	0.367082
 4.94449	0.367099
 4.94849	0.367115
 4.9525	0.367131
 4.9565	0.367148
 4.9605	0.367164
 4.9645	0.367181
 4.9685	0.367197
 4.9725	0.367213
 4.9765	0.36723
 4.9805	0.367246
 4.9845	0.367262
 4.9885	0.367279
 4.9925	0.367295
 4.9965	0.367311
 5.0005	0.367328
 5.0045	0.367346
 5.0085	0.367363
 5.0125	0.367381
 5.0165	0.367399
 5.0205	0.367416
 5.0245	0.367434
 5.0285	0.367452
 5.0325	0.367469
 5.0365	0.367487
 5.0405	0.367505
 5.0445	0.367522
 5.0485	0.36754
 5.05251	0.367558
 5.05651	0.367575
 5.06051	0.367593
 5.06451	0.367611
 5.06851	0.367628
 5.07251	0.367646
 5.07651	0.367664
 5.08051	0.367682
 5.08451	0.367699
 5.08851	0.367717
 5.09251	0.367735
 5.09651	0.367752
 5.10051	0.36777
 5.10451	0.367788
 5.10851	0.367805
 5.11251	0.367823
 5.11651	0.367841
 5.12051	0.367858
 5.12451	0.367876
 5.12851	0.367894
 5.13251	0.367911
 5.13651	0.367929
 5.14051	0.367947
 5.14451	0.367964
 5.14851	0.367982
 5.15252	0.368
 5.15652	0.368017
 5.16052	0.368035
 5.16452	0.368053
 5.16852	0.36807
 5.17252	0.368088
 5.17652	0.368106
 5.18052	0.368123
 5.18452	0.368141
 5.18852	0.368159
 5.19252	0.368176
 5.19652	0.368194
 5.20052	0.368212
 5.20452	0.368229
 5.20852	0.368247
 5.21252	0.368265
 5.21652	0.368282
 5.22052	0.3683
 5.22452	0.368318
 5.22852	0.368335
 5.23252	0.368353
 5.23652	0.368371
 5.24052	0.368388
 5.24452	0.368406
 5.24852	0.368424
 5.25253	0.368441
 5.25653	0.368459
 5.26053	0.368477
 5.26453	0.368494
 5.26853	0.368512
 5.27253	0.36853
 5.27653	0.368547
 5.28053	0.368565
 5.28453	0.368583
 5.28853	0.3686
 5.29253	0.368618
 5.29653	0.368636
 5.30053	0.368653
 5.30453	0.368671
 5.30853	0.368689
 5.31253	0.368706
 5.31653	0.368724
 5.32053	0.368742
 5.32453	0.368759
 5.32853	0.368777
 5.33253	0.368795
 5.33653	0.368812
 5.34053	0.36883
 5.34453	0.368848
 5.34853	0.368865
 5.35254	0.368883
 5.35654	0.368901
 5.36054	0.368918
 5.36454	0.368936
 5.36854	0.368954
 5.37254	0.368971
 5.37654	0.368989
 5.38054	0.369007
 5.38454	0.369024
 5.38854	0.369042
 5.39254	0.36906
 5.39654	0.369077
 5.40054	0.369095
 5.40454	0.369113
 5.40854	0.36913
 5.41254	0.369148
 5.41654	0.369166
 5.42054	0.369183
 5.42454	0.369201
 5.42854	0.369218
 5.43254	0.369236
 5.43654	0.369254
 5.44054	0.369271
 5.44454	0.369289
 5.44854	0.369307
 5.45255	0.369324
 5.45655	0.369342
 5.46055	0.36936
 5.46455	0.369377
 5.46855	0.369395
 5.47255	0.369413
 5.47655	0.36943
 5.48055	0.369448
 5.48455	0.369466
 5.48855	0.369483
 5.49255	0.369501
 5.49655	0.369519
 5.50055	0.369536
 5.50455	0.369553
 5.50855	0.369569
 5.51255	0.369586
 5.51655	0.369602
 5.52055	0.369619
 5.52455	0.369635
 5.52855	0.369652
 5.53255	0.369669
 5.53655	0.369685
 5.54055	0.369702
 5.54455	0.369718
 5.54855	0.369735
 5.55256	0.369751
 5.55656	0.369768
 5.56056	0.369785
 5.56456	0.369801
 5.56856	0.369818
 5.57256	0.369834
 5.57656	0.369851
 5.58056	0.369867
 5.58456	0.369884
 5.58856	0.369901
 5.59256	0.369917
 5.59656	0.369934
 5.60056	0.36995
 5.60456	0.369967
 5.60856	0.369983
 5.61256	0.37
 5.61656	0.370016
 5.62056	0.370033
 5.62456	0.37005
 5.62856	0.370066
 5.63256	0.370083
 5.63656	0.370099
 5.64056	0.370116
 5.64456	0.370132
 5.64856	0.370149
 5.65257	0.370166
 5.65657	0.370182
 5.66057	0.370199
 5.66457	0.370215
 5.66857	0.370232
 5.67257	0.370248
 5.67657	0.370265
 5.68057	0.370281
 5.68457	0.370298
 5.68857	0.370315
 5.69257	0.370331
 5.69657	0.370348
 5.70057	0.370364
 5.70457	0.370381
 5.70857	0.370397
 5.71257	0.370414
 5.71657	0.37043
 5.72057	0.370447
 5.72457	0.370463
 5.72857	0.37048
 5.73257	0.370497
 5.73657	0.370513
 5.74057	0.37053
 5.74457	0.370546
 5.74857	0.370563
 5.75258	0.370579
 5.75658	0.370596
 5.76058	0.370612
 5.76458	0.370629
 5.76858	0.370646
 5.77258	0.370662
 5.77658	0.370679
 5.78058	0.370695
 5.78458	0.370712
 5.78858	0.370728
 5.79258	0.370745
 5.79658	0.370761
 5.80058	0.370778
 5.80458	0.370794
 5.80858	0.370811
 5.81258	0.370827
 5.81658	0.370844
 5.82058	0.370861
 5.82458	0.370877
 5.82858	0.370894
 5.83258	0.37091
 5.83658	0.370927
 5.84058	0.370943
 5.84458	0.37096
 5.84858	0.370976
 5.85259	0.370993
 5.85659	0.371009
 5.86059	0.371026
 5.86459	0.371042
 5.86859	0.371059
 5.87259	0.371076
 5.87659	0.371092
 5.88059	0.371109
 5.88459	0.371125
 5.88859	0.371142
 5.89259	0.371158
 5.89659	0.371175
 5.90059	0.371191
 5.90459	0.371208
 5.90859	0.371224
 5.91259	0.371241
 5.91659	0.371257
 5.92059	0.371274
 5.92459	0.37129
 5.92859	0.371307
 5.93259	0.371324
 5.93659	0.37134
 5.94059	0.371357
 5.94459	0.371373
 5.94859	0.37139
 5.9526	0.371406
 5.9566	0.371423
 5.9606	0.371439
 5.9646	0.371456
 5.9686	0.371472
 5.9726	0.371489
 5.9766	0.371505
 5.9806	0.371522
 5.9846	0.371538
 5.9886	0.371555
 5.9926	0.371571
 5.9966	0.371588
 6.0006	0.371605
 6.0046	0.371623
 6.0086	0.371642
 6.0126	0.37166
 6.0166	0.371678
 6.0206	0.371697
 6.0246	0.371715
 6.0286	0.371733
 6.0326	0.371752
 6.0366	0.37177
 6.0406	0.371789
 6.0446	0.371807
 6.0486	0.371825
 6.05261	0.371844
 6.05661	0.371862
 6.06061	0.371881
 6.06461	0.371899
 6.06861	0.371917
 6.07261	0.371936
 6.07661	0.371954
 6.08061	0.371972
 6.08461	0.371991
 6.08861	0.372009
 6.09261	0.372028
 6.09661	0.372046
 6.10061	0.372064
 6.10461	0.372083
 6.10861	0.372101
 6.11261	0.37212
 6.11661	0.372138
 6.12061	0.372156
 6.12461	0.372175
 6.12861	0.372193
 6.13261	0.372211
 6.13661	0.37223
 6.14061	0.372248
 6.14461	0.372267
 6.14861	0.372285
 6.15262	0.372303
 6.15662	0.372322
 6.16062	0.37234
 6.16462	0.372358
 6.16862	0.372377
 6.17262	0.372395
 6.17662	0.372414
 6.18062	0.372432
 6.18462	0.37245
 6.18862	0.372469
 6.19262	0.372487
 6.19662	0.372505
 6.20062	0.372524
 6.20462	0.372542
 6.20862	0.372561
 6.21262	0.372579
 6.21662	0.372597
 6.22062	0.372616
 6.22462	0.372634
 6.22862	0.372652
 6.23262	0.372671
 6.23662	0.372689
 6.24062	0.372708
 6.24462	0.372726
 6.24862	0.372744
 6.25263	0.372763
 6.25663	0.372781
 6.26063	0.372799
 6.26463	0.372818
 6.26863	0.372836
 6.27263	0.372855
 6.27663	0.372873
 6.28063	0.372891
 6.28463	0.37291
 6.28863	0.372928
 6.29263	0.372946
 6.29663	0.372965
 6.30063	0.372983
 6.30463	0.373002
 6.30863	0.37302
 6.31263	0.373038
 6.31663	0.373057
 6.32063	0.373075
 6.32463	0.373093
 6.32863	0.373112
 6.33263	0.37313
 6.33663	0.373149
 6.34063	0.373167
 6.34463	0.373185
 6.34863	0.373204
 6.35264	0.373222
 6.35664	0.37324
 6.36064	0.373259
 6.36464	0.373277
 6.36864	0.373295
 6.37264	0.373314
 6.37664	0.373332
 6.38064	0.373351
 6.38464	0.373369
 6.38864	0.373387
 6.39264	0.373406
 6.39664	0.373424
 6.40064	0.373442
 6.40464	0.373461
 6.40864	0.373479
 6.41264	0.373497
 6.41664	0.373516
 6.42064	0.373534
 6.42464	0.373553
 6.42864	0.373571
 6.43264	0.373589
 6.43664	0.373608
 6.44064	0.373626
 6.44464	0.373644
 6.44864	0.373663
 6.45265	0.373681
 6.45665	0.373699
 6.46065	0.373718
 6.46465	0.373736
 6.46865	0.373755
 6.47265	0.373773
 6.47665	0.373791
 6.48065	0.37381
 6.48465	0.373828
 6.48865	0.373846
 6.49265	0.373865
 6.49665	0.373883
 6.50065	0.373901
 6.50465	0.37392
 6.50865	0.373938
 6.51265	0.373956
 6.51665	0.373975
 6.52065	0.373993
 6.52465	0.374012
 6.52865	0.37403
 6.53265	0.374048
 6.53665	0.374067
 6.54065	0.374085
 6.54465	0.374103
 6.54865	0.374122
 6.55266	0.37414
 6.55666	0.374158
 6.56066	0.374177
 6.56466	0.374195
 6.56866	0.374213
 6.57266	0.374232
 6.57666	0.37425
 6.58066	0.374269
 6.58466	0.374287
 6.58866	0.374305
 6.59266	0.374324
 6.59666	0.374342
 6.60066	0.37436
 6.60466	0.374379
 6.60866	0.374397
 6.61266	0.374415
 6.61666	0.374434
 6.62066	0.374452
 6.62466	0.37447
 6.62866	0.374489
 6.63266	0.374507
 6.63666	0.374525
 6.64066	0.374544
 6.64466	0.374562
 6.64866	0.374581
 6.65267	0.374599
 6.65667	0.374617
 6.66067	0.374636
 6.66467	0.374654
 6.66867	0.374672
 6.67267	0.374691
 6.67667	0.374709
 6.68067	0.374727
 6.68467	0.374746
 6.68867	0.374764
 6.69267	0.374782
 6.69667	0.374801
 6.70067	0.374819
 6.70467	0.374837
 6.70867	0.374856
 6.71267	0.374874
 6.71667	0.374892
 6.72067	0.374911
 6.72467	0.374929
 6.72867	0.374947
 6.73267	0.374966
 6.73667	0.374984
 6.74067	0.375002
 6.74467	0.375021
 6.74867	0.375039
 6.75268	0.375058
 6.75668	0.375076
 6.76068	0.375094
 6.76468	0.375113
 6.76868	0.375131
 6.77268	0.375149
 6.77668	0.375168
 6.78068	0.375186
 6.78468	0.375204
 6.78868	0.375223
 6.79268	0.375241
 6.79668	0.375259
 6.80068	0.375278
 6.80468	0.375296
 6.80868	0.375314
 6.81268	0.375333
 6.81668	0.375351
 6.82068	0.375369
 6.82468	0.375388
 6.82868	0.375406
 6.83268	0.375424
 6.83668	0.375443
 6.84068	0.375461
 6.84468	0.375479
 6.84868	0.375498
 6.85269	0.375516
 6.85669	0.375534
 6.86069	0.375553
 6.86469	0.375571
 6.86869	0.375589
 6.87269	0.375608
 6.87669	0.375626
 6.88069	0.375644
 6.88469	0.375663
 6.88869	0.375681
 6.89269	0.375699
 6.89669	0.375718
 6.90069	0.375736
 6.90469	0.375754
 6.90869	0.375773
 6.91269	0.375791
 6.91669	0.375809
 6.92069	0.375828
 6.92469	0.375846
 6.92869	0.375864
 6.93269	0.375883
 6.93669	0.375901
 6.94069	0.375919
 6.94469	0.375938
 6.94869	0.375956
 6.9527	0.375974
 6.9567	0.375993
 6.9607	0.376011
 6.9647	0.376029
 6.9687	0.376048
 6.9727	0.376066
 6.9767	0.376084
 6.9807	0.376103
 6.9847	0.376121
 6.9887	0.376139
 6.9927	0.376158
 6.9967	0.376176
 7.0007	0.376194
 7.0047	0.37621
 7.0087	0.376227
 7.0127	0.376243
 7.0167	0.376259
 7.0207	0.376276
 7.0247	0.376292
 7.0287	0.376308
 7.0327	0.376325
 7.0367	0.376341
 7.0407	0.376357
 7.0447	0.376374
 7.0487	0.37639
 7.05271	0.376406
 7.05671	0.376423
 7.06071	0.376439
 7.06471	0.376455
 7.06871	0.376472
 7.07271	0.376488
 7.07671	0.376504
 7.08071	0.376521
 7.08471	0.376537
 7.08871	0.376553
 7.09271	0.37657
 7.09671	0.376586
 7.10071	0.376602
 7.10471	0.376618
 7.10871	0.376635
 7.11271	0.376651
 7.11671	0.376667
 7.12071	0.376684
 7.12471	0.3767
 7.12871	0.376716
 7.13271	0.376733
 7.13671	0.376749
 7.14071	0.376765
 7.14471	0.376782
 7.14871	0.376798
 7.15272	0.376814
 7.15672	0.376831
 7.16072	0.376847
 7.16472	0.376863
 7.16872	0.37688
 7.17272	0.376896
 7.17672	0.376912
 7.18072	0.376928
 7.18472	0.376945
 7.18872	0.376961
 7.19272	0.376977
 7.19672	0.376994
 7.20072	0.37701
 7.20472	0.377026
 7.20872	0.377043
 7.21272	0.377059
 7.21672	0.377075
 7.22072	0.377092
 7.22472	0.377108
 7.22872	0.377124
 7.23272	0.377141
 7.23672	0.377157
 7.24072	0.377173
 7.24472	0.377189
 7.24872	0.377206
 7.25273	0.377222
 7.25673	0.377238
 7.26073	0.377255
 7.26473	0.377271
 7.26873	0.377287
 7.27273	0.377304
 7.27673	0.37732
 7.28073	0.377336
 7.28473	0.377352
 7.28873	0.377369
 7.29273	0.377385
 7.29673	0.377401
 7.30073	0.377418
 7.30473	0.377434
 7.30873	0.37745
 7.31273	0.377467
 7.31673	0.377483
 7.32073	0.377499
 7.32473	0.377515
 7.32873	0.377532
 7.33273	0.377548
 7.33673	0.377564
 7.34073	0.377581
 7.34473	0.377597
 7.34873	0.377613
 7.35274	0.37763
 7.35674	0.377646
 7.36074	0.377662
 7.36474	0.377678
 7.36874	0.377695
 7.37274	0.377711
 7.37674	0.377727
 7.38074	0.377744
 7.38474	0.37776
 7.38874	0.377776
 7.39274	0.377792
 7.39674	0.377809
 7.40074	0.377825
 7.40474	0.377841
 7.40874	0.377858
 7.41274	0.377874
 7.41674	0.37789
 7.42074	0.377906
 7.42474	0.377923
 7.42874	0.377939
 7.43274	0.377955
 7.43674	0.377972
 7.44074	0.377988
 7.44474	0.378004
 7.44874	0.37802
 7.45275	0.378037
 7.45675	0.378053
 7.46075	0.378069
 7.46475	0.378086
 7.46875	0.378102
 7.47275	0.378118
 7.47675	0.378134
 7.48075	0.378151
 7.48475	0.378167
 7.48875	0.378183
 7.49275	0.3782
 7.49675	0.378216
 7.50075	0.378232
 7.50475	0.378248
 7.50875	0.378265
 7.51275	0.378281
 7.51675	0.378297
 7.52075	0.378314
 7.52475	0.37833
 7.52875	0.378346
 7.53275	0.378362
 7.53675	0.378379
 7.54075	0.378395
 7.54475	0.378411
 7.54875	0.378427
 7.55276	0.378444
 7.55676	0.37846
 7.56076	0.378476
 7.56476	0.378493
 7.56876	0.378509
 7.57276	0.378525
 7.57676	0.378541
 7.58076	0.378558
 7.58476	0.378574
 7.58876	0.37859
 7.59276	0.378606
 7.59676	0.378623
 7.60076	0.378639
 7.60476	0.378655
 7.60876	0.378671
 7.61276	0.378688
 7.61676	0.378704
 7.62076	0.37872
 7.62476	0.378737
 7.62876	0.378753
 7.63276	0.378769
 7.63676	0.378785
 7.64076	0.378802
 7.64476	0.378818
 7.64876	0.378834
 7.65277	0.37885
 7.65677	0.378867
 7.66077	0.378883
 7.66477	0.378899
 7.66877	0.378915
 7.67277	0.378932
 7.67677	0.378948
 7.68077	0.378964
 7.68477	0.37898
 7.68877	0.378997
 7.69277	0.379013
 7.69677	0.379029
 7.70077	0.379046
 7.70477	0.379062
 7.70877	0.379078
 7.71277	0.379094
 7.71677	0.379111
 7.72077	0.379127
 7.72477	0.379143
 7.72877	0.379159
 7.73277	0.379176
 7.73677	0.379192
 7.74077	0.379208
 7.74477	0.379224
 7.74877	0.379241
 7.75278	0.379257
 7.75678	0.379273
 7.76078	0.379289
 7.76478	0.379306
 7.76878	0.379322
 7.77278	0.379338
 7.77678	0.379354
 7.78078	0.379371
 7.78478	0.379387
 7.78878	0.379403
 7.79278	0.379419
 7.79678	0.379436
 7.80078	0.379452
 7.80478	0.379468
 7.80878	0.379484
 7.81278	0.379501
 7.81678	0.379517
 7.82078	0.379533
 7.82478	0.379549
 7.82878	0.379565
 7.83278	0.379582
 7.83678	0.379598
 7.84078	0.379614
 7.84478	0.37963
 7.84878	0.379647
 7.85279	0.379663
 7.85679	0.379679
 7.86079	0.379695
 7.86479	0.379712
 7.86879	0.379728
 7.87279	0.379744
 7.87679	0.37976
 7.88079	0.379777
 7.88479	0.379793
 7.88879	0.379809
 7.89279	0.379825
 7.89679	0.379842
 7.90079	0.379858
 7.90479	0.379874
 7.90879	0.37989
 7.91279	0.379907
 7.91679	0.379923
 7.92079	0.379939
 7.92479	0.379955
 7.92879	0.379971
 7.93279	0.379988
 7.93679	0.380004
 7.94079	0.38002
 7.94479	0.380036
 7.94879	0.380053
 7.9528	0.380069
 7.9568	0.380085
 7.9608	0.380101
 7.9648	0.380118
 7.9688	0.380134
 7.9728	0.38015
 7.9768	0.380166
 7.9808	0.380182
 7.9848	0.380199
 7.9888	0.380215
 7.9928	0.380231
 7.9968	0.380247
 8.0008	0.380264
 8.0048	0.380283
 8.0088	0.380302
 8.0128	0.380322
 8.0168	0.380341
 8.0208	0.38036
 8.0248	0.380379
 8.0288	0.380398
 8.0328	0.380417
 8.0368	0.380437
 8.0408	0.380456
 8.0448	0.380475
 8.0488	0.380494
 8.05281	0.380513
 8.05681	0.380532
 8.06081	0.380551
 8.06481	0.380571
 8.06881	0.38059
 8.07281	0.380609
 8.07681	0.380628
 8.08081	0.380647
 8.08481	0.380666
 8.08881	0.380686
 8.09281	0.380705
 8.09681	0.380724
 8.10081	0.380743
 8.10481	0.380762
 8.10881	0.380781
 8.11281	0.3808
 8.11681	0.38082
 8.12081	0.380839
 8.12481	0.380858
 8.12881	0.380877
 8.13281	0.380896
 8.13681	0.380915
 8.14081	0.380934
 8.14481	0.380954
 8.14881	0.380973
 8.15282	0.380992
 8.15682	0.381011
 8.16082	0.38103
 8.16482	0.381049
 8.16882	0.381069
 8.17282	0.381088
 8.17682	0.381107
 8.18082	0.381126
 8.18482	0.381145
 8.18882	0.381164
 8.19282	0.381183
 8.19682	0.381203
 8.20082	0.381222
 8.20482	0.381241
 8.20882	0.38126
 8.21282	0.381279
 8.21682	0.381298
 8.22082	0.381317
 8.22482	0.381337
 8.22882	0.381356
 8.23282	0.381375
 8.23682	0.381394
 8.24082	0.381413
 8.24482	0.381432
 8.24882	0.381451
 8.25283	0.381471
 8.25683	0.38149
 8.26083	0.381509
 8.26483	0.381528
 8.26883	0.381547
 8.27283	0.381566
 8.27683	0.381585
 8.28083	0.381605
 8.28483	0.381624
 8.28883	0.381643
 8.29283	0.381662
 8.29683	0.381681
 8.30083	0.3817
 8.30483	0.381719
 8.30883	0.381739
 8.31283	0.381758
 8.31683	0.381777
 8.32083	0.381796
 8.32483	0.381815
 8.32883	0.381834
 8.33283	0.381853
 8.33683	0.381873
 8.34083	0.381892
 8.34483	0.381911
 8.34883	0.38193
 8.35284	0.381949
 8.35684	0.381968
 8.36084	0.381987
 8.36484	0.382007
 8.36884	0.382026
 8.37284	0.382045
 8.37684	0.382064
 8.38084	0.382083
 8.38484	0.382102
 8.38884	0.382121
 8.39284	0.382141
 8.39684	0.38216
 8.40084	0.382179
 8.40484	0.382198
 8.40884	0.382217
 8.41284	0.382236
 8.41684	0.382255
 8.42084	0.382274
 8.42484	0.382294
 8.42884	0.382313
 8.43284	0.382332
 8.43684	0.382351
 8.44084	0.38237
 8.44484	0.382389
 8.44884	0.382408
 8.45285	0.382428
 8.45685	0.382447
 8.46085	0.382466
 8.46485	0.382485
 8.46885	0.382504
 8.47285	0.382523
 8.47685	0.382542
 8.48085	0.382562
 8.48485	0.382581
 8.48885	0.3826
 8.49285	0.382619
 8.49685	0.382638
 8.50085	0.382657
 8.50485	0.382676
 8.50885	0.382695
 8.51285	0.382715
 8.51685	0.382734
 8.52085	0.382753
 8.52485	0.382772
 8.52885	0.382791
 8.53285	0.38281
 8.53685	0.382829
 8.54085	0.382849
 8.54485	0.382868
 8.54885	0.382887
 8.55286	0.382906
 8.55686	0.382925
 8.56086	0.382944
 8.56486	0.382963
 8.56886	0.382982
 8.57286	0.383002
 8.57686	0.383021
 8.58086	0.38304
 8.58486	0.383059
 8.58886	0.383078
 8.59286	0.383097
 8.59686	0.383116
 8.60086	0.383135
 8.60486	0.383155
 8.60886	0.383174
 8.61286	0.383193
 8.61686	0.383212
 8.62086	0.383231
 8.62486	0.38325
 8.62886	0.383269
 8.63286	0.383288
 8.63686	0.383308
 8.64086	0.383327
 8.64486	0.383346
 8.64886	0.383365
 8.65287	0.383384
 8.65687	0.383403
 8.66087	0.383422
 8.66487	0.383442
 8.66887	0.383461
 8.67287	0.38348
 8.67687	0.383499
 8.68087	0.383518
 8.68487	0.383537
 8.68887	0.383556
 8.69287	0.383575
 8.69687	0.383595
 8.70087	0.383614
 8.70487	0.383633
 8.70887	0.383652
 8.71287	0.383671
 8.71687	0.38369
 8.72087	0.383709
 8.72487	0.383728
 8.72887	0.383747
 8.73287	0.383767
 8.73687	0.383786
 8.74087	0.383805
 8.74487	0.383824
 8.74887	0.383843
 8.75288	0.383862
 8.75688	0.383881
 8.76088	0.3839
 8.76488	0.38392
 8.76888	0.383939
 8.77288	0.383958
 8.77688	0.383977
 8.78088	0.383996
 8.78488	0.384015
 8.78888	0.384034
 8.79288	0.384053
 8.79688	0.384073
 8.80088	0.384092
 8.80488	0.384111
 8.80888	0.38413
 8.81288	0.384149
 8.81688	0.384168
 8.82088	0.384187
 8.82488	0.384206
 8.82888	0.384226
 8.83288	0.384245
 8.83688	0.384264
 8.84088	0.384283
 8.84488	0.384302
 8.84888	0.384321
 8.85289	0.38434
 8.85689	0.384359
 8.86089	0.384378
 8.86489	0.384398
 8.86889	0.384417
 8.87289	0.384436
 8.87689	0.384455
 8.88089	0.384474
 8.88489	0.384493
 8.88889	0.384512
 8.89289	0.384531
 8.89689	0.38455
 8.90089	0.38457
 8.90489	0.384589
 8.90889	0.384608
 8.91289	0.384627
 8.91689	0.384646
 8.92089	0.384665
 8.92489	0.384684
 8.92889	0.384703
 8.93289	0.384723
 8.93689	0.384742
 8.94089	0.384761
 8.94489	0.38478
 8.94889	0.384799
 8.9529	0.384818
 8.9569	0.384837
 8.9609	0.384856
 8.9649	0.384875
 8.9689	0.384895
 8.9729	0.384914
 8.9769	0.384933
 8.9809	0.384952
 8.9849	0.384971
 8.9889	0.38499
 8.9929	0.385009
 8.9969	0.385028
 9.0009	0.385046
 9.0049	0.385061
 9.0089	0.385076
 9.0129	0.385091
 9.0169	0.385106
 9.0209	0.385121
 9.0249	0.385135
 9.0289	0.38515
 9.0329	0.385165
 9.0369	0.38518
 9.0409	0.385195
 9.0449	0.38521
 9.0489	0.385224
 9.05291	0.385239
 9.05691	0.385254
 9.06091	0.385269
 9.06491	0.385284
 9.06891	0.385299
 9.07291	0.385313
 9.07691	0.385328
 9.08091	0.385343
 9.08491	0.385358
 9.08891	0.385373
 9.09291	0.385387
 9.09691	0.385402
 9.10091	0.385417
 9.10491	0.385432
 9.10891	0.385447
 9.11291	0.385462
 9.11691	0.385476
 9.12091	0.385491
 9.12491	0.385506
 9.12891	0.385521
 9.13291	0.385536
 9.13691	0.38555
 9.14091	0.385565
 9.14491	0.38558
 9.14891	0.385595
 9.15292	0.38561
 9.15692	0.385624
 9.16092	0.385639
 9.16492	0.385654
 9.16892	0.385669
 9.17292	0.385684
 9.17692	0.385699
 9.18092	0.385713
 9.18492	0.385728
 9.18892	0.385743
 9.19292	0.385758
 9.19692	0.385773
 9.20092	0.385787
 9.20492	0.385802
 9.20892	0.385817
 9.21292	0.385832
 9.21692	0.385847
 9.22092	0.385861
 9.22492	0.385876
 9.22892	0.385891
 9.23292	0.385906
 9.23692	0.385921
 9.24092	0.385935
 9.24492	0.38595
 9.24892	0.385965
 9.25293	0.38598
 9.25693	0.385995
 9.26093	0.386009
 9.26493	0.386024
 9.26893	0.386039
 9.27293	0.386054
 9.27693	0.386069
 9.28093	0.386083
 9.28493	0.386098
 9.28893	0.386113
 9.29293	0.386128
 9.29693	0.386143
 9.30093	0.386157
 9.30493	0.386172
 9.30893	0.386187
 9.31293	0.386202
 9.31693	0.386216
 9.32093	0.386231
 9.32493	0.386246
 9.32893	0.386261
 9.33293	0.386276
 9.33693	0.38629
 9.34093	0.386305
 9.34493	0.38632
 9.34893	0.386335
 9.35294	0.38635
 9.35694	0.386364
 9.36094	0.386379
 9.36494	0.386394
 9.36894	0.386409
 9.37294	0.386423
 9.37694	0.386438
 9.38094	0.386453
 9.38494	0.386468
 9.38894	0.386483
 9.39294	0.386497
 9.39694	0.386512
 9.40094	0.386527
 9.40494	0.386542
 9.40894	0.386556
 9.41294	0.386571
 9.41694	0.386586
 9.42094	0.386601
 9.42494	0.386616
 9.42894	0.38663
 9.43294	0.386645
 9.43694	0.38666
 9.44094	0.386675
 9.44494	0.386689
 9.44894	0.386704
 9.45295	0.386719
 9.45695	0.386734
 9.46095	0.386748
 9.46495	0.386763
 9.46895	0.386778
 9.47295	0.386793
 9.47695	0.386808
 9.48095	0.386822
 9.48495	0.386837
 9.48895	0.386852
 9.49295	0.386867
 9.49695	0.386881
 9.50095	0.386896
 9.50495	0.386911
 9.50895	0.386926
 9.51295	0.38694
 9.51695	0.386955
 9.52095	0.38697
 9.52495	0.386985
 9.52895	0.386999
 9.53295	0.387014
 9.53695	0.387029
 9.54095	0.387044
 9.54495	0.387058
 9.54895	0.387073
 9.55296	0.387088
 9.55696	0.387103
 9.56096	0.387117
 9.56496	0.387132
 9.56896	0.387147
 9.57296	0.387162
 9.57696	0.387176
 9.58096	0.387191
 9.58496	0.387206
 9.58896	0.387221
 9.59296	0.387235
 9.59696	0.38725
 9.60096	0.387265
 9.60496	0.38728
 9.60896	0.387294
 9.61296	0.387309
 9.61696	0.387324
 9.62096	0.387339
 9.62496	0.387353
 9.62896	0.387368
 9.63296	0.387383
 9.63696	0.387398
 9.64096	0.387412
 9.64496	0.387427
 9.64896	0.387442
 9.65297	0.387457
 9.65697	0.387471
 9.66097	0.387486
 9.66497	0.387501
 9.66897	0.387516
 9.67297	0.38753
 9.67697	0.387545
 9.68097	0.38756
 9.68497	0.387575
 9.68897	0.387589
 9.69297	0.387604
 9.69697	0.387619
 9.70097	0.387634
 9.70497	0.387648
 9.70897	0.387663
 9.71297	0.387678
 9.71697	0.387692
 9.72097	0.387707
 9.72497	0.387722
 9.72897	0.387737
 9.73297	0.387751
 9.73697	0.387766
 9.74097	0.387781
 9.74497	0.387796
 9.74897	0.38781
 9.75298	0.387825
 9.75698	0.38784
 9.76098	0.387854
 9.76498	0.387869
 9.76898	0.387884
 9.77298	0.387899
 9.77698	0.387913
 9.78098	0.387928
 9.78498	0.387943
 9.78898	0.387958
 9.79298	0.387972
 9.79698	0.387987
 9.80098	0.388002
 9.80498	0.388016
 9.80898	0.388031
 9.81298	0.388046
 9.81698	0.388061
 9.82098	0.388075
 9.82498	0.38809
 9.82898	0.388105
 9.83298	0.388119
 9.83698	0.388134
 9.84098	0.388149
 9.84498	0.388164
 9.84898	0.388178
 9.85299	0.388193
 9.85699	0.388208
 9.86099	0.388222
 9.86499	0.388237
 9.86899	0.388252
 9.87299	0.388267
 9.87699	0.388281
 9.88099	0.388296
 9.88499	0.388311
 9.88899	0.388325
 9.89299	0.38834
 9.89699	0.388355
 9.90099	0.388369
 9.90499	0.388384
 9.90899	0.388399
 9.91299	0.388414
 9.91699	0.388428
 9.92099	0.388443
 9.92499	0.388458
 9.92899	0.388472
 9.93299	0.388487
 9.93699	0.388502
 9.94099	0.388517
 9.94499	0.388531
 9.94899	0.388546
 9.953	0.388561
 9.957	0.388575
 9.961	0.38859
 9.965	0.388605
 9.969	0.388619
 9.973	0.388634
 9.977	0.388649
 9.981	0.388663
 9.985	0.388678
 9.989	0.388693
 9.993	0.388708
 9.997	0.388722
 10.001	0.388738
 10.005	0.388758
 10.009	0.388777
 10.013	0.388797
 10.017	0.388816
 10.021	0.388836
 10.025	0.388856
 10.029	0.388875
 10.033	0.388895
 10.037	0.388914
 10.041	0.388934
 10.045	0.388954
 10.049	0.388973
 10.053	0.388993
 10.057	0.389012
 10.061	0.389032
 10.065	0.389051
 10.069	0.389071
 10.073	0.389091
 10.077	0.38911
 10.081	0.38913
 10.085	0.389149
 10.089	0.389169
 10.093	0.389188
 10.097	0.389208
 10.101	0.389228
 10.105	0.389247
 10.109	0.389267
 10.113	0.389286
 10.117	0.389306
 10.121	0.389326
 10.125	0.389345
 10.129	0.389365
 10.133	0.389384
 10.137	0.389404
 10.141	0.389423
 10.145	0.389443
 10.149	0.389463
 10.153	0.389482
 10.157	0.389502
 10.161	0.389521
 10.165	0.389541
 10.169	0.38956
 10.173	0.38958
 10.177	0.3896
 10.181	0.389619
 10.185	0.389639
 10.189	0.389658
 10.193	0.389678
 10.197	0.389697
 10.201	0.389717
 10.205	0.389737
 10.209	0.389756
 10.213	0.389776
 10.217	0.389795
 10.221	0.389815
 10.225	0.389834
 10.229	0.389854
 10.233	0.389874
 10.237	0.389893
 10.241	0.389913
 10.245	0.389932
 10.249	0.389952
 10.253	0.389971
 10.257	0.389991
 10.261	0.390011
 10.265	0.39003
 10.269	0.39005
 10.273	0.390069
 10.277	0.390089
 10.281	0.390108
 10.285	0.390128
 10.289	0.390148
 10.293	0.390167
 10.297	0.390187
 10.301	0.390206
 10.305	0.390226
 10.309	0.390245
 10.313	0.390265
 10.317	0.390285
 10.321	0.390304
 10.325	0.390324
 10.329	0.390343
 10.333	0.390363
 10.337	0.390382
 10.341	0.390402
 10.345	0.390422
 10.349	0.390441
 10.353	0.390461
 10.357	0.39048
 10.361	0.3905
 10.365	0.390519
 10.369	0.390539
 10.373	0.390558
 10.377	0.390578
 10.381	0.390598
 10.385	0.390617
 10.389	0.390637
 10.393	0.390656
 10.397	0.390676
 10.401	0.390695
 10.405	0.390715
 10.409	0.390735
 10.413	0.390754
 10.417	0.390774
 10.421	0.390793
 10.425	0.390813
 10.429	0.390832
 10.433	0.390852
 10.437	0.390872
 10.441	0.390891
 10.445	0.390911
 10.449	0.39093
 10.453	0.39095
 10.457	0.390969
 10.461	0.390989
 10.465	0.391008
 10.469	0.391028
 10.473	0.391048
 10.477	0.391067
 10.481	0.391087
 10.485	0.391106
 10.489	0.391126
 10.493	0.391145
 10.497	0.391165
 10.5011	0.391185
 10.5051	0.391204
 10.5091	0.391224
 10.5131	0.391243
 10.5171	0.391263
 10.5211	0.391282
 10.5251	0.391302
 10.5291	0.391321
 10.5331	0.391341
 10.5371	0.391361
 10.5411	0.39138
 10.5451	0.3914
 10.5491	0.391419
 10.5531	0.391439
 10.5571	0.391458
 10.5611	0.391478
 10.5651	0.391497
 10.5691	0.391517
 10.5731	0.391537
 10.5771	0.391556
 10.5811	0.391576
 10.5851	0.391595
 10.5891	0.391615
 10.5931	0.391634
 10.5971	0.391654
 10.6011	0.391674
 10.6051	0.391693
 10.6091	0.391713
 10.6131	0.391732
 10.6171	0.391752
 10.6211	0.391771
 10.6251	0.391791
 10.6291	0.39181
 10.6331	0.39183
 10.6371	0.39185
 10.6411	0.391869
 10.6451	0.391889
 10.6491	0.391908
 10.6531	0.391928
 10.6571	0.391947
 10.6611	0.391967
 10.6651	0.391986
 10.6691	0.392006
 10.6731	0.392026
 10.6771	0.392045
 10.6811	0.392065
 10.6851	0.392084
 10.6891	0.392104
 10.6931	0.392123
 10.6971	0.392143
 10.7011	0.392162
 10.7051	0.392182
 10.7091	0.392202
 10.7131	0.392221
 10.7171	0.392241
 10.7211	0.39226
 10.7251	0.39228
 10.7291	0.392299
 10.7331	0.392319
 10.7371	0.392338
 10.7411	0.392358
 10.7451	0.392377
 10.7491	0.392397
 10.7531	0.392417
 10.7571	0.392436
 10.7611	0.392456
 10.7651	0.392475
 10.7691	0.392495
 10.7731	0.392514
 10.7771	0.392534
 10.7811	0.392553
 10.7851	0.392573
 10.7891	0.392593
 10.7931	0.392612
 10.7971	0.392632
 10.8011	0.392651
 10.8051	0.392671
 10.8091	0.39269
 10.8131	0.39271
 10.8171	0.392729
 10.8211	0.392749
 10.8251	0.392768
 10.8291	0.392788
 10.8331	0.392808
 10.8371	0.392827
 10.8411	0.392847
 10.8451	0.392866
 10.8491	0.392886
 10.8531	0.392905
 10.8571	0.392925
 10.8611	0.392944
 10.8651	0.392964
 10.8691	0.392983
 10.8731	0.393003
 10.8771	0.393023
 10.8811	0.393042
 10.8851	0.393062
 10.8891	0.393081
 10.8931	0.393101
 10.8971	0.39312
 10.9011	0.39314
 10.9051	0.393159
 10.9091	0.393179
 10.9131	0.393199
 10.9171	0.393218
 10.9211	0.393238
 10.9251	0.393257
 10.9291	0.393277
 10.9331	0.393296
 10.9371	0.393316
 10.9411	0.393335
 10.9451	0.393355
 10.9491	0.393374
 10.9531	0.393394
 10.9571	0.393413
 10.9611	0.393433
 10.9651	0.393453
 10.9691	0.393472
 10.9731	0.393492
 10.9771	0.393511
 10.9811	0.393531
 10.9851	0.39355
 10.9891	0.39357
 10.9931	0.393589
 10.9971	0.393609
 11.0011	0.393627
 11.0051	0.393644
 11.0091	0.39366
 11.0131	0.393676
 11.0171	0.393692
 11.0211	0.393708
 11.0251	0.393724
 11.0291	0.39374
 11.0331	0.393756
 11.0371	0.393772
 11.0411	0.393788
 11.0451	0.393804
 11.0491	0.39382
 11.0531	0.393836
 11.0571	0.393852
 11.0611	0.393868
 11.0651	0.393884
 11.0691	0.3939
 11.0731	0.393916
 11.0771	0.393932
 11.0811	0.393948
 11.0851	0.393964
 11.0891	0.39398
 11.0931	0.393996
 11.0971	0.394012
 11.1011	0.394028
 11.1051	0.394044
 11.1091	0.39406
 11.1131	0.394076
 11.1171	0.394092
 11.1211	0.394108
 11.1251	0.394124
 11.1291	0.39414
 11.1331	0.394156
 11.1371	0.394172
 11.1411	0.394188
 11.1451	0.394204
 11.1491	0.39422
 11.1531	0.394236
 11.1571	0.394252
 11.1611	0.394268
 11.1651	0.394284
 11.1691	0.3943
 11.1731	0.394316
 11.1771	0.394332
 11.1811	0.394348
 11.1851	0.394364
 11.1891	0.39438
 11.1931	0.394396
 11.1971	0.394412
 11.2011	0.394428
 11.2051	0.394444
 11.2091	0.39446
 11.2131	0.394476
 11.2171	0.394492
 11.2211	0.394508
 11.2251	0.394524
 11.2291	0.39454
 11.2331	0.394556
 11.2371	0.394572
 11.2411	0.394588
 11.2451	0.394604
 11.2491	0.39462
 11.2531	0.394636
 11.2571	0.394652
 11.2611	0.394668
 11.2651	0.394684
 11.2691	0.3947
 11.2731	0.394716
 11.2771	0.394732
 11.2811	0.394748
 11.2851	0.394764
 11.2891	0.39478
 11.2931	0.394796
 11.2971	0.394812
 11.3011	0.394828
 11.3051	0.394844
 11.3091	0.39486
 11.3131	0.394876
 11.3171	0.394892
 11.3211	0.394908
 11.3251	0.394924
 11.3291	0.39494
 11.3331	0.394956
 11.3371	0.394972
 11.3411	0.394988
 11.3451	0.395004
 11.3491	0.39502
 11.3531	0.395036
 11.3571	0.395052
 11.3611	0.395068
 11.3651	0.395084
 11.3691	0.3951
 11.3731	0.395116
 11.3771	0.395132
 11.3811	0.395148
 11.3851	0.395164
 11.3891	0.39518
 11.3931	0.395196
 11.3971	0.395212
 11.4011	0.395228
 11.4051	0.395244
 11.4091	0.39526
 11.4131	0.395276
 11.4171	0.395292
 11.4211	0.395308
 11.4251	0.395324
 11.4291	0.39534
 11.4331	0.395356
 11.4371	0.395372
 11.4411	0.395388
 11.4451	0.395404
 11.4491	0.39542
 11.4531	0.395436
 11.4571	0.395452
 11.4611	0.395468
 11.4651	0.395484
 11.4691	0.3955
 11.4731	0.395516
 11.4771	0.395532
 11.4811	0.395548
 11.4851	0.395564
 11.4891	0.39558
 11.4931	0.395595
 11.4971	0.395611
 11.5012	0.395627
 11.5052	0.395643
 11.5092	0.395659
 11.5132	0.395675
 11.5172	0.395691
 11.5212	0.395707
 11.5252	0.395723
 11.5292	0.395739
 11.5332	0.395755
 11.5372	0.395771
 11.5412	0.395787
 11.5452	0.395803
 11.5492	0.395819
 11.5532	0.395835
 11.5572	0.395851
 11.5612	0.395867
 11.5652	0.395883
 11.5692	0.395899
 11.5732	0.395915
 11.5772	0.395931
 11.5812	0.395947
 11.5852	0.395963
 11.5892	0.395979
 11.5932	0.395995
 11.5972	0.396011
 11.6012	0.396027
 11.6052	0.396043
 11.6092	0.396058
 11.6132	0.396074
 11.6172	0.39609
 11.6212	0.396106
 11.6252	0.396122
 11.6292	0.396138
 11.6332	0.396154
 11.6372	0.39617
 11.6412	0.396186
 11.6452	0.396202
 11.6492	0.396218
 11.6532	0.396234
 11.6572	0.39625
 11.6612	0.396266
 11.6652	0.396282
 11.6692	0.396298
 11.6732	0.396314
 11.6772	0.39633
 11.6812	0.396346
 11.6852	0.396362
 11.6892	0.396378
 11.6932	0.396393
 11.6972	0.396409
 11.7012	0.396425
 11.7052	0.396441
 11.7092	0.396457
 11.7132	0.396473
 11.7172	0.396489
 11.7212	0.396505
 11.7252	0.396521
 11.7292	0.396537
 11.7332	0.396553
 11.7372	0.396569
 11.7412	0.396585
 11.7452	0.396601
 11.7492	0.396617
 11.7532	0.396633
 11.7572	0.396649
 11.7612	0.396665
 11.7652	0.39668
 11.7692	0.396696
 11.7732	0.396712
 11.7772	0.396728
 11.7812	0.396744
 11.7852	0.39676
 11.7892	0.396776
 11.7932	0.396792
 11.7972	0.396808
 11.8012	0.396824
 11.8052	0.39684
 11.8092	0.396856
 11.8132	0.396872
 11.8172	0.396888
 11.8212	0.396904
 11.8252	0.39692
 11.8292	0.396935
 11.8332	0.396951
 11.8372	0.396967
 11.8412	0.396983
 11.8452	0.396999
 11.8492	0.397015
 11.8532	0.397031
 11.8572	0.397047
 11.8612	0.397063
 11.8652	0.397079
 11.8692	0.397095
 11.8732	0.397111
 11.8772	0.397127
 11.8812	0.397143
 11.8852	0.397158
 11.8892	0.397174
 11.8932	0.39719
 11.8972	0.397206
 11.9012	0.397222
 11.9052	0.397238
 11.9092	0.397254
 11.9132	0.39727
 11.9172	0.397286
 11.9212	0.397302
 11.9252	0.397318
 11.9292	0.397334
 11.9332	0.39735
 11.9372	0.397365
 11.9412	0.397381
 11.9452	0.397397
 11.9492	0.397413
 11.9532	0.397429
 11.9572	0.397445
 11.9612	0.397461
 11.9652	0.397477
 11.9692	0.397493
 11.9732	0.397509
 11.9772	0.397525
 11.9812	0.397541
 11.9852	0.397556
 11.9892	0.397572
 11.9932	0.397588
 11.9972	0.397604
 12.0012	0.39762
 12.0052	0.397635
 12.0092	0.39765
 12.0132	0.397665
 12.0172	0.39768
 12.0212	0.397695
 12.0252	0.397711
 12.0292	0.397726
 12.0332	0.397741
 12.0372	0.397756
 12.0412	0.397771
 12.0452	0.397786
 12.0492	0.397801
 12.0532	0.397816
 12.0572	0.397831
 12.0612	0.397846
 12.0652	0.397862
 12.0692	0.397877
 12.0732	0.397892
 12.0772	0.397907
 12.0812	0.397922
 12.0852	0.397937
 12.0892	0.397952
 12.0932	0.397967
 12.0972	0.397982
 12.1012	0.397997
 12.1052	0.398012
 12.1092	0.398028
 12.1132	0.398043
 12.1172	0.398058
 12.1212	0.398073
 12.1252	0.398088
 12.1292	0.398103
 12.1332	0.398118
 12.1372	0.398133
 12.1412	0.398148
 12.1452	0.398163
 12.1492	0.398178
 12.1532	0.398193
 12.1572	0.398209
 12.1612	0.398224
 12.1652	0.398239
 12.1692	0.398254
 12.1732	0.398269
 12.1772	0.398284
 12.1812	0.398299
 12.1852	0.398314
 12.1892	0.398329
 12.1932	0.398344
 12.1972	0.398359
 12.2012	0.398374
 12.2052	0.39839
 12.2092	0.398405
 12.2132	0.39842
 12.2172	0.398435
 12.2212	0.39845
 12.2252	0.398465
 12.2292	0.39848
 12.2332	0.398495
 12.2372	0.39851
 12.2412	0.398525
 12.2452	0.39854
 12.2492	0.398555
 12.2532	0.39857
 12.2572	0.398585
 12.2612	0.398601
 12.2652	0.398616
 12.2692	0.398631
 12.2732	0.398646
 12.2772	0.398661
 12.2812	0.398676
 12.2852	0.398691
 12.2892	0.398706
 12.2932	0.398721
 12.2972	0.398736
 12.3012	0.398751
 12.3052	0.398766
 12.3092	0.398781
 12.3132	0.398796
 12.3172	0.398811
 12.3212	0.398827
 12.3252	0.398842
 12.3292	0.398857
 12.3332	0.398872
 12.3372	0.398887
 12.3412	0.398902
 12.3452	0.398917
 12.3492	0.398932
 12.3532	0.398947
 12.3572	0.398962
 12.3612	0.398977
 12.3652	0.398992
 12.3692	0.399007
 12.3732	0.399022
 12.3772	0.399037
 12.3812	0.399052
 12.3852	0.399067
 12.3892	0.399083
 12.3932	0.399098
 12.3972	0.399113
 12.4012	0.399128
 12.4052	0.399143
 12.4092	0.399158
 12.4132	0.399173
 12.4172	0.399188
 12.4212	0.399203
 12.4252	0.399218
 12.4292	0.399233
 12.4332	0.399248
 12.4372	0.399263
 12.4412	0.399278
 12.4452	0.399293
 12.4492	0.399308
 12.4532	0.399323
 12.4572	0.399338
 12.4612	0.399353
 12.4652	0.399368
 12.4692	0.399383
 12.4732	0.399399
 12.4772	0.399414
 12.4812	0.399429
 12.4852	0.399444
 12.4892	0.399459
 12.4932	0.399474
 12.4972	0.399489
 12.5013	0.399504
 12.5053	0.399519
 12.5093	0.399534
 12.5133	0.399549
 12.5173	0.399564
 12.5213	0.399579
 12.5253	0.399594
 12.5293	0.399609
 12.5333	0.399624
 12.5373	0.399639
 12.5413	0.399654
 12.5453	0.399669
 12.5493	0.399684
 12.5533	0.399699
 12.5573	0.399714
 12.5613	0.399729
 12.5653	0.399744
 12.5693	0.399759
 12.5733	0.399774
 12.5773	0.399789
 12.5813	0.399804
 12.5853	0.399819
 12.5893	0.399834
 12.5933	0.399849
 12.5973	0.399865
 12.6013	0.39988
 12.6053	0.399895
 12.6093	0.39991
 12.6133	0.399925
 12.6173	0.39994
 12.6213	0.399955
 12.6253	0.39997
 12.6293	0.399985
 12.6333	0.4
 12.6373	0.400015
 12.6413	0.40003
 12.6453	0.400045
 12.6493	0.40006
 12.6533	0.400075
 12.6573	0.40009
 12.6613	0.400105
 12.6653	0.40012
 12.6693	0.400135
 12.6733	0.40015
 12.6773	0.400165
 12.6813	0.40018
 12.6853	0.400195
 12.6893	0.40021
 12.6933	0.400225
 12.6973	0.40024
 12.7013	0.400255
 12.7053	0.40027
 12.7093	0.400285
 12.7133	0.4003
 12.7173	0.400315
 12.7213	0.40033
 12.7253	0.400345
 12.7293	0.40036
 12.7333	0.400375
 12.7373	0.40039
 12.7413	0.400405
 12.7453	0.40042
 12.7493	0.400435
 12.7533	0.40045
 12.7573	0.400465
 12.7613	0.40048
 12.7653	0.400495
 12.7693	0.40051
 12.7733	0.400525
 12.7773	0.40054
 12.7813	0.400555
 12.7853	0.40057
 12.7893	0.400585
 12.7933	0.4006
 12.7973	0.400615
 12.8013	0.40063
 12.8053	0.400645
 12.8093	0.40066
 12.8133	0.400675
 12.8173	0.40069
 12.8213	0.400705
 12.8253	0.40072
 12.8293	0.400735
 12.8333	0.40075
 12.8373	0.400765
 12.8413	0.40078
 12.8453	0.400795
 12.8493	0.40081
 12.8533	0.400825
 12.8573	0.40084
 12.8613	0.400855
 12.8653	0.40087
 12.8693	0.400885
 12.8733	0.4009
 12.8773	0.400915
 12.8813	0.40093
 12.8853	0.400945
 12.8893	0.40096
 12.8933	0.400975
 12.8973	0.40099
 12.9013	0.401005
 12.9053	0.40102
 12.9093	0.401035
 12.9133	0.40105
 12.9173	0.401065
 12.9213	0.40108
 12.9253	0.401095
 12.9293	0.40111
 12.9333	0.401125
 12.9373	0.40114
 12.9413	0.401155
 12.9453	0.40117
 12.9493	0.401185
 12.9533	0.4012
 12.9573	0.401215
 12.9613	0.40123
 12.9653	0.401245
 12.9693	0.401259
 12.9733	0.401274
 12.9773	0.401289
 12.9813	0.401304
 12.9853	0.401319
 12.9893	0.401334
 12.9933	0.401349
 12.9973	0.401364
 13.0013	0.401381
 13.0053	0.401402
 13.0093	0.401422
 13.0133	0.401443
 13.0173	0.401463
 13.0213	0.401484
 13.0253	0.401504
 13.0293	0.401525
 13.0333	0.401545
 13.0373	0.401566
 13.0413	0.401586
 13.0453	0.401607
 13.0493	0.401627
 13.0533	0.401648
 13.0573	0.401668
 13.0613	0.401689
 13.0653	0.401709
 13.0693	0.40173
 13.0733	0.40175
 13.0773	0.401771
 13.0813	0.401791
 13.0853	0.401812
 13.0893	0.401832
 13.0933	0.401853
 13.0973	0.401873
 13.1013	0.401894
 13.1053	0.401914
 13.1093	0.401935
 13.1133	0.401955
 13.1173	0.401976
 13.1213	0.401996
 13.1253	0.402017
 13.1293	0.402037
 13.1333	0.402058
 13.1373	0.402078
 13.1413	0.402099
 13.1453	0.402119
 13.1493	0.40214
 13.1533	0.40216
 13.1573	0.402181
 13.1613	0.402201
 13.1653	0.402222
 13.1693	0.402242
 13.1733	0.402263
 13.1773	0.402283
 13.1813	0.402304
 13.1853	0.402324
 13.1893	0.402345
 13.1933	0.402365
 13.1973	0.402386
 13.2013	0.402406
 13.2053	0.402427
 13.2093	0.402447
 13.2133	0.402468
 13.2173	0.402488
 13.2213	0.402509
 13.2253	0.402529
 13.2293	0.40255
 13.2333	0.40257
 13.2373	0.402591
 13.2413	0.402612
 13.2453	0.402632
 13.2493	0.402653
 13.2533	0.402673
 13.2573	0.402694
 13.2613	0.402714
 13.2653	0.402735
 13.2693	0.402755
 13.2733	0.402776
 13.2773	0.402796
 13.2813	0.402817
 13.2853	0.402837
 13.2893	0.402858
 13.2933	0.402878
 13.2973	0.402899
 13.3013	0.402919
 13.3053	0.40294
 13.3093	0.40296
 13.3133	0.402981
 13.3173	0.403001
 13.3213	0.403022
 13.3253	0.403042
 13.3293	0.403063
 13.3333	0.403083
 13.3373	0.403104
 13.3413	0.403124
 13.3453	0.403145
 13.3493	0.403165
 13.3533	0.403186
 13.3573	0.403206
 13.3613	0.403227
 13.3653	0.403247
 13.3693	0.403268
 13.3733	0.403288
 13.3773	0.403309
 13.3813	0.403329
 13.3853	0.40335
 13.3893	0.40337
 13.3933	0.403391
 13.3973	0.403411
 13.4013	0.403432
 13.4053	0.403452
 13.4093	0.403473
 13.4133	0.403493
 13.4173	0.403514
 13.4213	0.403534
 13.4253	0.403555
 13.4293	0.403575
 13.4333	0.403596
 13.4373	0.403616
 13.4413	0.403637
 13.4453	0.403657
 13.4493	0.403678
 13.4533	0.403698
 13.4573	0.403719
 13.4613	0.403739
 13.4653	0.40376
 13.4693	0.40378
 13.4733	0.403801
 13.4773	0.403821
 13.4813	0.403842
 13.4853	0.403862
 13.4893	0.403883
 13.4933	0.403903
 13.4973	0.403924
 13.5014	0.403944
 13.5054	0.403965
 13.5094	0.403985
 13.5134	0.404006
 13.5174	0.404026
 13.5214	0.404047
 13.5254	0.404067
 13.5294	0.404088
 13.5334	0.404108
 13.5374	0.404129
 13.5414	0.404149
 13.5454	0.40417
 13.5494	0.40419
 13.5534	0.404211
 13.5574	0.404231
 13.5614	0.404252
 13.5654	0.404272
 13.5694	0.404293
 13.5734	0.404313
 13.5774	0.404334
 13.5814	0.404354
 13.5854	0.404375
 13.5894	0.404395
 13.5934	0.404416
 13.5974	0.404436
 13.6014	0.404457
 13.6054	0.404477
 13.6094	0.404498
 13.6134	0.404518
 13.6174	0.404539
 13.6214	0.404559
 13.6254	0.40458
 13.6294	0.4046
 13.6334	0.40462
 13.6374	0.404641
 13.6414	0.404661
 13.6454	0.404682
 13.6494	0.404702
 13.6534	0.404723
 13.6574	0.404743
 13.6614	0.404764
 13.6654	0.404784
 13.6694	0.404805
 13.6734	0.404825
 13.6774	0.404846
 13.6814	0.404866
 13.6854	0.404887
 13.6894	0.404907
 13.6934	0.404928
 13.6974	0.404948
 13.7014	0.404969
 13.7054	0.404989
 13.7094	0.40501
 13.7134	0.40503
 13.7174	0.405051
 13.7214	0.405071
 13.7254	0.405092
 13.7294	0.405112
 13.7334	0.405133
 13.7374	0.405153
 13.7414	0.405174
 13.7454	0.405194
 13.7494	0.405215
 13.7534	0.405235
 13.7574	0.405256
 13.7614	0.405276
 13.7654	0.405297
 13.7694	0.405317
 13.7734	0.405338
 13.7774	0.405358
 13.7814	0.405379
 13.7854	0.405399
 13.7894	0.40542
 13.7934	0.40544
 13.7974	0.405461
 13.8014	0.405481
 13.8054	0.405502
 13.8094	0.405522
 13.8134	0.405543
 13.8174	0.405563
 13.8214	0.405584
 13.8254	0.405604
 13.8294	0.405625
 13.8334	0.405645
 13.8374	0.405666
 13.8414	0.405686
 13.8454	0.405707
 13.8494	0.405727
 13.8534	0.405748
 13.8574	0.405768
 13.8614	0.405789
 13.8654	0.405809
 13.8694	0.40583
 13.8734	0.40585
 13.8774	0.405871
 13.8814	0.405891
 13.8854	0.405911
 13.8894	0.405932
 13.8934	0.405952
 13.8974	0.405973
 13.9014	0.405993
 13.9054	0.406014
 13.9094	0.406034
 13.9134	0.406055
 13.9174	0.406075
 13.9214	0.406096
 13.9254	0.406116
 13.9294	0.406137
 13.9334	0.406157
 13.9374	0.406178
 13.9414	0.406198
 13.9454	0.406219
 13.9494	0.406239
 13.9534	0.40626
 13.9574	0.40628
 13.9614	0.406301
 13.9654	0.406321
 13.9694	0.406342
 13.9734	0.406362
 13.9774	0.406383
 13.9814	0.406403
 13.9854	0.406424
 13.9894	0.406444
 13.9934	0.406465
 13.9974	0.406485
 14.0014	0.406503
 14.0054	0.406516
 14.0094	0.40653
 14.0134	0.406543
 14.0174	0.406556
 14.0214	0.40657
 14.0254	0.406583
 14.0294	0.406596
 14.0334	0.40661
 14.0374	0.406623
 14.0414	0.406636
 14.0454	0.40665
 14.0494	0.406663
 14.0534	0.406676
 14.0574	0.40669
 14.0614	0.406703
 14.0654	0.406716
 14.0694	0.40673
 14.0734	0.406743
 14.0774	0.406756
 14.0814	0.40677
 14.0854	0.406783
 14.0894	0.406796
 14.0934	0.406809
 14.0974	0.406823
 14.1014	0.406836
 14.1054	0.406849
 14.1094	0.406863
 14.1134	0.406876
 14.1174	0.406889
 14.1214	0.406903
 14.1254	0.406916
 14.1294	0.406929
 14.1334	0.406943
 14.1374	0.406956
 14.1414	0.406969
 14.1454	0.406983
 14.1494	0.406996
 14.1534	0.407009
 14.1574	0.407022
 14.1614	0.407036
 14.1654	0.407049
 14.1694	0.407062
 14.1734	0.407076
 14.1774	0.407089
 14.1814	0.407102
 14.1854	0.407116
 14.1894	0.407129
 14.1934	0.407142
 14.1974	0.407155
 14.2014	0.407169
 14.2054	0.407182
 14.2094	0.407195
 14.2134	0.407209
 14.2174	0.407222
 14.2214	0.407235
 14.2254	0.407248
 14.2294	0.407262
 14.2334	0.407275
 14.2374	0.407288
 14.2414	0.407302
 14.2454	0.407315
 14.2494	0.407328
 14.2534	0.407341
 14.2574	0.407355
 14.2614	0.407368
 14.2654	0.407381
 14.2694	0.407395
 14.2734	0.407408
 14.2774	0.407421
 14.2814	0.407434
 14.2854	0.407448
 14.2894	0.407461
 14.2934	0.407474
 14.2974	0.407488
 14.3014	0.407501
 14.3054	0.407514
 14.3094	0.407527
 14.3134	0.407541
 14.3174	0.407554
 14.3214	0.407567
 14.3254	0.407581
 14.3294	0.407594
 14.3334	0.407607
 14.3374	0.40762
 14.3414	0.407634
 14.3454	0.407647
 14.3494	0.40766
 14.3534	0.407673
 14.3574	0.407687
 14.3614	0.4077
 14.3654	0.407713
 14.3694	0.407727
 14.3734	0.40774
 14.3774	0.407753
 14.3814	0.407766
 14.3854	0.40778
 14.3894	0.407793
 14.3934	0.407806
 14.3974	0.407819
 14.4014	0.407833
 14.4054	0.407846
 14.4094	0.407859
 14.4134	0.407872
 14.4174	0.407886
 14.4214	0.407899
 14.4254	0.407912
 14.4294	0.407925
 14.4334	0.407939
 14.4374	0.407952
 14.4414	0.407965
 14.4454	0.407978
 14.4494	0.407992
 14.4534	0.408005
 14.4574	0.408018
 14.4614	0.408031
 14.4654	0.408045
 14.4694	0.408058
 14.4734	0.408071
 14.4774	0.408084
 14.4814	0.408098
 14.4854	0.408111
 14.4894	0.408124
 14.4934	0.408137
 14.4974	0.408151
 14.5015	0.408164
 14.5055	0.408177
 14.5095	0.40819
 14.5135	0.408204
 14.5175	0.408217
 14.5215	0.40823
 14.5255	0.408243
 14.5295	0.408257
 14.5335	0.40827
 14.5375	0.408283
 14.5415	0.408296
 14.5455	0.40831
 14.5495	0.408323
 14.5535	0.408336
 14.5575	0.408349
 14.5615	0.408363
 14.5655	0.408376
 14.5695	0.408389
 14.5735	0.408402
 14.5775	0.408415
 14.5815	0.408429
 14.5855	0.408442
 14.5895	0.408455
 14.5935	0.408468
 14.5975	0.408482
 14.6015	0.408495
 14.6055	0.408508
 14.6095	0.408521
 14.6135	0.408535
 14.6175	0.408548
 14.6215	0.408561
 14.6255	0.408574
 14.6295	0.408587
 14.6335	0.408601
 14.6375	0.408614
 14.6415	0.408627
 14.6455	0.40864
 14.6495	0.408654
 14.6535	0.408667
 14.6575	0.40868
 14.6615	0.408693
 14.6655	0.408706
 14.6695	0.40872
 14.6735	0.408733
 14.6775	0.408746
 14.6815	0.408759
 14.6855	0.408772
 14.6895	0.408786
 14.6935	0.408799
 14.6975	0.408812
 14.7015	0.408825
 14.7055	0.408839
 14.7095	0.408852
 14.7135	0.408865
 14.7175	0.408878
 14.7215	0.408891
 14.7255	0.408905
 14.7295	0.408918
 14.7335	0.408931
 14.7375	0.408944
 14.7415	0.408957
 14.7455	0.408971
 14.7495	0.408984
 14.7535	0.408997
 14.7575	0.40901
 14.7615	0.409023
 14.7655	0.409037
 14.7695	0.40905
 14.7735	0.409063
 14.7775	0.409076
 14.7815	0.409089
 14.7855	0.409103
 14.7895	0.409116
 14.7935	0.409129
 14.7975	0.409142
 14.8015	0.409155
 14.8055	0.409169
 14.8095	0.409182
 14.8135	0.409195
 14.8175	0.409208
 14.8215	0.409221
 14.8255	0.409234
 14.8295	0.409248
 14.8335	0.409261
 14.8375	0.409274
 14.8415	0.409287
 14.8455	0.4093
 14.8495	0.409314
 14.8535	0.409327
 14.8575	0.40934
 14.8615	0.409353
 14.8655	0.409366
 14.8695	0.40938
 14.8735	0.409393
 14.8775	0.409406
 14.8815	0.409419
 14.8855	0.409432
 14.8895	0.409445
 14.8935	0.409459
 14.8975	0.409472
 14.9015	0.409485
 14.9055	0.409498
 14.9095	0.409511
 14.9135	0.409524
 14.9175	0.409538
 14.9215	0.409551
 14.9255	0.409564
 14.9295	0.409577
 14.9335	0.40959
 14.9375	0.409604
 14.9415	0.409617
 14.9455	0.40963
 14.9495	0.409643
 14.9535	0.409656
 14.9575	0.409669
 14.9615	0.409683
 14.9655	0.409696
 14.9695	0.409709
 14.9735	0.409722
 14.9775	0.409735
 14.9815	0.409748
 14.9855	0.409762
 14.9895	0.409775
 14.9935	0.409788
 14.9975	0.409801
 15.0015	0.409813
 15.0055	0.409824
 15.0095	0.409836
 15.0135	0.409847
 15.0175	0.409858
 15.0215	0.409869
 15.0255	0.40988
 15.0295	0.409891
 15.0335	0.409902
 15.0375	0.409913
 15.0415	0.409924
 15.0455	0.409935
 15.0495	0.409946
 15.0535	0.409957
 15.0575	0.409968
 15.0615	0.409979
 15.0655	0.409991
 15.0695	0.410002
 15.0735	0.410013
 15.0775	0.410024
 15.0815	0.410035
 15.0855	0.410046
 15.0895	0.410057
 15.0935	0.410068
 15.0975	0.410079
 15.1015	0.41009
 15.1055	0.410101
 15.1095	0.410112
 15.1135	0.410123
 15.1175	0.410134
 15.1215	0.410145
 15.1255	0.410156
 15.1295	0.410167
 15.1335	0.410178
 15.1375	0.41019
 15.1415	0.410201
 15.1455	0.410212
 15.1495	0.410223
 15.1535	0.410234
 15.1575	0.410245
 15.1615	0.410256
 15.1655	0.410267
 15.1695	0.410278
 15.1735	0.410289
 15.1775	0.4103
 15.1815	0.410311
 15.1855	0.410322
 15.1895	0.410333
 15.1935	0.410344
 15.1975	0.410355
 15.2015	0.410366
 15.2055	0.410377
 15.2095	0.410388
 15.2135	0.410399
 15.2175	0.41041
 15.2215	0.410421
 15.2255	0.410432
 15.2295	0.410443
 15.2335	0.410454
 15.2375	0.410465
 15.2415	0.410476
 15.2455	0.410488
 15.2495	0.410499
 15.2535	0.41051
 15.2575	0.410521
 15.2615	0.410532
 15.2655	0.410543
 15.2695	0.410554
 15.2735	0.410565
 15.2775	0.410576
 15.2815	0.410587
 15.2855	0.410598
 15.2895	0.410609
 15.2935	0.41062
 15.2975	0.410631
 15.3015	0.410642
 15.3055	0.410653
 15.3095	0.410664
 15.3135	0.410675
 15.3175	0.410686
 15.3215	0.410697
 15.3255	0.410708
 15.3295	0.410719
 15.3335	0.41073
 15.3375	0.410741
 15.3415	0.410752
 15.3455	0.410763
 15.3495	0.410774
 15.3535	0.410785
 15.3575	0.410796
 15.3615	0.410807
 15.3655	0.410818
 15.3695	0.410829
 15.3735	0.41084
 15.3775	0.410851
 15.3815	0.410862
 15.3855	0.410873
 15.3895	0.410884
 15.3935	0.410895
 15.3975	0.410906
 15.4015	0.410917
 15.4055	0.410928
 15.4095	0.410939
 15.4135	0.41095
 15.4175	0.410961
 15.4215	0.410972
 15.4255	0.410983
 15.4295	0.410994
 15.4335	0.411005
 15.4375	0.411016
 15.4415	0.411027
 15.4455	0.411038
 15.4495	0.411049
 15.4535	0.41106
 15.4575	0.411071
 15.4615	0.411082
 15.4655	0.411093
 15.4695	0.411104
 15.4735	0.411115
 15.4775	0.411126
 15.4815	0.411137
 15.4855	0.411148
 15.4895	0.411159
 15.4935	0.411169
 15.4975	0.41118
 15.5016	0.411191
 15.5056	0.411202
 15.5096	0.411213
 15.5136	0.411224
 15.5176	0.411235
 15.5216	0.411246
 15.5256	0.411257
 15.5296	0.411268
 15.5336	0.411279
 15.5376	0.41129
 15.5416	0.411301
 15.5456	0.411312
 15.5496	0.411323
 15.5536	0.411334
 15.5576	0.411345
 15.5616	0.411356
 15.5656	0.411367
 15.5696	0.411378
 15.5736	0.411389
 15.5776	0.4114
 15.5816	0.411411
 15.5856	0.411422
 15.5896	0.411433
 15.5936	0.411444
 15.5976	0.411455
 15.6016	0.411465
 15.6056	0.411476
 15.6096	0.411487
 15.6136	0.411498
 15.6176	0.411509
 15.6216	0.41152
 15.6256	0.411531
 15.6296	0.411542
 15.6336	0.411553
 15.6376	0.411564
 15.6416	0.411575
 15.6456	0.411586
 15.6496	0.411597
 15.6536	0.411608
 15.6576	0.411619
 15.6616	0.41163
 15.6656	0.411641
 15.6696	0.411651
 15.6736	0.411662
 15.6776	0.411673
 15.6816	0.411684
 15.6856	0.411695
 15.6896	0.411706
 15.6936	0.411717
 15.6976	0.411728
 15.7016	0.411739
 15.7056	0.41175
 15.7096	0.411761
 15.7136	0.411772
 15.7176	0.411783
 15.7216	0.411794
 15.7256	0.411805
 15.7296	0.411815
 15.7336	0.411826
 15.7376	0.411837
 15.7416	0.411848
 15.7456	0.411859
 15.7496	0.41187
 15.7536	0.411881
 15.7576	0.411892
 15.7616	0.411903
 15.7656	0.411914
 15.7696	0.411925
 15.7736	0.411936
 15.7776	0.411946
 15.7816	0.411957
 15.7856	0.411968
 15.7896	0.411979
 15.7936	0.41199
 15.7976	0.412001
 15.8016	0.412012
 15.8056	0.412023
 15.8096	0.412034
 15.8136	0.412045
 15.8176	0.412056
 15.8216	0.412066
 15.8256	0.412077
 15.8296	0.412088
 15.8336	0.412099
 15.8376	0.41211
 15.8416	0.412121
 15.8456	0.412132
 15.8496	0.412143
 15.8536	0.412154
 15.8576	0.412165
 15.8616	0.412175
 15.8656	0.412186
 15.8696	0.412197
 15.8736	0.412208
 15.8776	0.412219
 15.8816	0.41223
 15.8856	0.412241
 15.8896	0.412252
 15.8936	0.412263
 15.8976	0.412273
 15.9016	0.412284
 15.9056	0.412295
 15.9096	0.412306
 15.9136	0.412317
 15.9176	0.412328
 15.9216	0.412339
 15.9256	0.41235
 15.9296	0.412361
 15.9336	0.412371
 15.9376	0.412382
 15.9416	0.412393
 15.9456	0.412404
 15.9496	0.412415
 15.9536	0.412426
 15.9576	0.412437
 15.9616	0.412448
 15.9656	0.412458
 15.9696	0.412469
 15.9736	0.41248
 15.9776	0.412491
 15.9816	0.412502
 15.9856	0.412513
 15.9896	0.412524
 15.9936	0.412535
 15.9976	0.412545
 16.0016	0.412556
 16.0056	0.412566
 16.0096	0.412576
 16.0136	0.412586
 16.0176	0.412596
 16.0216	0.412606
 16.0256	0.412616
 16.0296	0.412627
 16.0336	0.412637
 16.0376	0.412647
 16.0416	0.412657
 16.0456	0.412667
 16.0496	0.412677
 16.0536	0.412687
 16.0576	0.412697
 16.0616	0.412707
 16.0656	0.412717
 16.0696	0.412727
 16.0736	0.412737
 16.0776	0.412747
 16.0816	0.412757
 16.0856	0.412768
 16.0896	0.412778
 16.0936	0.412788
 16.0976	0.412798
 16.1016	0.412808
 16.1056	0.412818
 16.1096	0.412828
 16.1136	0.412838
 16.1176	0.412848
 16.1216	0.412858
 16.1256	0.412868
 16.1296	0.412878
 16.1336	0.412888
 16.1376	0.412898
 16.1416	0.412908
 16.1456	0.412918
 16.1496	0.412928
 16.1536	0.412939
 16.1576	0.412949
 16.1616	0.412959
 16.1656	0.412969
 16.1696	0.412979
 16.1736	0.412989
 16.1776	0.412999
 16.1816	0.413009
 16.1856	0.413019
 16.1896	0.413029
 16.1936	0.413039
 16.1976	0.413049
 16.2016	0.413059
 16.2056	0.413069
 16.2096	0.413079
 16.2136	0.413089
 16.2176	0.413099
 16.2216	0.413109
 16.2256	0.413119
 16.2296	0.413129
 16.2336	0.413139
 16.2376	0.413149
 16.2416	0.413159
 16.2456	0.413169
 16.2496	0.413179
 16.2536	0.413189
 16.2576	0.4132
 16.2616	0.41321
 16.2656	0.41322
 16.2696	0.41323
 16.2736	0.41324
 16.2776	0.41325
 16.2816	0.41326
 16.2856	0.41327
 16.2896	0.41328
 16.2936	0.41329
 16.2976	0.4133
 16.3016	0.41331
 16.3056	0.41332
 16.3096	0.41333
 16.3136	0.41334
 16.3176	0.41335
 16.3216	0.41336
 16.3256	0.41337
 16.3296	0.41338
 16.3336	0.41339
 16.3376	0.4134
 16.3416	0.41341
 16.3456	0.41342
 16.3496	0.41343
 16.3536	0.41344
 16.3576	0.41345
 16.3616	0.41346
 16.3656	0.41347
 16.3696	0.41348
 16.3736	0.41349
 16.3776	0.4135
 16.3816	0.41351
 16.3856	0.41352
 16.3896	0.41353
 16.3936	0.41354
 16.3976	0.41355
 16.4016	0.41356
 16.4056	0.41357
 16.4096	0.41358
 16.4136	0.41359
 16.4176	0.4136
 16.4216	0.41361
 16.4256	0.41362
 16.4296	0.41363
 16.4336	0.41364
 16.4376	0.41365
 16.4416	0.41366
 16.4456	0.41367
 16.4496	0.41368
 16.4536	0.41369
 16.4576	0.4137
 16.4616	0.41371
 16.4656	0.41372
 16.4696	0.41373
 16.4736	0.41374
 16.4776	0.41375
 16.4816	0.41376
 16.4856	0.41377
 16.4896	0.41378
 16.4936	0.41379
 16.4976	0.413799
 16.5017	0.413809
 16.5057	0.413819
 16.5097	0.413829
 16.5137	0.413839
 16.5177	0.413849
 16.5217	0.413859
 16.5257	0.413869
 16.5297	0.413879
 16.5337	0.413889
 16.5377	0.413899
 16.5417	0.413909
 16.5457	0.413919
 16.5497	0.413929
 16.5537	0.413939
 16.5577	0.413949
 16.5617	0.413959
 16.5657	0.413969
 16.5697	0.413979
 16.5737	0.413989
 16.5777	0.413999
 16.5817	0.414009
 16.5857	0.414019
 16.5897	0.414029
 16.5937	0.414039
 16.5977	0.414048
 16.6017	0.414058
 16.6057	0.414068
 16.6097	0.414078
 16.6137	0.414088
 16.6177	0.414098
 16.6217	0.414108
 16.6257	0.414118
 16.6297	0.414128
 16.6337	0.414138
 16.6377	0.414148
 16.6417	0.414158
 16.6457	0.414168
 16.6497	0.414178
 16.6537	0.414188
 16.6577	0.414198
 16.6617	0.414208
 16.6657	0.414218
 16.6697	0.414227
 16.6737	0.414237
 16.6777	0.414247
 16.6817	0.414257
 16.6857	0.414267
 16.6897	0.414277
 16.6937	0.414287
 16.6977	0.414297
 16.7017	0.414307
 16.7057	0.414317
 16.7097	0.414327
 16.7137	0.414337
 16.7177	0.414347
 16.7217	0.414356
 16.7257	0.414366
 16.7297	0.414376
 16.7337	0.414386
 16.7377	0.414396
 16.7417	0.414406
 16.7457	0.414416
 16.7497	0.414426
 16.7537	0.414436
 16.7577	0.414446
 16.7617	0.414456
 16.7657	0.414466
 16.7697	0.414475
 16.7737	0.414485
 16.7777	0.414495
 16.7817	0.414505
 16.7857	0.414515
 16.7897	0.414525
 16.7937	0.414535
 16.7977	0.414545
 16.8017	0.414555
 16.8057	0.414565
 16.8097	0.414575
 16.8137	0.414584
 16.8177	0.414594
 16.8217	0.414604
 16.8257	0.414614
 16.8297	0.414624
 16.8337	0.414634
 16.8377	0.414644
 16.8417	0.414654
 16.8457	0.414664
 16.8497	0.414674
 16.8537	0.414683
 16.8577	0.414693
 16.8617	0.414703
 16.8657	0.414713
 16.8697	0.414723
 16.8737	0.414733
 16.8777	0.414743
 16.8817	0.414753
 16.8857	0.414762
 16.8897	0.414772
 16.8937	0.414782
 16.8977	0.414792
 16.9017	0.414802
 16.9057	0.414812
 16.9097	0.414822
 16.9137	0.414832
 16.9177	0.414842
 16.9217	0.414851
 16.9257	0.414861
 16.9297	0.414871
 16.9337	0.414881
 16.9377	0.414891
 16.9417	0.414901
 16.9457	0.414911
 16.9497	0.414921
 16.9537	0.41493
 16.9577	0.41494
 16.9617	0.41495
 16.9657	0.41496
 16.9697	0.41497
 16.9737	0.41498
 16.9777	0.41499
 16.9817	0.414999
 16.9857	0.415009
 16.9897	0.415019
 16.9937	0.415029
 16.9977	0.415039
 17.0017	0.415054
 17.0057	0.415075
 17.0097	0.415097
 17.0137	0.415118
 17.0177	0.41514
 17.0217	0.415161
 17.0257	0.415183
 17.0297	0.415204
 17.0337	0.415225
 17.0377	0.415247
 17.0417	0.415268
 17.0457	0.41529
 17.0497	0.415311
 17.0537	0.415333
 17.0577	0.415354
 17.0617	0.415376
 17.0657	0.415397
 17.0697	0.415419
 17.0737	0.41544
 17.0777	0.415462
 17.0817	0.415483
 17.0857	0.415505
 17.0897	0.415526
 17.0937	0.415548
 17.0977	0.415569
 17.1017	0.41559
 17.1057	0.415612
 17.1097	0.415633
 17.1137	0.415655
 17.1177	0.415676
 17.1217	0.415698
 17.1257	0.415719
 17.1297	0.415741
 17.1337	0.415762
 17.1377	0.415784
 17.1417	0.415805
 17.1457	0.415827
 17.1497	0.415848
 17.1537	0.41587
 17.1577	0.415891
 17.1617	0.415913
 17.1657	0.415934
 17.1697	0.415955
 17.1737	0.415977
 17.1777	0.415998
 17.1817	0.41602
 17.1857	0.416041
 17.1897	0.416063
 17.1937	0.416084
 17.1977	0.416106
 17.2017	0.416127
 17.2057	0.416149
 17.2097	0.41617
 17.2137	0.416192
 17.2177	0.416213
 17.2217	0.416235
 17.2257	0.416256
 17.2297	0.416278
 17.2337	0.416299
 17.2377	0.41632
 17.2417	0.416342
 17.2457	0.416363
 17.2497	0.416385
 17.2537	0.416406
 17.2577	0.416428
 17.2617	0.416449
 17.2657	0.416471
 17.2697	0.416492
 17.2737	0.416514
 17.2777	0.416535
 17.2817	0.416557
 17.2857	0.416578
 17.2897	0.4166
 17.2937	0.416621
 17.2977	0.416642
 17.3017	0.416664
 17.3057	0.416685
 17.3097	0.416707
 17.3137	0.416728
 17.3177	0.41675
 17.3217	0.416771
 17.3257	0.416793
 17.3297	0.416814
 17.3337	0.416836
 17.3377	0.416857
 17.3417	0.416879
 17.3457	0.4169
 17.3497	0.416922
 17.3537	0.416943
 17.3577	0.416965
 17.3617	0.416986
 17.3657	0.417007
 17.3697	0.417029
 17.3737	0.41705
 17.3777	0.417072
 17.3817	0.417093
 17.3857	0.417115
 17.3897	0.417136
 17.3937	0.417158
 17.3977	0.417179
 17.4017	0.417201
 17.4057	0.417222
 17.4097	0.417244
 17.4137	0.417265
 17.4177	0.417287
 17.4217	0.417308
 17.4257	0.417329
 17.4297	0.417351
 17.4337	0.417372
 17.4377	0.417394
 17.4417	0.417415
 17.4457	0.417437
 17.4497	0.417458
 17.4537	0.41748
 17.4577	0.417501
 17.4617	0.417523
 17.4657	0.417544
 17.4697	0.417566
 17.4737	0.417587
 17.4777	0.417609
 17.4817	0.41763
 17.4857	0.417652
 17.4897	0.417673
 17.4937	0.417694
 17.4977	0.417716
 17.5018	0.417737
 17.5058	0.417759
 17.5098	0.41778
 17.5138	0.417802
 17.5178	0.417823
 17.5218	0.417845
 17.5258	0.417866
 17.5298	0.417888
 17.5338	0.417909
 17.5378	0.417931
 17.5418	0.417952
 17.5458	0.417974
 17.5498	0.417995
 17.5538	0.418016
 17.5578	0.418038
 17.5618	0.418059
 17.5658	0.418081
 17.5698	0.418102
 17.5738	0.418124
 17.5778	0.418145
 17.5818	0.418167
 17.5858	0.418188
 17.5898	0.41821
 17.5938	0.418231
 17.5978	0.418253
 17.6018	0.418274
 17.6058	0.418296
 17.6098	0.418317
 17.6138	0.418338
 17.6178	0.41836
 17.6218	0.418381
 17.6258	0.418403
 17.6298	0.418424
 17.6338	0.418446
 17.6378	0.418467
 17.6418	0.418489
 17.6458	0.41851
 17.6498	0.418532
 17.6538	0.418553
 17.6578	0.418575
 17.6618	0.418596
 17.6658	0.418618
 17.6698	0.418639
 17.6738	0.41866
 17.6778	0.418682
 17.6818	0.418703
 17.6858	0.418725
 17.6898	0.418746
 17.6938	0.418768
 17.6978	0.418789
 17.7018	0.418811
 17.7058	0.418832
 17.7098	0.418854
 17.7138	0.418875
 17.7178	0.418897
 17.7218	0.418918
 17.7258	0.41894
 17.7298	0.418961
 17.7338	0.418982
 17.7378	0.419004
 17.7418	0.419025
 17.7458	0.419047
 17.7498	0.419068
 17.7538	0.41909
 17.7578	0.419111
 17.7618	0.419133
 17.7658	0.419154
 17.7698	0.419176
 17.7738	0.419197
 17.7778	0.419219
 17.7818	0.41924
 17.7858	0.419261
 17.7898	0.419283
 17.7938	0.419304
 17.7978	0.419326
 17.8018	0.419347
 17.8058	0.419369
 17.8098	0.41939
 17.8138	0.419412
 17.8178	0.419433
 17.8218	0.419455
 17.8258	0.419476
 17.8298	0.419498
 17.8338	0.419519
 17.8378	0.419541
 17.8418	0.419562
 17.8458	0.419583
 17.8498	0.419605
 17.8538	0.419626
 17.8578	0.419648
 17.8618	0.419669
 17.8658	0.419691
 17.8698	0.419712
 17.8738	0.419734
 17.8778	0.419755
 17.8818	0.419777
 17.8858	0.419798
 17.8898	0.41982
 17.8938	0.419841
 17.8978	0.419862
 17.9018	0.419884
 17.9058	0.419905
 17.9098	0.419927
 17.9138	0.419948
 17.9178	0.41997
 17.9218	0.419991
 17.9258	0.420013
 17.9298	0.420034
 17.9338	0.420056
 17.9378	0.420077
 17.9418	0.420099
 17.9458	0.42012
 17.9498	0.420142
 17.9538	0.420163
 17.9578	0.420184
 17.9618	0.420206
 17.9658	0.420227
 17.9698	0.420249
 17.9738	0.42027
 17.9778	0.420292
 17.9818	0.420313
 17.9858	0.420335
 17.9898	0.420356
 17.9938	0.420378
 17.9978	0.420399
 18.0018	0.420419
 18.0058	0.420437
 18.0098	0.420455
 18.0138	0.420474
 18.0178	0.420492
 18.0218	0.42051
 18.0258	0.420528
 18.0298	0.420546
 18.0338	0.420565
 18.0378	0.420583
 18.0418	0.420601
 18.0458	0.420619
 18.0498	0.420637
 18.0538	0.420655
 18.0578	0.420674
 18.0618	0.420692
 18.0658	0.42071
 18.0698	0.420728
 18.0738	0.420746
 18.0778	0.420765
 18.0818	0.420783
 18.0858	0.420801
 18.0898	0.420819
 18.0938	0.420837
 18.0978	0.420855
 18.1018	0.420874
 18.1058	0.420892
 18.1098	0.42091
 18.1138	0.420928
 18.1178	0.420946
 18.1218	0.420965
 18.1258	0.420983
 18.1298	0.421001
 18.1338	0.421019
 18.1378	0.421037
 18.1418	0.421055
 18.1458	0.421074
 18.1498	0.421092
 18.1538	0.42111
 18.1578	0.421128
 18.1618	0.421146
 18.1658	0.421164
 18.1698	0.421183
 18.1738	0.421201
 18.1778	0.421219
 18.1818	0.421237
 18.1858	0.421255
 18.1898	0.421274
 18.1938	0.421292
 18.1978	0.42131
 18.2018	0.421328
 18.2058	0.421346
 18.2098	0.421364
 18.2138	0.421383
 18.2178	0.421401
 18.2218	0.421419
 18.2258	0.421437
 18.2298	0.421455
 18.2338	0.421473
 18.2378	0.421492
 18.2418	0.42151
 18.2458	0.421528
 18.2498	0.421546
 18.2538	0.421564
 18.2578	0.421582
 18.2618	0.421601
 18.2658	0.421619
 18.2698	0.421637
 18.2738	0.421655
 18.2778	0.421673
 18.2818	0.421691
 18.2858	0.42171
 18.2898	0.421728
 18.2938	0.421746
 18.2978	0.421764
 18.3018	0.421782
 18.3058	0.4218
 18.3098	0.421819
 18.3138	0.421837
 18.3178	0.421855
 18.3218	0.421873
 18.3258	0.421891
 18.3298	0.421909
 18.3338	0.421928
 18.3378	0.421946
 18.3418	0.421964
 18.3458	0.421982
 18.3498	0.422
 18.3538	0.422018
 18.3578	0.422037
 18.3618	0.422055
 18.3658	0.422073
 18.3698	0.422091
 18.3738	0.422109
 18.3778	0.422127
 18.3818	0.422146
 18.3858	0.422164
 18.3898	0.422182
 18.3938	0.4222
 18.3978	0.422218
 18.4018	0.422236
 18.4058	0.422255
 18.4098	0.422273
 18.4138	0.422291
 18.4178	0.422309
 18.4218	0.422327
 18.4258	0.422345
 18.4298	0.422363
 18.4338	0.422382
 18.4378	0.4224
 18.4418	0.422418
 18.4458	0.422436
 18.4498	0.422454
 18.4538	0.422472
 18.4578	0.422491
 18.4618	0.422509
 18.4658	0.422527
 18.4698	0.422545
 18.4738	0.422563
 18.4778	0.422581
 18.4818	0.422599
 18.4858	0.422618
 18.4898	0.422636
 18.4938	0.422654
 18.4978	0.422672
 18.5019	0.42269
 18.5059	0.422708
 18.5099	0.422727
 18.5139	0.422745
 18.5179	0.422763
 18.5219	0.422781
 18.5259	0.422799
 18.5299	0.422817
 18.5339	0.422835
 18.5379	0.422854
 18.5419	0.422872
 18.5459	0.42289
 18.5499	0.422908
 18.5539	0.422926
 18.5579	0.422944
 18.5619	0.422962
 18.5659	0.422981
 18.5699	0.422999
 18.5739	0.423017
 18.5779	0.423035
 18.5819	0.423053
 18.5859	0.423071
 18.5899	0.423089
 18.5939	0.423108
 18.5979	0.423126
 18.6019	0.423144
 18.6059	0.423162
 18.6099	0.42318
 18.6139	0.423198
 18.6179	0.423216
 18.6219	0.423235
 18.6259	0.423253
 18.6299	0.423271
 18.6339	0.423289
 18.6379	0.423307
 18.6419	0.423325
 18.6459	0.423343
 18.6499	0.423362
 18.6539	0.42338
 18.6579	0.423398
 18.6619	0.423416
 18.6659	0.423434
 18.6699	0.423452
 18.6739	0.42347
 18.6779	0.423489
 18.6819	0.423507
 18.6859	0.423525
 18.6899	0.423543
 18.6939	0.423561
 18.6979	0.423579
 18.7019	0.423597
 18.7059	0.423616
 18.7099	0.423634
 18.7139	0.423652
 18.7179	0.42367
 18.7219	0.423688
 18.7259	0.423706
 18.7299	0.423724
 18.7339	0.423743
 18.7379	0.423761
 18.7419	0.423779
 18.7459	0.423797
 18.7499	0.423815
 18.7539	0.423833
 18.7579	0.423851
 18.7619	0.423869
 18.7659	0.423888
 18.7699	0.423906
 18.7739	0.423924
 18.7779	0.423942
 18.7819	0.42396
 18.7859	0.423978
 18.7899	0.423996
 18.7939	0.424014
 18.7979	0.424033
 18.8019	0.424051
 18.8059	0.424069
 18.8099	0.424087
 18.8139	0.424105
 18.8179	0.424123
 18.8219	0.424141
 18.8259	0.42416
 18.8299	0.424178
 18.8339	0.424196
 18.8379	0.424214
 18.8419	0.424232
 18.8459	0.42425
 18.8499	0.424268
 18.8539	0.424286
 18.8579	0.424305
 18.8619	0.424323
 18.8659	0.424341
 18.8699	0.424359
 18.8739	0.424377
 18.8779	0.424395
 18.8819	0.424413
 18.8859	0.424431
 18.8899	0.42445
 18.8939	0.424468
 18.8979	0.424486
 18.9019	0.424504
 18.9059	0.424522
 18.9099	0.42454
 18.9139	0.424558
 18.9179	0.424576
 18.9219	0.424594
 18.9259	0.424613
 18.9299	0.424631
 18.9339	0.424649
 18.9379	0.424667
 18.9419	0.424685
 18.9459	0.424703
 18.9499	0.424721
 18.9539	0.424739
 18.9579	0.424758
 18.9619	0.424776
 18.9659	0.424794
 18.9699	0.424812
 18.9739	0.42483
 18.9779	0.424848
 18.9819	0.424866
 18.9859	0.424884
 18.9899	0.424903
 18.9939	0.424921
 18.9979	0.424939
 19.0019	0.424951
 19.0059	0.424956
 19.0099	0.424961
 19.0139	0.424967
 19.0179	0.424972
 19.0219	0.424977
 19.0259	0.424982
 19.0299	0.424988
 19.0339	0.424993
 19.0379	0.424998
 19.0419	0.425004
 19.0459	0.425009
 19.0499	0.425014
 19.0539	0.425019
 19.0579	0.425025
 19.0619	0.42503
 19.0659	0.425035
 19.0699	0.425041
 19.0739	0.425046
 19.0779	0.425051
 19.0819	0.425056
 19.0859	0.425062
 19.0899	0.425067
 19.0939	0.425072
 19.0979	0.425077
 19.1019	0.425083
 19.1059	0.425088
 19.1099	0.425093
 19.1139	0.425098
 19.1179	0.425104
 19.1219	0.425109
 19.1259	0.425114
 19.1299	0.42512
 19.1339	0.425125
 19.1379	0.42513
 19.1419	0.425135
 19.1459	0.425141
 19.1499	0.425146
 19.1539	0.425151
 19.1579	0.425156
 19.1619	0.425162
 19.1659	0.425167
 19.1699	0.425172
 19.1739	0.425177
 19.1779	0.425182
 19.1819	0.425188
 19.1859	0.425193
 19.1899	0.425198
 19.1939	0.425203
 19.1979	0.425209
 19.2019	0.425214
 19.2059	0.425219
 19.2099	0.425224
 19.2139	0.42523
 19.2179	0.425235
 19.2219	0.42524
 19.2259	0.425245
 19.2299	0.42525
 19.2339	0.425256
 19.2379	0.425261
 19.2419	0.425266
 19.2459	0.425271
 19.2499	0.425277
 19.2539	0.425282
 19.2579	0.425287
 19.2619	0.425292
 19.2659	0.425297
 19.2699	0.425303
 19.2739	0.425308
 19.2779	0.425313
 19.2819	0.425318
 19.2859	0.425323
 19.2899	0.425329
 19.2939	0.425334
 19.2979	0.425339
 19.3019	0.425344
 19.3059	0.425349
 19.3099	0.425355
 19.3139	0.42536
 19.3179	0.425365
 19.3219	0.42537
 19.3259	0.425375
 19.3299	0.425381
 19.3339	0.425386
 19.3379	0.425391
 19.3419	0.425396
 19.3459	0.425401
 19.3499	0.425407
 19.3539	0.425412
 19.3579	0.425417
 19.3619	0.425422
 19.3659	0.425427
 19.3699	0.425433
 19.3739	0.425438
 19.3779	0.425443
 19.3819	0.425448
 19.3859	0.425453
 19.3899	0.425458
 19.3939	0.425464
 19.3979	0.425469
 19.4019	0.425474
 19.4059	0.425479
 19.4099	0.425484
 19.4139	0.425489
 19.4179	0.425495
 19.4219	0.4255
 19.4259	0.425505
 19.4299	0.42551
 19.4339	0.425515
 19.4379	0.42552
 19.4419	0.425526
 19.4459	0.425531
 19.4499	0.425536
 19.4539	0.425541
 19.4579	0.425546
 19.4619	0.425551
 19.4659	0.425556
 19.4699	0.425562
 19.4739	0.425567
 19.4779	0.425572
 19.4819	0.425577
 19.4859	0.425582
 19.4899	0.425587
 19.4939	0.425592
 19.4979	0.425598
 19.502	0.425603
 19.506	0.425608
 19.51	0.425613
 19.514	0.425618
 19.518	0.425623
 19.522	0.425628
 19.526	0.425634
 19.53	0.425639
 19.534	0.425644
 19.538	0.425649
 19.542	0.425654
 19.546	0.425659
 19.55	0.425664
 19.554	0.425669
 19.558	0.425675
 19.562	0.42568
 19.566	0.425685
 19.57	0.42569
 19.574	0.425695
 19.578	0.4257
 19.582	0.425705
 19.586	0.42571
 19.59	0.425716
 19.594	0.425721
 19.598	0.425726
 19.602	0.425731
 19.606	0.425736
 19.61	0.425741
 19.614	0.425746
 19.618	0.425751
 19.622	0.425756
 19.626	0.425761
 19.63	0.425767
 19.634	0.425772
 19.638	0.425777
 19.642	0.425782
 19.646	0.425787
 19.65	0.425792
 19.654	0.425797
 19.658	0.425802
 19.662	0.425807
 19.666	0.425812
 19.67	0.425818
 19.674	0.425823
 19.678	0.425828
 19.682	0.425833
 19.686	0.425838
 19.69	0.425843
 19.694	0.425848
 19.698	0.425853
 19.702	0.425858
 19.706	0.425863
 19.71	0.425868
 19.714	0.425873
 19.718	0.425878
 19.722	0.425884
 19.726	0.425889
 19.73	0.425894
 19.734	0.425899
 19.738	0.425904
 19.742	0.425909
 19.746	0.425914
 19.75	0.425919
 19.754	0.425924
 19.758	0.425929
 19.762	0.425934
 19.766	0.425939
 19.77	0.425944
 19.774	0.425949
 19.778	0.425954
 19.782	0.425959
 19.786	0.425965
 19.79	0.42597
 19.794	0.425975
 19.798	0.42598
 19.802	0.425985
 19.806	0.42599
 19.81	0.425995
 19.814	0.426
 19.818	0.426005
 19.822	0.42601
 19.826	0.426015
 19.83	0.42602
 19.834	0.426025
 19.838	0.42603
 19.842	0.426035
 19.846	0.42604
 19.85	0.426045
 19.854	0.42605
 19.858	0.426055
 19.862	0.42606
 19.866	0.426065
 19.87	0.42607
 19.874	0.426075
 19.878	0.42608
 19.882	0.426085
 19.886	0.42609
 19.89	0.426095
 19.894	0.4261
 19.898	0.426105
 19.902	0.42611
 19.906	0.426115
 19.91	0.426121
 19.914	0.426126
 19.918	0.426131
 19.922	0.426136
 19.926	0.426141
 19.93	0.426146
 19.934	0.426151
 19.938	0.426156
 19.942	0.426161
 19.946	0.426166
 19.95	0.426171
 19.954	0.426176
 19.958	0.426181
 19.962	0.426186
 19.966	0.426191
 19.97	0.426196
 19.974	0.426201
 19.978	0.426206
 19.982	0.426211
 19.986	0.426216
 19.99	0.426221
 19.994	0.426226
 19.998	0.42623
 20.002	0.42624
 20.006	0.426254
 20.01	0.426269
 20.014	0.426283
 20.018	0.426297
 20.022	0.426312
 20.026	0.426326
 20.03	0.42634
 20.034	0.426354
 20.038	0.426369
 20.042	0.426383
 20.046	0.426397
 20.05	0.426412
 20.054	0.426426
 20.058	0.42644
 20.062	0.426454
 20.066	0.426469
 20.07	0.426483
 20.074	0.426497
 20.078	0.426512
 20.082	0.426526
 20.086	0.42654
 20.09	0.426554
 20.094	0.426569
 20.098	0.426583
 20.102	0.426597
 20.106	0.426612
 20.11	0.426626
 20.114	0.42664
 20.118	0.426654
 20.122	0.426669
 20.126	0.426683
 20.13	0.426697
 20.134	0.426712
 20.138	0.426726
 20.142	0.42674
 20.146	0.426754
 20.15	0.426769
 20.154	0.426783
 20.158	0.426797
 20.162	0.426811
 20.166	0.426826
 20.17	0.42684
 20.174	0.426854
 20.178	0.426869
 20.182	0.426883
 20.186	0.426897
 20.19	0.426911
 20.194	0.426926
 20.198	0.42694
 20.202	0.426954
 20.206	0.426968
 20.21	0.426983
 20.214	0.426997
 20.218	0.427011
 20.222	0.427025
 20.226	0.42704
 20.23	0.427054
 20.234	0.427068
 20.238	0.427083
 20.242	0.427097
 20.246	0.427111
 20.25	0.427125
 20.254	0.42714
 20.258	0.427154
 20.262	0.427168
 20.266	0.427182
 20.27	0.427197
 20.274	0.427211
 20.278	0.427225
 20.282	0.427239
 20.286	0.427254
 20.29	0.427268
 20.294	0.427282
 20.298	0.427296
 20.302	0.427311
 20.306	0.427325
 20.31	0.427339
 20.314	0.427353
 20.318	0.427368
 20.322	0.427382
 20.326	0.427396
 20.33	0.42741
 20.334	0.427425
 20.338	0.427439
 20.342	0.427453
 20.346	0.427467
 20.35	0.427482
 20.354	0.427496
 20.358	0.42751
 20.362	0.427524
 20.366	0.427539
 20.37	0.427553
 20.374	0.427567
 20.378	0.427581
 20.382	0.427596
 20.386	0.42761
 20.39	0.427624
 20.394	0.427638
 20.398	0.427652
 20.402	0.427667
 20.406	0.427681
 20.41	0.427695
 20.414	0.427709
 20.418	0.427724
 20.422	0.427738
 20.426	0.427752
 20.43	0.427766
 20.434	0.427781
 20.438	0.427795
 20.442	0.427809
 20.446	0.427823
 20.45	0.427838
 20.454	0.427852
 20.458	0.427866
 20.462	0.42788
 20.466	0.427894
 20.47	0.427909
 20.474	0.427923
 20.478	0.427937
 20.482	0.427951
 20.486	0.427966
 20.49	0.42798
 20.494	0.427994
 20.498	0.428008
 20.5021	0.428022
 20.5061	0.428037
 20.5101	0.428051
 20.5141	0.428065
 20.5181	0.428079
 20.5221	0.428094
 20.5261	0.428108
 20.5301	0.428122
 20.5341	0.428136
 20.5381	0.42815
 20.5421	0.428165
 20.5461	0.428179
 20.5501	0.428193
 20.5541	0.428207
 20.5581	0.428222
 20.5621	0.428236
 20.5661	0.42825
 20.5701	0.428264
 20.5741	0.428278
 20.5781	0.428293
 20.5821	0.428307
 20.5861	0.428321
 20.5901	0.428335
 20.5941	0.428349
 20.5981	0.428364
 20.6021	0.428378
 20.6061	0.428392
 20.6101	0.428406
 20.6141	0.428421
 20.6181	0.428435
 20.6221	0.428449
 20.6261	0.428463
 20.6301	0.428477
 20.6341	0.428492
 20.6381	0.428506
 20.6421	0.42852
 20.6461	0.428534
 20.6501	0.428548
 20.6541	0.428563
 20.6581	0.428577
 20.6621	0.428591
 20.6661	0.428605
 20.6701	0.428619
 20.6741	0.428634
 20.6781	0.428648
 20.6821	0.428662
 20.6861	0.428676
 20.6901	0.42869
 20.6941	0.428705
 20.6981	0.428719
 20.7021	0.428733
 20.7061	0.428747
 20.7101	0.428761
 20.7141	0.428776
 20.7181	0.42879
 20.7221	0.428804
 20.7261	0.428818
 20.7301	0.428832
 20.7341	0.428847
 20.7381	0.428861
 20.7421	0.428875
 20.7461	0.428889
 20.7501	0.428903
 20.7541	0.428917
 20.7581	0.428932
 20.7621	0.428946
 20.7661	0.42896
 20.7701	0.428974
 20.7741	0.428988
 20.7781	0.429003
 20.7821	0.429017
 20.7861	0.429031
 20.7901	0.429045
 20.7941	0.429059
 20.7981	0.429073
 20.8021	0.429088
 20.8061	0.429102
 20.8101	0.429116
 20.8141	0.42913
 20.8181	0.429144
 20.8221	0.429159
 20.8261	0.429173
 20.8301	0.429187
 20.8341	0.429201
 20.8381	0.429215
 20.8421	0.429229
 20.8461	0.429244
 20.8501	0.429258
 20.8541	0.429272
 20.8581	0.429286
 20.8621	0.4293
 20.8661	0.429314
 20.8701	0.429329
 20.8741	0.429343
 20.8781	0.429357
 20.8821	0.429371
 20.8861	0.429385
 20.8901	0.4294
 20.8941	0.429414
 20.8981	0.429428
 20.9021	0.429442
 20.9061	0.429456
 20.9101	0.42947
 20.9141	0.429485
 20.9181	0.429499
 20.9221	0.429513
 20.9261	0.429527
 20.9301	0.429541
 20.9341	0.429555
 20.9381	0.429569
 20.9421	0.429584
 20.9461	0.429598
 20.9501	0.429612
 20.9541	0.429626
 20.9581	0.42964
 20.9621	0.429654
 20.9661	0.429669
 20.9701	0.429683
 20.9741	0.429697
 20.9781	0.429711
 20.9821	0.429725
 20.9861	0.429739
 20.9901	0.429754
 20.9941	0.429768
 20.9981	0.429782
 21.0021	0.429796
 21.0061	0.42981
 21.0101	0.429824
 21.0141	0.429838
 21.0181	0.429853
 21.0221	0.429867
 21.0261	0.429881
 21.0301	0.429895
 21.0341	0.429909
 21.0381	0.429923
 21.0421	0.429938
 21.0461	0.429952
 21.0501	0.429966
 21.0541	0.42998
 21.0581	0.429994
 21.0621	0.430008
 21.0661	0.430022
 21.0701	0.430037
 21.0741	0.430051
 21.0781	0.430065
 21.0821	0.430079
 21.0861	0.430093
 21.0901	0.430107
 21.0941	0.430121
 21.0981	0.430136
 21.1021	0.43015
 21.1061	0.430164
 21.1101	0.430178
 21.1141	0.430192
 21.1181	0.430206
 21.1221	0.43022
 21.1261	0.430234
 21.1301	0.430249
 21.1341	0.430263
 21.1381	0.430277
 21.1421	0.430291
 21.1461	0.430305
 21.1501	0.430319
 21.1541	0.430333
 21.1581	0.430348
 21.1621	0.430362
 21.1661	0.430376
 21.1701	0.43039
 21.1741	0.430404
 21.1781	0.430418
 21.1821	0.430432
 21.1861	0.430446
 21.1901	0.430461
 21.1941	0.430475
 21.1981	0.430489
 21.2021	0.430503
 21.2061	0.430517
 21.2101	0.430531
 21.2141	0.430545
 21.2181	0.430559
 21.2221	0.430574
 21.2261	0.430588
 21.2301	0.430602
 21.2341	0.430616
 21.2381	0.43063
 21.2421	0.430644
 21.2461	0.430658
 21.2501	0.430672
 21.2541	0.430687
 21.2581	0.430701
 21.2621	0.430715
 21.2661	0.430729
 21.2701	0.430743
 21.2741	0.430757
 21.2781	0.430771
 21.2821	0.430785
 21.2861	0.430799
 21.2901	0.430814
 21.2941	0.430828
 21.2981	0.430842
 21.3021	0.430856
 21.3061	0.43087
 21.3101	0.430884
 21.3141	0.430898
 21.3181	0.430912
 21.3221	0.430926
 21.3261	0.430941
 21.3301	0.430955
 21.3341	0.430969
 21.3381	0.430983
 21.3421	0.430997
 21.3461	0.431011
 21.3501	0.431025
 21.3541	0.431039
 21.3581	0.431053
 21.3621	0.431067
 21.3661	0.431082
 21.3701	0.431096
 21.3741	0.43111
 21.3781	0.431124
 21.3821	0.431138
 21.3861	0.431152
 21.3901	0.431166
 21.3941	0.43118
 21.3981	0.431194
 21.4021	0.431208
 21.4061	0.431223
 21.4101	0.431237
 21.4141	0.431251
 21.4181	0.431265
 21.4221	0.431279
 21.4261	0.431293
 21.4301	0.431307
 21.4341	0.431321
 21.4381	0.431335
 21.4421	0.431349
 21.4461	0.431363
 21.4501	0.431378
 21.4541	0.431392
 21.4581	0.431406
 21.4621	0.43142
 21.4661	0.431434
 21.4701	0.431448
 21.4741	0.431462
 21.4781	0.431476
 21.4821	0.43149
 21.4861	0.431504
 21.4901	0.431518
 21.4941	0.431533
 21.4981	0.431547
 21.5022	0.431561
 21.5062	0.431575
 21.5102	0.431589
 21.5142	0.431603
 21.5182	0.431617
 21.5222	0.431631
 21.5262	0.431645
 21.5302	0.431659
 21.5342	0.431673
 21.5382	0.431687
 21.5422	0.431701
 21.5462	0.431716
 21.5502	0.43173
 21.5542	0.431744
 21.5582	0.431758
 21.5622	0.431772
 21.5662	0.431786
 21.5702	0.4318
 21.5742	0.431814
 21.5782	0.431828
 21.5822	0.431842
 21.5862	0.431856
 21.5902	0.43187
 21.5942	0.431884
 21.5982	0.431898
 21.6022	0.431913
 21.6062	0.431927
 21.6102	0.431941
 21.6142	0.431955
 21.6182	0.431969
 21.6222	0.431983
 21.6262	0.431997
 21.6302	0.432011
 21.6342	0.432025
 21.6382	0.432039
 21.6422	0.432053
 21.6462	0.432067
 21.6502	0.432081
 21.6542	0.432095
 21.6582	0.432109
 21.6622	0.432123
 21.6662	0.432138
 21.6702	0.432152
 21.6742	0.432166
 21.6782	0.43218
 21.6822	0.432194
 21.6862	0.432208
 21.6902	0.432222
 21.6942	0.432236
 21.6982	0.43225
 21.7022	0.432264
 21.7062	0.432278
 21.7102	0.432292
 21.7142	0.432306
 21.7182	0.43232
 21.7222	0.432334
 21.7262	0.432348
 21.7302	0.432362
 21.7342	0.432376
 21.7382	0.43239
 21.7422	0.432405
 21.7462	0.432419
 21.7502	0.432433
 21.7542	0.432447
 21.7582	0.432461
 21.7622	0.432475
 21.7662	0.432489
 21.7702	0.432503
 21.7742	0.432517
 21.7782	0.432531
 21.7822	0.432545
 21.7862	0.432559
 21.7902	0.432573
 21.7942	0.432587
 21.7982	0.432601
 21.8022	0.432615
 21.8062	0.432629
 21.8102	0.432643
 21.8142	0.432657
 21.8182	0.432671
 21.8222	0.432685
 21.8262	0.432699
 21.8302	0.432713
 21.8342	0.432727
 21.8382	0.432742
 21.8422	0.432756
 21.8462	0.43277
 21.8502	0.432784
 21.8542	0.432798
 21.8582	0.432812
 21.8622	0.432826
 21.8662	0.43284
 21.8702	0.432854
 21.8742	0.432868
 21.8782	0.432882
 21.8822	0.432896
 21.8862	0.43291
 21.8902	0.432924
 21.8942	0.432938
 21.8982	0.432952
 21.9022	0.432966
 21.9062	0.43298
 21.9102	0.432994
 21.9142	0.433008
 21.9182	0.433022
 21.9222	0.433036
 21.9262	0.43305
 21.9302	0.433064
 21.9342	0.433078
 21.9382	0.433092
 21.9422	0.433106
 21.9462	0.43312
 21.9502	0.433134
 21.9542	0.433148
 21.9582	0.433162
 21.9622	0.433176
 21.9662	0.43319
 21.9702	0.433204
 21.9742	0.433218
 21.9782	0.433232
 21.9822	0.433246
 21.9862	0.43326
 21.9902	0.433274
 21.9942	0.433288
 21.9982	0.433302
 22.0022	0.433316
 22.0062	0.43333
 22.0102	0.433344
 22.0142	0.433358
 22.0182	0.433372
 22.0222	0.433386
 22.0262	0.4334
 22.0302	0.433414
 22.0342	0.433428
 22.0382	0.433442
 22.0422	0.433456
 22.0462	0.433471
 22.0502	0.433485
 22.0542	0.433499
 22.0582	0.433513
 22.0622	0.433527
 22.0662	0.433541
 22.0702	0.433555
 22.0742	0.433569
 22.0782	0.433583
 22.0822	0.433597
 22.0862	0.433611
 22.0902	0.433625
 22.0942	0.433639
 22.0982	0.433653
 22.1022	0.433666
 22.1062	0.43368
 22.1102	0.433694
 22.1142	0.433708
 22.1182	0.433722
 22.1222	0.433736
 22.1262	0.43375
 22.1302	0.433764
 22.1342	0.433778
 22.1382	0.433792
 22.1422	0.433806
 22.1462	0.43382
 22.1502	0.433834
 22.1542	0.433848
 22.1582	0.433862
 22.1622	0.433876
 22.1662	0.43389
 22.1702	0.433904
 22.1742	0.433918
 22.1782	0.433932
 22.1822	0.433946
 22.1862	0.43396
 22.1902	0.433974
 22.1942	0.433988
 22.1982	0.434002
 22.2022	0.434016
 22.2062	0.43403
 22.2102	0.434044
 22.2142	0.434058
 22.2182	0.434072
 22.2222	0.434086
 22.2262	0.4341
 22.2302	0.434114
 22.2342	0.434128
 22.2382	0.434142
 22.2422	0.434156
 22.2462	0.43417
 22.2502	0.434184
 22.2542	0.434198
 22.2582	0.434212
 22.2622	0.434226
 22.2662	0.43424
 22.2702	0.434254
 22.2742	0.434268
 22.2782	0.434282
 22.2822	0.434296
 22.2862	0.43431
 22.2902	0.434324
 22.2942	0.434338
 22.2982	0.434352
 22.3022	0.434366
 22.3062	0.43438
 22.3102	0.434394
 22.3142	0.434407
 22.3182	0.434421
 22.3222	0.434435
 22.3262	0.434449
 22.3302	0.434463
 22.3342	0.434477
 22.3382	0.434491
 22.3422	0.434505
 22.3462	0.434519
 22.3502	0.434533
 22.3542	0.434547
 22.3582	0.434561
 22.3622	0.434575
 22.3662	0.434589
 22.3702	0.434603
 22.3742	0.434617
 22.3782	0.434631
 22.3822	0.434645
 22.3862	0.434659
 22.3902	0.434673
 22.3942	0.434687
 22.3982	0.434701
 22.4022	0.434715
 22.4062	0.434729
 22.4102	0.434742
 22.4142	0.434756
 22.4182	0.43477
 22.4222	0.434784
 22.4262	0.434798
 22.4302	0.434812
 22.4342	0.434826
 22.4382	0.43484
 22.4422	0.434854
 22.4462	0.434868
 22.4502	0.434882
 22.4542	0.434896
 22.4582	0.43491
 22.4622	0.434924
 22.4662	0.434938
 22.4702	0.434952
 22.4742	0.434966
 22.4782	0.43498
 22.4822	0.434994
 22.4862	0.435007
 22.4902	0.435021
 22.4942	0.435035
 22.4982	0.435049
 22.5023	0.435063
 22.5063	0.435077
 22.5103	0.435091
 22.5143	0.435105
 22.5183	0.435119
 22.5223	0.435133
 22.5263	0.435147
 22.5303	0.435161
 22.5343	0.435175
 22.5383	0.435189
 22.5423	0.435203
 22.5463	0.435217
 22.5503	0.43523
 22.5543	0.435244
 22.5583	0.435258
 22.5623	0.435272
 22.5663	0.435286
 22.5703	0.4353
 22.5743	0.435314
 22.5783	0.435328
 22.5823	0.435342
 22.5863	0.435356
 22.5903	0.43537
 22.5943	0.435384
 22.5983	0.435398
 22.6023	0.435412
 22.6063	0.435425
 22.6103	0.435439
 22.6143	0.435453
 22.6183	0.435467
 22.6223	0.435481
 22.6263	0.435495
 22.6303	0.435509
 22.6343	0.435523
 22.6383	0.435537
 22.6423	0.435551
 22.6463	0.435565
 22.6503	0.435579
 22.6543	0.435592
 22.6583	0.435606
 22.6623	0.43562
 22.6663	0.435634
 22.6703	0.435648
 22.6743	0.435662
 22.6783	0.435676
 22.6823	0.43569
 22.6863	0.435704
 22.6903	0.435718
 22.6943	0.435732
 22.6983	0.435746
 22.7023	0.435759
 22.7063	0.435773
 22.7103	0.435787
 22.7143	0.435801
 22.7183	0.435815
 22.7223	0.435829
 22.7263	0.435843
 22.7303	0.435857
 22.7343	0.435871
 22.7383	0.435885
 22.7423	0.435899
 22.7463	0.435912
 22.7503	0.435926
 22.7543	0.43594
 22.7583	0.435954
 22.7623	0.435968
 22.7663	0.435982
 22.7703	0.435996
 22.7743	0.43601
 22.7783	0.436024
 22.7823	0.436038
 22.7863	0.436051
 22.7903	0.436065
 22.7943	0.436079
 22.7983	0.436093
 22.8023	0.436107
 22.8063	0.436121
 22.8103	0.436135
 22.8143	0.436149
 22.8183	0.436163
 22.8223	0.436176
 22.8263	0.43619
 22.8303	0.436204
 22.8343	0.436218
 22.8383	0.436232
 22.8423	0.436246
 22.8463	0.43626
 22.8503	0.436274
 22.8543	0.436288
 22.8583	0.436301
 22.8623	0.436315
 22.8663	0.436329
 22.8703	0.436343
 22.8743	0.436357
 22.8783	0.436371
 22.8823	0.436385
 22.8863	0.436399
 22.8903	0.436413
 22.8943	0.436426
 22.8983	0.43644
 22.9023	0.436454
 22.9063	0.436468
 22.9103	0.436482
 22.9143	0.436496
 22.9183	0.43651
 22.9223	0.436524
 22.9263	0.436537
 22.9303	0.436551
 22.9343	0.436565
 22.9383	0.436579
 22.9423	0.436593
 22.9463	0.436607
 22.9503	0.436621
 22.9543	0.436635
 22.9583	0.436648
 22.9623	0.436662
 22.9663	0.436676
 22.9703	0.43669
 22.9743	0.436704
 22.9783	0.436718
 22.9823	0.436732
 22.9863	0.436746
 22.9903	0.436759
 22.9943	0.436773
 22.9983	0.436787
 23.0023	0.436801
 23.0063	0.436815
 23.0103	0.436829
 23.0143	0.436843
 23.0183	0.436857
 23.0223	0.43687
 23.0263	0.436884
 23.0303	0.436898
 23.0343	0.436912
 23.0383	0.436926
 23.0423	0.43694
 23.0463	0.436954
 23.0503	0.436967
 23.0543	0.436981
 23.0583	0.436995
 23.0623	0.437009
 23.0663	0.437023
 23.0703	0.437037
 23.0743	0.437051
 23.0783	0.437064
 23.0823	0.437078
 23.0863	0.437092
 23.0903	0.437106
 23.0943	0.43712
 23.0983	0.437134
 23.1023	0.437148
 23.1063	0.437161
 23.1103	0.437175
 23.1143	0.437189
 23.1183	0.437203
 23.1223	0.437217
 23.1263	0.437231
 23.1303	0.437244
 23.1343	0.437258
 23.1383	0.437272
 23.1423	0.437286
 23.1463	0.4373
 23.1503	0.437314
 23.1543	0.437328
 23.1583	0.437341
 23.1623	0.437355
 23.1663	0.437369
 23.1703	0.437383
 23.1743	0.437397
 23.1783	0.437411
 23.1823	0.437424
 23.1863	0.437438
 23.1903	0.437452
 23.1943	0.437466
 23.1983	0.43748
 23.2023	0.437494
 23.2063	0.437507
 23.2103	0.437521
 23.2143	0.437535
 23.2183	0.437549
 23.2223	0.437563
 23.2263	0.437577
 23.2303	0.43759
 23.2343	0.437604
 23.2383	0.437618
 23.2423	0.437632
 23.2463	0.437646
 23.2503	0.43766
 23.2543	0.437673
 23.2583	0.437687
 23.2623	0.437701
 23.2663	0.437715
 23.2703	0.437729
 23.2743	0.437743
 23.2783	0.437756
 23.2823	0.43777
 23.2863	0.437784
 23.2903	0.437798
 23.2943	0.437812
 23.2983	0.437826
 23.3023	0.437839
 23.3063	0.437853
 23.3103	0.437867
 23.3143	0.437881
 23.3183	0.437895
 23.3223	0.437909
 23.3263	0.437922
 23.3303	0.437936
 23.3343	0.43795
 23.3383	0.437964
 23.3423	0.437978
 23.3463	0.437991
 23.3503	0.438005
 23.3543	0.438019
 23.3583	0.438033
 23.3623	0.438047
 23.3663	0.43806
 23.3703	0.438074
 23.3743	0.438088
 23.3783	0.438102
 23.3823	0.438116
 23.3863	0.43813
 23.3903	0.438143
 23.3943	0.438157
 23.3983	0.438171
 23.4023	0.438185
 23.4063	0.438199
 23.4103	0.438212
 23.4143	0.438226
 23.4183	0.43824
 23.4223	0.438254
 23.4263	0.438268
 23.4303	0.438281
 23.4343	0.438295
 23.4383	0.438309
 23.4423	0.438323
 23.4463	0.438337
 23.4503	0.43835
 23.4543	0.438364
 23.4583	0.438378
 23.4623	0.438392
 23.4663	0.438406
 23.4703	0.438419
 23.4743	0.438433
 23.4783	0.438447
 23.4823	0.438461
 23.4863	0.438475
 23.4903	0.438488
 23.4943	0.438502
 23.4983	0.438516
 23.5024	0.43853
 23.5064	0.438544
 23.5104	0.438557
 23.5144	0.438571
 23.5184	0.438585
 23.5224	0.438599
 23.5264	0.438613
 23.5304	0.438626
 23.5344	0.43864
 23.5384	0.438654
 23.5424	0.438668
 23.5464	0.438682
 23.5504	0.438695
 23.5544	0.438709
 23.5584	0.438723
 23.5624	0.438737
 23.5664	0.43875
 23.5704	0.438764
 23.5744	0.438778
 23.5784	0.438792
 23.5824	0.438806
 23.5864	0.438819
 23.5904	0.438833
 23.5944	0.438847
 23.5984	0.438861
 23.6024	0.438875
 23.6064	0.438888
 23.6104	0.438902
 23.6144	0.438916
 23.6184	0.43893
 23.6224	0.438943
 23.6264	0.438957
 23.6304	0.438971
 23.6344	0.438985
 23.6384	0.438999
 23.6424	0.439012
 23.6464	0.439026
 23.6504	0.43904
 23.6544	0.439054
 23.6584	0.439067
 23.6624	0.439081
 23.6664	0.439095
 23.6704	0.439109
 23.6744	0.439122
 23.6784	0.439136
 23.6824	0.43915
 23.6864	0.439164
 23.6904	0.439178
 23.6944	0.439191
 23.6984	0.439205
 23.7024	0.439219
 23.7064	0.439233
 23.7104	0.439246
 23.7144	0.43926
 23.7184	0.439274
 23.7224	0.439288
 23.7264	0.439301
 23.7304	0.439315
 23.7344	0.439329
 23.7384	0.439343
 23.7424	0.439356
 23.7464	0.43937
 23.7504	0.439384
 23.7544	0.439398
 23.7584	0.439411
 23.7624	0.439425
 23.7664	0.439439
 23.7704	0.439453
 23.7744	0.439467
 23.7784	0.43948
 23.7824	0.439494
 23.7864	0.439508
 23.7904	0.439522
 23.7944	0.439535
 23.7984	0.439549
 23.8024	0.439563
 23.8064	0.439577
 23.8104	0.43959
 23.8144	0.439604
 23.8184	0.439618
 23.8224	0.439632
 23.8264	0.439645
 23.8304	0.439659
 23.8344	0.439673
 23.8384	0.439687
 23.8424	0.4397
 23.8464	0.439714
 23.8504	0.439728
 23.8544	0.439741
 23.8584	0.439755
 23.8624	0.439769
 23.8664	0.439783
 23.8704	0.439796
 23.8744	0.43981
 23.8784	0.439824
 23.8824	0.439838
 23.8864	0.439851
 23.8904	0.439865
 23.8944	0.439879
 23.8984	0.439893
 23.9024	0.439906
 23.9064	0.43992
 23.9104	0.439934
 23.9144	0.439948
 23.9184	0.439961
 23.9224	0.439975
 23.9264	0.439989
 23.9304	0.440002
 23.9344	0.440016
 23.9384	0.44003
 23.9424	0.440044
 23.9464	0.440057
 23.9504	0.440071
 23.9544	0.440085
 23.9584	0.440099
 23.9624	0.440112
 23.9664	0.440126
 23.9704	0.44014
 23.9744	0.440154
 23.9784	0.440167
 23.9824	0.440181
 23.9864	0.440195
 23.9904	0.440208
 23.9944	0.440222
 23.9984	0.440236
 24.0024	0.44025
 24.0064	0.440263
 24.0104	0.440277
 24.0144	0.440291
 24.0184	0.440304
 24.0224	0.440318
 24.0264	0.440332
 24.0304	0.440346
 24.0344	0.440359
 24.0384	0.440373
 24.0424	0.440387
 24.0464	0.4404
 24.0504	0.440414
 24.0544	0.440428
 24.0584	0.440442
 24.0624	0.440455
 24.0664	0.440469
 24.0704	0.440483
 24.0744	0.440496
 24.0784	0.44051
 24.0824	0.440524
 24.0864	0.440538
 24.0904	0.440551
 24.0944	0.440565
 24.0984	0.440579
 24.1024	0.440592
 24.1064	0.440606
 24.1104	0.44062
 24.1144	0.440634
 24.1184	0.440647
 24.1224	0.440661
 24.1264	0.440675
 24.1304	0.440688
 24.1344	0.440702
 24.1384	0.440716
 24.1424	0.440729
 24.1464	0.440743
 24.1504	0.440757
 24.1544	0.440771
 24.1584	0.440784
 24.1624	0.440798
 24.1664	0.440812
 24.1704	0.440825
 24.1744	0.440839
 24.1784	0.440853
 24.1824	0.440866
 24.1864	0.44088
 24.1904	0.440894
 24.1944	0.440908
 24.1984	0.440921
 24.2024	0.440935
 24.2064	0.440949
 24.2104	0.440962
 24.2144	0.440976
 24.2184	0.44099
 24.2224	0.441003
 24.2264	0.441017
 24.2304	0.441031
 24.2344	0.441044
 24.2384	0.441058
 24.2424	0.441072
 24.2464	0.441086
 24.2504	0.441099
 24.2544	0.441113
 24.2584	0.441127
 24.2624	0.44114
 24.2664	0.441154
 24.2704	0.441168
 24.2744	0.441181
 24.2784	0.441195
 24.2824	0.441209
 24.2864	0.441222
 24.2904	0.441236
 24.2944	0.44125
 24.2984	0.441263
 24.3024	0.441277
 24.3064	0.441291
 24.3104	0.441304
 24.3144	0.441318
 24.3184	0.441332
 24.3224	0.441345
 24.3264	0.441359
 24.3304	0.441373
 24.3344	0.441386
 24.3384	0.4414
 24.3424	0.441414
 24.3464	0.441427
 24.3504	0.441441
 24.3544	0.441455
 24.3584	0.441468
 24.3624	0.441482
 24.3664	0.441496
 24.3704	0.441509
 24.3744	0.441523
 24.3784	0.441537
 24.3824	0.44155
 24.3864	0.441564
 24.3904	0.441578
 24.3944	0.441591
 24.3984	0.441605
 24.4024	0.441619
 24.4064	0.441632
 24.4104	0.441646
 24.4144	0.44166
 24.4184	0.441673
 24.4224	0.441687
 24.4264	0.441701
 24.4304	0.441714
 24.4344	0.441728
 24.4384	0.441742
 24.4424	0.441755
 24.4464	0.441769
 24.4504	0.441783
 24.4544	0.441796
 24.4584	0.44181
 24.4624	0.441824
 24.4664	0.441837
 24.4704	0.441851
 24.4744	0.441865
 24.4784	0.441878
 24.4824	0.441892
 24.4864	0.441906
 24.4904	0.441919
 24.4944	0.441933
 24.4984	0.441947
 24.5025	0.44196
 24.5065	0.441974
 24.5105	0.441988
 24.5145	0.442001
 24.5185	0.442015
 24.5225	0.442028
 24.5265	0.442042
 24.5305	0.442056
 24.5345	0.442069
 24.5385	0.442083
 24.5425	0.442097
 24.5465	0.44211
 24.5505	0.442124
 24.5545	0.442138
 24.5585	0.442151
 24.5625	0.442165
 24.5665	0.442179
 24.5705	0.442192
 24.5745	0.442206
 24.5785	0.442219
 24.5825	0.442233
 24.5865	0.442247
 24.5905	0.44226
 24.5945	0.442274
 24.5985	0.442288
 24.6025	0.442301
 24.6065	0.442315
 24.6105	0.442329
 24.6145	0.442342
 24.6185	0.442356
 24.6225	0.442369
 24.6265	0.442383
 24.6305	0.442397
 24.6345	0.44241
 24.6385	0.442424
 24.6425	0.442438
 24.6465	0.442451
 24.6505	0.442465
 24.6545	0.442478
 24.6585	0.442492
 24.6625	0.442506
 24.6665	0.442519
 24.6705	0.442533
 24.6745	0.442547
 24.6785	0.44256
 24.6825	0.442574
 24.6865	0.442587
 24.6905	0.442601
 24.6945	0.442615
 24.6985	0.442628
 24.7025	0.442642
 24.7065	0.442656
 24.7105	0.442669
 24.7145	0.442683
 24.7185	0.442696
 24.7225	0.44271
 24.7265	0.442724
 24.7305	0.442737
 24.7345	0.442751
 24.7385	0.442764
 24.7425	0.442778
 24.7465	0.442792
 24.7505	0.442805
 24.7545	0.442819
 24.7585	0.442833
 24.7625	0.442846
 24.7665	0.44286
 24.7705	0.442873
 24.7745	0.442887
 24.7785	0.442901
 24.7825	0.442914
 24.7865	0.442928
 24.7905	0.442941
 24.7945	0.442955
 24.7985	0.442969
 24.8025	0.442982
 24.8065	0.442996
 24.8105	0.443009
 24.8145	0.443023
 24.8185	0.443037
 24.8225	0.44305
 24.8265	0.443064
 24.8305	0.443077
 24.8345	0.443091
 24.8385	0.443105
 24.8425	0.443118
 24.8465	0.443132
 24.8505	0.443145
 24.8545	0.443159
 24.8585	0.443173
 24.8625	0.443186
 24.8665	0.4432
 24.8705	0.443213
 24.8745	0.443227
 24.8785	0.443241
 24.8825	0.443254
 24.8865	0.443268
 24.8905	0.443281
 24.8945	0.443295
 24.8985	0.443309
 24.9025	0.443322
 24.9065	0.443336
 24.9105	0.443349
 24.9145	0.443363
 24.9185	0.443377
 24.9225	0.44339
 24.9265	0.443404
 24.9305	0.443417
 24.9345	0.443431
 24.9385	0.443444
 24.9425	0.443458
 24.9465	0.443472
 24.9505	0.443485
 24.9545	0.443499
 24.9585	0.443512
 24.9625	0.443526
 24.9665	0.44354
 24.9705	0.443553
 24.9745	0.443567
 24.9785	0.44358
 24.9825	0.443594
 24.9865	0.443607
 24.9905	0.443621
 24.9945	0.443635
 24.9985	0.443648
 25.0025	0.443661
 25.0065	0.443673
 25.0105	0.443685
 25.0145	0.443697
 25.0185	0.443709
 25.0225	0.443721
 25.0265	0.443733
 25.0305	0.443745
 25.0345	0.443757
 25.0385	0.443769
 25.0425	0.443781
 25.0465	0.443793
 25.0505	0.443805
 25.0545	0.443817
 25.0585	0.443829
 25.0625	0.443841
 25.0665	0.443853
 25.0705	0.443865
 25.0745	0.443877
 25.0785	0.443889
 25.0825	0.443901
 25.0865	0.443913
 25.0905	0.443925
 25.0945	0.443937
 25.0985	0.443949
 25.1025	0.443961
 25.1065	0.443973
 25.1105	0.443985
 25.1145	0.443997
 25.1185	0.444009
 25.1225	0.444021
 25.1265	0.444033
 25.1305	0.444045
 25.1345	0.444057
 25.1385	0.444069
 25.1425	0.444081
 25.1465	0.444093
 25.1505	0.444105
 25.1545	0.444117
 25.1585	0.444128
 25.1625	0.44414
 25.1665	0.444152
 25.1705	0.444164
 25.1745	0.444176
 25.1785	0.444188
 25.1825	0.4442
 25.1865	0.444212
 25.1905	0.444224
 25.1945	0.444236
 25.1985	0.444248
 25.2025	0.44426
 25.2065	0.444272
 25.2105	0.444284
 25.2145	0.444296
 25.2185	0.444308
 25.2225	0.44432
 25.2265	0.444332
 25.2305	0.444344
 25.2345	0.444356
 25.2385	0.444368
 25.2425	0.44438
 25.2465	0.444392
 25.2505	0.444404
 25.2545	0.444416
 25.2585	0.444428
 25.2625	0.44444
 25.2665	0.444452
 25.2705	0.444464
 25.2745	0.444476
 25.2785	0.444488
 25.2825	0.4445
 25.2865	0.444511
 25.2905	0.444523
 25.2945	0.444535
 25.2985	0.444547
 25.3025	0.444559
 25.3065	0.444571
 25.3105	0.444583
 25.3145	0.444595
 25.3185	0.444607
 25.3225	0.444619
 25.3265	0.444631
 25.3305	0.444643
 25.3345	0.444655
 25.3385	0.444667
 25.3425	0.444679
 25.3465	0.444691
 25.3505	0.444703
 25.3545	0.444715
 25.3585	0.444727
 25.3625	0.444739
 25.3665	0.444751
 25.3705	0.444762
 25.3745	0.444774
 25.3785	0.444786
 25.3825	0.444798
 25.3865	0.44481
 25.3905	0.444822
 25.3945	0.444834
 25.3985	0.444846
 25.4025	0.444858
 25.4065	0.44487
 25.4105	0.444882
 25.4145	0.444894
 25.4185	0.444906
 25.4225	0.444918
 25.4265	0.44493
 25.4305	0.444942
 25.4345	0.444953
 25.4385	0.444965
 25.4425	0.444977
 25.4465	0.444989
 25.4505	0.445001
 25.4545	0.445013
 25.4585	0.445025
 25.4625	0.445037
 25.4665	0.445049
 25.4705	0.445061
 25.4745	0.445073
 25.4785	0.445085
 25.4825	0.445097
 25.4865	0.445109
 25.4905	0.44512
 25.4945	0.445132
 25.4985	0.445144
 25.5026	0.445156
 25.5066	0.445168
 25.5106	0.44518
 25.5146	0.445192
 25.5186	0.445204
 25.5226	0.445216
 25.5266	0.445228
 25.5306	0.44524
 25.5346	0.445252
 25.5386	0.445263
 25.5426	0.445275
 25.5466	0.445287
 25.5506	0.445299
 25.5546	0.445311
 25.5586	0.445323
 25.5626	0.445335
 25.5666	0.445347
 25.5706	0.445359
 25.5746	0.445371
 25.5786	0.445383
 25.5826	0.445394
 25.5866	0.445406
 25.5906	0.445418
 25.5946	0.44543
 25.5986	0.445442
 25.6026	0.445454
 25.6066	0.445466
 25.6106	0.445478
 25.6146	0.44549
 25.6186	0.445502
 25.6226	0.445513
 25.6266	0.445525
 25.6306	0.445537
 25.6346	0.445549
 25.6386	0.445561
 25.6426	0.445573
 25.6466	0.445585
 25.6506	0.445597
 25.6546	0.445609
 25.6586	0.445621
 25.6626	0.445632
 25.6666	0.445644
 25.6706	0.445656
 25.6746	0.445668
 25.6786	0.44568
 25.6826	0.445692
 25.6866	0.445704
 25.6906	0.445716
 25.6946	0.445728
 25.6986	0.445739
 25.7026	0.445751
 25.7066	0.445763
 25.7106	0.445775
 25.7146	0.445787
 25.7186	0.445799
 25.7226	0.445811
 25.7266	0.445823
 25.7306	0.445835
 25.7346	0.445846
 25.7386	0.445858
 25.7426	0.44587
 25.7466	0.445882
 25.7506	0.445894
 25.7546	0.445906
 25.7586	0.445918
 25.7626	0.44593
 25.7666	0.445941
 25.7706	0.445953
 25.7746	0.445965
 25.7786	0.445977
 25.7826	0.445989
 25.7866	0.446001
 25.7906	0.446013
 25.7946	0.446025
 25.7986	0.446036
 25.8026	0.446048
 25.8066	0.44606
 25.8106	0.446072
 25.8146	0.446084
 25.8186	0.446096
 25.8226	0.446108
 25.8266	0.446119
 25.8306	0.446131
 25.8346	0.446143
 25.8386	0.446155
 25.8426	0.446167
 25.8466	0.446179
 25.8506	0.446191
 25.8546	0.446202
 25.8586	0.446214
 25.8626	0.446226
 25.8666	0.446238
 25.8706	0.44625
 25.8746	0.446262
 25.8786	0.446274
 25.8826	0.446285
 25.8866	0.446297
 25.8906	0.446309
 25.8946	0.446321
 25.8986	0.446333
 25.9026	0.446345
 25.9066	0.446357
 25.9106	0.446368
 25.9146	0.44638
 25.9186	0.446392
 25.9226	0.446404
 25.9266	0.446416
 25.9306	0.446428
 25.9346	0.44644
 25.9386	0.446451
 25.9426	0.446463
 25.9466	0.446475
 25.9506	0.446487
 25.9546	0.446499
 25.9586	0.446511
 25.9626	0.446522
 25.9666	0.446534
 25.9706	0.446546
 25.9746	0.446558
 25.9786	0.44657
 25.9826	0.446582
 25.9866	0.446593
 25.9906	0.446605
 25.9946	0.446617
 25.9986	0.446629
 26.0026	0.446641
 26.0066	0.446653
 26.0106	0.446664
 26.0146	0.446676
 26.0186	0.446688
 26.0226	0.4467
 26.0266	0.446712
 26.0306	0.446724
 26.0346	0.446735
 26.0386	0.446747
 26.0426	0.446759
 26.0466	0.446771
 26.0506	0.446783
 26.0546	0.446795
 26.0586	0.446806
 26.0626	0.446818
 26.0666	0.44683
 26.0706	0.446842
 26.0746	0.446854
 26.0786	0.446866
 26.0826	0.446877
 26.0866	0.446889
 26.0906	0.446901
 26.0946	0.446913
 26.0986	0.446925
 26.1026	0.446936
 26.1066	0.446948
 26.1106	0.44696
 26.1146	0.446972
 26.1186	0.446984
 26.1226	0.446996
 26.1266	0.447007
 26.1306	0.447019
 26.1346	0.447031
 26.1386	0.447043
 26.1426	0.447055
 26.1466	0.447066
 26.1506	0.447078
 26.1546	0.44709
 26.1586	0.447102
 26.1626	0.447114
 26.1666	0.447125
 26.1706	0.447137
 26.1746	0.447149
 26.1786	0.447161
 26.1826	0.447173
 26.1866	0.447184
 26.1906	0.447196
 26.1946	0.447208
 26.1986	0.44722
 26.2026	0.447232
 26.2066	0.447243
 26.2106	0.447255
 26.2146	0.447267
 26.2186	0.447279
 26.2226	0.447291
 26.2266	0.447302
 26.2306	0.447314
 26.2346	0.447326
 26.2386	0.447338
 26.2426	0.44735
 26.2466	0.447361
 26.2506	0.447373
 26.2546	0.447385
 26.2586	0.447397
 26.2626	0.447409
 26.2666	0.44742
 26.2706	0.447432
 26.2746	0.447444
 26.2786	0.447456
 26.2826	0.447467
 26.2866	0.447479
 26.2906	0.447491
 26.2946	0.447503
 26.2986	0.447515
 26.3026	0.447526
 26.3066	0.447538
 26.3106	0.44755
 26.3146	0.447562
 26.3186	0.447574
 26.3226	0.447585
 26.3266	0.447597
 26.3306	0.447609
 26.3346	0.447621
 26.3386	0.447632
 26.3426	0.447644
 26.3466	0.447656
 26.3506	0.447668
 26.3546	0.447679
 26.3586	0.447691
 26.3626	0.447703
 26.3666	0.447715
 26.3706	0.447727
 26.3746	0.447738
 26.3786	0.44775
 26.3826	0.447762
 26.3866	0.447774
 26.3906	0.447785
 26.3946	0.447797
 26.3986	0.447809
 26.4026	0.447821
 26.4066	0.447832
 26.4106	0.447844
 26.4146	0.447856
 26.4186	0.447868
 26.4226	0.44788
 26.4266	0.447891
 26.4306	0.447903
 26.4346	0.447915
 26.4386	0.447927
 26.4426	0.447938
 26.4466	0.44795
 26.4506	0.447962
 26.4546	0.447974
 26.4586	0.447985
 26.4626	0.447997
 26.4666	0.448009
 26.4706	0.448021
 26.4746	0.448032
 26.4786	0.448044
 26.4826	0.448056
 26.4866	0.448068
 26.4906	0.448079
 26.4946	0.448091
 26.4986	0.448103
 26.5027	0.448115
 26.5067	0.448126
 26.5107	0.448138
 26.5147	0.44815
 26.5187	0.448162
 26.5227	0.448173
 26.5267	0.448185
 26.5307	0.448197
 26.5347	0.448209
 26.5387	0.44822
 26.5427	0.448232
 26.5467	0.448244
 26.5507	0.448256
 26.5547	0.448267
 26.5587	0.448279
 26.5627	0.448291
 26.5667	0.448302
 26.5707	0.448314
 26.5747	0.448326
 26.5787	0.448338
 26.5827	0.448349
 26.5867	0.448361
 26.5907	0.448373
 26.5947	0.448385
 26.5987	0.448396
 26.6027	0.448408
 26.6067	0.44842
 26.6107	0.448432
 26.6147	0.448443
 26.6187	0.448455
 26.6227	0.448467
 26.6267	0.448478
 26.6307	0.44849
 26.6347	0.448502
 26.6387	0.448514
 26.6427	0.448525
 26.6467	0.448537
 26.6507	0.448549
 26.6547	0.448561
 26.6587	0.448572
 26.6627	0.448584
 26.6667	0.448596
 26.6707	0.448607
 26.6747	0.448619
 26.6787	0.448631
 26.6827	0.448643
 26.6867	0.448654
 26.6907	0.448666
 26.6947	0.448678
 26.6987	0.448689
 26.7027	0.448701
 26.7067	0.448713
 26.7107	0.448725
 26.7147	0.448736
 26.7187	0.448748
 26.7227	0.44876
 26.7267	0.448771
 26.7307	0.448783
 26.7347	0.448795
 26.7387	0.448806
 26.7427	0.448818
 26.7467	0.44883
 26.7507	0.448842
 26.7547	0.448853
 26.7587	0.448865
 26.7627	0.448877
 26.7667	0.448888
 26.7707	0.4489
 26.7747	0.448912
 26.7787	0.448924
 26.7827	0.448935
 26.7867	0.448947
 26.7907	0.448959
 26.7947	0.44897
 26.7987	0.448982
 26.8027	0.448994
 26.8067	0.449005
 26.8107	0.449017
 26.8147	0.449029
 26.8187	0.44904
 26.8227	0.449052
 26.8267	0.449064
 26.8307	0.449076
 26.8347	0.449087
 26.8387	0.449099
 26.8427	0.449111
 26.8467	0.449122
 26.8507	0.449134
 26.8547	0.449146
 26.8587	0.449157
 26.8627	0.449169
 26.8667	0.449181
 26.8707	0.449192
 26.8747	0.449204
 26.8787	0.449216
 26.8827	0.449227
 26.8867	0.449239
 26.8907	0.449251
 26.8947	0.449263
 26.8987	0.449274
 26.9027	0.449286
 26.9067	0.449298
 26.9107	0.449309
 26.9147	0.449321
 26.9187	0.449333
 26.9227	0.449344
 26.9267	0.449356
 26.9307	0.449368
 26.9347	0.449379
 26.9387	0.449391
 26.9427	0.449403
 26.9467	0.449414
 26.9507	0.449426
 26.9547	0.449438
 26.9587	0.449449
 26.9627	0.449461
 26.9667	0.449473
 26.9707	0.449484
 26.9747	0.449496
 26.9787	0.449508
 26.9827	0.449519
 26.9867	0.449531
 26.9907	0.449543
 26.9947	0.449554
 26.9987	0.449566
 27.0027	0.449578
 27.0067	0.449589
 27.0107	0.449601
 27.0147	0.449613
 27.0187	0.449624
 27.0227	0.449636
 27.0267	0.449648
 27.0307	0.449659
 27.0347	0.449671
 27.0387	0.449683
 27.0427	0.449694
 27.0467	0.449706
 27.0507	0.449717
 27.0547	0.449729
 27.0587	0.449741
 27.0627	0.449752
 27.0667	0.449764
 27.0707	0.449776
 27.0747	0.449787
 27.0787	0.449799
 27.0827	0.449811
 27.0867	0.449822
 27.0907	0.449834
 27.0947	0.449846
 27.0987	0.449857
 27.1027	0.449869
 27.1067	0.449881
 27.1107	0.449892
 27.1147	0.449904
 27.1187	0.449915
 27.1227	0.449927
 27.1267	0.449939
 27.1307	0.44995
 27.1347	0.449962
 27.1387	0.449974
 27.1427	0.449985
 27.1467	0.449997
 27.1507	0.450009
 27.1547	0.45002
 27.1587	0.450032
 27.1627	0.450043
 27.1667	0.450055
 27.1707	0.450067
 27.1747	0.450078
 27.1787	0.45009
 27.1827	0.450102
 27.1867	0.450113
 27.1907	0.450125
 27.1947	0.450136
 27.1987	0.450148
 27.2027	0.45016
 27.2067	0.450171
 27.2107	0.450183
 27.2147	0.450195
 27.2187	0.450206
 27.2227	0.450218
 27.2267	0.450229
 27.2307	0.450241
 27.2347	0.450253
 27.2387	0.450264
 27.2427	0.450276
 27.2467	0.450288
 27.2507	0.450299
 27.2547	0.450311
 27.2587	0.450322
 27.2627	0.450334
 27.2667	0.450346
 27.2707	0.450357
 27.2747	0.450369
 27.2787	0.450381
 27.2827	0.450392
 27.2867	0.450404
 27.2907	0.450415
 27.2947	0.450427
 27.2987	0.450439
 27.3027	0.45045
 27.3067	0.450462
 27.3107	0.450473
 27.3147	0.450485
 27.3187	0.450497
 27.3227	0.450508
 27.3267	0.45052
 27.3307	0.450531
 27.3347	0.450543
 27.3387	0.450555
 27.3427	0.450566
 27.3467	0.450578
 27.3507	0.450589
 27.3547	0.450601
 27.3587	0.450613
 27.3627	0.450624
 27.3667	0.450636
 27.3707	0.450647
 27.3747	0.450659
 27.3787	0.450671
 27.3827	0.450682
 27.3867	0.450694
 27.3907	0.450705
 27.3947	0.450717
 27.3987	0.450729
 27.4027	0.45074
 27.4067	0.450752
 27.4107	0.450763
 27.4147	0.450775
 27.4187	0.450787
 27.4227	0.450798
 27.4267	0.45081
 27.4307	0.450821
 27.4347	0.450833
 27.4387	0.450844
 27.4427	0.450856
 27.4467	0.450868
 27.4507	0.450879
 27.4547	0.450891
 27.4587	0.450902
 27.4627	0.450914
 27.4667	0.450926
 27.4707	0.450937
 27.4747	0.450949
 27.4787	0.45096
 27.4827	0.450972
 27.4867	0.450983
 27.4907	0.450995
 27.4947	0.451007
 27.4987	0.451018
 27.5028	0.45103
 27.5068	0.451041
 27.5108	0.451053
 27.5148	0.451064
 27.5188	0.451076
 27.5228	0.451088
 27.5268	0.451099
 27.5308	0.451111
 27.5348	0.451122
 27.5388	0.451134
 27.5428	0.451145
 27.5468	0.451157
 27.5508	0.451169
 27.5548	0.45118
 27.5588	0.451192
 27.5628	0.451203
 27.5668	0.451215
 27.5708	0.451226
 27.5748	0.451238
 27.5788	0.451249
 27.5828	0.451261
 27.5868	0.451273
 27.5908	0.451284
 27.5948	0.451296
 27.5988	0.451307
 27.6028	0.451319
 27.6068	0.45133
 27.6108	0.451342
 27.6148	0.451353
 27.6188	0.451365
 27.6228	0.451377
 27.6268	0.451388
 27.6308	0.4514
 27.6348	0.451411
 27.6388	0.451423
 27.6428	0.451434
 27.6468	0.451446
 27.6508	0.451457
 27.6548	0.451469
 27.6588	0.451481
 27.6628	0.451492
 27.6668	0.451504
 27.6708	0.451515
 27.6748	0.451527
 27.6788	0.451538
 27.6828	0.45155
 27.6868	0.451561
 27.6908	0.451573
 27.6948	0.451584
 27.6988	0.451596
 27.7028	0.451608
 27.7068	0.451619
 27.7108	0.451631
 27.7148	0.451642
 27.7188	0.451654
 27.7228	0.451665
 27.7268	0.451677
 27.7308	0.451688
 27.7348	0.4517
 27.7388	0.451711
 27.7428	0.451723
 27.7468	0.451734
 27.7508	0.451746
 27.7548	0.451757
 27.7588	0.451769
 27.7628	0.451781
 27.7668	0.451792
 27.7708	0.451804
 27.7748	0.451815
 27.7788	0.451827
 27.7828	0.451838
 27.7868	0.45185
 27.7908	0.451861
 27.7948	0.451873
 27.7988	0.451884
 27.8028	0.451896
 27.8068	0.451907
 27.8108	0.451919
 27.8148	0.45193
 27.8188	0.451942
 27.8228	0.451953
 27.8268	0.451965
 27.8308	0.451976
 27.8348	0.451988
 27.8388	0.451999
 27.8428	0.452011
 27.8468	0.452022
 27.8508	0.452034
 27.8548	0.452045
 27.8588	0.452057
 27.8628	0.452069
 27.8668	0.45208
 27.8708	0.452092
 27.8748	0.452103
 27.8788	0.452115
 27.8828	0.452126
 27.8868	0.452138
 27.8908	0.452149
 27.8948	0.452161
 27.8988	0.452172
 27.9028	0.452184
 27.9068	0.452195
 27.9108	0.452207
 27.9148	0.452218
 27.9188	0.45223
 27.9228	0.452241
 27.9268	0.452253
 27.9308	0.452264
 27.9348	0.452276
 27.9388	0.452287
 27.9428	0.452299
 27.9468	0.45231
 27.9508	0.452322
 27.9548	0.452333
 27.9588	0.452345
 27.9628	0.452356
 27.9668	0.452368
 27.9708	0.452379
 27.9748	0.452391
 27.9788	0.452402
 27.9828	0.452414
 27.9868	0.452425
 27.9908	0.452437
 27.9948	0.452448
 27.9988	0.452459
 28.0028	0.452471
 28.0068	0.452482
 28.0108	0.452494
 28.0148	0.452505
 28.0188	0.452517
 28.0228	0.452528
 28.0268	0.45254
 28.0308	0.452551
 28.0348	0.452563
 28.0388	0.452574
 28.0428	0.452586
 28.0468	0.452597
 28.0508	0.452609
 28.0548	0.45262
 28.0588	0.452632
 28.0628	0.452643
 28.0668	0.452655
 28.0708	0.452666
 28.0748	0.452678
 28.0788	0.452689
 28.0828	0.452701
 28.0868	0.452712
 28.0908	0.452723
 28.0948	0.452735
 28.0988	0.452746
 28.1028	0.452758
 28.1068	0.452769
 28.1108	0.452781
 28.1148	0.452792
 28.1188	0.452804
 28.1228	0.452815
 28.1268	0.452827
 28.1308	0.452838
 28.1348	0.45285
 28.1388	0.452861
 28.1428	0.452873
 28.1468	0.452884
 28.1508	0.452895
 28.1548	0.452907
 28.1588	0.452918
 28.1628	0.45293
 28.1668	0.452941
 28.1708	0.452953
 28.1748	0.452964
 28.1788	0.452976
 28.1828	0.452987
 28.1868	0.452999
 28.1908	0.45301
 28.1948	0.453022
 28.1988	0.453033
 28.2028	0.453044
 28.2068	0.453056
 28.2108	0.453067
 28.2148	0.453079
 28.2188	0.45309
 28.2228	0.453102
 28.2268	0.453113
 28.2308	0.453125
 28.2348	0.453136
 28.2388	0.453147
 28.2428	0.453159
 28.2468	0.45317
 28.2508	0.453182
 28.2548	0.453193
 28.2588	0.453205
 28.2628	0.453216
 28.2668	0.453228
 28.2708	0.453239
 28.2748	0.45325
 28.2788	0.453262
 28.2828	0.453273
 28.2868	0.453285
 28.2908	0.453296
 28.2948	0.453308
 28.2988	0.453319
 28.3028	0.45333
 28.3068	0.453342
 28.3108	0.453353
 28.3148	0.453365
 28.3188	0.453376
 28.3228	0.453388
 28.3268	0.453399
 28.3308	0.453411
 28.3348	0.453422
 28.3388	0.453433
 28.3428	0.453445
 28.3468	0.453456
 28.3508	0.453468
 28.3548	0.453479
 28.3588	0.453491
 28.3628	0.453502
 28.3668	0.453513
 28.3708	0.453525
 28.3748	0.453536
 28.3788	0.453548
 28.3828	0.453559
 28.3868	0.45357
 28.3908	0.453582
 28.3948	0.453593
 28.3988	0.453605
 28.4028	0.453616
 28.4068	0.453628
 28.4108	0.453639
 28.4148	0.45365
 28.4188	0.453662
 28.4228	0.453673
 28.4268	0.453685
 28.4308	0.453696
 28.4348	0.453707
 28.4388	0.453719
 28.4428	0.45373
 28.4468	0.453742
 28.4508	0.453753
 28.4548	0.453764
 28.4588	0.453776
 28.4628	0.453787
 28.4668	0.453799
 28.4708	0.45381
 28.4748	0.453822
 28.4788	0.453833
 28.4828	0.453844
 28.4868	0.453856
 28.4908	0.453867
 28.4948	0.453879
 28.4988	0.45389
 28.5029	0.453901
 28.5069	0.453913
 28.5109	0.453924
 28.5149	0.453936
 28.5189	0.453947
 28.5229	0.453958
 28.5269	0.45397
 28.5309	0.453981
 28.5349	0.453993
 28.5389	0.454004
 28.5429	0.454015
 28.5469	0.454027
 28.5509	0.454038
 28.5549	0.454049
 28.5589	0.454061
 28.5629	0.454072
 28.5669	0.454084
 28.5709	0.454095
 28.5749	0.454106
 28.5789	0.454118
 28.5829	0.454129
 28.5869	0.454141
 28.5909	0.454152
 28.5949	0.454163
 28.5989	0.454175
 28.6029	0.454186
 28.6069	0.454197
 28.6109	0.454209
 28.6149	0.45422
 28.6189	0.454232
 28.6229	0.454243
 28.6269	0.454254
 28.6309	0.454266
 28.6349	0.454277
 28.6389	0.454289
 28.6429	0.4543
 28.6469	0.454311
 28.6509	0.454323
 28.6549	0.454334
 28.6589	0.454345
 28.6629	0.454357
 28.6669	0.454368
 28.6709	0.45438
 28.6749	0.454391
 28.6789	0.454402
 28.6829	0.454414
 28.6869	0.454425
 28.6909	0.454436
 28.6949	0.454448
 28.6989	0.454459
 28.7029	0.45447
 28.7069	0.454482
 28.7109	0.454493
 28.7149	0.454505
 28.7189	0.454516
 28.7229	0.454527
 28.7269	0.454539
 28.7309	0.45455
 28.7349	0.454561
 28.7389	0.454573
 28.7429	0.454584
 28.7469	0.454595
 28.7509	0.454607
 28.7549	0.454618
 28.7589	0.454629
 28.7629	0.454641
 28.7669	0.454652
 28.7709	0.454664
 28.7749	0.454675
 28.7789	0.454686
 28.7829	0.454698
 28.7869	0.454709
 28.7909	0.45472
 28.7949	0.454732
 28.7989	0.454743
 28.8029	0.454754
 28.8069	0.454766
 28.8109	0.454777
 28.8149	0.454788
 28.8189	0.4548
 28.8229	0.454811
 28.8269	0.454822
 28.8309	0.454834
 28.8349	0.454845
 28.8389	0.454856
 28.8429	0.454868
 28.8469	0.454879
 28.8509	0.45489
 28.8549	0.454902
 28.8589	0.454913
 28.8629	0.454924
 28.8669	0.454936
 28.8709	0.454947
 28.8749	0.454958
 28.8789	0.45497
 28.8829	0.454981
 28.8869	0.454992
 28.8909	0.455004
 28.8949	0.455015
 28.8989	0.455026
 28.9029	0.455038
 28.9069	0.455049
 28.9109	0.45506
 28.9149	0.455072
 28.9189	0.455083
 28.9229	0.455094
 28.9269	0.455106
 28.9309	0.455117
 28.9349	0.455128
 28.9389	0.45514
 28.9429	0.455151
 28.9469	0.455162
 28.9509	0.455174
 28.9549	0.455185
 28.9589	0.455196
 28.9629	0.455208
 28.9669	0.455219
 28.9709	0.45523
 28.9749	0.455242
 28.9789	0.455253
 28.9829	0.455264
 28.9869	0.455276
 28.9909	0.455287
 28.9949	0.455298
 28.9989	0.45531
 29.0029	0.455321
 29.0069	0.455332
 29.0109	0.455343
 29.0149	0.455355
 29.0189	0.455366
 29.0229	0.455377
 29.0269	0.455389
 29.0309	0.4554
 29.0349	0.455411
 29.0389	0.455423
 29.0429	0.455434
 29.0469	0.455445
 29.0509	0.455457
 29.0549	0.455468
 29.0589	0.455479
 29.0629	0.45549
 29.0669	0.455502
 29.0709	0.455513
 29.0749	0.455524
 29.0789	0.455536
 29.0829	0.455547
 29.0869	0.455558
 29.0909	0.45557
 29.0949	0.455581
 29.0989	0.455592
 29.1029	0.455603
 29.1069	0.455615
 29.1109	0.455626
 29.1149	0.455637
 29.1189	0.455649
 29.1229	0.45566
 29.1269	0.455671
 29.1309	0.455682
 29.1349	0.455694
 29.1389	0.455705
 29.1429	0.455716
 29.1469	0.455728
 29.1509	0.455739
 29.1549	0.45575
 29.1589	0.455761
 29.1629	0.455773
 29.1669	0.455784
 29.1709	0.455795
 29.1749	0.455807
 29.1789	0.455818
 29.1829	0.455829
 29.1869	0.45584
 29.1909	0.455852
 29.1949	0.455863
 29.1989	0.455874
 29.2029	0.455886
 29.2069	0.455897
 29.2109	0.455908
 29.2149	0.455919
 29.2189	0.455931
 29.2229	0.455942
 29.2269	0.455953
 29.2309	0.455964
 29.2349	0.455976
 29.2389	0.455987
 29.2429	0.455998
 29.2469	0.45601
 29.2509	0.456021
 29.2549	0.456032
 29.2589	0.456043
 29.2629	0.456055
 29.2669	0.456066
 29.2709	0.456077
 29.2749	0.456088
 29.2789	0.4561
 29.2829	0.456111
 29.2869	0.456122
 29.2909	0.456134
 29.2949	0.456145
 29.2989	0.456156
 29.3029	0.456167
 29.3069	0.456179
 29.3109	0.45619
 29.3149	0.456201
 29.3189	0.456212
 29.3229	0.456224
 29.3269	0.456235
 29.3309	0.456246
 29.3349	0.456257
 29.3389	0.456269
 29.3429	0.45628
 29.3469	0.456291
 29.3509	0.456302
 29.3549	0.456314
 29.3589	0.456325
 29.3629	0.456336
 29.3669	0.456347
 29.3709	0.456359
 29.3749	0.45637
 29.3789	0.456381
 29.3829	0.456392
 29.3869	0.456404
 29.3909	0.456415
 29.3949	0.456426
 29.3989	0.456437
 29.4029	0.456449
 29.4069	0.45646
 29.4109	0.456471
 29.4149	0.456482
 29.4189	0.456494
 29.4229	0.456505
 29.4269	0.456516
 29.4309	0.456527
 29.4349	0.456538
 29.4389	0.45655
 29.4429	0.456561
 29.4469	0.456572
 29.4509	0.456583
 29.4549	0.456595
 29.4589	0.456606
 29.4629	0.456617
 29.4669	0.456628
 29.4709	0.45664
 29.4749	0.456651
 29.4789	0.456662
 29.4829	0.456673
 29.4869	0.456685
 29.4909	0.456696
 29.4949	0.456707
 29.4989	0.456718
 29.503	0.456729
 29.507	0.456741
 29.511	0.456752
 29.515	0.456763
 29.519	0.456774
 29.523	0.456786
 29.527	0.456797
 29.531	0.456808
 29.535	0.456819
 29.539	0.45683
 29.543	0.456842
 29.547	0.456853
 29.551	0.456864
 29.555	0.456875
 29.559	0.456886
 29.563	0.456898
 29.567	0.456909
 29.571	0.45692
 29.575	0.456931
 29.579	0.456943
 29.583	0.456954
 29.587	0.456965
 29.591	0.456976
 29.595	0.456987
 29.599	0.456999
 29.603	0.45701
 29.607	0.457021
 29.611	0.457032
 29.615	0.457043
 29.619	0.457055
 29.623	0.457066
 29.627	0.457077
 29.631	0.457088
 29.635	0.457099
 29.639	0.457111
 29.643	0.457122
 29.647	0.457133
 29.651	0.457144
 29.655	0.457155
 29.659	0.457167
 29.663	0.457178
 29.667	0.457189
 29.671	0.4572
 29.675	0.457211
 29.679	0.457223
 29.683	0.457234
 29.687	0.457245
 29.691	0.457256
 29.695	0.457267
 29.699	0.457279
 29.703	0.45729
 29.707	0.457301
 29.711	0.457312
 29.715	0.457323
 29.719	0.457335
 29.723	0.457346
 29.727	0.457357
 29.731	0.457368
 29.735	0.457379
 29.739	0.45739
 29.743	0.457402
 29.747	0.457413
 29.751	0.457424
 29.755	0.457435
 29.759	0.457446
 29.763	0.457458
 29.767	0.457469
 29.771	0.45748
 29.775	0.457491
 29.779	0.457502
 29.783	0.457513
 29.787	0.457525
 29.791	0.457536
 29.795	0.457547
 29.799	0.457558
 29.803	0.457569
 29.807	0.45758
 29.811	0.457592
 29.815	0.457603
 29.819	0.457614
 29.823	0.457625
 29.827	0.457636
 29.831	0.457648
 29.835	0.457659
 29.839	0.45767
 29.843	0.457681
 29.847	0.457692
 29.851	0.457703
 29.855	0.457715
 29.859	0.457726
 29.863	0.457737
 29.867	0.457748
 29.871	0.457759
 29.875	0.45777
 29.879	0.457781
 29.883	0.457793
 29.887	0.457804
 29.891	0.457815
 29.895	0.457826
 29.899	0.457837
 29.903	0.457848
 29.907	0.45786
 29.911	0.457871
 29.915	0.457882
 29.919	0.457893
 29.923	0.457904
 29.927	0.457915
 29.931	0.457926
 29.935	0.457938
 29.939	0.457949
 29.943	0.45796
 29.947	0.457971
 29.951	0.457982
 29.955	0.457993
 29.959	0.458005
 29.963	0.458016
 29.967	0.458027
 29.971	0.458038
 29.975	0.458049
 29.979	0.45806
 29.983	0.458071
 29.987	0.458083
 29.991	0.458094
 29.995	0.458105
 29.999	0.458116
 30.003	0.458132
 30.007	0.45815
 30.011	0.458168
 30.015	0.458186
 30.019	0.458203
 30.023	0.458221
 30.027	0.458239
 30.031	0.458257
 30.035	0.458275
 30.039	0.458293
 30.043	0.45831
 30.047	0.458328
 30.051	0.458346
 30.055	0.458364
 30.059	0.458382
 30.063	0.458399
 30.067	0.458417
 30.071	0.458435
 30.075	0.458453
 30.079	0.458471
 30.083	0.458489
 30.087	0.458506
 30.091	0.458524
 30.095	0.458542
 30.099	0.45856
 30.103	0.458578
 30.107	0.458595
 30.111	0.458613
 30.115	0.458631
 30.119	0.458649
 30.123	0.458667
 30.127	0.458685
 30.131	0.458702
 30.135	0.45872
 30.139	0.458738
 30.143	0.458756
 30.147	0.458774
 30.151	0.458791
 30.155	0.458809
 30.159	0.458827
 30.163	0.458845
 30.167	0.458863
 30.171	0.45888
 30.175	0.458898
 30.179	0.458916
 30.183	0.458934
 30.187	0.458952
 30.191	0.45897
 30.195	0.458987
 30.199	0.459005
 30.203	0.459023
 30.207	0.459041
 30.211	0.459059
 30.215	0.459076
 30.219	0.459094
 30.223	0.459112
 30.227	0.45913
 30.231	0.459148
 30.235	0.459165
 30.239	0.459183
 30.243	0.459201
 30.247	0.459219
 30.251	0.459237
 30.255	0.459254
 30.259	0.459272
 30.263	0.45929
 30.267	0.459308
 30.271	0.459326
 30.275	0.459343
 30.279	0.459361
 30.283	0.459379
 30.287	0.459397
 30.291	0.459415
 30.295	0.459432
 30.299	0.45945
 30.303	0.459468
 30.307	0.459486
 30.311	0.459504
 30.315	0.459521
 30.319	0.459539
 30.323	0.459557
 30.327	0.459575
 30.331	0.459593
 30.335	0.45961
 30.339	0.459628
 30.343	0.459646
 30.347	0.459664
 30.351	0.459682
 30.355	0.459699
 30.359	0.459717
 30.363	0.459735
 30.367	0.459753
 30.371	0.459771
 30.375	0.459788
 30.379	0.459806
 30.383	0.459824
 30.387	0.459842
 30.391	0.45986
 30.395	0.459877
 30.399	0.459895
 30.403	0.459913
 30.407	0.459931
 30.411	0.459949
 30.415	0.459966
 30.419	0.459984
 30.423	0.460002
 30.427	0.46002
 30.431	0.460038
 30.435	0.460055
 30.439	0.460073
 30.443	0.460091
 30.447	0.460109
 30.451	0.460127
 30.455	0.460144
 30.459	0.460162
 30.463	0.46018
 30.467	0.460198
 30.471	0.460216
 30.475	0.460233
 30.479	0.460251
 30.483	0.460269
 30.487	0.460287
 30.491	0.460304
 30.495	0.460322
 30.499	0.46034
 30.5031	0.460358
 30.5071	0.460376
 30.5111	0.460393
 30.5151	0.460411
 30.5191	0.460429
 30.5231	0.460447
 30.5271	0.460465
 30.5311	0.460482
 30.5351	0.4605
 30.5391	0.460518
 30.5431	0.460536
 30.5471	0.460553
 30.5511	0.460571
 30.5551	0.460589
 30.5591	0.460607
 30.5631	0.460625
 30.5671	0.460642
 30.5711	0.46066
 30.5751	0.460678
 30.5791	0.460696
 30.5831	0.460714
 30.5871	0.460731
 30.5911	0.460749
 30.5951	0.460767
 30.5991	0.460785
 30.6031	0.460802
 30.6071	0.46082
 30.6111	0.460838
 30.6151	0.460856
 30.6191	0.460874
 30.6231	0.460891
 30.6271	0.460909
 30.6311	0.460927
 30.6351	0.460945
 30.6391	0.460962
 30.6431	0.46098
 30.6471	0.460998
 30.6511	0.461016
 30.6551	0.461034
 30.6591	0.461051
 30.6631	0.461069
 30.6671	0.461087
 30.6711	0.461105
 30.6751	0.461122
 30.6791	0.46114
 30.6831	0.461158
 30.6871	0.461176
 30.6911	0.461193
 30.6951	0.461211
 30.6991	0.461229
 30.7031	0.461247
 30.7071	0.461265
 30.7111	0.461282
 30.7151	0.4613
 30.7191	0.461318
 30.7231	0.461336
 30.7271	0.461353
 30.7311	0.461371
 30.7351	0.461389
 30.7391	0.461407
 30.7431	0.461425
 30.7471	0.461442
 30.7511	0.46146
 30.7551	0.461478
 30.7591	0.461496
 30.7631	0.461513
 30.7671	0.461531
 30.7711	0.461549
 30.7751	0.461567
 30.7791	0.461584
 30.7831	0.461602
 30.7871	0.46162
 30.7911	0.461638
 30.7951	0.461655
 30.7991	0.461673
 30.8031	0.461691
 30.8071	0.461709
 30.8111	0.461727
 30.8151	0.461744
 30.8191	0.461762
 30.8231	0.46178
 30.8271	0.461798
 30.8311	0.461815
 30.8351	0.461833
 30.8391	0.461851
 30.8431	0.461869
 30.8471	0.461886
 30.8511	0.461904
 30.8551	0.461922
 30.8591	0.46194
 30.8631	0.461957
 30.8671	0.461975
 30.8711	0.461993
 30.8751	0.462011
 30.8791	0.462029
 30.8831	0.462046
 30.8871	0.462064
 30.8911	0.462082
 30.8951	0.4621
 30.8991	0.462117
 30.9031	0.462135
 30.9071	0.462153
 30.9111	0.462171
 30.9151	0.462188
 30.9191	0.462206
 30.9231	0.462224
 30.9271	0.462242
 30.9311	0.462259
 30.9351	0.462277
 30.9391	0.462295
 30.9431	0.462313
 30.9471	0.46233
 30.9511	0.462348
 30.9551	0.462366
 30.9591	0.462384
 30.9631	0.462401
 30.9671	0.462419
 30.9711	0.462437
 30.9751	0.462455
 30.9791	0.462472
 30.9831	0.46249
 30.9871	0.462508
 30.9911	0.462526
 30.9951	0.462543
 30.9991	0.462561
 31.0031	0.462579
 31.0071	0.462597
 31.0111	0.462614
 31.0151	0.462632
 31.0191	0.46265
 31.0231	0.462668
 31.0271	0.462685
 31.0311	0.462703
 31.0351	0.462721
 31.0391	0.462739
 31.0431	0.462756
 31.0471	0.462774
 31.0511	0.462792
 31.0551	0.46281
 31.0591	0.462827
 31.0631	0.462845
 31.0671	0.462863
 31.0711	0.462881
 31.0751	0.462898
 31.0791	0.462916
 31.0831	0.462934
 31.0871	0.462952
 31.0911	0.462969
 31.0951	0.462987
 31.0991	0.463005
 31.1031	0.463023
 31.1071	0.46304
 31.1111	0.463058
 31.1151	0.463076
 31.1191	0.463094
 31.1231	0.463111
 31.1271	0.463129
 31.1311	0.463147
 31.1351	0.463165
 31.1391	0.463182
 31.1431	0.4632
 31.1471	0.463218
 31.1511	0.463235
 31.1551	0.463253
 31.1591	0.463271
 31.1631	0.463289
 31.1671	0.463306
 31.1711	0.463324
 31.1751	0.463342
 31.1791	0.46336
 31.1831	0.463377
 31.1871	0.463395
 31.1911	0.463413
 31.1951	0.463431
 31.1991	0.463448
 31.2031	0.463466
 31.2071	0.463484
 31.2111	0.463502
 31.2151	0.463519
 31.2191	0.463537
 31.2231	0.463555
 31.2271	0.463572
 31.2311	0.46359
 31.2351	0.463608
 31.2391	0.463626
 31.2431	0.463643
 31.2471	0.463661
 31.2511	0.463679
 31.2551	0.463697
 31.2591	0.463714
 31.2631	0.463732
 31.2671	0.46375
 31.2711	0.463768
 31.2751	0.463785
 31.2791	0.463803
 31.2831	0.463821
 31.2871	0.463838
 31.2911	0.463856
 31.2951	0.463874
 31.2991	0.463892
 31.3031	0.463909
 31.3071	0.463927
 31.3111	0.463945
 31.3151	0.463963
 31.3191	0.46398
 31.3231	0.463998
 31.3271	0.464016
 31.3311	0.464033
 31.3351	0.464051
 31.3391	0.464069
 31.3431	0.464087
 31.3471	0.464104
 31.3511	0.464122
 31.3551	0.46414
 31.3591	0.464157
 31.3631	0.464175
 31.3671	0.464193
 31.3711	0.464211
 31.3751	0.464228
 31.3791	0.464246
 31.3831	0.464264
 31.3871	0.464282
 31.3911	0.464299
 31.3951	0.464317
 31.3991	0.464335
 31.4031	0.464352
 31.4071	0.46437
 31.4111	0.464388
 31.4151	0.464406
 31.4191	0.464423
 31.4231	0.464441
 31.4271	0.464459
 31.4311	0.464476
 31.4351	0.464494
 31.4391	0.464512
 31.4431	0.46453
 31.4471	0.464547
 31.4511	0.464565
 31.4551	0.464583
 31.4591	0.4646
 31.4631	0.464618
 31.4671	0.464636
 31.4711	0.464654
 31.4751	0.464671
 31.4791	0.464689
 31.4831	0.464707
 31.4871	0.464724
 31.4911	0.464742
 31.4951	0.46476
 31.4991	0.464778
 31.5032	0.464795
 31.5072	0.464813
 31.5112	0.464831
 31.5152	0.464848
 31.5192	0.464866
 31.5232	0.464884
 31.5272	0.464902
 31.5312	0.464919
 31.5352	0.464937
 31.5392	0.464955
 31.5432	0.464972
 31.5472	0.46499
 31.5512	0.465008
 31.5552	0.465026
 31.5592	0.465043
 31.5632	0.465061
 31.5672	0.465079
 31.5712	0.465096
 31.5752	0.465114
 31.5792	0.465132
 31.5832	0.46515
 31.5872	0.465167
 31.5912	0.465185
 31.5952	0.465203
 31.5992	0.46522
 31.6032	0.465238
 31.6072	0.465256
 31.6112	0.465273
 31.6152	0.465291
 31.6192	0.465309
 31.6232	0.465327
 31.6272	0.465344
 31.6312	0.465362
 31.6352	0.46538
 31.6392	0.465397
 31.6432	0.465415
 31.6472	0.465433
 31.6512	0.465451
 31.6552	0.465468
 31.6592	0.465486
 31.6632	0.465504
 31.6672	0.465521
 31.6712	0.465539
 31.6752	0.465557
 31.6792	0.465574
 31.6832	0.465592
 31.6872	0.46561
 31.6912	0.465628
 31.6952	0.465645
 31.6992	0.465663
 31.7032	0.465681
 31.7072	0.465698
 31.7112	0.465716
 31.7152	0.465734
 31.7192	0.465751
 31.7232	0.465769
 31.7272	0.465787
 31.7312	0.465804
 31.7352	0.465822
 31.7392	0.46584
 31.7432	0.465858
 31.7472	0.465875
 31.7512	0.465893
 31.7552	0.465911
 31.7592	0.465928
 31.7632	0.465946
 31.7672	0.465964
 31.7712	0.465981
 31.7752	0.465999
 31.7792	0.466017
 31.7832	0.466034
 31.7872	0.466052
 31.7912	0.46607
 31.7952	0.466088
 31.7992	0.466105
 31.8032	0.466123
 31.8072	0.466141
 31.8112	0.466158
 31.8152	0.466176
 31.8192	0.466194
 31.8232	0.466211
 31.8272	0.466229
 31.8312	0.466247
 31.8352	0.466264
 31.8392	0.466282
 31.8432	0.4663
 31.8472	0.466318
 31.8512	0.466335
 31.8552	0.466353
 31.8592	0.466371
 31.8632	0.466388
 31.8672	0.466406
 31.8712	0.466424
 31.8752	0.466441
 31.8792	0.466459
 31.8832	0.466477
 31.8872	0.466494
 31.8912	0.466512
 31.8952	0.46653
 31.8992	0.466547
 31.9032	0.466565
 31.9072	0.466583
 31.9112	0.4666
 31.9152	0.466618
 31.9192	0.466636
 31.9232	0.466653
 31.9272	0.466671
 31.9312	0.466689
 31.9352	0.466707
 31.9392	0.466724
 31.9432	0.466742
 31.9472	0.46676
 31.9512	0.466777
 31.9552	0.466795
 31.9592	0.466813
 31.9632	0.46683
 31.9672	0.466848
 31.9712	0.466866
 31.9752	0.466883
 31.9792	0.466901
 31.9832	0.466919
 31.9872	0.466936
 31.9912	0.466954
 31.9952	0.466972
 31.9992	0.466989
 32.0032	0.467007
 32.0072	0.467025
 32.0112	0.467042
 32.0152	0.46706
 32.0192	0.467078
 32.0232	0.467095
 32.0272	0.467113
 32.0312	0.467131
 32.0352	0.467148
 32.0392	0.467166
 32.0432	0.467184
 32.0472	0.467201
 32.0512	0.467219
 32.0552	0.467237
 32.0592	0.467254
 32.0632	0.467272
 32.0672	0.46729
 32.0712	0.467307
 32.0752	0.467325
 32.0792	0.467343
 32.0832	0.46736
 32.0872	0.467378
 32.0912	0.467396
 32.0952	0.467413
 32.0992	0.467431
 32.1032	0.467449
 32.1072	0.467466
 32.1112	0.467484
 32.1152	0.467502
 32.1192	0.467519
 32.1232	0.467537
 32.1272	0.467555
 32.1312	0.467572
 32.1352	0.46759
 32.1392	0.467608
 32.1432	0.467625
 32.1472	0.467643
 32.1512	0.467661
 32.1552	0.467678
 32.1592	0.467696
 32.1632	0.467714
 32.1672	0.467731
 32.1712	0.467749
 32.1752	0.467767
 32.1792	0.467784
 32.1832	0.467802
 32.1872	0.46782
 32.1912	0.467837
 32.1952	0.467855
 32.1992	0.467873
 32.2032	0.46789
 32.2072	0.467908
 32.2112	0.467926
 32.2152	0.467943
 32.2192	0.467961
 32.2232	0.467979
 32.2272	0.467996
 32.2312	0.468014
 32.2352	0.468032
 32.2392	0.468049
 32.2432	0.468067
 32.2472	0.468085
 32.2512	0.468102
 32.2552	0.46812
 32.2592	0.468138
 32.2632	0.468155
 32.2672	0.468173
 32.2712	0.468191
 32.2752	0.468208
 32.2792	0.468226
 32.2832	0.468244
 32.2872	0.468261
 32.2912	0.468279
 32.2952	0.468296
 32.2992	0.468314
 32.3032	0.468332
 32.3072	0.468349
 32.3112	0.468367
 32.3152	0.468385
 32.3192	0.468402
 32.3232	0.46842
 32.3272	0.468438
 32.3312	0.468455
 32.3352	0.468473
 32.3392	0.468491
 32.3432	0.468508
 32.3472	0.468526
 32.3512	0.468544
 32.3552	0.468561
 32.3592	0.468579
 32.3632	0.468597
 32.3672	0.468614
 32.3712	0.468632
 32.3752	0.468649
 32.3792	0.468667
 32.3832	0.468685
 32.3872	0.468702
 32.3912	0.46872
 32.3952	0.468738
 32.3992	0.468755
 32.4032	0.468773
 32.4072	0.468791
 32.4112	0.468808
 32.4152	0.468826
 32.4192	0.468844
 32.4232	0.468861
 32.4272	0.468879
 32.4312	0.468896
 32.4352	0.468914
 32.4392	0.468932
 32.4432	0.468949
 32.4472	0.468967
 32.4512	0.468985
 32.4552	0.469002
 32.4592	0.46902
 32.4632	0.469038
 32.4672	0.469055
 32.4712	0.469073
 32.4752	0.469091
 32.4792	0.469108
 32.4832	0.469126
 32.4872	0.469143
 32.4912	0.469161
 32.4952	0.469179
 32.4992	0.469196
 32.5033	0.469214
 32.5073	0.469232
 32.5113	0.469249
 32.5153	0.469267
 32.5193	0.469285
 32.5233	0.469302
 32.5273	0.46932
 32.5313	0.469337
 32.5353	0.469355
 32.5393	0.469373
 32.5433	0.46939
 32.5473	0.469408
 32.5513	0.469426
 32.5553	0.469443
 32.5593	0.469461
 32.5633	0.469478
 32.5673	0.469496
 32.5713	0.469514
 32.5753	0.469531
 32.5793	0.469549
 32.5833	0.469567
 32.5873	0.469584
 32.5913	0.469602
 32.5953	0.46962
 32.5993	0.469637
 32.6033	0.469655
 32.6073	0.469672
 32.6113	0.46969
 32.6153	0.469708
 32.6193	0.469725
 32.6233	0.469743
 32.6273	0.469761
 32.6313	0.469778
 32.6353	0.469796
 32.6393	0.469813
 32.6433	0.469831
 32.6473	0.469849
 32.6513	0.469866
 32.6553	0.469884
 32.6593	0.469902
 32.6633	0.469919
 32.6673	0.469937
 32.6713	0.469954
 32.6753	0.469972
 32.6793	0.46999
 32.6833	0.470007
 32.6873	0.470025
 32.6913	0.470043
 32.6953	0.47006
 32.6993	0.470078
 32.7033	0.470095
 32.7073	0.470113
 32.7113	0.470131
 32.7153	0.470148
 32.7193	0.470166
 32.7233	0.470184
 32.7273	0.470201
 32.7313	0.470219
 32.7353	0.470236
 32.7393	0.470254
 32.7433	0.470272
 32.7473	0.470289
 32.7513	0.470307
 32.7553	0.470324
 32.7593	0.470342
 32.7633	0.47036
 32.7673	0.470377
 32.7713	0.470395
 32.7753	0.470413
 32.7793	0.47043
 32.7833	0.470448
 32.7873	0.470465
 32.7913	0.470483
 32.7953	0.470501
 32.7993	0.470518
 32.8033	0.470536
 32.8073	0.470553
 32.8113	0.470571
 32.8153	0.470589
 32.8193	0.470606
 32.8233	0.470624
 32.8273	0.470642
 32.8313	0.470659
 32.8353	0.470677
 32.8393	0.470694
 32.8433	0.470712
 32.8473	0.47073
 32.8513	0.470747
 32.8553	0.470765
 32.8593	0.470782
 32.8633	0.4708
 32.8673	0.470818
 32.8713	0.470835
 32.8753	0.470853
 32.8793	0.47087
 32.8833	0.470888
 32.8873	0.470906
 32.8913	0.470923
 32.8953	0.470941
 32.8993	0.470958
 32.9033	0.470976
 32.9073	0.470994
 32.9113	0.471011
 32.9153	0.471029
 32.9193	0.471046
 32.9233	0.471064
 32.9273	0.471082
 32.9313	0.471099
 32.9353	0.471117
 32.9393	0.471135
 32.9433	0.471152
 32.9473	0.47117
 32.9513	0.471187
 32.9553	0.471205
 32.9593	0.471223
 32.9633	0.47124
 32.9673	0.471258
 32.9713	0.471275
 32.9753	0.471293
 32.9793	0.471311
 32.9833	0.471328
 32.9873	0.471346
 32.9913	0.471363
 32.9953	0.471381
 32.9993	0.471399
 33.0033	0.471416
 33.0073	0.471434
 33.0113	0.471451
 33.0153	0.471469
 33.0193	0.471486
 33.0233	0.471504
 33.0273	0.471522
 33.0313	0.471539
 33.0353	0.471557
 33.0393	0.471574
 33.0433	0.471592
 33.0473	0.47161
 33.0513	0.471627
 33.0553	0.471645
 33.0593	0.471662
 33.0633	0.47168
 33.0673	0.471698
 33.0713	0.471715
 33.0753	0.471733
 33.0793	0.47175
 33.0833	0.471768
 33.0873	0.471786
 33.0913	0.471803
 33.0953	0.471821
 33.0993	0.471838
 33.1033	0.471856
 33.1073	0.471874
 33.1113	0.471891
 33.1153	0.471909
 33.1193	0.471926
 33.1233	0.471944
 33.1273	0.471961
 33.1313	0.471979
 33.1353	0.471997
 33.1393	0.472014
 33.1433	0.472032
 33.1473	0.472049
 33.1513	0.472067
 33.1553	0.472085
 33.1593	0.472102
 33.1633	0.47212
 33.1673	0.472137
 33.1713	0.472155
 33.1753	0.472173
 33.1793	0.47219
 33.1833	0.472208
 33.1873	0.472225
 33.1913	0.472243
 33.1953	0.47226
 33.1993	0.472278
 33.2033	0.472296
 33.2073	0.472313
 33.2113	0.472331
 33.2153	0.472348
 33.2193	0.472366
 33.2233	0.472383
 33.2273	0.472401
 33.2313	0.472419
 33.2353	0.472436
 33.2393	0.472454
 33.2433	0.472471
 33.2473	0.472489
 33.2513	0.472507
 33.2553	0.472524
 33.2593	0.472542
 33.2633	0.472559
 33.2673	0.472577
 33.2713	0.472594
 33.2753	0.472612
 33.2793	0.47263
 33.2833	0.472647
 33.2873	0.472665
 33.2913	0.472682
 33.2953	0.4727
 33.2993	0.472717
 33.3033	0.472735
 33.3073	0.472753
 33.3113	0.47277
 33.3153	0.472788
 33.3193	0.472805
 33.3233	0.472823
 33.3273	0.47284
 33.3313	0.472858
 33.3353	0.472876
 33.3393	0.472893
 33.3433	0.472911
 33.3473	0.472928
 33.3513	0.472946
 33.3553	0.472963
 33.3593	0.472981
 33.3633	0.472999
 33.3673	0.473016
 33.3713	0.473034
 33.3753	0.473051
 33.3793	0.473069
 33.3833	0.473086
 33.3873	0.473104
 33.3913	0.473122
 33.3953	0.473139
 33.3993	0.473157
 33.4033	0.473174
 33.4073	0.473192
 33.4113	0.473209
 33.4153	0.473227
 33.4193	0.473245
 33.4233	0.473262
 33.4273	0.47328
 33.4313	0.473297
 33.4353	0.473315
 33.4393	0.473332
 33.4433	0.47335
 33.4473	0.473368
 33.4513	0.473385
 33.4553	0.473403
 33.4593	0.47342
 33.4633	0.473438
 33.4673	0.473455
 33.4713	0.473473
 33.4753	0.47349
 33.4793	0.473508
 33.4833	0.473526
 33.4873	0.473543
 33.4913	0.473561
 33.4953	0.473578
 33.4993	0.473596
 33.5034	0.473613
 33.5074	0.473631
 33.5114	0.473648
 33.5154	0.473666
 33.5194	0.473684
 33.5234	0.473701
 33.5274	0.473719
 33.5314	0.473736
 33.5354	0.473754
 33.5394	0.473771
 33.5434	0.473789
 33.5474	0.473806
 33.5514	0.473824
 33.5554	0.473842
 33.5594	0.473859
 33.5634	0.473877
 33.5674	0.473894
 33.5714	0.473912
 33.5754	0.473929
 33.5794	0.473947
 33.5834	0.473964
 33.5874	0.473982
 33.5914	0.474
 33.5954	0.474017
 33.5994	0.474035
 33.6034	0.474052
 33.6074	0.47407
 33.6114	0.474087
 33.6154	0.474105
 33.6194	0.474122
 33.6234	0.47414
 33.6274	0.474158
 33.6314	0.474175
 33.6354	0.474193
 33.6394	0.47421
 33.6434	0.474228
 33.6474	0.474245
 33.6514	0.474263
 33.6554	0.47428
 33.6594	0.474298
 33.6634	0.474315
 33.6674	0.474333
 33.6714	0.474351
 33.6754	0.474368
 33.6794	0.474386
 33.6834	0.474403
 33.6874	0.474421
 33.6914	0.474438
 33.6954	0.474456
 33.6994	0.474473
 33.7034	0.474491
 33.7074	0.474508
 33.7114	0.474526
 33.7154	0.474544
 33.7194	0.474561
 33.7234	0.474579
 33.7274	0.474596
 33.7314	0.474614
 33.7354	0.474631
 33.7394	0.474649
 33.7434	0.474666
 33.7474	0.474684
 33.7514	0.474701
 33.7554	0.474719
 33.7594	0.474736
 33.7634	0.474754
 33.7674	0.474772
 33.7714	0.474789
 33.7754	0.474807
 33.7794	0.474824
 33.7834	0.474842
 33.7874	0.474859
 33.7914	0.474877
 33.7954	0.474894
 33.7994	0.474912
 33.8034	0.474929
 33.8074	0.474947
 33.8114	0.474964
 33.8154	0.474982
 33.8194	0.474999
 33.8234	0.475017
 33.8274	0.475035
 33.8314	0.475052
 33.8354	0.47507
 33.8394	0.475087
 33.8434	0.475105
 33.8474	0.475122
 33.8514	0.47514
 33.8554	0.475157
 33.8594	0.475175
 33.8634	0.475192
 33.8674	0.47521
 33.8714	0.475227
 33.8754	0.475245
 33.8794	0.475262
 33.8834	0.47528
 33.8874	0.475298
 33.8914	0.475315
 33.8954	0.475333
 33.8994	0.47535
 33.9034	0.475368
 33.9074	0.475385
 33.9114	0.475403
 33.9154	0.47542
 33.9194	0.475438
 33.9234	0.475455
 33.9274	0.475473
 33.9314	0.47549
 33.9354	0.475508
 33.9394	0.475525
 33.9434	0.475543
 33.9474	0.47556
 33.9514	0.475578
 33.9554	0.475595
 33.9594	0.475613
 33.9634	0.47563
 33.9674	0.475648
 33.9714	0.475666
 33.9754	0.475683
 33.9794	0.475701
 33.9834	0.475718
 33.9874	0.475736
 33.9914	0.475753
 33.9954	0.475771
 33.9994	0.475788
 34.0034	0.475806
 34.0074	0.475823
 34.0114	0.475841
 34.0154	0.475858
 34.0194	0.475876
 34.0234	0.475893
 34.0274	0.475911
 34.0314	0.475928
 34.0354	0.475946
 34.0394	0.475963
 34.0434	0.475981
 34.0474	0.475998
 34.0514	0.476016
 34.0554	0.476033
 34.0594	0.476051
 34.0634	0.476068
 34.0674	0.476086
 34.0714	0.476103
 34.0754	0.476121
 34.0794	0.476138
 34.0834	0.476156
 34.0874	0.476174
 34.0914	0.476191
 34.0954	0.476209
 34.0994	0.476226
 34.1034	0.476244
 34.1074	0.476261
 34.1114	0.476279
 34.1154	0.476296
 34.1194	0.476314
 34.1234	0.476331
 34.1274	0.476349
 34.1314	0.476366
 34.1354	0.476384
 34.1394	0.476401
 34.1434	0.476419
 34.1474	0.476436
 34.1514	0.476454
 34.1554	0.476471
 34.1594	0.476489
 34.1634	0.476506
 34.1674	0.476524
 34.1714	0.476541
 34.1754	0.476559
 34.1794	0.476576
 34.1834	0.476594
 34.1874	0.476611
 34.1914	0.476629
 34.1954	0.476646
 34.1994	0.476664
 34.2034	0.476681
 34.2074	0.476699
 34.2114	0.476716
 34.2154	0.476734
 34.2194	0.476751
 34.2234	0.476769
 34.2274	0.476786
 34.2314	0.476804
 34.2354	0.476821
 34.2394	0.476839
 34.2434	0.476856
 34.2474	0.476874
 34.2514	0.476891
 34.2554	0.476909
 34.2594	0.476926
 34.2634	0.476944
 34.2674	0.476961
 34.2714	0.476979
 34.2754	0.476996
 34.2794	0.477014
 34.2834	0.477031
 34.2874	0.477049
 34.2914	0.477066
 34.2954	0.477084
 34.2994	0.477101
 34.3034	0.477119
 34.3074	0.477136
 34.3114	0.477154
 34.3154	0.477171
 34.3194	0.477189
 34.3234	0.477206
 34.3274	0.477224
 34.3314	0.477241
 34.3354	0.477259
 34.3394	0.477276
 34.3434	0.477294
 34.3474	0.477311
 34.3514	0.477329
 34.3554	0.477346
 34.3594	0.477364
 34.3634	0.477381
 34.3674	0.477399
 34.3714	0.477416
 34.3754	0.477434
 34.3794	0.477451
 34.3834	0.477469
 34.3874	0.477486
 34.3914	0.477504
 34.3954	0.477521
 34.3994	0.477539
 34.4034	0.477556
 34.4074	0.477573
 34.4114	0.477591
 34.4154	0.477608
 34.4194	0.477626
 34.4234	0.477643
 34.4274	0.477661
 34.4314	0.477678
 34.4354	0.477696
 34.4394	0.477713
 34.4434	0.477731
 34.4474	0.477748
 34.4514	0.477766
 34.4554	0.477783
 34.4594	0.477801
 34.4634	0.477818
 34.4674	0.477836
 34.4714	0.477853
 34.4754	0.477871
 34.4794	0.477888
 34.4834	0.477906
 34.4874	0.477923
 34.4914	0.477941
 34.4954	0.477958
 34.4994	0.477976
 34.5035	0.477993
 34.5075	0.478011
 34.5115	0.478028
 34.5155	0.478046
 34.5195	0.478063
 34.5235	0.47808
 34.5275	0.478098
 34.5315	0.478115
 34.5355	0.478133
 34.5395	0.47815
 34.5435	0.478168
 34.5475	0.478185
 34.5515	0.478203
 34.5555	0.47822
 34.5595	0.478238
 34.5635	0.478255
 34.5675	0.478273
 34.5715	0.47829
 34.5755	0.478308
 34.5795	0.478325
 34.5835	0.478343
 34.5875	0.47836
 34.5915	0.478378
 34.5955	0.478395
 34.5995	0.478412
 34.6035	0.47843
 34.6075	0.478447
 34.6115	0.478465
 34.6155	0.478482
 34.6195	0.4785
 34.6235	0.478517
 34.6275	0.478535
 34.6315	0.478552
 34.6355	0.47857
 34.6395	0.478587
 34.6435	0.478605
 34.6475	0.478622
 34.6515	0.47864
 34.6555	0.478657
 34.6595	0.478675
 34.6635	0.478692
 34.6675	0.478709
 34.6715	0.478727
 34.6755	0.478744
 34.6795	0.478762
 34.6835	0.478779
 34.6875	0.478797
 34.6915	0.478814
 34.6955	0.478832
 34.6995	0.478849
 34.7035	0.478867
 34.7075	0.478884
 34.7115	0.478902
 34.7155	0.478919
 34.7195	0.478936
 34.7235	0.478954
 34.7275	0.478971
 34.7315	0.478989
 34.7355	0.479006
 34.7395	0.479024
 34.7435	0.479041
 34.7475	0.479059
 34.7515	0.479076
 34.7555	0.479094
 34.7595	0.479111
 34.7635	0.479129
 34.7675	0.479146
 34.7715	0.479163
 34.7755	0.479181
 34.7795	0.479198
 34.7835	0.479216
 34.7875	0.479233
 34.7915	0.479251
 34.7955	0.479268
 34.7995	0.479286
 34.8035	0.479303
 34.8075	0.479321
 34.8115	0.479338
 34.8155	0.479355
 34.8195	0.479373
 34.8235	0.47939
 34.8275	0.479408
 34.8315	0.479425
 34.8355	0.479443
 34.8395	0.47946
 34.8435	0.479478
 34.8475	0.479495
 34.8515	0.479513
 34.8555	0.47953
 34.8595	0.479547
 34.8635	0.479565
 34.8675	0.479582
 34.8715	0.4796
 34.8755	0.479617
 34.8795	0.479635
 34.8835	0.479652
 34.8875	0.47967
 34.8915	0.479687
 34.8955	0.479704
 34.8995	0.479722
 34.9035	0.479739
 34.9075	0.479757
 34.9115	0.479774
 34.9155	0.479792
 34.9195	0.479809
 34.9235	0.479827
 34.9275	0.479844
 34.9315	0.479861
 34.9355	0.479879
 34.9395	0.479896
 34.9435	0.479914
 34.9475	0.479931
 34.9515	0.479949
 34.9555	0.479966
 34.9595	0.479984
 34.9635	0.480001
 34.9675	0.480018
 34.9715	0.480036
 34.9755	0.480053
 34.9795	0.480071
 34.9835	0.480088
 34.9875	0.480106
 34.9915	0.480123
 34.9955	0.480141
 34.9995	0.480158
 35.0035	0.480175
 35.0075	0.480191
 35.0115	0.480208
 35.0155	0.480225
 35.0195	0.480241
 35.0235	0.480258
 35.0275	0.480275
 35.0315	0.480291
 35.0355	0.480308
 35.0395	0.480324
 35.0435	0.480341
 35.0475	0.480358
 35.0515	0.480374
 35.0555	0.480391
 35.0595	0.480408
 35.0635	0.480424
 35.0675	0.480441
 35.0715	0.480458
 35.0755	0.480474
 35.0795	0.480491
 35.0835	0.480507
 35.0875	0.480524
 35.0915	0.480541
 35.0955	0.480557
 35.0995	0.480574
 35.1035	0.480591
 35.1075	0.480607
 35.1115	0.480624
 35.1155	0.48064
 35.1195	0.480657
 35.1235	0.480674
 35.1275	0.48069
 35.1315	0.480707
 35.1355	0.480724
 35.1395	0.48074
 35.1435	0.480757
 35.1475	0.480773
 35.1515	0.48079
 35.1555	0.480807
 35.1595	0.480823
 35.1635	0.48084
 35.1675	0.480857
 35.1715	0.480873
 35.1755	0.48089
 35.1795	0.480906
 35.1835	0.480923
 35.1875	0.48094
 35.1915	0.480956
 35.1955	0.480973
 35.1995	0.48099
 35.2035	0.481006
 35.2075	0.481023
 35.2115	0.481039
 35.2155	0.481056
 35.2195	0.481073
 35.2235	0.481089
 35.2275	0.481106
 35.2315	0.481122
 35.2355	0.481139
 35.2395	0.481156
 35.2435	0.481172
 35.2475	0.481189
 35.2515	0.481206
 35.2555	0.481222
 35.2595	0.481239
 35.2635	0.481255
 35.2675	0.481272
 35.2715	0.481289
 35.2755	0.481305
 35.2795	0.481322
 35.2835	0.481338
 35.2875	0.481355
 35.2915	0.481372
 35.2955	0.481388
 35.2995	0.481405
 35.3035	0.481422
 35.3075	0.481438
 35.3115	0.481455
 35.3155	0.481471
 35.3195	0.481488
 35.3235	0.481505
 35.3275	0.481521
 35.3315	0.481538
 35.3355	0.481554
 35.3395	0.481571
 35.3435	0.481588
 35.3475	0.481604
 35.3515	0.481621
 35.3555	0.481637
 35.3595	0.481654
 35.3635	0.481671
 35.3675	0.481687
 35.3715	0.481704
 35.3755	0.48172
 35.3795	0.481737
 35.3835	0.481754
 35.3875	0.48177
 35.3915	0.481787
 35.3955	0.481803
 35.3995	0.48182
 35.4035	0.481837
 35.4075	0.481853
 35.4115	0.48187
 35.4155	0.481886
 35.4195	0.481903
 35.4235	0.48192
 35.4275	0.481936
 35.4315	0.481953
 35.4355	0.481969
 35.4395	0.481986
 35.4435	0.482003
 35.4475	0.482019
 35.4515	0.482036
 35.4555	0.482052
 35.4595	0.482069
 35.4635	0.482086
 35.4675	0.482102
 35.4715	0.482119
 35.4755	0.482135
 35.4795	0.482152
 35.4835	0.482169
 35.4875	0.482185
 35.4915	0.482202
 35.4955	0.482218
 35.4995	0.482235
 35.5036	0.482252
 35.5076	0.482268
 35.5116	0.482285
 35.5156	0.482301
 35.5196	0.482318
 35.5236	0.482335
 35.5276	0.482351
 35.5316	0.482368
 35.5356	0.482384
 35.5396	0.482401
 35.5436	0.482417
 35.5476	0.482434
 35.5516	0.482451
 35.5556	0.482467
 35.5596	0.482484
 35.5636	0.4825
 35.5676	0.482517
 35.5716	0.482534
 35.5756	0.48255
 35.5796	0.482567
 35.5836	0.482583
 35.5876	0.4826
 35.5916	0.482617
 35.5956	0.482633
 35.5996	0.48265
 35.6036	0.482666
 35.6076	0.482683
 35.6116	0.482699
 35.6156	0.482716
 35.6196	0.482733
 35.6236	0.482749
 35.6276	0.482766
 35.6316	0.482782
 35.6356	0.482799
 35.6396	0.482815
 35.6436	0.482832
 35.6476	0.482849
 35.6516	0.482865
 35.6556	0.482882
 35.6596	0.482898
 35.6636	0.482915
 35.6676	0.482932
 35.6716	0.482948
 35.6756	0.482965
 35.6796	0.482981
 35.6836	0.482998
 35.6876	0.483014
 35.6916	0.483031
 35.6956	0.483048
 35.6996	0.483064
 35.7036	0.483081
 35.7076	0.483097
 35.7116	0.483114
 35.7156	0.48313
 35.7196	0.483147
 35.7236	0.483164
 35.7276	0.48318
 35.7316	0.483197
 35.7356	0.483213
 35.7396	0.48323
 35.7436	0.483246
 35.7476	0.483263
 35.7516	0.48328
 35.7556	0.483296
 35.7596	0.483313
 35.7636	0.483329
 35.7676	0.483346
 35.7716	0.483362
 35.7756	0.483379
 35.7796	0.483396
 35.7836	0.483412
 35.7876	0.483429
 35.7916	0.483445
 35.7956	0.483462
 35.7996	0.483478
 35.8036	0.483495
 35.8076	0.483511
 35.8116	0.483528
 35.8156	0.483545
 35.8196	0.483561
 35.8236	0.483578
 35.8276	0.483594
 35.8316	0.483611
 35.8356	0.483627
 35.8396	0.483644
 35.8436	0.483661
 35.8476	0.483677
 35.8516	0.483694
 35.8556	0.48371
 35.8596	0.483727
 35.8636	0.483743
 35.8676	0.48376
 35.8716	0.483776
 35.8756	0.483793
 35.8796	0.48381
 35.8836	0.483826
 35.8876	0.483843
 35.8916	0.483859
 35.8956	0.483876
 35.8996	0.483892
 35.9036	0.483909
 35.9076	0.483925
 35.9116	0.483942
 35.9156	0.483959
 35.9196	0.483975
 35.9236	0.483992
 35.9276	0.484008
 35.9316	0.484025
 35.9356	0.484041
 35.9396	0.484058
 35.9436	0.484074
 35.9476	0.484091
 35.9516	0.484108
 35.9556	0.484124
 35.9596	0.484141
 35.9636	0.484157
 35.9676	0.484174
 35.9716	0.48419
 35.9756	0.484207
 35.9796	0.484223
 35.9836	0.48424
 35.9876	0.484256
 35.9916	0.484273
 35.9956	0.48429
 35.9996	0.484306
 36.0036	0.484323
 36.0076	0.484339
 36.0116	0.484356
 36.0156	0.484372
 36.0196	0.484389
 36.0236	0.484405
 36.0276	0.484422
 36.0316	0.484438
 36.0356	0.484455
 36.0396	0.484472
 36.0436	0.484488
 36.0476	0.484505
 36.0516	0.484521
 36.0556	0.484538
 36.0596	0.484554
 36.0636	0.484571
 36.0676	0.484587
 36.0716	0.484604
 36.0756	0.48462
 36.0796	0.484637
 36.0836	0.484653
 36.0876	0.48467
 36.0916	0.484687
 36.0956	0.484703
 36.0996	0.48472
 36.1036	0.484736
 36.1076	0.484753
 36.1116	0.484769
 36.1156	0.484786
 36.1196	0.484802
 36.1236	0.484819
 36.1276	0.484835
 36.1316	0.484852
 36.1356	0.484868
 36.1396	0.484885
 36.1436	0.484901
 36.1476	0.484918
 36.1516	0.484935
 36.1556	0.484951
 36.1596	0.484968
 36.1636	0.484984
 36.1676	0.485001
 36.1716	0.485017
 36.1756	0.485034
 36.1796	0.48505
 36.1836	0.485067
 36.1876	0.485083
 36.1916	0.4851
 36.1956	0.485116
 36.1996	0.485133
 36.2036	0.485149
 36.2076	0.485166
 36.2116	0.485182
 36.2156	0.485199
 36.2196	0.485216
 36.2236	0.485232
 36.2276	0.485249
 36.2316	0.485265
 36.2356	0.485282
 36.2396	0.485298
 36.2436	0.485315
 36.2476	0.485331
 36.2516	0.485348
 36.2556	0.485364
 36.2596	0.485381
 36.2636	0.485397
 36.2676	0.485414
 36.2716	0.48543
 36.2756	0.485447
 36.2796	0.485463
 36.2836	0.48548
 36.2876	0.485496
 36.2916	0.485513
 36.2956	0.485529
 36.2996	0.485546
 36.3036	0.485562
 36.3076	0.485579
 36.3116	0.485596
 36.3156	0.485612
 36.3196	0.485629
 36.3236	0.485645
 36.3276	0.485662
 36.3316	0.485678
 36.3356	0.485695
 36.3396	0.485711
 36.3436	0.485728
 36.3476	0.485744
 36.3516	0.485761
 36.3556	0.485777
 36.3596	0.485794
 36.3636	0.48581
 36.3676	0.485827
 36.3716	0.485843
 36.3756	0.48586
 36.3796	0.485876
 36.3836	0.485893
 36.3876	0.485909
 36.3916	0.485926
 36.3956	0.485942
 36.3996	0.485959
 36.4036	0.485975
 36.4076	0.485992
 36.4116	0.486008
 36.4156	0.486025
 36.4196	0.486041
 36.4236	0.486058
 36.4276	0.486074
 36.4316	0.486091
 36.4356	0.486107
 36.4396	0.486124
 36.4436	0.48614
 36.4476	0.486157
 36.4516	0.486173
 36.4556	0.48619
 36.4596	0.486206
 36.4636	0.486223
 36.4676	0.486239
 36.4716	0.486256
 36.4756	0.486272
 36.4796	0.486289
 36.4836	0.486305
 36.4876	0.486322
 36.4916	0.486338
 36.4956	0.486355
 36.4996	0.486371
 36.5037	0.486388
 36.5077	0.486404
 36.5117	0.486421
 36.5157	0.486437
 36.5197	0.486454
 36.5237	0.48647
 36.5277	0.486487
 36.5317	0.486503
 36.5357	0.48652
 36.5397	0.486536
 36.5437	0.486553
 36.5477	0.486569
 36.5517	0.486586
 36.5557	0.486602
 36.5597	0.486619
 36.5637	0.486635
 36.5677	0.486652
 36.5717	0.486668
 36.5757	0.486685
 36.5797	0.486701
 36.5837	0.486718
 36.5877	0.486734
 36.5917	0.486751
 36.5957	0.486767
 36.5997	0.486784
 36.6037	0.4868
 36.6077	0.486817
 36.6117	0.486833
 36.6157	0.48685
 36.6197	0.486866
 36.6237	0.486883
 36.6277	0.486899
 36.6317	0.486916
 36.6357	0.486932
 36.6397	0.486949
 36.6437	0.486965
 36.6477	0.486982
 36.6517	0.486998
 36.6557	0.487015
 36.6597	0.487031
 36.6637	0.487048
 36.6677	0.487064
 36.6717	0.48708
 36.6757	0.487097
 36.6797	0.487113
 36.6837	0.48713
 36.6877	0.487146
 36.6917	0.487163
 36.6957	0.487179
 36.6997	0.487196
 36.7037	0.487212
 36.7077	0.487229
 36.7117	0.487245
 36.7157	0.487262
 36.7197	0.487278
 36.7237	0.487295
 36.7277	0.487311
 36.7317	0.487328
 36.7357	0.487344
 36.7397	0.487361
 36.7437	0.487377
 36.7477	0.487394
 36.7517	0.48741
 36.7557	0.487427
 36.7597	0.487443
 36.7637	0.487459
 36.7677	0.487476
 36.7717	0.487492
 36.7757	0.487509
 36.7797	0.487525
 36.7837	0.487542
 36.7877	0.487558
 36.7917	0.487575
 36.7957	0.487591
 36.7997	0.487608
 36.8037	0.487624
 36.8077	0.487641
 36.8117	0.487657
 36.8157	0.487674
 36.8197	0.48769
 36.8237	0.487707
 36.8277	0.487723
 36.8317	0.487739
 36.8357	0.487756
 36.8397	0.487772
 36.8437	0.487789
 36.8477	0.487805
 36.8517	0.487822
 36.8557	0.487838
 36.8597	0.487855
 36.8637	0.487871
 36.8677	0.487888
 36.8717	0.487904
 36.8757	0.487921
 36.8797	0.487937
 36.8837	0.487954
 36.8877	0.48797
 36.8917	0.487986
 36.8957	0.488003
 36.8997	0.488019
 36.9037	0.488036
 36.9077	0.488052
 36.9117	0.488069
 36.9157	0.488085
 36.9197	0.488102
 36.9237	0.488118
 36.9277	0.488135
 36.9317	0.488151
 36.9357	0.488168
 36.9397	0.488184
 36.9437	0.4882
 36.9477	0.488217
 36.9517	0.488233
 36.9557	0.48825
 36.9597	0.488266
 36.9637	0.488283
 36.9677	0.488299
 36.9717	0.488316
 36.9757	0.488332
 36.9797	0.488349
 36.9837	0.488365
 36.9877	0.488381
 36.9917	0.488398
 36.9957	0.488414
 36.9997	0.488431
 37.0037	0.488447
 37.0077	0.488464
 37.0117	0.48848
 37.0157	0.488497
 37.0197	0.488513
 37.0237	0.488529
 37.0277	0.488546
 37.0317	0.488562
 37.0357	0.488579
 37.0397	0.488595
 37.0437	0.488612
 37.0477	0.488628
 37.0517	0.488645
 37.0557	0.488661
 37.0597	0.488678
 37.0637	0.488694
 37.0677	0.48871
 37.0717	0.488727
 37.0757	0.488743
 37.0797	0.48876
 37.0837	0.488776
 37.0877	0.488793
 37.0917	0.488809
 37.0957	0.488826
 37.0997	0.488842
 37.1037	0.488858
 37.1077	0.488875
 37.1117	0.488891
 37.1157	0.488908
 37.1197	0.488924
 37.1237	0.488941
 37.1277	0.488957
 37.1317	0.488973
 37.1357	0.48899
 37.1397	0.489006
 37.1437	0.489023
 37.1477	0.489039
 37.1517	0.489056
 37.1557	0.489072
 37.1597	0.489089
 37.1637	0.489105
 37.1677	0.489121
 37.1717	0.489138
 37.1757	0.489154
 37.1797	0.489171
 37.1837	0.489187
 37.1877	0.489204
 37.1917	0.48922
 37.1957	0.489236
 37.1997	0.489253
 37.2037	0.489269
 37.2077	0.489286
 37.2117	0.489302
 37.2157	0.489319
 37.2197	0.489335
 37.2237	0.489351
 37.2277	0.489368
 37.2317	0.489384
 37.2357	0.489401
 37.2397	0.489417
 37.2437	0.489434
 37.2477	0.48945
 37.2517	0.489467
 37.2557	0.489483
 37.2597	0.489499
 37.2637	0.489516
 37.2677	0.489532
 37.2717	0.489549
 37.2757	0.489565
 37.2797	0.489581
 37.2837	0.489598
 37.2877	0.489614
 37.2917	0.489631
 37.2957	0.489647
 37.2997	0.489664
 37.3037	0.48968
 37.3077	0.489696
 37.3117	0.489713
 37.3157	0.489729
 37.3197	0.489746
 37.3237	0.489762
 37.3277	0.489779
 37.3317	0.489795
 37.3357	0.489811
 37.3397	0.489828
 37.3437	0.489844
 37.3477	0.489861
 37.3517	0.489877
 37.3557	0.489894
 37.3597	0.48991
 37.3637	0.489926
 37.3677	0.489943
 37.3717	0.489959
 37.3757	0.489976
 37.3797	0.489992
 37.3837	0.490008
 37.3877	0.490025
 37.3917	0.490041
 37.3957	0.490058
 37.3997	0.490074
 37.4037	0.49009
 37.4077	0.490107
 37.4117	0.490123
 37.4157	0.49014
 37.4197	0.490156
 37.4237	0.490173
 37.4277	0.490189
 37.4317	0.490205
 37.4357	0.490222
 37.4397	0.490238
 37.4437	0.490255
 37.4477	0.490271
 37.4517	0.490287
 37.4557	0.490304
 37.4597	0.49032
 37.4637	0.490337
 37.4677	0.490353
 37.4717	0.490369
 37.4757	0.490386
 37.4797	0.490402
 37.4837	0.490419
 37.4877	0.490435
 37.4917	0.490452
 37.4957	0.490468
 37.4997	0.490484
 37.5038	0.490501
 37.5078	0.490517
 37.5118	0.490534
 37.5158	0.49055
 37.5198	0.490566
 37.5238	0.490583
 37.5278	0.490599
 37.5318	0.490616
 37.5358	0.490632
 37.5398	0.490648
 37.5438	0.490665
 37.5478	0.490681
 37.5518	0.490698
 37.5558	0.490714
 37.5598	0.49073
 37.5638	0.490747
 37.5678	0.490763
 37.5718	0.49078
 37.5758	0.490796
 37.5798	0.490812
 37.5838	0.490829
 37.5878	0.490845
 37.5918	0.490862
 37.5958	0.490878
 37.5998	0.490894
 37.6038	0.490911
 37.6078	0.490927
 37.6118	0.490943
 37.6158	0.49096
 37.6198	0.490976
 37.6238	0.490993
 37.6278	0.491009
 37.6318	0.491025
 37.6358	0.491042
 37.6398	0.491058
 37.6438	0.491075
 37.6478	0.491091
 37.6518	0.491107
 37.6558	0.491124
 37.6598	0.49114
 37.6638	0.491157
 37.6678	0.491173
 37.6718	0.491189
 37.6758	0.491206
 37.6798	0.491222
 37.6838	0.491239
 37.6878	0.491255
 37.6918	0.491271
 37.6958	0.491288
 37.6998	0.491304
 37.7038	0.49132
 37.7078	0.491337
 37.7118	0.491353
 37.7158	0.49137
 37.7198	0.491386
 37.7238	0.491402
 37.7278	0.491419
 37.7318	0.491435
 37.7358	0.491452
 37.7398	0.491468
 37.7438	0.491484
 37.7478	0.491501
 37.7518	0.491517
 37.7558	0.491533
 37.7598	0.49155
 37.7638	0.491566
 37.7678	0.491583
 37.7718	0.491599
 37.7758	0.491615
 37.7798	0.491632
 37.7838	0.491648
 37.7878	0.491664
 37.7918	0.491681
 37.7958	0.491697
 37.7998	0.491714
 37.8038	0.49173
 37.8078	0.491746
 37.8118	0.491763
 37.8158	0.491779
 37.8198	0.491795
 37.8238	0.491812
 37.8278	0.491828
 37.8318	0.491845
 37.8358	0.491861
 37.8398	0.491877
 37.8438	0.491894
 37.8478	0.49191
 37.8518	0.491926
 37.8558	0.491943
 37.8598	0.491959
 37.8638	0.491976
 37.8678	0.491992
 37.8718	0.492008
 37.8758	0.492025
 37.8798	0.492041
 37.8838	0.492057
 37.8878	0.492074
 37.8918	0.49209
 37.8958	0.492106
 37.8998	0.492123
 37.9038	0.492139
 37.9078	0.492156
 37.9118	0.492172
 37.9158	0.492188
 37.9198	0.492205
 37.9238	0.492221
 37.9278	0.492237
 37.9318	0.492254
 37.9358	0.49227
 37.9398	0.492287
 37.9438	0.492303
 37.9478	0.492319
 37.9518	0.492336
 37.9558	0.492352
 37.9598	0.492368
 37.9638	0.492385
 37.9678	0.492401
 37.9718	0.492417
 37.9758	0.492434
 37.9798	0.49245
 37.9838	0.492466
 37.9878	0.492483
 37.9918	0.492499
 37.9958	0.492516
 37.9998	0.492532
 38.0038	0.492548
 38.0078	0.492565
 38.0118	0.492581
 38.0158	0.492597
 38.0198	0.492614
 38.0238	0.49263
 38.0278	0.492646
 38.0318	0.492663
 38.0358	0.492679
 38.0398	0.492695
 38.0438	0.492712
 38.0478	0.492728
 38.0518	0.492745
 38.0558	0.492761
 38.0598	0.492777
 38.0638	0.492794
 38.0678	0.49281
 38.0718	0.492826
 38.0758	0.492843
 38.0798	0.492859
 38.0838	0.492875
 38.0878	0.492892
 38.0918	0.492908
 38.0958	0.492924
 38.0998	0.492941
 38.1038	0.492957
 38.1078	0.492973
 38.1118	0.49299
 38.1158	0.493006
 38.1198	0.493022
 38.1238	0.493039
 38.1278	0.493055
 38.1318	0.493071
 38.1358	0.493088
 38.1398	0.493104
 38.1438	0.493121
 38.1478	0.493137
 38.1518	0.493153
 38.1558	0.49317
 38.1598	0.493186
 38.1638	0.493202
 38.1678	0.493219
 38.1718	0.493235
 38.1758	0.493251
 38.1798	0.493268
 38.1838	0.493284
 38.1878	0.4933
 38.1918	0.493317
 38.1958	0.493333
 38.1998	0.493349
 38.2038	0.493366
 38.2078	0.493382
 38.2118	0.493398
 38.2158	0.493415
 38.2198	0.493431
 38.2238	0.493447
 38.2278	0.493464
 38.2318	0.49348
 38.2358	0.493496
 38.2398	0.493513
 38.2438	0.493529
 38.2478	0.493545
 38.2518	0.493562
 38.2558	0.493578
 38.2598	0.493594
 38.2638	0.493611
 38.2678	0.493627
 38.2718	0.493643
 38.2758	0.49366
 38.2798	0.493676
 38.2838	0.493692
 38.2878	0.493709
 38.2918	0.493725
 38.2958	0.493741
 38.2998	0.493758
 38.3038	0.493774
 38.3078	0.49379
 38.3118	0.493807
 38.3158	0.493823
 38.3198	0.493839
 38.3238	0.493856
 38.3278	0.493872
 38.3318	0.493888
 38.3358	0.493905
 38.3398	0.493921
 38.3438	0.493937
 38.3478	0.493954
 38.3518	0.49397
 38.3558	0.493986
 38.3598	0.494002
 38.3638	0.494019
 38.3678	0.494035
 38.3718	0.494051
 38.3758	0.494068
 38.3798	0.494084
 38.3838	0.4941
 38.3878	0.494117
 38.3918	0.494133
 38.3958	0.494149
 38.3998	0.494166
 38.4038	0.494182
 38.4078	0.494198
 38.4118	0.494215
 38.4158	0.494231
 38.4198	0.494247
 38.4238	0.494264
 38.4278	0.49428
 38.4318	0.494296
 38.4358	0.494313
 38.4398	0.494329
 38.4438	0.494345
 38.4478	0.494361
 38.4518	0.494378
 38.4558	0.494394
 38.4598	0.49441
 38.4638	0.494427
 38.4678	0.494443
 38.4718	0.494459
 38.4758	0.494476
 38.4798	0.494492
 38.4838	0.494508
 38.4878	0.494525
 38.4918	0.494541
 38.4958	0.494557
 38.4998	0.494574
 38.5039	0.49459
 38.5079	0.494606
 38.5119	0.494622
 38.5159	0.494639
 38.5199	0.494655
 38.5239	0.494671
 38.5279	0.494688
 38.5319	0.494704
 38.5359	0.49472
 38.5399	0.494737
 38.5439	0.494753
 38.5479	0.494769
 38.5519	0.494786
 38.5559	0.494802
 38.5599	0.494818
 38.5639	0.494834
 38.5679	0.494851
 38.5719	0.494867
 38.5759	0.494883
 38.5799	0.4949
 38.5839	0.494916
 38.5879	0.494932
 38.5919	0.494949
 38.5959	0.494965
 38.5999	0.494981
 38.6039	0.494997
 38.6079	0.495014
 38.6119	0.49503
 38.6159	0.495046
 38.6199	0.495063
 38.6239	0.495079
 38.6279	0.495095
 38.6319	0.495112
 38.6359	0.495128
 38.6399	0.495144
 38.6439	0.49516
 38.6479	0.495177
 38.6519	0.495193
 38.6559	0.495209
 38.6599	0.495226
 38.6639	0.495242
 38.6679	0.495258
 38.6719	0.495274
 38.6759	0.495291
 38.6799	0.495307
 38.6839	0.495323
 38.6879	0.49534
 38.6919	0.495356
 38.6959	0.495372
 38.6999	0.495389
 38.7039	0.495405
 38.7079	0.495421
 38.7119	0.495437
 38.7159	0.495454
 38.7199	0.49547
 38.7239	0.495486
 38.7279	0.495503
 38.7319	0.495519
 38.7359	0.495535
 38.7399	0.495551
 38.7439	0.495568
 38.7479	0.495584
 38.7519	0.4956
 38.7559	0.495617
 38.7599	0.495633
 38.7639	0.495649
 38.7679	0.495665
 38.7719	0.495682
 38.7759	0.495698
 38.7799	0.495714
 38.7839	0.495731
 38.7879	0.495747
 38.7919	0.495763
 38.7959	0.495779
 38.7999	0.495796
 38.8039	0.495812
 38.8079	0.495828
 38.8119	0.495844
 38.8159	0.495861
 38.8199	0.495877
 38.8239	0.495893
 38.8279	0.49591
 38.8319	0.495926
 38.8359	0.495942
 38.8399	0.495958
 38.8439	0.495975
 38.8479	0.495991
 38.8519	0.496007
 38.8559	0.496024
 38.8599	0.49604
 38.8639	0.496056
 38.8679	0.496072
 38.8719	0.496089
 38.8759	0.496105
 38.8799	0.496121
 38.8839	0.496137
 38.8879	0.496154
 38.8919	0.49617
 38.8959	0.496186
 38.8999	0.496203
 38.9039	0.496219
 38.9079	0.496235
 38.9119	0.496251
 38.9159	0.496268
 38.9199	0.496284
 38.9239	0.4963
 38.9279	0.496316
 38.9319	0.496333
 38.9359	0.496349
 38.9399	0.496365
 38.9439	0.496381
 38.9479	0.496398
 38.9519	0.496414
 38.9559	0.49643
 38.9599	0.496447
 38.9639	0.496463
 38.9679	0.496479
 38.9719	0.496495
 38.9759	0.496512
 38.9799	0.496528
 38.9839	0.496544
 38.9879	0.49656
 38.9919	0.496577
 38.9959	0.496593
 38.9999	0.496609
 39.0039	0.496625
 39.0079	0.496642
 39.0119	0.496658
 39.0159	0.496674
 39.0199	0.49669
 39.0239	0.496707
 39.0279	0.496723
 39.0319	0.496739
 39.0359	0.496755
 39.0399	0.496772
 39.0439	0.496788
 39.0479	0.496804
 39.0519	0.496821
 39.0559	0.496837
 39.0599	0.496853
 39.0639	0.496869
 39.0679	0.496886
 39.0719	0.496902
 39.0759	0.496918
 39.0799	0.496934
 39.0839	0.496951
 39.0879	0.496967
 39.0919	0.496983
 39.0959	0.496999
 39.0999	0.497016
 39.1039	0.497032
 39.1079	0.497048
 39.1119	0.497064
 39.1159	0.497081
 39.1199	0.497097
 39.1239	0.497113
 39.1279	0.497129
 39.1319	0.497146
 39.1359	0.497162
 39.1399	0.497178
 39.1439	0.497194
 39.1479	0.497211
 39.1519	0.497227
 39.1559	0.497243
 39.1599	0.497259
 39.1639	0.497276
 39.1679	0.497292
 39.1719	0.497308
 39.1759	0.497324
 39.1799	0.497341
 39.1839	0.497357
 39.1879	0.497373
 39.1919	0.497389
 39.1959	0.497405
 39.1999	0.497422
 39.2039	0.497438
 39.2079	0.497454
 39.2119	0.49747
 39.2159	0.497487
 39.2199	0.497503
 39.2239	0.497519
 39.2279	0.497535
 39.2319	0.497552
 39.2359	0.497568
 39.2399	0.497584
 39.2439	0.4976
 39.2479	0.497617
 39.2519	0.497633
 39.2559	0.497649
 39.2599	0.497665
 39.2639	0.497682
 39.2679	0.497698
 39.2719	0.497714
 39.2759	0.49773
 39.2799	0.497746
 39.2839	0.497763
 39.2879	0.497779
 39.2919	0.497795
 39.2959	0.497811
 39.2999	0.497828
 39.3039	0.497844
 39.3079	0.49786
 39.3119	0.497876
 39.3159	0.497893
 39.3199	0.497909
 39.3239	0.497925
 39.3279	0.497941
 39.3319	0.497957
 39.3359	0.497974
 39.3399	0.49799
 39.3439	0.498006
 39.3479	0.498022
 39.3519	0.498039
 39.3559	0.498055
 39.3599	0.498071
 39.3639	0.498087
 39.3679	0.498104
 39.3719	0.49812
 39.3759	0.498136
 39.3799	0.498152
 39.3839	0.498168
 39.3879	0.498185
 39.3919	0.498201
 39.3959	0.498217
 39.3999	0.498233
 39.4039	0.49825
 39.4079	0.498266
 39.4119	0.498282
 39.4159	0.498298
 39.4199	0.498314
 39.4239	0.498331
 39.4279	0.498347
 39.4319	0.498363
 39.4359	0.498379
 39.4399	0.498396
 39.4439	0.498412
 39.4479	0.498428
 39.4519	0.498444
 39.4559	0.49846
 39.4599	0.498477
 39.4639	0.498493
 39.4679	0.498509
 39.4719	0.498525
 39.4759	0.498541
 39.4799	0.498558
 39.4839	0.498574
 39.4879	0.49859
 39.4919	0.498606
 39.4959	0.498623
 39.4999	0.498639
 39.504	0.498655
 39.508	0.498671
 39.512	0.498687
 39.516	0.498704
 39.52	0.49872
 39.524	0.498736
 39.528	0.498752
 39.532	0.498768
 39.536	0.498785
 39.54	0.498801
 39.544	0.498817
 39.548	0.498833
 39.552	0.498849
 39.556	0.498866
 39.56	0.498882
 39.564	0.498898
 39.568	0.498914
 39.572	0.498931
 39.576	0.498947
 39.58	0.498963
 39.584	0.498979
 39.588	0.498995
 39.592	0.499012
 39.596	0.499028
 39.6	0.499044
 39.604	0.49906
 39.608	0.499076
 39.612	0.499093
 39.616	0.499109
 39.62	0.499125
 39.624	0.499141
 39.628	0.499157
 39.632	0.499174
 39.636	0.49919
 39.64	0.499206
 39.644	0.499222
 39.648	0.499238
 39.652	0.499255
 39.656	0.499271
 39.66	0.499287
 39.664	0.499303
 39.668	0.499319
 39.672	0.499336
 39.676	0.499352
 39.68	0.499368
 39.684	0.499384
 39.688	0.4994
 39.692	0.499417
 39.696	0.499433
 39.7	0.499449
 39.704	0.499465
 39.708	0.499481
 39.712	0.499497
 39.716	0.499514
 39.72	0.49953
 39.724	0.499546
 39.728	0.499562
 39.732	0.499578
 39.736	0.499595
 39.74	0.499611
 39.744	0.499627
 39.748	0.499643
 39.752	0.499659
 39.756	0.499676
 39.76	0.499692
 39.764	0.499708
 39.768	0.499724
 39.772	0.49974
 39.776	0.499757
 39.78	0.499773
 39.784	0.499789
 39.788	0.499805
 39.792	0.499821
 39.796	0.499837
 39.8	0.499854
 39.804	0.49987
 39.808	0.499886
 39.812	0.499902
 39.816	0.499918
 39.82	0.499935
 39.824	0.499951
 39.828	0.499967
 39.832	0.499983
 39.836	0.499999
 39.84	0.500015
 39.844	0.500032
 39.848	0.500048
 39.852	0.500064
 39.856	0.50008
 39.86	0.500096
 39.864	0.500113
 39.868	0.500129
 39.872	0.500145
 39.876	0.500161
 39.88	0.500177
 39.884	0.500193
 39.888	0.50021
 39.892	0.500226
 39.896	0.500242
 39.9	0.500258
 39.904	0.500274
 39.908	0.50029
 39.912	0.500307
 39.916	0.500323
 39.92	0.500339
 39.924	0.500355
 39.928	0.500371
 39.932	0.500387
 39.936	0.500404
 39.94	0.50042
 39.944	0.500436
 39.948	0.500452
 39.952	0.500468
 39.956	0.500484
 39.96	0.500501
 39.964	0.500517
 39.968	0.500533
 39.972	0.500549
 39.976	0.500565
 39.98	0.500581
 39.984	0.500598
 39.988	0.500614
 39.992	0.50063
 39.996	0.500646
 40	0.500662


==> anc/Lise_eff_AR_O.dat <==
# Cut-survival probability for oxygen-recoil events
# within the acceptance region for dark-matter searches
# Energy [keV] | Cut-survival probability
 0	0
 0.0040004	0
 0.0080008	0
 0.0120012	0
 0.0160016	0
 0.020002	0
 0.0240024	0
 0.0280028	0
 0.0320032	0
 0.0360036	0
 0.040004	0
 0.0440044	0
 0.0480048	0
 0.0520052	0
 0.0560056	0
 0.060006	0
 0.0640064	0
 0.0680068	0
 0.0720072	0
 0.0760076	0
 0.080008	0
 0.0840084	0
 0.0880088	0
 0.0920092	0
 0.0960096	0
 0.10001	0
 0.10401	0
 0.108011	0
 0.112011	0
 0.116012	0
 0.120012	0
 0.124012	0
 0.128013	0
 0.132013	0
 0.136014	0
 0.140014	0
 0.144014	0
 0.148015	0
 0.152015	0
 0.156016	0
 0.160016	0
 0.164016	0
 0.168017	0
 0.172017	0
 0.176018	0
 0.180018	0
 0.184018	0
 0.188019	0
 0.192019	0
 0.19602	0
 0.20002	0
 0.20402	0
 0.208021	0
 0.212021	0
 0.216022	0
 0.220022	0
 0.224022	0
 0.228023	0
 0.232023	0
 0.236024	0
 0.240024	0
 0.244024	0
 0.248025	0
 0.252025	0
 0.256026	0
 0.260026	0
 0.264026	0
 0.268027	0
 0.272027	0
 0.276028	0
 0.280028	0
 0.284028	0
 0.288029	0
 0.292029	0
 0.29603	0
 0.30003	0
 0.30403	0
 0.308031	0.0639374
 0.312031	0.0658588
 0.316032	0.0677802
 0.320032	0.0697016
 0.324032	0.071623
 0.328033	0.0735445
 0.332033	0.0754659
 0.336034	0.0773874
 0.340034	0.0793089
 0.344034	0.0812303
 0.348035	0.0831518
 0.352035	0.0851817
 0.356036	0.0873161
 0.360036	0.0894505
 0.364036	0.0915849
 0.368037	0.0937194
 0.372037	0.0958539
 0.376038	0.0979883
 0.380038	0.100123
 0.384038	0.102257
 0.388039	0.104392
 0.392039	0.106526
 0.39604	0.108661
 0.40004	0.110794
 0.40404	0.11278
 0.408041	0.114767
 0.412041	0.116754
 0.416042	0.11874
 0.420042	0.120727
 0.424042	0.122713
 0.428043	0.1247
 0.432043	0.126687
 0.436044	0.128673
 0.440044	0.13066
 0.444044	0.132646
 0.448045	0.134633
 0.452045	0.136567
 0.456046	0.138452
 0.460046	0.140336
 0.464046	0.142221
 0.468047	0.144105
 0.472047	0.14599
 0.476048	0.147874
 0.480048	0.149759
 0.484048	0.151644
 0.488049	0.153528
 0.492049	0.155413
 0.49605	0.157297
 0.50005	0.159181
 0.50405	0.16104
 0.508051	0.162898
 0.512051	0.164757
 0.516052	0.166615
 0.520052	0.168474
 0.524052	0.170332
 0.528053	0.17219
 0.532053	0.174049
 0.536054	0.175907
 0.540054	0.177766
 0.544054	0.179624
 0.548055	0.181483
 0.552055	0.1832
 0.556056	0.184782
 0.560056	0.186365
 0.564056	0.187948
 0.568057	0.18953
 0.572057	0.191113
 0.576058	0.192696
 0.580058	0.194278
 0.584058	0.195861
 0.588059	0.197444
 0.592059	0.199026
 0.59606	0.200609
 0.60006	0.202189
 0.60406	0.203563
 0.608061	0.204937
 0.612061	0.206312
 0.616062	0.207686
 0.620062	0.20906
 0.624062	0.210435
 0.628063	0.211809
 0.632063	0.213183
 0.636064	0.214558
 0.640064	0.215932
 0.644064	0.217306
 0.648065	0.218681
 0.652065	0.219949
 0.656066	0.221117
 0.660066	0.222286
 0.664066	0.223454
 0.668067	0.224623
 0.672067	0.225791
 0.676068	0.22696
 0.680068	0.228128
 0.684068	0.229297
 0.688069	0.230465
 0.692069	0.231634
 0.69607	0.232802
 0.70007	0.233968
 0.70407	0.234988
 0.708071	0.236008
 0.712071	0.237028
 0.716072	0.238048
 0.720072	0.239068
 0.724072	0.240088
 0.728073	0.241108
 0.732073	0.242129
 0.736074	0.243149
 0.740074	0.244169
 0.744074	0.245189
 0.748075	0.246209
 0.752075	0.247202
 0.756076	0.24817
 0.760076	0.249138
 0.764076	0.250107
 0.768077	0.251075
 0.772077	0.252043
 0.776078	0.253011
 0.780078	0.25398
 0.784078	0.254948
 0.788079	0.255916
 0.792079	0.256884
 0.79608	0.257853
 0.80008	0.258818
 0.80408	0.259637
 0.808081	0.260456
 0.812081	0.261276
 0.816082	0.262095
 0.820082	0.262914
 0.824082	0.263733
 0.828083	0.264553
 0.832083	0.265372
 0.836084	0.266191
 0.840084	0.26701
 0.844084	0.26783
 0.848085	0.268649
 0.852085	0.26938
 0.856086	0.270031
 0.860086	0.270682
 0.864086	0.271332
 0.868087	0.271983
 0.872087	0.272633
 0.876088	0.273284
 0.880088	0.273935
 0.884088	0.274585
 0.888089	0.275236
 0.892089	0.275887
 0.89609	0.276537
 0.90009	0.277188
 0.90409	0.277853
 0.908091	0.278519
 0.912091	0.279184
 0.916092	0.279849
 0.920092	0.280514
 0.924092	0.28118
 0.928093	0.281845
 0.932093	0.28251
 0.936094	0.283176
 0.940094	0.283841
 0.944094	0.284506
 0.948095	0.285171
 0.952095	0.285774
 0.956096	0.286319
 0.960096	0.286864
 0.964096	0.287408
 0.968097	0.287953
 0.972097	0.288498
 0.976098	0.289043
 0.980098	0.289588
 0.984098	0.290133
 0.988099	0.290678
 0.992099	0.291223
 0.9961	0.291768
 1.0001	0.292311
 1.0041	0.292773
 1.0081	0.293234
 1.0121	0.293696
 1.0161	0.294158
 1.0201	0.294619
 1.0241	0.295081
 1.0281	0.295542
 1.0321	0.296004
 1.0361	0.296466
 1.0401	0.296927
 1.0441	0.297389
 1.0481	0.297851
 1.05211	0.298312
 1.05611	0.298774
 1.06011	0.299236
 1.06411	0.299697
 1.06811	0.300159
 1.07211	0.300621
 1.07611	0.301082
 1.08011	0.301544
 1.08411	0.302006
 1.08811	0.302467
 1.09211	0.302929
 1.09611	0.303391
 1.10011	0.30385
 1.10411	0.304224
 1.10811	0.304598
 1.11211	0.304972
 1.11611	0.305346
 1.12011	0.30572
 1.12411	0.306094
 1.12811	0.306468
 1.13211	0.306842
 1.13611	0.307217
 1.14011	0.307591
 1.14411	0.307965
 1.14811	0.308339
 1.15212	0.308713
 1.15612	0.309087
 1.16012	0.309461
 1.16412	0.309835
 1.16812	0.310209
 1.17212	0.310583
 1.17612	0.310957
 1.18012	0.311331
 1.18412	0.311706
 1.18812	0.31208
 1.19212	0.312454
 1.19612	0.312828
 1.20012	0.313197
 1.20412	0.313418
 1.20812	0.313638
 1.21212	0.313858
 1.21612	0.314078
 1.22012	0.314299
 1.22412	0.314519
 1.22812	0.314739
 1.23212	0.314959
 1.23612	0.31518
 1.24012	0.3154
 1.24412	0.31562
 1.24812	0.31584
 1.25213	0.316061
 1.25613	0.316281
 1.26013	0.316501
 1.26413	0.316721
 1.26813	0.316942
 1.27213	0.317162
 1.27613	0.317382
 1.28013	0.317602
 1.28413	0.317823
 1.28813	0.318043
 1.29213	0.318263
 1.29613	0.318483
 1.30013	0.318704
 1.30413	0.318924
 1.30813	0.319144
 1.31213	0.319365
 1.31613	0.319585
 1.32013	0.319805
 1.32413	0.320025
 1.32813	0.320246
 1.33213	0.320466
 1.33613	0.320686
 1.34013	0.320906
 1.34413	0.321127
 1.34813	0.321347
 1.35214	0.321567
 1.35614	0.321788
 1.36014	0.322008
 1.36414	0.322228
 1.36814	0.322448
 1.37214	0.322669
 1.37614	0.322889
 1.38014	0.323109
 1.38414	0.32333
 1.38814	0.32355
 1.39214	0.32377
 1.39614	0.32399
 1.40014	0.324209
 1.40414	0.32438
 1.40814	0.324551
 1.41214	0.324722
 1.41614	0.324894
 1.42014	0.325065
 1.42414	0.325236
 1.42814	0.325407
 1.43214	0.325578
 1.43614	0.32575
 1.44014	0.325921
 1.44414	0.326092
 1.44814	0.326263
 1.45215	0.326434
 1.45615	0.326606
 1.46015	0.326777
 1.46415	0.326948
 1.46815	0.327119
 1.47215	0.32729
 1.47615	0.327461
 1.48015	0.327633
 1.48415	0.327804
 1.48815	0.327975
 1.49215	0.328146
 1.49615	0.328317
 1.50015	0.328489
 1.50415	0.32866
 1.50815	0.328831
 1.51215	0.329002
 1.51615	0.329173
 1.52015	0.329345
 1.52415	0.329516
 1.52815	0.329687
 1.53215	0.329858
 1.53615	0.330029
 1.54015	0.330201
 1.54415	0.330372
 1.54815	0.330543
 1.55216	0.330714
 1.55616	0.330885
 1.56016	0.331057
 1.56416	0.331228
 1.56816	0.331399
 1.57216	0.33157
 1.57616	0.331741
 1.58016	0.331913
 1.58416	0.332084
 1.58816	0.332255
 1.59216	0.332426
 1.59616	0.332598
 1.60016	0.332765
 1.60416	0.332854
 1.60816	0.332943
 1.61216	0.333032
 1.61616	0.333121
 1.62016	0.33321
 1.62416	0.333299
 1.62816	0.333387
 1.63216	0.333476
 1.63616	0.333565
 1.64016	0.333654
 1.64416	0.333743
 1.64816	0.333832
 1.65217	0.333921
 1.65617	0.334009
 1.66017	0.334098
 1.66417	0.334187
 1.66817	0.334276
 1.67217	0.334365
 1.67617	0.334454
 1.68017	0.334543
 1.68417	0.334631
 1.68817	0.33472
 1.69217	0.334809
 1.69617	0.334898
 1.70017	0.334987
 1.70417	0.335076
 1.70817	0.335165
 1.71217	0.335253
 1.71617	0.335342
 1.72017	0.335431
 1.72417	0.33552
 1.72817	0.335609
 1.73217	0.335698
 1.73617	0.335787
 1.74017	0.335875
 1.74417	0.335964
 1.74817	0.336053
 1.75218	0.336142
 1.75618	0.336231
 1.76018	0.33632
 1.76418	0.336409
 1.76818	0.336498
 1.77218	0.336586
 1.77618	0.336675
 1.78018	0.336764
 1.78418	0.336853
 1.78818	0.336942
 1.79218	0.337031
 1.79618	0.33712
 1.80018	0.337207
 1.80418	0.337274
 1.80818	0.33734
 1.81218	0.337406
 1.81618	0.337472
 1.82018	0.337538
 1.82418	0.337605
 1.82818	0.337671
 1.83218	0.337737
 1.83618	0.337803
 1.84018	0.337869
 1.84418	0.337936
 1.84818	0.338002
 1.85219	0.338068
 1.85619	0.338134
 1.86019	0.3382
 1.86419	0.338267
 1.86819	0.338333
 1.87219	0.338399
 1.87619	0.338465
 1.88019	0.338531
 1.88419	0.338598
 1.88819	0.338664
 1.89219	0.33873
 1.89619	0.338796
 1.90019	0.338862
 1.90419	0.338929
 1.90819	0.338995
 1.91219	0.339061
 1.91619	0.339127
 1.92019	0.339193
 1.92419	0.33926
 1.92819	0.339326
 1.93219	0.339392
 1.93619	0.339458
 1.94019	0.339524
 1.94419	0.339591
 1.94819	0.339657
 1.9522	0.339723
 1.9562	0.339789
 1.9602	0.339855
 1.9642	0.339922
 1.9682	0.339988
 1.9722	0.340054
 1.9762	0.34012
 1.9802	0.340186
 1.9842	0.340253
 1.9882	0.340319
 1.9922	0.340385
 1.9962	0.340451
 2.0002	0.340516
 2.0042	0.340559
 2.0082	0.340602
 2.0122	0.340645
 2.0162	0.340687
 2.0202	0.34073
 2.0242	0.340773
 2.0282	0.340816
 2.0322	0.340858
 2.0362	0.340901
 2.0402	0.340944
 2.0442	0.340987
 2.0482	0.34103
 2.05221	0.341072
 2.05621	0.341115
 2.06021	0.341158
 2.06421	0.341201
 2.06821	0.341243
 2.07221	0.341286
 2.07621	0.341329
 2.08021	0.341372
 2.08421	0.341415
 2.08821	0.341457
 2.09221	0.3415
 2.09621	0.341543
 2.10021	0.341586
 2.10421	0.341628
 2.10821	0.341671
 2.11221	0.341714
 2.11621	0.341757
 2.12021	0.3418
 2.12421	0.341842
 2.12821	0.341885
 2.13221	0.341928
 2.13621	0.341971
 2.14021	0.342013
 2.14421	0.342056
 2.14821	0.342099
 2.15222	0.342142
 2.15622	0.342185
 2.16022	0.342227
 2.16422	0.34227
 2.16822	0.342313
 2.17222	0.342356
 2.17622	0.342398
 2.18022	0.342441
 2.18422	0.342484
 2.18822	0.342527
 2.19222	0.342569
 2.19622	0.342612
 2.20022	0.342654
 2.20422	0.342671
 2.20822	0.342688
 2.21222	0.342706
 2.21622	0.342723
 2.22022	0.34274
 2.22422	0.342758
 2.22822	0.342775
 2.23222	0.342792
 2.23622	0.34281
 2.24022	0.342827
 2.24422	0.342844
 2.24822	0.342862
 2.25223	0.342879
 2.25623	0.342896
 2.26023	0.342914
 2.26423	0.342931
 2.26823	0.342948
 2.27223	0.342966
 2.27623	0.342983
 2.28023	0.343
 2.28423	0.343018
 2.28823	0.343035
 2.29223	0.343052
 2.29623	0.34307
 2.30023	0.343087
 2.30423	0.343104
 2.30823	0.343122
 2.31223	0.343139
 2.31623	0.343156
 2.32023	0.343174
 2.32423	0.343191
 2.32823	0.343208
 2.33223	0.343226
 2.33623	0.343243
 2.34023	0.34326
 2.34423	0.343278
 2.34823	0.343295
 2.35224	0.343312
 2.35624	0.343329
 2.36024	0.343347
 2.36424	0.343364
 2.36824	0.343381
 2.37224	0.343399
 2.37624	0.343416
 2.38024	0.343433
 2.38424	0.343451
 2.38824	0.343468
 2.39224	0.343485
 2.39624	0.343503
 2.40024	0.343521
 2.40424	0.343547
 2.40824	0.343573
 2.41224	0.343599
 2.41624	0.343625
 2.42024	0.343651
 2.42424	0.343677
 2.42824	0.343704
 2.43224	0.34373
 2.43624	0.343756
 2.44024	0.343782
 2.44424	0.343808
 2.44824	0.343834
 2.45225	0.34386
 2.45625	0.343887
 2.46025	0.343913
 2.46425	0.343939
 2.46825	0.343965
 2.47225	0.343991
 2.47625	0.344017
 2.48025	0.344043
 2.48425	0.34407
 2.48825	0.344096
 2.49225	0.344122
 2.49625	0.344148
 2.50025	0.344174
 2.50425	0.3442
 2.50825	0.344227
 2.51225	0.344253
 2.51625	0.344279
 2.52025	0.344305
 2.52425	0.344331
 2.52825	0.344357
 2.53225	0.344383
 2.53625	0.34441
 2.54025	0.344436
 2.54425	0.344462
 2.54825	0.344488
 2.55226	0.344514
 2.55626	0.34454
 2.56026	0.344566
 2.56426	0.344593
 2.56826	0.344619
 2.57226	0.344645
 2.57626	0.344671
 2.58026	0.344697
 2.58426	0.344723
 2.58826	0.344749
 2.59226	0.344775
 2.59626	0.344802
 2.60026	0.344827
 2.60426	0.344833
 2.60826	0.34484
 2.61226	0.344847
 2.61626	0.344853
 2.62026	0.34486
 2.62426	0.344867
 2.62826	0.344874
 2.63226	0.34488
 2.63626	0.344887
 2.64026	0.344894
 2.64426	0.344901
 2.64826	0.344907
 2.65227	0.344914
 2.65627	0.344921
 2.66027	0.344928
 2.66427	0.344934
 2.66827	0.344941
 2.67227	0.344948
 2.67627	0.344955
 2.68027	0.344961
 2.68427	0.344968
 2.68827	0.344975
 2.69227	0.344981
 2.69627	0.344988
 2.70027	0.344995
 2.70427	0.345002
 2.70827	0.345008
 2.71227	0.345015
 2.71627	0.345022
 2.72027	0.345029
 2.72427	0.345035
 2.72827	0.345042
 2.73227	0.345049
 2.73627	0.345056
 2.74027	0.345062
 2.74427	0.345069
 2.74827	0.345076
 2.75228	0.345083
 2.75628	0.345089
 2.76028	0.345096
 2.76428	0.345103
 2.76828	0.345109
 2.77228	0.345116
 2.77628	0.345123
 2.78028	0.34513
 2.78428	0.345136
 2.78828	0.345143
 2.79228	0.34515
 2.79628	0.345157
 2.80028	0.345163
 2.80428	0.345164
 2.80828	0.345165
 2.81228	0.345165
 2.81628	0.345166
 2.82028	0.345167
 2.82428	0.345168
 2.82828	0.345169
 2.83228	0.345169
 2.83628	0.34517
 2.84028	0.345171
 2.84428	0.345172
 2.84828	0.345173
 2.85229	0.345173
 2.85629	0.345174
 2.86029	0.345175
 2.86429	0.345176
 2.86829	0.345177
 2.87229	0.345177
 2.87629	0.345178
 2.88029	0.345179
 2.88429	0.34518
 2.88829	0.345181
 2.89229	0.345182
 2.89629	0.345182
 2.90029	0.345183
 2.90429	0.345184
 2.90829	0.345185
 2.91229	0.345186
 2.91629	0.345186
 2.92029	0.345187
 2.92429	0.345188
 2.92829	0.345189
 2.93229	0.34519
 2.93629	0.34519
 2.94029	0.345191
 2.94429	0.345192
 2.94829	0.345193
 2.9523	0.345194
 2.9563	0.345194
 2.9603	0.345195
 2.9643	0.345196
 2.9683	0.345197
 2.9723	0.345198
 2.9763	0.345198
 2.9803	0.345199
 2.9843	0.3452
 2.9883	0.345201
 2.9923	0.345202
 2.9963	0.345202
 3.0003	0.345204
 3.0043	0.345211
 3.0083	0.345218
 3.0123	0.345225
 3.0163	0.345231
 3.0203	0.345238
 3.0243	0.345245
 3.0283	0.345252
 3.0323	0.345259
 3.0363	0.345266
 3.0403	0.345273
 3.0443	0.34528
 3.0483	0.345287
 3.05231	0.345294
 3.05631	0.345301
 3.06031	0.345308
 3.06431	0.345315
 3.06831	0.345321
 3.07231	0.345328
 3.07631	0.345335
 3.08031	0.345342
 3.08431	0.345349
 3.08831	0.345356
 3.09231	0.345363
 3.09631	0.34537
 3.10031	0.345377
 3.10431	0.345384
 3.10831	0.345391
 3.11231	0.345398
 3.11631	0.345405
 3.12031	0.345412
 3.12431	0.345418
 3.12831	0.345425
 3.13231	0.345432
 3.13631	0.345439
 3.14031	0.345446
 3.14431	0.345453
 3.14831	0.34546
 3.15232	0.345467
 3.15632	0.345474
 3.16032	0.345481
 3.16432	0.345488
 3.16832	0.345495
 3.17232	0.345502
 3.17632	0.345508
 3.18032	0.345515
 3.18432	0.345522
 3.18832	0.345529
 3.19232	0.345536
 3.19632	0.345543
 3.20032	0.34555
 3.20432	0.345557
 3.20832	0.345564
 3.21232	0.345571
 3.21632	0.345578
 3.22032	0.345585
 3.22432	0.345591
 3.22832	0.345598
 3.23232	0.345605
 3.23632	0.345612
 3.24032	0.345619
 3.24432	0.345626
 3.24832	0.345633
 3.25233	0.34564
 3.25633	0.345647
 3.26033	0.345654
 3.26433	0.345661
 3.26833	0.345668
 3.27233	0.345675
 3.27633	0.345681
 3.28033	0.345688
 3.28433	0.345695
 3.28833	0.345702
 3.29233	0.345709
 3.29633	0.345716
 3.30033	0.345723
 3.30433	0.34573
 3.30833	0.345737
 3.31233	0.345744
 3.31633	0.345751
 3.32033	0.345758
 3.32433	0.345764
 3.32833	0.345771
 3.33233	0.345778
 3.33633	0.345785
 3.34033	0.345792
 3.34433	0.345799
 3.34833	0.345806
 3.35234	0.345813
 3.35634	0.34582
 3.36034	0.345827
 3.36434	0.345834
 3.36834	0.345841
 3.37234	0.345847
 3.37634	0.345854
 3.38034	0.345861
 3.38434	0.345868
 3.38834	0.345875
 3.39234	0.345882
 3.39634	0.345889
 3.40034	0.345896
 3.40434	0.345903
 3.40834	0.34591
 3.41234	0.345917
 3.41634	0.345923
 3.42034	0.34593
 3.42434	0.345937
 3.42834	0.345944
 3.43234	0.345951
 3.43634	0.345958
 3.44034	0.345965
 3.44434	0.345972
 3.44834	0.345979
 3.45235	0.345986
 3.45635	0.345993
 3.46035	0.346
 3.46435	0.346006
 3.46835	0.346013
 3.47235	0.34602
 3.47635	0.346027
 3.48035	0.346034
 3.48435	0.346041
 3.48835	0.346048
 3.49235	0.346055
 3.49635	0.346062
 3.50035	0.346068
 3.50435	0.346071
 3.50835	0.346073
 3.51235	0.346076
 3.51635	0.346078
 3.52035	0.34608
 3.52435	0.346083
 3.52835	0.346085
 3.53235	0.346088
 3.53635	0.34609
 3.54035	0.346093
 3.54435	0.346095
 3.54835	0.346097
 3.55236	0.3461
 3.55636	0.346102
 3.56036	0.346105
 3.56436	0.346107
 3.56836	0.346109
 3.57236	0.346112
 3.57636	0.346114
 3.58036	0.346117
 3.58436	0.346119
 3.58836	0.346122
 3.59236	0.346124
 3.59636	0.346126
 3.60036	0.346129
 3.60436	0.346131
 3.60836	0.346134
 3.61236	0.346136
 3.61636	0.346139
 3.62036	0.346141
 3.62436	0.346143
 3.62836	0.346146
 3.63236	0.346148
 3.63636	0.346151
 3.64036	0.346153
 3.64436	0.346155
 3.64836	0.346158
 3.65237	0.34616
 3.65637	0.346163
 3.66037	0.346165
 3.66437	0.346168
 3.66837	0.34617
 3.67237	0.346172
 3.67637	0.346175
 3.68037	0.346177
 3.68437	0.34618
 3.68837	0.346182
 3.69237	0.346184
 3.69637	0.346187
 3.70037	0.346189
 3.70437	0.346192
 3.70837	0.346194
 3.71237	0.346197
 3.71637	0.346199
 3.72037	0.346201
 3.72437	0.346204
 3.72837	0.346206
 3.73237	0.346209
 3.73637	0.346211
 3.74037	0.346213
 3.74437	0.346216
 3.74837	0.346218
 3.75238	0.346221
 3.75638	0.346223
 3.76038	0.346226
 3.76438	0.346228
 3.76838	0.34623
 3.77238	0.346233
 3.77638	0.346235
 3.78038	0.346238
 3.78438	0.34624
 3.78838	0.346242
 3.79238	0.346245
 3.79638	0.346247
 3.80038	0.34625
 3.80438	0.346252
 3.80838	0.346255
 3.81238	0.346257
 3.81638	0.346259
 3.82038	0.346262
 3.82438	0.346264
 3.82838	0.346267
 3.83238	0.346269
 3.83638	0.346271
 3.84038	0.346274
 3.84438	0.346276
 3.84838	0.346279
 3.85239	0.346281
 3.85639	0.346283
 3.86039	0.346286
 3.86439	0.346288
 3.86839	0.346291
 3.87239	0.346293
 3.87639	0.346296
 3.88039	0.346298
 3.88439	0.3463
 3.88839	0.346303
 3.89239	0.346305
 3.89639	0.346308
 3.90039	0.34631
 3.90439	0.346312
 3.90839	0.346315
 3.91239	0.346317
 3.91639	0.34632
 3.92039	0.346322
 3.92439	0.346324
 3.92839	0.346327
 3.93239	0.346329
 3.93639	0.346332
 3.94039	0.346334
 3.94439	0.346336
 3.94839	0.346339
 3.9524	0.346341
 3.9564	0.346344
 3.9604	0.346346
 3.9644	0.346349
 3.9684	0.346351
 3.9724	0.346353
 3.9764	0.346356
 3.9804	0.346358
 3.9844	0.346361
 3.9884	0.346363
 3.9924	0.346365
 3.9964	0.346368
 4.0004	0.34637
 4.0044	0.346372
 4.0084	0.346375
 4.0124	0.346377
 4.0164	0.346379
 4.0204	0.346381
 4.0244	0.346383
 4.0284	0.346386
 4.0324	0.346388
 4.0364	0.34639
 4.0404	0.346392
 4.0444	0.346394
 4.0484	0.346397
 4.05241	0.346399
 4.05641	0.346401
 4.06041	0.346403
 4.06441	0.346405
 4.06841	0.346408
 4.07241	0.34641
 4.07641	0.346412
 4.08041	0.346414
 4.08441	0.346416
 4.08841	0.346419
 4.09241	0.346421
 4.09641	0.346423
 4.10041	0.346425
 4.10441	0.346427
 4.10841	0.34643
 4.11241	0.346432
 4.11641	0.346434
 4.12041	0.346436
 4.12441	0.346438
 4.12841	0.346441
 4.13241	0.346443
 4.13641	0.346445
 4.14041	0.346447
 4.14441	0.346449
 4.14841	0.346452
 4.15242	0.346454
 4.15642	0.346456
 4.16042	0.346458
 4.16442	0.34646
 4.16842	0.346463
 4.17242	0.346465
 4.17642	0.346467
 4.18042	0.346469
 4.18442	0.346471
 4.18842	0.346474
 4.19242	0.346476
 4.19642	0.346478
 4.20042	0.34648
 4.20442	0.346482
 4.20842	0.346485
 4.21242	0.346487
 4.21642	0.346489
 4.22042	0.346491
 4.22442	0.346493
 4.22842	0.346496
 4.23242	0.346498
 4.23642	0.3465
 4.24042	0.346502
 4.24442	0.346504
 4.24842	0.346507
 4.25243	0.346509
 4.25643	0.346511
 4.26043	0.346513
 4.26443	0.346515
 4.26843	0.346518
 4.27243	0.34652
 4.27643	0.346522
 4.28043	0.346524
 4.28443	0.346526
 4.28843	0.346529
 4.29243	0.346531
 4.29643	0.346533
 4.30043	0.346535
 4.30443	0.346537
 4.30843	0.34654
 4.31243	0.346542
 4.31643	0.346544
 4.32043	0.346546
 4.32443	0.346548
 4.32843	0.34655
 4.33243	0.346553
 4.33643	0.346555
 4.34043	0.346557
 4.34443	0.346559
 4.34843	0.346561
 4.35244	0.346564
 4.35644	0.346566
 4.36044	0.346568
 4.36444	0.34657
 4.36844	0.346572
 4.37244	0.346575
 4.37644	0.346577
 4.38044	0.346579
 4.38444	0.346581
 4.38844	0.346583
 4.39244	0.346586
 4.39644	0.346588
 4.40044	0.34659
 4.40444	0.346592
 4.40844	0.346594
 4.41244	0.346597
 4.41644	0.346599
 4.42044	0.346601
 4.42444	0.346603
 4.42844	0.346605
 4.43244	0.346607
 4.43644	0.34661
 4.44044	0.346612
 4.44444	0.346614
 4.44844	0.346616
 4.45245	0.346618
 4.45645	0.346621
 4.46045	0.346623
 4.46445	0.346625
 4.46845	0.346627
 4.47245	0.346629
 4.47645	0.346632
 4.48045	0.346634
 4.48445	0.346636
 4.48845	0.346638
 4.49245	0.34664
 4.49645	0.346642
 4.50045	0.346644
 4.50445	0.346644
 4.50845	0.346644
 4.51245	0.346644
 4.51645	0.346644
 4.52045	0.346644
 4.52445	0.346644
 4.52845	0.346644
 4.53245	0.346644
 4.53645	0.346644
 4.54045	0.346644
 4.54445	0.346644
 4.54845	0.346644
 4.55246	0.346644
 4.55646	0.346644
 4.56046	0.346644
 4.56446	0.346644
 4.56846	0.346644
 4.57246	0.346644
 4.57646	0.346644
 4.58046	0.346644
 4.58446	0.346644
 4.58846	0.346644
 4.59246	0.346644
 4.59646	0.346644
 4.60046	0.346644
 4.60446	0.346644
 4.60846	0.346644
 4.61246	0.346643
 4.61646	0.346643
 4.62046	0.346643
 4.62446	0.346643
 4.62846	0.346643
 4.63246	0.346643
 4.63646	0.346643
 4.64046	0.346643
 4.64446	0.346643
 4.64846	0.346643
 4.65247	0.346643
 4.65647	0.346643
 4.66047	0.346643
 4.66447	0.346643
 4.66847	0.346643
 4.67247	0.346643
 4.67647	0.346643
 4.68047	0.346643
 4.68447	0.346643
 4.68847	0.346643
 4.69247	0.346643
 4.69647	0.346643
 4.70047	0.346643
 4.70447	0.346643
 4.70847	0.346643
 4.71247	0.346643
 4.71647	0.346642
 4.72047	0.346642
 4.72447	0.346642
 4.72847	0.346642
 4.73247	0.346642
 4.73647	0.346642
 4.74047	0.346642
 4.74447	0.346642
 4.74847	0.346642
 4.75248	0.346642
 4.75648	0.346642
 4.76048	0.346642
 4.76448	0.346642
 4.76848	0.346642
 4.77248	0.346642
 4.77648	0.346642
 4.78048	0.346642
 4.78448	0.346642
 4.78848	0.346642
 4.79248	0.346642
 4.79648	0.346642
 4.80048	0.346642
 4.80448	0.346642
 4.80848	0.346642
 4.81248	0.346641
 4.81648	0.346641
 4.82048	0.346641
 4.82448	0.346641
 4.82848	0.346641
 4.83248	0.346641
 4.83648	0.346641
 4.84048	0.346641
 4.84448	0.346641
 4.84848	0.346641
 4.85249	0.346641
 4.85649	0.346641
 4.86049	0.346641
 4.86449	0.346641
 4.86849	0.346641
 4.87249	0.346641
 4.87649	0.346641
 4.88049	0.346641
 4.88449	0.346641
 4.88849	0.346641
 4.89249	0.346641
 4.89649	0.346641
 4.90049	0.34664
 4.90449	0.34664
 4.90849	0.34664
 4.91249	0.34664
 4.91649	0.34664
 4.92049	0.34664
 4.92449	0.34664
 4.92849	0.34664
 4.93249	0.34664
 4.93649	0.34664
 4.94049	0.34664
 4.94449	0.34664
 4.94849	0.34664
 4.9525	0.34664
 4.9565	0.34664
 4.9605	0.34664
 4.9645	0.34664
 4.9685	0.34664
 4.9725	0.34664
 4.9765	0.34664
 4.9805	0.34664
 4.9845	0.346639
 4.9885	0.346639
 4.9925	0.346639
 4.9965	0.346639
 5.0005	0.346639
 5.0045	0.346641
 5.0085	0.346642
 5.0125	0.346643
 5.0165	0.346644
 5.0205	0.346646
 5.0245	0.346647
 5.0285	0.346648
 5.0325	0.346649
 5.0365	0.34665
 5.0405	0.346652
 5.0445	0.346653
 5.0485	0.346654
 5.05251	0.346655
 5.05651	0.346656
 5.06051	0.346658
 5.06451	0.346659
 5.06851	0.34666
 5.07251	0.346661
 5.07651	0.346662
 5.08051	0.346664
 5.08451	0.346665
 5.08851	0.346666
 5.09251	0.346667
 5.09651	0.346668
 5.10051	0.34667
 5.10451	0.346671
 5.10851	0.346672
 5.11251	0.346673
 5.11651	0.346675
 5.12051	0.346676
 5.12451	0.346677
 5.12851	0.346678
 5.13251	0.346679
 5.13651	0.346681
 5.14051	0.346682
 5.14451	0.346683
 5.14851	0.346684
 5.15252	0.346685
 5.15652	0.346687
 5.16052	0.346688
 5.16452	0.346689
 5.16852	0.34669
 5.17252	0.346691
 5.17652	0.346693
 5.18052	0.346694
 5.18452	0.346695
 5.18852	0.346696
 5.19252	0.346697
 5.19652	0.346699
 5.20052	0.3467
 5.20452	0.346701
 5.20852	0.346702
 5.21252	0.346703
 5.21652	0.346705
 5.22052	0.346706
 5.22452	0.346707
 5.22852	0.346708
 5.23252	0.346709
 5.23652	0.346711
 5.24052	0.346712
 5.24452	0.346713
 5.24852	0.346714
 5.25253	0.346716
 5.25653	0.346717
 5.26053	0.346718
 5.26453	0.346719
 5.26853	0.34672
 5.27253	0.346722
 5.27653	0.346723
 5.28053	0.346724
 5.28453	0.346725
 5.28853	0.346726
 5.29253	0.346728
 5.29653	0.346729
 5.30053	0.34673
 5.30453	0.346731
 5.30853	0.346732
 5.31253	0.346734
 5.31653	0.346735
 5.32053	0.346736
 5.32453	0.346737
 5.32853	0.346738
 5.33253	0.34674
 5.33653	0.346741
 5.34053	0.346742
 5.34453	0.346743
 5.34853	0.346744
 5.35254	0.346746
 5.35654	0.346747
 5.36054	0.346748
 5.36454	0.346749
 5.36854	0.34675
 5.37254	0.346752
 5.37654	0.346753
 5.38054	0.346754
 5.38454	0.346755
 5.38854	0.346756
 5.39254	0.346758
 5.39654	0.346759
 5.40054	0.34676
 5.40454	0.346761
 5.40854	0.346762
 5.41254	0.346764
 5.41654	0.346765
 5.42054	0.346766
 5.42454	0.346767
 5.42854	0.346768
 5.43254	0.34677
 5.43654	0.346771
 5.44054	0.346772
 5.44454	0.346773
 5.44854	0.346774
 5.45255	0.346775
 5.45655	0.346777
 5.46055	0.346778
 5.46455	0.346779
 5.46855	0.34678
 5.47255	0.346781
 5.47655	0.346783
 5.48055	0.346784
 5.48455	0.346785
 5.48855	0.346786
 5.49255	0.346787
 5.49655	0.346789
 5.50055	0.34679
 5.50455	0.34679
 5.50855	0.34679
 5.51255	0.34679
 5.51655	0.34679
 5.52055	0.346791
 5.52455	0.346791
 5.52855	0.346791
 5.53255	0.346791
 5.53655	0.346791
 5.54055	0.346792
 5.54455	0.346792
 5.54855	0.346792
 5.55256	0.346792
 5.55656	0.346792
 5.56056	0.346792
 5.56456	0.346793
 5.56856	0.346793
 5.57256	0.346793
 5.57656	0.346793
 5.58056	0.346793
 5.58456	0.346794
 5.58856	0.346794
 5.59256	0.346794
 5.59656	0.346794
 5.60056	0.346794
 5.60456	0.346794
 5.60856	0.346795
 5.61256	0.346795
 5.61656	0.346795
 5.62056	0.346795
 5.62456	0.346795
 5.62856	0.346796
 5.63256	0.346796
 5.63656	0.346796
 5.64056	0.346796
 5.64456	0.346796
 5.64856	0.346796
 5.65257	0.346797
 5.65657	0.346797
 5.66057	0.346797
 5.66457	0.346797
 5.66857	0.346797
 5.67257	0.346798
 5.67657	0.346798
 5.68057	0.346798
 5.68457	0.346798
 5.68857	0.346798
 5.69257	0.346798
 5.69657	0.346799
 5.70057	0.346799
 5.70457	0.346799
 5.70857	0.346799
 5.71257	0.346799
 5.71657	0.346799
 5.72057	0.3468
 5.72457	0.3468
 5.72857	0.3468
 5.73257	0.3468
 5.73657	0.3468
 5.74057	0.346801
 5.74457	0.346801
 5.74857	0.346801
 5.75258	0.346801
 5.75658	0.346801
 5.76058	0.346801
 5.76458	0.346802
 5.76858	0.346802
 5.77258	0.346802
 5.77658	0.346802
 5.78058	0.346802
 5.78458	0.346803
 5.78858	0.346803
 5.79258	0.346803
 5.79658	0.346803
 5.80058	0.346803
 5.80458	0.346803
 5.80858	0.346804
 5.81258	0.346804
 5.81658	0.346804
 5.82058	0.346804
 5.82458	0.346804
 5.82858	0.346804
 5.83258	0.346805
 5.83658	0.346805
 5.84058	0.346805
 5.84458	0.346805
 5.84858	0.346805
 5.85259	0.346805
 5.85659	0.346806
 5.86059	0.346806
 5.86459	0.346806
 5.86859	0.346806
 5.87259	0.346806
 5.87659	0.346807
 5.88059	0.346807
 5.88459	0.346807
 5.88859	0.346807
 5.89259	0.346807
 5.89659	0.346807
 5.90059	0.346808
 5.90459	0.346808
 5.90859	0.346808
 5.91259	0.346808
 5.91659	0.346808
 5.92059	0.346808
 5.92459	0.346809
 5.92859	0.346809
 5.93259	0.346809
 5.93659	0.346809
 5.94059	0.346809
 5.94459	0.346809
 5.94859	0.34681
 5.9526	0.34681
 5.9566	0.34681
 5.9606	0.34681
 5.9646	0.34681
 5.9686	0.34681
 5.9726	0.346811
 5.9766	0.346811
 5.9806	0.346811
 5.9846	0.346811
 5.9886	0.346811
 5.9926	0.346811
 5.9966	0.346812
 6.0006	0.346812
 6.0046	0.346814
 6.0086	0.346816
 6.0126	0.346818
 6.0166	0.34682
 6.0206	0.346822
 6.0246	0.346824
 6.0286	0.346825
 6.0326	0.346827
 6.0366	0.346829
 6.0406	0.346831
 6.0446	0.346833
 6.0486	0.346835
 6.05261	0.346837
 6.05661	0.346839
 6.06061	0.346841
 6.06461	0.346843
 6.06861	0.346845
 6.07261	0.346846
 6.07661	0.346848
 6.08061	0.34685
 6.08461	0.346852
 6.08861	0.346854
 6.09261	0.346856
 6.09661	0.346858
 6.10061	0.34686
 6.10461	0.346862
 6.10861	0.346864
 6.11261	0.346865
 6.11661	0.346867
 6.12061	0.346869
 6.12461	0.346871
 6.12861	0.346873
 6.13261	0.346875
 6.13661	0.346877
 6.14061	0.346879
 6.14461	0.346881
 6.14861	0.346883
 6.15262	0.346885
 6.15662	0.346886
 6.16062	0.346888
 6.16462	0.34689
 6.16862	0.346892
 6.17262	0.346894
 6.17662	0.346896
 6.18062	0.346898
 6.18462	0.3469
 6.18862	0.346902
 6.19262	0.346904
 6.19662	0.346905
 6.20062	0.346907
 6.20462	0.346909
 6.20862	0.346911
 6.21262	0.346913
 6.21662	0.346915
 6.22062	0.346917
 6.22462	0.346919
 6.22862	0.346921
 6.23262	0.346923
 6.23662	0.346925
 6.24062	0.346926
 6.24462	0.346928
 6.24862	0.34693
 6.25263	0.346932
 6.25663	0.346934
 6.26063	0.346936
 6.26463	0.346938
 6.26863	0.34694
 6.27263	0.346942
 6.27663	0.346944
 6.28063	0.346945
 6.28463	0.346947
 6.28863	0.346949
 6.29263	0.346951
 6.29663	0.346953
 6.30063	0.346955
 6.30463	0.346957
 6.30863	0.346959
 6.31263	0.346961
 6.31663	0.346963
 6.32063	0.346964
 6.32463	0.346966
 6.32863	0.346968
 6.33263	0.34697
 6.33663	0.346972
 6.34063	0.346974
 6.34463	0.346976
 6.34863	0.346978
 6.35264	0.34698
 6.35664	0.346982
 6.36064	0.346983
 6.36464	0.346985
 6.36864	0.346987
 6.37264	0.346989
 6.37664	0.346991
 6.38064	0.346993
 6.38464	0.346995
 6.38864	0.346997
 6.39264	0.346999
 6.39664	0.347001
 6.40064	0.347002
 6.40464	0.347004
 6.40864	0.347006
 6.41264	0.347008
 6.41664	0.34701
 6.42064	0.347012
 6.42464	0.347014
 6.42864	0.347016
 6.43264	0.347018
 6.43664	0.347019
 6.44064	0.347021
 6.44464	0.347023
 6.44864	0.347025
 6.45265	0.347027
 6.45665	0.347029
 6.46065	0.347031
 6.46465	0.347033
 6.46865	0.347035
 6.47265	0.347037
 6.47665	0.347038
 6.48065	0.34704
 6.48465	0.347042
 6.48865	0.347044
 6.49265	0.347046
 6.49665	0.347048
 6.50065	0.34705
 6.50465	0.347052
 6.50865	0.347054
 6.51265	0.347055
 6.51665	0.347057
 6.52065	0.347059
 6.52465	0.347061
 6.52865	0.347063
 6.53265	0.347065
 6.53665	0.347067
 6.54065	0.347069
 6.54465	0.347071
 6.54865	0.347073
 6.55266	0.347074
 6.55666	0.347076
 6.56066	0.347078
 6.56466	0.34708
 6.56866	0.347082
 6.57266	0.347084
 6.57666	0.347086
 6.58066	0.347088
 6.58466	0.34709
 6.58866	0.347091
 6.59266	0.347093
 6.59666	0.347095
 6.60066	0.347097
 6.60466	0.347099
 6.60866	0.347101
 6.61266	0.347103
 6.61666	0.347105
 6.62066	0.347107
 6.62466	0.347108
 6.62866	0.34711
 6.63266	0.347112
 6.63666	0.347114
 6.64066	0.347116
 6.64466	0.347118
 6.64866	0.34712
 6.65267	0.347122
 6.65667	0.347124
 6.66067	0.347125
 6.66467	0.347127
 6.66867	0.347129
 6.67267	0.347131
 6.67667	0.347133
 6.68067	0.347135
 6.68467	0.347137
 6.68867	0.347139
 6.69267	0.347141
 6.69667	0.347142
 6.70067	0.347144
 6.70467	0.347146
 6.70867	0.347148
 6.71267	0.34715
 6.71667	0.347152
 6.72067	0.347154
 6.72467	0.347156
 6.72867	0.347158
 6.73267	0.347159
 6.73667	0.347161
 6.74067	0.347163
 6.74467	0.347165
 6.74867	0.347167
 6.75268	0.347169
 6.75668	0.347171
 6.76068	0.347173
 6.76468	0.347175
 6.76868	0.347176
 6.77268	0.347178
 6.77668	0.34718
 6.78068	0.347182
 6.78468	0.347184
 6.78868	0.347186
 6.79268	0.347188
 6.79668	0.34719
 6.80068	0.347192
 6.80468	0.347193
 6.80868	0.347195
 6.81268	0.347197
 6.81668	0.347199
 6.82068	0.347201
 6.82468	0.347203
 6.82868	0.347205
 6.83268	0.347207
 6.83668	0.347208
 6.84068	0.34721
 6.84468	0.347212
 6.84868	0.347214
 6.85269	0.347216
 6.85669	0.347218
 6.86069	0.34722
 6.86469	0.347222
 6.86869	0.347224
 6.87269	0.347225
 6.87669	0.347227
 6.88069	0.347229
 6.88469	0.347231
 6.88869	0.347233
 6.89269	0.347235
 6.89669	0.347237
 6.90069	0.347239
 6.90469	0.347241
 6.90869	0.347242
 6.91269	0.347244
 6.91669	0.347246
 6.92069	0.347248
 6.92469	0.34725
 6.92869	0.347252
 6.93269	0.347254
 6.93669	0.347256
 6.94069	0.347257
 6.94469	0.347259
 6.94869	0.347261
 6.9527	0.347263
 6.9567	0.347265
 6.9607	0.347267
 6.9647	0.347269
 6.9687	0.347271
 6.9727	0.347272
 6.9767	0.347274
 6.9807	0.347276
 6.9847	0.347278
 6.9887	0.34728
 6.9927	0.347282
 6.9967	0.347284
 7.0007	0.347285
 7.0047	0.347285
 7.0087	0.347285
 7.0127	0.347285
 7.0167	0.347285
 7.0207	0.347285
 7.0247	0.347286
 7.0287	0.347286
 7.0327	0.347286
 7.0367	0.347286
 7.0407	0.347286
 7.0447	0.347286
 7.0487	0.347286
 7.05271	0.347286
 7.05671	0.347286
 7.06071	0.347286
 7.06471	0.347286
 7.06871	0.347286
 7.07271	0.347286
 7.07671	0.347286
 7.08071	0.347286
 7.08471	0.347286
 7.08871	0.347286
 7.09271	0.347286
 7.09671	0.347286
 7.10071	0.347286
 7.10471	0.347286
 7.10871	0.347286
 7.11271	0.347286
 7.11671	0.347286
 7.12071	0.347286
 7.12471	0.347286
 7.12871	0.347286
 7.13271	0.347286
 7.13671	0.347286
 7.14071	0.347286
 7.14471	0.347287
 7.14871	0.347287
 7.15272	0.347287
 7.15672	0.347287
 7.16072	0.347287
 7.16472	0.347287
 7.16872	0.347287
 7.17272	0.347287
 7.17672	0.347287
 7.18072	0.347287
 7.18472	0.347287
 7.18872	0.347287
 7.19272	0.347287
 7.19672	0.347287
 7.20072	0.347287
 7.20472	0.347287
 7.20872	0.347287
 7.21272	0.347287
 7.21672	0.347287
 7.22072	0.347287
 7.22472	0.347287
 7.22872	0.347287
 7.23272	0.347287
 7.23672	0.347287
 7.24072	0.347287
 7.24472	0.347287
 7.24872	0.347287
 7.25273	0.347287
 7.25673	0.347287
 7.26073	0.347287
 7.26473	0.347287
 7.26873	0.347287
 7.27273	0.347287
 7.27673	0.347288
 7.28073	0.347288
 7.28473	0.347288
 7.28873	0.347288
 7.29273	0.347288
 7.29673	0.347288
 7.30073	0.347288
 7.30473	0.347288
 7.30873	0.347288
 7.31273	0.347288
 7.31673	0.347288
 7.32073	0.347288
 7.32473	0.347288
 7.32873	0.347288
 7.33273	0.347288
 7.33673	0.347288
 7.34073	0.347288
 7.34473	0.347288
 7.34873	0.347288
 7.35274	0.347288
 7.35674	0.347288
 7.36074	0.347288
 7.36474	0.347288
 7.36874	0.347288
 7.37274	0.347288
 7.37674	0.347288
 7.38074	0.347288
 7.38474	0.347288
 7.38874	0.347288
 7.39274	0.347288
 7.39674	0.347288
 7.40074	0.347288
 7.40474	0.347288
 7.40874	0.347288
 7.41274	0.347288
 7.41674	0.347288
 7.42074	0.347288
 7.42474	0.347288
 7.42874	0.347288
 7.43274	0.347288
 7.43674	0.347289
 7.44074	0.347289
 7.44474	0.347289
 7.44874	0.347289
 7.45275	0.347289
 7.45675	0.347289
 7.46075	0.347289
 7.46475	0.347289
 7.46875	0.347289
 7.47275	0.347289
 7.47675	0.347289
 7.48075	0.347289
 7.48475	0.347289
 7.48875	0.347289
 7.49275	0.347289
 7.49675	0.347289
 7.50075	0.347289
 7.50475	0.347289
 7.50875	0.347289
 7.51275	0.347289
 7.51675	0.347289
 7.52075	0.347289
 7.52475	0.347289
 7.52875	0.347289
 7.53275	0.347289
 7.53675	0.347289
 7.54075	0.347289
 7.54475	0.347289
 7.54875	0.347289
 7.55276	0.347289
 7.55676	0.347289
 7.56076	0.347289
 7.56476	0.347289
 7.56876	0.347289
 7.57276	0.347289
 7.57676	0.347289
 7.58076	0.347289
 7.58476	0.347289
 7.58876	0.347289
 7.59276	0.347289
 7.59676	0.347289
 7.60076	0.347289
 7.60476	0.347289
 7.60876	0.347289
 7.61276	0.347289
 7.61676	0.347289
 7.62076	0.347289
 7.62476	0.347289
 7.62876	0.347289
 7.63276	0.347289
 7.63676	0.347289
 7.64076	0.347289
 7.64476	0.34729
 7.64876	0.34729
 7.65277	0.34729
 7.65677	0.34729
 7.66077	0.34729
 7.66477	0.34729
 7.66877	0.34729
 7.67277	0.34729
 7.67677	0.34729
 7.68077	0.34729
 7.68477	0.34729
 7.68877	0.34729
 7.69277	0.34729
 7.69677	0.34729
 7.70077	0.34729
 7.70477	0.34729
 7.70877	0.34729
 7.71277	0.34729
 7.71677	0.34729
 7.72077	0.34729
 7.72477	0.34729
 7.72877	0.34729
 7.73277	0.34729
 7.73677	0.34729
 7.74077	0.34729
 7.74477	0.34729
 7.74877	0.34729
 7.75278	0.34729
 7.75678	0.34729
 7.76078	0.34729
 7.76478	0.34729
 7.76878	0.34729
 7.77278	0.34729
 7.77678	0.34729
 7.78078	0.34729
 7.78478	0.34729
 7.78878	0.34729
 7.79278	0.34729
 7.79678	0.34729
 7.80078	0.34729
 7.80478	0.34729
 7.80878	0.34729
 7.81278	0.34729
 7.81678	0.34729
 7.82078	0.34729
 7.82478	0.34729
 7.82878	0.34729
 7.83278	0.34729
 7.83678	0.34729
 7.84078	0.34729
 7.84478	0.34729
 7.84878	0.34729
 7.85279	0.34729
 7.85679	0.34729
 7.86079	0.34729
 7.86479	0.34729
 7.86879	0.34729
 7.87279	0.34729
 7.87679	0.34729
 7.88079	0.34729
 7.88479	0.34729
 7.88879	0.34729
 7.89279	0.34729
 7.89679	0.34729
 7.90079	0.34729
 7.90479	0.34729
 7.90879	0.34729
 7.91279	0.34729
 7.91679	0.34729
 7.92079	0.34729
 7.92479	0.34729
 7.92879	0.34729
 7.93279	0.34729
 7.93679	0.34729
 7.94079	0.34729
 7.94479	0.34729
 7.94879	0.34729
 7.9528	0.34729
 7.9568	0.34729
 7.9608	0.34729
 7.9648	0.34729
 7.9688	0.34729
 7.9728	0.34729
 7.9768	0.34729
 7.9808	0.34729
 7.9848	0.34729
 7.9888	0.34729
 7.9928	0.34729
 7.9968	0.34729
 8.0008	0.347291
 8.0048	0.347294
 8.0088	0.347296
 8.0128	0.347299
 8.0168	0.347302
 8.0208	0.347304
 8.0248	0.347307
 8.0288	0.34731
 8.0328	0.347312
 8.0368	0.347315
 8.0408	0.347318
 8.0448	0.347321
 8.0488	0.347323
 8.05281	0.347326
 8.05681	0.347329
 8.06081	0.347331
 8.06481	0.347334
 8.06881	0.347337
 8.07281	0.347339
 8.07681	0.347342
 8.08081	0.347345
 8.08481	0.347347
 8.08881	0.34735
 8.09281	0.347353
 8.09681	0.347355
 8.10081	0.347358
 8.10481	0.347361
 8.10881	0.347363
 8.11281	0.347366
 8.11681	0.347369
 8.12081	0.347371
 8.12481	0.347374
 8.12881	0.347377
 8.13281	0.347379
 8.13681	0.347382
 8.14081	0.347385
 8.14481	0.347388
 8.14881	0.34739
 8.15282	0.347393
 8.15682	0.347396
 8.16082	0.347398
 8.16482	0.347401
 8.16882	0.347404
 8.17282	0.347406
 8.17682	0.347409
 8.18082	0.347412
 8.18482	0.347414
 8.18882	0.347417
 8.19282	0.34742
 8.19682	0.347422
 8.20082	0.347425
 8.20482	0.347428
 8.20882	0.34743
 8.21282	0.347433
 8.21682	0.347436
 8.22082	0.347438
 8.22482	0.347441
 8.22882	0.347444
 8.23282	0.347446
 8.23682	0.347449
 8.24082	0.347452
 8.24482	0.347454
 8.24882	0.347457
 8.25283	0.34746
 8.25683	0.347462
 8.26083	0.347465
 8.26483	0.347468
 8.26883	0.347471
 8.27283	0.347473
 8.27683	0.347476
 8.28083	0.347479
 8.28483	0.347481
 8.28883	0.347484
 8.29283	0.347487
 8.29683	0.347489
 8.30083	0.347492
 8.30483	0.347495
 8.30883	0.347497
 8.31283	0.3475
 8.31683	0.347503
 8.32083	0.347505
 8.32483	0.347508
 8.32883	0.347511
 8.33283	0.347513
 8.33683	0.347516
 8.34083	0.347519
 8.34483	0.347521
 8.34883	0.347524
 8.35284	0.347527
 8.35684	0.347529
 8.36084	0.347532
 8.36484	0.347535
 8.36884	0.347537
 8.37284	0.34754
 8.37684	0.347543
 8.38084	0.347545
 8.38484	0.347548
 8.38884	0.347551
 8.39284	0.347553
 8.39684	0.347556
 8.40084	0.347559
 8.40484	0.347561
 8.40884	0.347564
 8.41284	0.347567
 8.41684	0.347569
 8.42084	0.347572
 8.42484	0.347575
 8.42884	0.347577
 8.43284	0.34758
 8.43684	0.347583
 8.44084	0.347585
 8.44484	0.347588
 8.44884	0.347591
 8.45285	0.347593
 8.45685	0.347596
 8.46085	0.347599
 8.46485	0.347601
 8.46885	0.347604
 8.47285	0.347607
 8.47685	0.347609
 8.48085	0.347612
 8.48485	0.347615
 8.48885	0.347617
 8.49285	0.34762
 8.49685	0.347623
 8.50085	0.347626
 8.50485	0.347628
 8.50885	0.347631
 8.51285	0.347634
 8.51685	0.347636
 8.52085	0.347639
 8.52485	0.347642
 8.52885	0.347644
 8.53285	0.347647
 8.53685	0.34765
 8.54085	0.347652
 8.54485	0.347655
 8.54885	0.347658
 8.55286	0.34766
 8.55686	0.347663
 8.56086	0.347666
 8.56486	0.347668
 8.56886	0.347671
 8.57286	0.347674
 8.57686	0.347676
 8.58086	0.347679
 8.58486	0.347682
 8.58886	0.347684
 8.59286	0.347687
 8.59686	0.34769
 8.60086	0.347692
 8.60486	0.347695
 8.60886	0.347698
 8.61286	0.3477
 8.61686	0.347703
 8.62086	0.347706
 8.62486	0.347708
 8.62886	0.347711
 8.63286	0.347714
 8.63686	0.347716
 8.64086	0.347719
 8.64486	0.347722
 8.64886	0.347724
 8.65287	0.347727
 8.65687	0.34773
 8.66087	0.347732
 8.66487	0.347735
 8.66887	0.347738
 8.67287	0.34774
 8.67687	0.347743
 8.68087	0.347746
 8.68487	0.347748
 8.68887	0.347751
 8.69287	0.347753
 8.69687	0.347756
 8.70087	0.347759
 8.70487	0.347761
 8.70887	0.347764
 8.71287	0.347767
 8.71687	0.347769
 8.72087	0.347772
 8.72487	0.347775
 8.72887	0.347777
 8.73287	0.34778
 8.73687	0.347783
 8.74087	0.347785
 8.74487	0.347788
 8.74887	0.347791
 8.75288	0.347793
 8.75688	0.347796
 8.76088	0.347799
 8.76488	0.347801
 8.76888	0.347804
 8.77288	0.347807
 8.77688	0.347809
 8.78088	0.347812
 8.78488	0.347815
 8.78888	0.347817
 8.79288	0.34782
 8.79688	0.347823
 8.80088	0.347825
 8.80488	0.347828
 8.80888	0.347831
 8.81288	0.347833
 8.81688	0.347836
 8.82088	0.347839
 8.82488	0.347841
 8.82888	0.347844
 8.83288	0.347847
 8.83688	0.347849
 8.84088	0.347852
 8.84488	0.347855
 8.84888	0.347857
 8.85289	0.34786
 8.85689	0.347863
 8.86089	0.347865
 8.86489	0.347868
 8.86889	0.347871
 8.87289	0.347873
 8.87689	0.347876
 8.88089	0.347879
 8.88489	0.347881
 8.88889	0.347884
 8.89289	0.347887
 8.89689	0.347889
 8.90089	0.347892
 8.90489	0.347895
 8.90889	0.347897
 8.91289	0.3479
 8.91689	0.347903
 8.92089	0.347905
 8.92489	0.347908
 8.92889	0.34791
 8.93289	0.347913
 8.93689	0.347916
 8.94089	0.347918
 8.94489	0.347921
 8.94889	0.347924
 8.9529	0.347926
 8.9569	0.347929
 8.9609	0.347932
 8.9649	0.347934
 8.9689	0.347937
 8.9729	0.34794
 8.9769	0.347942
 8.9809	0.347945
 8.9849	0.347948
 8.9889	0.34795
 8.9929	0.347953
 8.9969	0.347956
 9.0009	0.347957
 9.0049	0.347956
 9.0089	0.347955
 9.0129	0.347954
 9.0169	0.347953
 9.0209	0.347951
 9.0249	0.34795
 9.0289	0.347949
 9.0329	0.347948
 9.0369	0.347947
 9.0409	0.347945
 9.0449	0.347944
 9.0489	0.347943
 9.05291	0.347942
 9.05691	0.34794
 9.06091	0.347939
 9.06491	0.347938
 9.06891	0.347937
 9.07291	0.347936
 9.07691	0.347934
 9.08091	0.347933
 9.08491	0.347932
 9.08891	0.347931
 9.09291	0.34793
 9.09691	0.347928
 9.10091	0.347927
 9.10491	0.347926
 9.10891	0.347925
 9.11291	0.347924
 9.11691	0.347922
 9.12091	0.347921
 9.12491	0.34792
 9.12891	0.347919
 9.13291	0.347917
 9.13691	0.347916
 9.14091	0.347915
 9.14491	0.347914
 9.14891	0.347913
 9.15292	0.347911
 9.15692	0.34791
 9.16092	0.347909
 9.16492	0.347908
 9.16892	0.347907
 9.17292	0.347905
 9.17692	0.347904
 9.18092	0.347903
 9.18492	0.347902
 9.18892	0.3479
 9.19292	0.347899
 9.19692	0.347898
 9.20092	0.347897
 9.20492	0.347896
 9.20892	0.347894
 9.21292	0.347893
 9.21692	0.347892
 9.22092	0.347891
 9.22492	0.34789
 9.22892	0.347888
 9.23292	0.347887
 9.23692	0.347886
 9.24092	0.347885
 9.24492	0.347883
 9.24892	0.347882
 9.25293	0.347881
 9.25693	0.34788
 9.26093	0.347879
 9.26493	0.347877
 9.26893	0.347876
 9.27293	0.347875
 9.27693	0.347874
 9.28093	0.347872
 9.28493	0.347871
 9.28893	0.34787
 9.29293	0.347869
 9.29693	0.347868
 9.30093	0.347866
 9.30493	0.347865
 9.30893	0.347864
 9.31293	0.347863
 9.31693	0.347862
 9.32093	0.34786
 9.32493	0.347859
 9.32893	0.347858
 9.33293	0.347857
 9.33693	0.347855
 9.34093	0.347854
 9.34493	0.347853
 9.34893	0.347852
 9.35294	0.347851
 9.35694	0.347849
 9.36094	0.347848
 9.36494	0.347847
 9.36894	0.347846
 9.37294	0.347844
 9.37694	0.347843
 9.38094	0.347842
 9.38494	0.347841
 9.38894	0.34784
 9.39294	0.347838
 9.39694	0.347837
 9.40094	0.347836
 9.40494	0.347835
 9.40894	0.347833
 9.41294	0.347832
 9.41694	0.347831
 9.42094	0.34783
 9.42494	0.347829
 9.42894	0.347827
 9.43294	0.347826
 9.43694	0.347825
 9.44094	0.347824
 9.44494	0.347822
 9.44894	0.347821
 9.45295	0.34782
 9.45695	0.347819
 9.46095	0.347818
 9.46495	0.347816
 9.46895	0.347815
 9.47295	0.347814
 9.47695	0.347813
 9.48095	0.347811
 9.48495	0.34781
 9.48895	0.347809
 9.49295	0.347808
 9.49695	0.347807
 9.50095	0.347805
 9.50495	0.347804
 9.50895	0.347803
 9.51295	0.347802
 9.51695	0.3478
 9.52095	0.347799
 9.52495	0.347798
 9.52895	0.347797
 9.53295	0.347796
 9.53695	0.347794
 9.54095	0.347793
 9.54495	0.347792
 9.54895	0.347791
 9.55296	0.347789
 9.55696	0.347788
 9.56096	0.347787
 9.56496	0.347786
 9.56896	0.347784
 9.57296	0.347783
 9.57696	0.347782
 9.58096	0.347781
 9.58496	0.34778
 9.58896	0.347778
 9.59296	0.347777
 9.59696	0.347776
 9.60096	0.347775
 9.60496	0.347773
 9.60896	0.347772
 9.61296	0.347771
 9.61696	0.34777
 9.62096	0.347769
 9.62496	0.347767
 9.62896	0.347766
 9.63296	0.347765
 9.63696	0.347764
 9.64096	0.347762
 9.64496	0.347761
 9.64896	0.34776
 9.65297	0.347759
 9.65697	0.347757
 9.66097	0.347756
 9.66497	0.347755
 9.66897	0.347754
 9.67297	0.347753
 9.67697	0.347751
 9.68097	0.34775
 9.68497	0.347749
 9.68897	0.347748
 9.69297	0.347746
 9.69697	0.347745
 9.70097	0.347744
 9.70497	0.347743
 9.70897	0.347742
 9.71297	0.34774
 9.71697	0.347739
 9.72097	0.347738
 9.72497	0.347737
 9.72897	0.347735
 9.73297	0.347734
 9.73697	0.347733
 9.74097	0.347732
 9.74497	0.34773
 9.74897	0.347729
 9.75298	0.347728
 9.75698	0.347727
 9.76098	0.347726
 9.76498	0.347724
 9.76898	0.347723
 9.77298	0.347722
 9.77698	0.347721
 9.78098	0.347719
 9.78498	0.347718
 9.78898	0.347717
 9.79298	0.347716
 9.79698	0.347714
 9.80098	0.347713
 9.80498	0.347712
 9.80898	0.347711
 9.81298	0.347709
 9.81698	0.347708
 9.82098	0.347707
 9.82498	0.347706
 9.82898	0.347705
 9.83298	0.347703
 9.83698	0.347702
 9.84098	0.347701
 9.84498	0.3477
 9.84898	0.347698
 9.85299	0.347697
 9.85699	0.347696
 9.86099	0.347695
 9.86499	0.347693
 9.86899	0.347692
 9.87299	0.347691
 9.87699	0.34769
 9.88099	0.347689
 9.88499	0.347687
 9.88899	0.347686
 9.89299	0.347685
 9.89699	0.347684
 9.90099	0.347682
 9.90499	0.347681
 9.90899	0.34768
 9.91299	0.347679
 9.91699	0.347677
 9.92099	0.347676
 9.92499	0.347675
 9.92899	0.347674
 9.93299	0.347672
 9.93699	0.347671
 9.94099	0.34767
 9.94499	0.347669
 9.94899	0.347668
 9.953	0.347666
 9.957	0.347665
 9.961	0.347664
 9.965	0.347663
 9.969	0.347661
 9.973	0.34766
 9.977	0.347659
 9.981	0.347658
 9.985	0.347656
 9.989	0.347655
 9.993	0.347654
 9.997	0.347653
 10.001	0.347653
 10.005	0.347656
 10.009	0.347659
 10.013	0.347662
 10.017	0.347665
 10.021	0.347668
 10.025	0.347671
 10.029	0.347674
 10.033	0.347678
 10.037	0.347681
 10.041	0.347684
 10.045	0.347687
 10.049	0.34769
 10.053	0.347693
 10.057	0.347696
 10.061	0.3477
 10.065	0.347703
 10.069	0.347706
 10.073	0.347709
 10.077	0.347712
 10.081	0.347715
 10.085	0.347718
 10.089	0.347721
 10.093	0.347725
 10.097	0.347728
 10.101	0.347731
 10.105	0.347734
 10.109	0.347737
 10.113	0.34774
 10.117	0.347743
 10.121	0.347747
 10.125	0.34775
 10.129	0.347753
 10.133	0.347756
 10.137	0.347759
 10.141	0.347762
 10.145	0.347765
 10.149	0.347768
 10.153	0.347772
 10.157	0.347775
 10.161	0.347778
 10.165	0.347781
 10.169	0.347784
 10.173	0.347787
 10.177	0.34779
 10.181	0.347793
 10.185	0.347797
 10.189	0.3478
 10.193	0.347803
 10.197	0.347806
 10.201	0.347809
 10.205	0.347812
 10.209	0.347815
 10.213	0.347819
 10.217	0.347822
 10.221	0.347825
 10.225	0.347828
 10.229	0.347831
 10.233	0.347834
 10.237	0.347837
 10.241	0.34784
 10.245	0.347844
 10.249	0.347847
 10.253	0.34785
 10.257	0.347853
 10.261	0.347856
 10.265	0.347859
 10.269	0.347862
 10.273	0.347865
 10.277	0.347869
 10.281	0.347872
 10.285	0.347875
 10.289	0.347878
 10.293	0.347881
 10.297	0.347884
 10.301	0.347887
 10.305	0.34789
 10.309	0.347894
 10.313	0.347897
 10.317	0.3479
 10.321	0.347903
 10.325	0.347906
 10.329	0.347909
 10.333	0.347912
 10.337	0.347915
 10.341	0.347919
 10.345	0.347922
 10.349	0.347925
 10.353	0.347928
 10.357	0.347931
 10.361	0.347934
 10.365	0.347937
 10.369	0.34794
 10.373	0.347944
 10.377	0.347947
 10.381	0.34795
 10.385	0.347953
 10.389	0.347956
 10.393	0.347959
 10.397	0.347962
 10.401	0.347965
 10.405	0.347969
 10.409	0.347972
 10.413	0.347975
 10.417	0.347978
 10.421	0.347981
 10.425	0.347984
 10.429	0.347987
 10.433	0.34799
 10.437	0.347994
 10.441	0.347997
 10.445	0.348
 10.449	0.348003
 10.453	0.348006
 10.457	0.348009
 10.461	0.348012
 10.465	0.348015
 10.469	0.348019
 10.473	0.348022
 10.477	0.348025
 10.481	0.348028
 10.485	0.348031
 10.489	0.348034
 10.493	0.348037
 10.497	0.34804
 10.5011	0.348044
 10.5051	0.348047
 10.5091	0.34805
 10.5131	0.348053
 10.5171	0.348056
 10.5211	0.348059
 10.5251	0.348062
 10.5291	0.348065
 10.5331	0.348069
 10.5371	0.348072
 10.5411	0.348075
 10.5451	0.348078
 10.5491	0.348081
 10.5531	0.348084
 10.5571	0.348087
 10.5611	0.34809
 10.5651	0.348094
 10.5691	0.348097
 10.5731	0.3481
 10.5771	0.348103
 10.5811	0.348106
 10.5851	0.348109
 10.5891	0.348112
 10.5931	0.348115
 10.5971	0.348118
 10.6011	0.348122
 10.6051	0.348125
 10.6091	0.348128
 10.6131	0.348131
 10.6171	0.348134
 10.6211	0.348137
 10.6251	0.34814
 10.6291	0.348143
 10.6331	0.348147
 10.6371	0.34815
 10.6411	0.348153
 10.6451	0.348156
 10.6491	0.348159
 10.6531	0.348162
 10.6571	0.348165
 10.6611	0.348168
 10.6651	0.348172
 10.6691	0.348175
 10.6731	0.348178
 10.6771	0.348181
 10.6811	0.348184
 10.6851	0.348187
 10.6891	0.34819
 10.6931	0.348193
 10.6971	0.348196
 10.7011	0.3482
 10.7051	0.348203
 10.7091	0.348206
 10.7131	0.348209
 10.7171	0.348212
 10.7211	0.348215
 10.7251	0.348218
 10.7291	0.348221
 10.7331	0.348225
 10.7371	0.348228
 10.7411	0.348231
 10.7451	0.348234
 10.7491	0.348237
 10.7531	0.34824
 10.7571	0.348243
 10.7611	0.348246
 10.7651	0.348249
 10.7691	0.348253
 10.7731	0.348256
 10.7771	0.348259
 10.7811	0.348262
 10.7851	0.348265
 10.7891	0.348268
 10.7931	0.348271
 10.7971	0.348274
 10.8011	0.348277
 10.8051	0.348281
 10.8091	0.348284
 10.8131	0.348287
 10.8171	0.34829
 10.8211	0.348293
 10.8251	0.348296
 10.8291	0.348299
 10.8331	0.348302
 10.8371	0.348306
 10.8411	0.348309
 10.8451	0.348312
 10.8491	0.348315
 10.8531	0.348318
 10.8571	0.348321
 10.8611	0.348324
 10.8651	0.348327
 10.8691	0.34833
 10.8731	0.348334
 10.8771	0.348337
 10.8811	0.34834
 10.8851	0.348343
 10.8891	0.348346
 10.8931	0.348349
 10.8971	0.348352
 10.9011	0.348355
 10.9051	0.348358
 10.9091	0.348362
 10.9131	0.348365
 10.9171	0.348368
 10.9211	0.348371
 10.9251	0.348374
 10.9291	0.348377
 10.9331	0.34838
 10.9371	0.348383
 10.9411	0.348386
 10.9451	0.34839
 10.9491	0.348393
 10.9531	0.348396
 10.9571	0.348399
 10.9611	0.348402
 10.9651	0.348405
 10.9691	0.348408
 10.9731	0.348411
 10.9771	0.348414
 10.9811	0.348418
 10.9851	0.348421
 10.9891	0.348424
 10.9931	0.348427
 10.9971	0.34843
 11.0011	0.348432
 11.0051	0.348432
 11.0091	0.348432
 11.0131	0.348432
 11.0171	0.348432
 11.0211	0.348432
 11.0251	0.348432
 11.0291	0.348432
 11.0331	0.348432
 11.0371	0.348432
 11.0411	0.348432
 11.0451	0.348432
 11.0491	0.348432
 11.0531	0.348432
 11.0571	0.348432
 11.0611	0.348432
 11.0651	0.348432
 11.0691	0.348432
 11.0731	0.348432
 11.0771	0.348432
 11.0811	0.348432
 11.0851	0.348432
 11.0891	0.348432
 11.0931	0.348432
 11.0971	0.348432
 11.1011	0.348432
 11.1051	0.348432
 11.1091	0.348432
 11.1131	0.348432
 11.1171	0.348432
 11.1211	0.348432
 11.1251	0.348432
 11.1291	0.348432
 11.1331	0.348432
 11.1371	0.348432
 11.1411	0.348432
 11.1451	0.348432
 11.1491	0.348432
 11.1531	0.348432
 11.1571	0.348432
 11.1611	0.348432
 11.1651	0.348432
 11.1691	0.348432
 11.1731	0.348432
 11.1771	0.348432
 11.1811	0.348432
 11.1851	0.348432
 11.1891	0.348432
 11.1931	0.348432
 11.1971	0.348432
 11.2011	0.348432
 11.2051	0.348432
 11.2091	0.348432
 11.2131	0.348432
 11.2171	0.348432
 11.2211	0.348432
 11.2251	0.348432
 11.2291	0.348432
 11.2331	0.348432
 11.2371	0.348432
 11.2411	0.348432
 11.2451	0.348432
 11.2491	0.348432
 11.2531	0.348432
 11.2571	0.348432
 11.2611	0.348432
 11.2651	0.348432
 11.2691	0.348432
 11.2731	0.348432
 11.2771	0.348432
 11.2811	0.348432
 11.2851	0.348432
 11.2891	0.348432
 11.2931	0.348432
 11.2971	0.348432
 11.3011	0.348432
 11.3051	0.348432
 11.3091	0.348432
 11.3131	0.348432
 11.3171	0.348432
 11.3211	0.348432
 11.3251	0.348432
 11.3291	0.348432
 11.3331	0.348432
 11.3371	0.348432
 11.3411	0.348432
 11.3451	0.348432
 11.3491	0.348432
 11.3531	0.348432
 11.3571	0.348432
 11.3611	0.348432
 11.3651	0.348432
 11.3691	0.348432
 11.3731	0.348432
 11.3771	0.348432
 11.3811	0.348432
 11.3851	0.348432
 11.3891	0.348432
 11.3931	0.348432
 11.3971	0.348432
 11.4011	0.348432
 11.4051	0.348432
 11.4091	0.348432
 11.4131	0.348432
 11.4171	0.348432
 11.4211	0.348432
 11.4251	0.348432
 11.4291	0.348432
 11.4331	0.348432
 11.4371	0.348432
 11.4411	0.348432
 11.4451	0.348432
 11.4491	0.348432
 11.4531	0.348432
 11.4571	0.348432
 11.4611	0.348432
 11.4651	0.348432
 11.4691	0.348432
 11.4731	0.348432
 11.4771	0.348432
 11.4811	0.348432
 11.4851	0.348432
 11.4891	0.348432
 11.4931	0.348432
 11.4971	0.348432
 11.5012	0.348432
 11.5052	0.348432
 11.5092	0.348432
 11.5132	0.348432
 11.5172	0.348432
 11.5212	0.348432
 11.5252	0.348432
 11.5292	0.348432
 11.5332	0.348432
 11.5372	0.348432
 11.5412	0.348432
 11.5452	0.348432
 11.5492	0.348431
 11.5532	0.348431
 11.5572	0.348431
 11.5612	0.348431
 11.5652	0.348431
 11.5692	0.348431
 11.5732	0.348431
 11.5772	0.348431
 11.5812	0.348431
 11.5852	0.348431
 11.5892	0.348431
 11.5932	0.348431
 11.5972	0.348431
 11.6012	0.348431
 11.6052	0.348431
 11.6092	0.348431
 11.6132	0.348431
 11.6172	0.348431
 11.6212	0.348431
 11.6252	0.348431
 11.6292	0.348431
 11.6332	0.348431
 11.6372	0.348431
 11.6412	0.348431
 11.6452	0.348431
 11.6492	0.348431
 11.6532	0.348431
 11.6572	0.348431
 11.6612	0.348431
 11.6652	0.348431
 11.6692	0.348431
 11.6732	0.348431
 11.6772	0.348431
 11.6812	0.348431
 11.6852	0.348431
 11.6892	0.348431
 11.6932	0.348431
 11.6972	0.348431
 11.7012	0.348431
 11.7052	0.348431
 11.7092	0.348431
 11.7132	0.348431
 11.7172	0.348431
 11.7212	0.348431
 11.7252	0.348431
 11.7292	0.348431
 11.7332	0.348431
 11.7372	0.348431
 11.7412	0.348431
 11.7452	0.348431
 11.7492	0.348431
 11.7532	0.348431
 11.7572	0.348431
 11.7612	0.348431
 11.7652	0.348431
 11.7692	0.348431
 11.7732	0.348431
 11.7772	0.348431
 11.7812	0.348431
 11.7852	0.348431
 11.7892	0.348431
 11.7932	0.348431
 11.7972	0.348431
 11.8012	0.348431
 11.8052	0.348431
 11.8092	0.34843
 11.8132	0.34843
 11.8172	0.34843
 11.8212	0.34843
 11.8252	0.34843
 11.8292	0.34843
 11.8332	0.34843
 11.8372	0.34843
 11.8412	0.34843
 11.8452	0.34843
 11.8492	0.34843
 11.8532	0.34843
 11.8572	0.34843
 11.8612	0.34843
 11.8652	0.34843
 11.8692	0.34843
 11.8732	0.34843
 11.8772	0.34843
 11.8812	0.34843
 11.8852	0.34843
 11.8892	0.34843
 11.8932	0.34843
 11.8972	0.34843
 11.9012	0.34843
 11.9052	0.34843
 11.9092	0.34843
 11.9132	0.34843
 11.9172	0.34843
 11.9212	0.34843
 11.9252	0.34843
 11.9292	0.34843
 11.9332	0.34843
 11.9372	0.34843
 11.9412	0.34843
 11.9452	0.34843
 11.9492	0.34843
 11.9532	0.34843
 11.9572	0.34843
 11.9612	0.34843
 11.9652	0.34843
 11.9692	0.34843
 11.9732	0.34843
 11.9772	0.34843
 11.9812	0.34843
 11.9852	0.34843
 11.9892	0.34843
 11.9932	0.34843
 11.9972	0.348429
 12.0012	0.348429
 12.0052	0.348429
 12.0092	0.348428
 12.0132	0.348427
 12.0172	0.348426
 12.0212	0.348426
 12.0252	0.348425
 12.0292	0.348424
 12.0332	0.348423
 12.0372	0.348423
 12.0412	0.348422
 12.0452	0.348421
 12.0492	0.34842
 12.0532	0.34842
 12.0572	0.348419
 12.0612	0.348418
 12.0652	0.348418
 12.0692	0.348417
 12.0732	0.348416
 12.0772	0.348415
 12.0812	0.348415
 12.0852	0.348414
 12.0892	0.348413
 12.0932	0.348412
 12.0972	0.348412
 12.1012	0.348411
 12.1052	0.34841
 12.1092	0.348409
 12.1132	0.348409
 12.1172	0.348408
 12.1212	0.348407
 12.1252	0.348407
 12.1292	0.348406
 12.1332	0.348405
 12.1372	0.348404
 12.1412	0.348404
 12.1452	0.348403
 12.1492	0.348402
 12.1532	0.348401
 12.1572	0.348401
 12.1612	0.3484
 12.1652	0.348399
 12.1692	0.348398
 12.1732	0.348398
 12.1772	0.348397
 12.1812	0.348396
 12.1852	0.348396
 12.1892	0.348395
 12.1932	0.348394
 12.1972	0.348393
 12.2012	0.348393
 12.2052	0.348392
 12.2092	0.348391
 12.2132	0.34839
 12.2172	0.34839
 12.2212	0.348389
 12.2252	0.348388
 12.2292	0.348387
 12.2332	0.348387
 12.2372	0.348386
 12.2412	0.348385
 12.2452	0.348384
 12.2492	0.348384
 12.2532	0.348383
 12.2572	0.348382
 12.2612	0.348382
 12.2652	0.348381
 12.2692	0.34838
 12.2732	0.348379
 12.2772	0.348379
 12.2812	0.348378
 12.2852	0.348377
 12.2892	0.348376
 12.2932	0.348376
 12.2972	0.348375
 12.3012	0.348374
 12.3052	0.348373
 12.3092	0.348373
 12.3132	0.348372
 12.3172	0.348371
 12.3212	0.34837
 12.3252	0.34837
 12.3292	0.348369
 12.3332	0.348368
 12.3372	0.348367
 12.3412	0.348367
 12.3452	0.348366
 12.3492	0.348365
 12.3532	0.348365
 12.3572	0.348364
 12.3612	0.348363
 12.3652	0.348362
 12.3692	0.348362
 12.3732	0.348361
 12.3772	0.34836
 12.3812	0.348359
 12.3852	0.348359
 12.3892	0.348358
 12.3932	0.348357
 12.3972	0.348356
 12.4012	0.348356
 12.4052	0.348355
 12.4092	0.348354
 12.4132	0.348353
 12.4172	0.348353
 12.4212	0.348352
 12.4252	0.348351
 12.4292	0.34835
 12.4332	0.34835
 12.4372	0.348349
 12.4412	0.348348
 12.4452	0.348347
 12.4492	0.348347
 12.4532	0.348346
 12.4572	0.348345
 12.4612	0.348345
 12.4652	0.348344
 12.4692	0.348343
 12.4732	0.348342
 12.4772	0.348342
 12.4812	0.348341
 12.4852	0.34834
 12.4892	0.348339
 12.4932	0.348339
 12.4972	0.348338
 12.5013	0.348337
 12.5053	0.348336
 12.5093	0.348336
 12.5133	0.348335
 12.5173	0.348334
 12.5213	0.348333
 12.5253	0.348333
 12.5293	0.348332
 12.5333	0.348331
 12.5373	0.34833
 12.5413	0.34833
 12.5453	0.348329
 12.5493	0.348328
 12.5533	0.348327
 12.5573	0.348327
 12.5613	0.348326
 12.5653	0.348325
 12.5693	0.348324
 12.5733	0.348324
 12.5773	0.348323
 12.5813	0.348322
 12.5853	0.348321
 12.5893	0.348321
 12.5933	0.34832
 12.5973	0.348319
 12.6013	0.348318
 12.6053	0.348318
 12.6093	0.348317
 12.6133	0.348316
 12.6173	0.348315
 12.6213	0.348315
 12.6253	0.348314
 12.6293	0.348313
 12.6333	0.348312
 12.6373	0.348312
 12.6413	0.348311
 12.6453	0.34831
 12.6493	0.34831
 12.6533	0.348309
 12.6573	0.348308
 12.6613	0.348307
 12.6653	0.348307
 12.6693	0.348306
 12.6733	0.348305
 12.6773	0.348304
 12.6813	0.348304
 12.6853	0.348303
 12.6893	0.348302
 12.6933	0.348301
 12.6973	0.348301
 12.7013	0.3483
 12.7053	0.348299
 12.7093	0.348298
 12.7133	0.348298
 12.7173	0.348297
 12.7213	0.348296
 12.7253	0.348295
 12.7293	0.348295
 12.7333	0.348294
 12.7373	0.348293
 12.7413	0.348292
 12.7453	0.348292
 12.7493	0.348291
 12.7533	0.34829
 12.7573	0.348289
 12.7613	0.348289
 12.7653	0.348288
 12.7693	0.348287
 12.7733	0.348286
 12.7773	0.348286
 12.7813	0.348285
 12.7853	0.348284
 12.7893	0.348283
 12.7933	0.348283
 12.7973	0.348282
 12.8013	0.348281
 12.8053	0.34828
 12.8093	0.34828
 12.8133	0.348279
 12.8173	0.348278
 12.8213	0.348277
 12.8253	0.348277
 12.8293	0.348276
 12.8333	0.348275
 12.8373	0.348274
 12.8413	0.348274
 12.8453	0.348273
 12.8493	0.348272
 12.8533	0.348271
 12.8573	0.348271
 12.8613	0.34827
 12.8653	0.348269
 12.8693	0.348268
 12.8733	0.348268
 12.8773	0.348267
 12.8813	0.348266
 12.8853	0.348265
 12.8893	0.348265
 12.8933	0.348264
 12.8973	0.348263
 12.9013	0.348262
 12.9053	0.348262
 12.9093	0.348261
 12.9133	0.34826
 12.9173	0.348259
 12.9213	0.348259
 12.9253	0.348258
 12.9293	0.348257
 12.9333	0.348256
 12.9373	0.348255
 12.9413	0.348255
 12.9453	0.348254
 12.9493	0.348253
 12.9533	0.348252
 12.9573	0.348252
 12.9613	0.348251
 12.9653	0.34825
 12.9693	0.348249
 12.9733	0.348249
 12.9773	0.348248
 12.9813	0.348247
 12.9853	0.348246
 12.9893	0.348246
 12.9933	0.348245
 12.9973	0.348244
 13.0013	0.348245
 13.0053	0.348249
 13.0093	0.348253
 13.0133	0.348257
 13.0173	0.348261
 13.0213	0.348265
 13.0253	0.348269
 13.0293	0.348273
 13.0333	0.348277
 13.0373	0.348281
 13.0413	0.348286
 13.0453	0.34829
 13.0493	0.348294
 13.0533	0.348298
 13.0573	0.348302
 13.0613	0.348306
 13.0653	0.34831
 13.0693	0.348314
 13.0733	0.348318
 13.0773	0.348322
 13.0813	0.348326
 13.0853	0.34833
 13.0893	0.348334
 13.0933	0.348338
 13.0973	0.348342
 13.1013	0.348346
 13.1053	0.34835
 13.1093	0.348354
 13.1133	0.348358
 13.1173	0.348362
 13.1213	0.348367
 13.1253	0.348371
 13.1293	0.348375
 13.1333	0.348379
 13.1373	0.348383
 13.1413	0.348387
 13.1453	0.348391
 13.1493	0.348395
 13.1533	0.348399
 13.1573	0.348403
 13.1613	0.348407
 13.1653	0.348411
 13.1693	0.348415
 13.1733	0.348419
 13.1773	0.348423
 13.1813	0.348427
 13.1853	0.348431
 13.1893	0.348435
 13.1933	0.348439
 13.1973	0.348443
 13.2013	0.348447
 13.2053	0.348452
 13.2093	0.348456
 13.2133	0.34846
 13.2173	0.348464
 13.2213	0.348468
 13.2253	0.348472
 13.2293	0.348476
 13.2333	0.34848
 13.2373	0.348484
 13.2413	0.348488
 13.2453	0.348492
 13.2493	0.348496
 13.2533	0.3485
 13.2573	0.348504
 13.2613	0.348508
 13.2653	0.348512
 13.2693	0.348516
 13.2733	0.34852
 13.2773	0.348524
 13.2813	0.348528
 13.2853	0.348532
 13.2893	0.348537
 13.2933	0.348541
 13.2973	0.348545
 13.3013	0.348549
 13.3053	0.348553
 13.3093	0.348557
 13.3133	0.348561
 13.3173	0.348565
 13.3213	0.348569
 13.3253	0.348573
 13.3293	0.348577
 13.3333	0.348581
 13.3373	0.348585
 13.3413	0.348589
 13.3453	0.348593
 13.3493	0.348597
 13.3533	0.348601
 13.3573	0.348605
 13.3613	0.348609
 13.3653	0.348613
 13.3693	0.348617
 13.3733	0.348621
 13.3773	0.348625
 13.3813	0.34863
 13.3853	0.348634
 13.3893	0.348638
 13.3933	0.348642
 13.3973	0.348646
 13.4013	0.34865
 13.4053	0.348654
 13.4093	0.348658
 13.4133	0.348662
 13.4173	0.348666
 13.4213	0.34867
 13.4253	0.348674
 13.4293	0.348678
 13.4333	0.348682
 13.4373	0.348686
 13.4413	0.34869
 13.4453	0.348694
 13.4493	0.348698
 13.4533	0.348702
 13.4573	0.348706
 13.4613	0.34871
 13.4653	0.348714
 13.4693	0.348718
 13.4733	0.348723
 13.4773	0.348727
 13.4813	0.348731
 13.4853	0.348735
 13.4893	0.348739
 13.4933	0.348743
 13.4973	0.348747
 13.5014	0.348751
 13.5054	0.348755
 13.5094	0.348759
 13.5134	0.348763
 13.5174	0.348767
 13.5214	0.348771
 13.5254	0.348775
 13.5294	0.348779
 13.5334	0.348783
 13.5374	0.348787
 13.5414	0.348791
 13.5454	0.348795
 13.5494	0.348799
 13.5534	0.348803
 13.5574	0.348807
 13.5614	0.348811
 13.5654	0.348815
 13.5694	0.34882
 13.5734	0.348824
 13.5774	0.348828
 13.5814	0.348832
 13.5854	0.348836
 13.5894	0.34884
 13.5934	0.348844
 13.5974	0.348848
 13.6014	0.348852
 13.6054	0.348856
 13.6094	0.34886
 13.6134	0.348864
 13.6174	0.348868
 13.6214	0.348872
 13.6254	0.348876
 13.6294	0.34888
 13.6334	0.348884
 13.6374	0.348888
 13.6414	0.348892
 13.6454	0.348896
 13.6494	0.3489
 13.6534	0.348904
 13.6574	0.348908
 13.6614	0.348912
 13.6654	0.348916
 13.6694	0.348921
 13.6734	0.348925
 13.6774	0.348929
 13.6814	0.348933
 13.6854	0.348937
 13.6894	0.348941
 13.6934	0.348945
 13.6974	0.348949
 13.7014	0.348953
 13.7054	0.348957
 13.7094	0.348961
 13.7134	0.348965
 13.7174	0.348969
 13.7214	0.348973
 13.7254	0.348977
 13.7294	0.348981
 13.7334	0.348985
 13.7374	0.348989
 13.7414	0.348993
 13.7454	0.348997
 13.7494	0.349001
 13.7534	0.349005
 13.7574	0.349009
 13.7614	0.349013
 13.7654	0.349017
 13.7694	0.349021
 13.7734	0.349025
 13.7774	0.34903
 13.7814	0.349034
 13.7854	0.349038
 13.7894	0.349042
 13.7934	0.349046
 13.7974	0.34905
 13.8014	0.349054
 13.8054	0.349058
 13.8094	0.349062
 13.8134	0.349066
 13.8174	0.34907
 13.8214	0.349074
 13.8254	0.349078
 13.8294	0.349082
 13.8334	0.349086
 13.8374	0.34909
 13.8414	0.349094
 13.8454	0.349098
 13.8494	0.349102
 13.8534	0.349106
 13.8574	0.34911
 13.8614	0.349114
 13.8654	0.349118
 13.8694	0.349122
 13.8734	0.349126
 13.8774	0.34913
 13.8814	0.349134
 13.8854	0.349138
 13.8894	0.349143
 13.8934	0.349147
 13.8974	0.349151
 13.9014	0.349155
 13.9054	0.349159
 13.9094	0.349163
 13.9134	0.349167
 13.9174	0.349171
 13.9214	0.349175
 13.9254	0.349179
 13.9294	0.349183
 13.9334	0.349187
 13.9374	0.349191
 13.9414	0.349195
 13.9454	0.349199
 13.9494	0.349203
 13.9534	0.349207
 13.9574	0.349211
 13.9614	0.349215
 13.9654	0.349219
 13.9694	0.349223
 13.9734	0.349227
 13.9774	0.349231
 13.9814	0.349235
 13.9854	0.349239
 13.9894	0.349243
 13.9934	0.349247
 13.9974	0.349251
 14.0014	0.349253
 14.0054	0.349251
 14.0094	0.349249
 14.0134	0.349247
 14.0174	0.349245
 14.0214	0.349243
 14.0254	0.349241
 14.0294	0.349238
 14.0334	0.349236
 14.0374	0.349234
 14.0414	0.349232
 14.0454	0.34923
 14.0494	0.349228
 14.0534	0.349226
 14.0574	0.349224
 14.0614	0.349222
 14.0654	0.349219
 14.0694	0.349217
 14.0734	0.349215
 14.0774	0.349213
 14.0814	0.349211
 14.0854	0.349209
 14.0894	0.349207
 14.0934	0.349205
 14.0974	0.349202
 14.1014	0.3492
 14.1054	0.349198
 14.1094	0.349196
 14.1134	0.349194
 14.1174	0.349192
 14.1214	0.34919
 14.1254	0.349188
 14.1294	0.349186
 14.1334	0.349183
 14.1374	0.349181
 14.1414	0.349179
 14.1454	0.349177
 14.1494	0.349175
 14.1534	0.349173
 14.1574	0.349171
 14.1614	0.349169
 14.1654	0.349166
 14.1694	0.349164
 14.1734	0.349162
 14.1774	0.34916
 14.1814	0.349158
 14.1854	0.349156
 14.1894	0.349154
 14.1934	0.349152
 14.1974	0.349149
 14.2014	0.349147
 14.2054	0.349145
 14.2094	0.349143
 14.2134	0.349141
 14.2174	0.349139
 14.2214	0.349137
 14.2254	0.349135
 14.2294	0.349132
 14.2334	0.34913
 14.2374	0.349128
 14.2414	0.349126
 14.2454	0.349124
 14.2494	0.349122
 14.2534	0.34912
 14.2574	0.349118
 14.2614	0.349116
 14.2654	0.349113
 14.2694	0.349111
 14.2734	0.349109
 14.2774	0.349107
 14.2814	0.349105
 14.2854	0.349103
 14.2894	0.349101
 14.2934	0.349099
 14.2974	0.349096
 14.3014	0.349094
 14.3054	0.349092
 14.3094	0.34909
 14.3134	0.349088
 14.3174	0.349086
 14.3214	0.349084
 14.3254	0.349082
 14.3294	0.349079
 14.3334	0.349077
 14.3374	0.349075
 14.3414	0.349073
 14.3454	0.349071
 14.3494	0.349069
 14.3534	0.349067
 14.3574	0.349065
 14.3614	0.349062
 14.3654	0.34906
 14.3694	0.349058
 14.3734	0.349056
 14.3774	0.349054
 14.3814	0.349052
 14.3854	0.34905
 14.3894	0.349048
 14.3934	0.349045
 14.3974	0.349043
 14.4014	0.349041
 14.4054	0.349039
 14.4094	0.349037
 14.4134	0.349035
 14.4174	0.349033
 14.4214	0.349031
 14.4254	0.349028
 14.4294	0.349026
 14.4334	0.349024
 14.4374	0.349022
 14.4414	0.34902
 14.4454	0.349018
 14.4494	0.349016
 14.4534	0.349014
 14.4574	0.349011
 14.4614	0.349009
 14.4654	0.349007
 14.4694	0.349005
 14.4734	0.349003
 14.4774	0.349001
 14.4814	0.348999
 14.4854	0.348997
 14.4894	0.348994
 14.4934	0.348992
 14.4974	0.34899
 14.5015	0.348988
 14.5055	0.348986
 14.5095	0.348984
 14.5135	0.348982
 14.5175	0.348979
 14.5215	0.348977
 14.5255	0.348975
 14.5295	0.348973
 14.5335	0.348971
 14.5375	0.348969
 14.5415	0.348967
 14.5455	0.348965
 14.5495	0.348962
 14.5535	0.34896
 14.5575	0.348958
 14.5615	0.348956
 14.5655	0.348954
 14.5695	0.348952
 14.5735	0.34895
 14.5775	0.348948
 14.5815	0.348945
 14.5855	0.348943
 14.5895	0.348941
 14.5935	0.348939
 14.5975	0.348937
 14.6015	0.348935
 14.6055	0.348933
 14.6095	0.348931
 14.6135	0.348928
 14.6175	0.348926
 14.6215	0.348924
 14.6255	0.348922
 14.6295	0.34892
 14.6335	0.348918
 14.6375	0.348916
 14.6415	0.348913
 14.6455	0.348911
 14.6495	0.348909
 14.6535	0.348907
 14.6575	0.348905
 14.6615	0.348903
 14.6655	0.348901
 14.6695	0.348899
 14.6735	0.348896
 14.6775	0.348894
 14.6815	0.348892
 14.6855	0.34889
 14.6895	0.348888
 14.6935	0.348886
 14.6975	0.348884
 14.7015	0.348882
 14.7055	0.348879
 14.7095	0.348877
 14.7135	0.348875
 14.7175	0.348873
 14.7215	0.348871
 14.7255	0.348869
 14.7295	0.348867
 14.7335	0.348864
 14.7375	0.348862
 14.7415	0.34886
 14.7455	0.348858
 14.7495	0.348856
 14.7535	0.348854
 14.7575	0.348852
 14.7615	0.34885
 14.7655	0.348847
 14.7695	0.348845
 14.7735	0.348843
 14.7775	0.348841
 14.7815	0.348839
 14.7855	0.348837
 14.7895	0.348835
 14.7935	0.348832
 14.7975	0.34883
 14.8015	0.348828
 14.8055	0.348826
 14.8095	0.348824
 14.8135	0.348822
 14.8175	0.34882
 14.8215	0.348818
 14.8255	0.348815
 14.8295	0.348813
 14.8335	0.348811
 14.8375	0.348809
 14.8415	0.348807
 14.8455	0.348805
 14.8495	0.348803
 14.8535	0.3488
 14.8575	0.348798
 14.8615	0.348796
 14.8655	0.348794
 14.8695	0.348792
 14.8735	0.34879
 14.8775	0.348788
 14.8815	0.348785
 14.8855	0.348783
 14.8895	0.348781
 14.8935	0.348779
 14.8975	0.348777
 14.9015	0.348775
 14.9055	0.348773
 14.9095	0.348771
 14.9135	0.348768
 14.9175	0.348766
 14.9215	0.348764
 14.9255	0.348762
 14.9295	0.34876
 14.9335	0.348758
 14.9375	0.348756
 14.9415	0.348753
 14.9455	0.348751
 14.9495	0.348749
 14.9535	0.348747
 14.9575	0.348745
 14.9615	0.348743
 14.9655	0.348741
 14.9695	0.348738
 14.9735	0.348736
 14.9775	0.348734
 14.9815	0.348732
 14.9855	0.34873
 14.9895	0.348728
 14.9935	0.348726
 14.9975	0.348723
 15.0015	0.348721
 15.0055	0.348717
 15.0095	0.348713
 15.0135	0.348709
 15.0175	0.348705
 15.0215	0.348701
 15.0255	0.348697
 15.0295	0.348693
 15.0335	0.348689
 15.0375	0.348686
 15.0415	0.348682
 15.0455	0.348678
 15.0495	0.348674
 15.0535	0.34867
 15.0575	0.348666
 15.0615	0.348662
 15.0655	0.348658
 15.0695	0.348654
 15.0735	0.34865
 15.0775	0.348646
 15.0815	0.348642
 15.0855	0.348639
 15.0895	0.348635
 15.0935	0.348631
 15.0975	0.348627
 15.1015	0.348623
 15.1055	0.348619
 15.1095	0.348615
 15.1135	0.348611
 15.1175	0.348607
 15.1215	0.348603
 15.1255	0.348599
 15.1295	0.348596
 15.1335	0.348592
 15.1375	0.348588
 15.1415	0.348584
 15.1455	0.34858
 15.1495	0.348576
 15.1535	0.348572
 15.1575	0.348568
 15.1615	0.348564
 15.1655	0.34856
 15.1695	0.348556
 15.1735	0.348552
 15.1775	0.348549
 15.1815	0.348545
 15.1855	0.348541
 15.1895	0.348537
 15.1935	0.348533
 15.1975	0.348529
 15.2015	0.348525
 15.2055	0.348521
 15.2095	0.348517
 15.2135	0.348513
 15.2175	0.348509
 15.2215	0.348506
 15.2255	0.348502
 15.2295	0.348498
 15.2335	0.348494
 15.2375	0.34849
 15.2415	0.348486
 15.2455	0.348482
 15.2495	0.348478
 15.2535	0.348474
 15.2575	0.34847
 15.2615	0.348466
 15.2655	0.348462
 15.2695	0.348459
 15.2735	0.348455
 15.2775	0.348451
 15.2815	0.348447
 15.2855	0.348443
 15.2895	0.348439
 15.2935	0.348435
 15.2975	0.348431
 15.3015	0.348427
 15.3055	0.348423
 15.3095	0.348419
 15.3135	0.348415
 15.3175	0.348412
 15.3215	0.348408
 15.3255	0.348404
 15.3295	0.3484
 15.3335	0.348396
 15.3375	0.348392
 15.3415	0.348388
 15.3455	0.348384
 15.3495	0.34838
 15.3535	0.348376
 15.3575	0.348372
 15.3615	0.348368
 15.3655	0.348365
 15.3695	0.348361
 15.3735	0.348357
 15.3775	0.348353
 15.3815	0.348349
 15.3855	0.348345
 15.3895	0.348341
 15.3935	0.348337
 15.3975	0.348333
 15.4015	0.348329
 15.4055	0.348325
 15.4095	0.348321
 15.4135	0.348317
 15.4175	0.348314
 15.4215	0.34831
 15.4255	0.348306
 15.4295	0.348302
 15.4335	0.348298
 15.4375	0.348294
 15.4415	0.34829
 15.4455	0.348286
 15.4495	0.348282
 15.4535	0.348278
 15.4575	0.348274
 15.4615	0.34827
 15.4655	0.348267
 15.4695	0.348263
 15.4735	0.348259
 15.4775	0.348255
 15.4815	0.348251
 15.4855	0.348247
 15.4895	0.348243
 15.4935	0.348239
 15.4975	0.348235
 15.5016	0.348231
 15.5056	0.348227
 15.5096	0.348223
 15.5136	0.348219
 15.5176	0.348216
 15.5216	0.348212
 15.5256	0.348208
 15.5296	0.348204
 15.5336	0.3482
 15.5376	0.348196
 15.5416	0.348192
 15.5456	0.348188
 15.5496	0.348184
 15.5536	0.34818
 15.5576	0.348176
 15.5616	0.348172
 15.5656	0.348169
 15.5696	0.348165
 15.5736	0.348161
 15.5776	0.348157
 15.5816	0.348153
 15.5856	0.348149
 15.5896	0.348145
 15.5936	0.348141
 15.5976	0.348137
 15.6016	0.348133
 15.6056	0.348129
 15.6096	0.348125
 15.6136	0.348121
 15.6176	0.348118
 15.6216	0.348114
 15.6256	0.34811
 15.6296	0.348106
 15.6336	0.348102
 15.6376	0.348098
 15.6416	0.348094
 15.6456	0.34809
 15.6496	0.348086
 15.6536	0.348082
 15.6576	0.348078
 15.6616	0.348074
 15.6656	0.34807
 15.6696	0.348067
 15.6736	0.348063
 15.6776	0.348059
 15.6816	0.348055
 15.6856	0.348051
 15.6896	0.348047
 15.6936	0.348043
 15.6976	0.348039
 15.7016	0.348035
 15.7056	0.348031
 15.7096	0.348027
 15.7136	0.348023
 15.7176	0.348019
 15.7216	0.348015
 15.7256	0.348012
 15.7296	0.348008
 15.7336	0.348004
 15.7376	0.348
 15.7416	0.347996
 15.7456	0.347992
 15.7496	0.347988
 15.7536	0.347984
 15.7576	0.34798
 15.7616	0.347976
 15.7656	0.347972
 15.7696	0.347968
 15.7736	0.347964
 15.7776	0.347961
 15.7816	0.347957
 15.7856	0.347953
 15.7896	0.347949
 15.7936	0.347945
 15.7976	0.347941
 15.8016	0.347937
 15.8056	0.347933
 15.8096	0.347929
 15.8136	0.347925
 15.8176	0.347921
 15.8216	0.347917
 15.8256	0.347913
 15.8296	0.347909
 15.8336	0.347906
 15.8376	0.347902
 15.8416	0.347898
 15.8456	0.347894
 15.8496	0.34789
 15.8536	0.347886
 15.8576	0.347882
 15.8616	0.347878
 15.8656	0.347874
 15.8696	0.34787
 15.8736	0.347866
 15.8776	0.347862
 15.8816	0.347858
 15.8856	0.347854
 15.8896	0.347851
 15.8936	0.347847
 15.8976	0.347843
 15.9016	0.347839
 15.9056	0.347835
 15.9096	0.347831
 15.9136	0.347827
 15.9176	0.347823
 15.9216	0.347819
 15.9256	0.347815
 15.9296	0.347811
 15.9336	0.347807
 15.9376	0.347803
 15.9416	0.347799
 15.9456	0.347796
 15.9496	0.347792
 15.9536	0.347788
 15.9576	0.347784
 15.9616	0.34778
 15.9656	0.347776
 15.9696	0.347772
 15.9736	0.347768
 15.9776	0.347764
 15.9816	0.34776
 15.9856	0.347756
 15.9896	0.347752
 15.9936	0.347748
 15.9976	0.347744
 16.0016	0.34774
 16.0056	0.347736
 16.0096	0.347731
 16.0136	0.347726
 16.0176	0.347722
 16.0216	0.347717
 16.0256	0.347713
 16.0296	0.347708
 16.0336	0.347704
 16.0376	0.347699
 16.0416	0.347694
 16.0456	0.34769
 16.0496	0.347685
 16.0536	0.347681
 16.0576	0.347676
 16.0616	0.347671
 16.0656	0.347667
 16.0696	0.347662
 16.0736	0.347658
 16.0776	0.347653
 16.0816	0.347648
 16.0856	0.347644
 16.0896	0.347639
 16.0936	0.347635
 16.0976	0.34763
 16.1016	0.347625
 16.1056	0.347621
 16.1096	0.347616
 16.1136	0.347612
 16.1176	0.347607
 16.1216	0.347603
 16.1256	0.347598
 16.1296	0.347593
 16.1336	0.347589
 16.1376	0.347584
 16.1416	0.34758
 16.1456	0.347575
 16.1496	0.34757
 16.1536	0.347566
 16.1576	0.347561
 16.1616	0.347557
 16.1656	0.347552
 16.1696	0.347547
 16.1736	0.347543
 16.1776	0.347538
 16.1816	0.347534
 16.1856	0.347529
 16.1896	0.347524
 16.1936	0.34752
 16.1976	0.347515
 16.2016	0.347511
 16.2056	0.347506
 16.2096	0.347501
 16.2136	0.347497
 16.2176	0.347492
 16.2216	0.347488
 16.2256	0.347483
 16.2296	0.347478
 16.2336	0.347474
 16.2376	0.347469
 16.2416	0.347465
 16.2456	0.34746
 16.2496	0.347456
 16.2536	0.347451
 16.2576	0.347446
 16.2616	0.347442
 16.2656	0.347437
 16.2696	0.347433
 16.2736	0.347428
 16.2776	0.347423
 16.2816	0.347419
 16.2856	0.347414
 16.2896	0.34741
 16.2936	0.347405
 16.2976	0.3474
 16.3016	0.347396
 16.3056	0.347391
 16.3096	0.347387
 16.3136	0.347382
 16.3176	0.347377
 16.3216	0.347373
 16.3256	0.347368
 16.3296	0.347364
 16.3336	0.347359
 16.3376	0.347354
 16.3416	0.34735
 16.3456	0.347345
 16.3496	0.347341
 16.3536	0.347336
 16.3576	0.347331
 16.3616	0.347327
 16.3656	0.347322
 16.3696	0.347318
 16.3736	0.347313
 16.3776	0.347308
 16.3816	0.347304
 16.3856	0.347299
 16.3896	0.347295
 16.3936	0.34729
 16.3976	0.347285
 16.4016	0.347281
 16.4056	0.347276
 16.4096	0.347272
 16.4136	0.347267
 16.4176	0.347262
 16.4216	0.347258
 16.4256	0.347253
 16.4296	0.347249
 16.4336	0.347244
 16.4376	0.347239
 16.4416	0.347235
 16.4456	0.34723
 16.4496	0.347226
 16.4536	0.347221
 16.4576	0.347216
 16.4616	0.347212
 16.4656	0.347207
 16.4696	0.347203
 16.4736	0.347198
 16.4776	0.347193
 16.4816	0.347189
 16.4856	0.347184
 16.4896	0.34718
 16.4936	0.347175
 16.4976	0.34717
 16.5017	0.347166
 16.5057	0.347161
 16.5097	0.347157
 16.5137	0.347152
 16.5177	0.347147
 16.5217	0.347143
 16.5257	0.347138
 16.5297	0.347134
 16.5337	0.347129
 16.5377	0.347124
 16.5417	0.34712
 16.5457	0.347115
 16.5497	0.347111
 16.5537	0.347106
 16.5577	0.347101
 16.5617	0.347097
 16.5657	0.347092
 16.5697	0.347088
 16.5737	0.347083
 16.5777	0.347078
 16.5817	0.347074
 16.5857	0.347069
 16.5897	0.347065
 16.5937	0.34706
 16.5977	0.347055
 16.6017	0.347051
 16.6057	0.347046
 16.6097	0.347042
 16.6137	0.347037
 16.6177	0.347032
 16.6217	0.347028
 16.6257	0.347023
 16.6297	0.347019
 16.6337	0.347014
 16.6377	0.347009
 16.6417	0.347005
 16.6457	0.347
 16.6497	0.346996
 16.6537	0.346991
 16.6577	0.346986
 16.6617	0.346982
 16.6657	0.346977
 16.6697	0.346973
 16.6737	0.346968
 16.6777	0.346963
 16.6817	0.346959
 16.6857	0.346954
 16.6897	0.34695
 16.6937	0.346945
 16.6977	0.34694
 16.7017	0.346936
 16.7057	0.346931
 16.7097	0.346927
 16.7137	0.346922
 16.7177	0.346917
 16.7217	0.346913
 16.7257	0.346908
 16.7297	0.346904
 16.7337	0.346899
 16.7377	0.346894
 16.7417	0.34689
 16.7457	0.346885
 16.7497	0.346881
 16.7537	0.346876
 16.7577	0.346871
 16.7617	0.346867
 16.7657	0.346862
 16.7697	0.346858
 16.7737	0.346853
 16.7777	0.346848
 16.7817	0.346844
 16.7857	0.346839
 16.7897	0.346835
 16.7937	0.34683
 16.7977	0.346825
 16.8017	0.346821
 16.8057	0.346816
 16.8097	0.346811
 16.8137	0.346807
 16.8177	0.346802
 16.8217	0.346798
 16.8257	0.346793
 16.8297	0.346788
 16.8337	0.346784
 16.8377	0.346779
 16.8417	0.346775
 16.8457	0.34677
 16.8497	0.346765
 16.8537	0.346761
 16.8577	0.346756
 16.8617	0.346752
 16.8657	0.346747
 16.8697	0.346742
 16.8737	0.346738
 16.8777	0.346733
 16.8817	0.346729
 16.8857	0.346724
 16.8897	0.346719
 16.8937	0.346715
 16.8977	0.34671
 16.9017	0.346706
 16.9057	0.346701
 16.9097	0.346696
 16.9137	0.346692
 16.9177	0.346687
 16.9217	0.346682
 16.9257	0.346678
 16.9297	0.346673
 16.9337	0.346669
 16.9377	0.346664
 16.9417	0.346659
 16.9457	0.346655
 16.9497	0.34665
 16.9537	0.346646
 16.9577	0.346641
 16.9617	0.346636
 16.9657	0.346632
 16.9697	0.346627
 16.9737	0.346623
 16.9777	0.346618
 16.9817	0.346613
 16.9857	0.346609
 16.9897	0.346604
 16.9937	0.3466
 16.9977	0.346595
 17.0017	0.346594
 17.0057	0.3466
 17.0097	0.346605
 17.0137	0.34661
 17.0177	0.346615
 17.0217	0.34662
 17.0257	0.346625
 17.0297	0.34663
 17.0337	0.346635
 17.0377	0.34664
 17.0417	0.346645
 17.0457	0.34665
 17.0497	0.346655
 17.0537	0.346661
 17.0577	0.346666
 17.0617	0.346671
 17.0657	0.346676
 17.0697	0.346681
 17.0737	0.346686
 17.0777	0.346691
 17.0817	0.346696
 17.0857	0.346701
 17.0897	0.346706
 17.0937	0.346711
 17.0977	0.346717
 17.1017	0.346722
 17.1057	0.346727
 17.1097	0.346732
 17.1137	0.346737
 17.1177	0.346742
 17.1217	0.346747
 17.1257	0.346752
 17.1297	0.346757
 17.1337	0.346762
 17.1377	0.346767
 17.1417	0.346772
 17.1457	0.346778
 17.1497	0.346783
 17.1537	0.346788
 17.1577	0.346793
 17.1617	0.346798
 17.1657	0.346803
 17.1697	0.346808
 17.1737	0.346813
 17.1777	0.346818
 17.1817	0.346823
 17.1857	0.346828
 17.1897	0.346834
 17.1937	0.346839
 17.1977	0.346844
 17.2017	0.346849
 17.2057	0.346854
 17.2097	0.346859
 17.2137	0.346864
 17.2177	0.346869
 17.2217	0.346874
 17.2257	0.346879
 17.2297	0.346884
 17.2337	0.346889
 17.2377	0.346895
 17.2417	0.3469
 17.2457	0.346905
 17.2497	0.34691
 17.2537	0.346915
 17.2577	0.34692
 17.2617	0.346925
 17.2657	0.34693
 17.2697	0.346935
 17.2737	0.34694
 17.2777	0.346945
 17.2817	0.34695
 17.2857	0.346956
 17.2897	0.346961
 17.2937	0.346966
 17.2977	0.346971
 17.3017	0.346976
 17.3057	0.346981
 17.3097	0.346986
 17.3137	0.346991
 17.3177	0.346996
 17.3217	0.347001
 17.3257	0.347006
 17.3297	0.347011
 17.3337	0.347017
 17.3377	0.347022
 17.3417	0.347027
 17.3457	0.347032
 17.3497	0.347037
 17.3537	0.347042
 17.3577	0.347047
 17.3617	0.347052
 17.3657	0.347057
 17.3697	0.347062
 17.3737	0.347067
 17.3777	0.347072
 17.3817	0.347078
 17.3857	0.347083
 17.3897	0.347088
 17.3937	0.347093
 17.3977	0.347098
 17.4017	0.347103
 17.4057	0.347108
 17.4097	0.347113
 17.4137	0.347118
 17.4177	0.347123
 17.4217	0.347128
 17.4257	0.347133
 17.4297	0.347139
 17.4337	0.347144
 17.4377	0.347149
 17.4417	0.347154
 17.4457	0.347159
 17.4497	0.347164
 17.4537	0.347169
 17.4577	0.347174
 17.4617	0.347179
 17.4657	0.347184
 17.4697	0.347189
 17.4737	0.347194
 17.4777	0.3472
 17.4817	0.347205
 17.4857	0.34721
 17.4897	0.347215
 17.4937	0.34722
 17.4977	0.347225
 17.5018	0.34723
 17.5058	0.347235
 17.5098	0.34724
 17.5138	0.347245
 17.5178	0.34725
 17.5218	0.347255
 17.5258	0.34726
 17.5298	0.347266
 17.5338	0.347271
 17.5378	0.347276
 17.5418	0.347281
 17.5458	0.347286
 17.5498	0.347291
 17.5538	0.347296
 17.5578	0.347301
 17.5618	0.347306
 17.5658	0.347311
 17.5698	0.347316
 17.5738	0.347321
 17.5778	0.347327
 17.5818	0.347332
 17.5858	0.347337
 17.5898	0.347342
 17.5938	0.347347
 17.5978	0.347352
 17.6018	0.347357
 17.6058	0.347362
 17.6098	0.347367
 17.6138	0.347372
 17.6178	0.347377
 17.6218	0.347382
 17.6258	0.347387
 17.6298	0.347393
 17.6338	0.347398
 17.6378	0.347403
 17.6418	0.347408
 17.6458	0.347413
 17.6498	0.347418
 17.6538	0.347423
 17.6578	0.347428
 17.6618	0.347433
 17.6658	0.347438
 17.6698	0.347443
 17.6738	0.347448
 17.6778	0.347454
 17.6818	0.347459
 17.6858	0.347464
 17.6898	0.347469
 17.6938	0.347474
 17.6978	0.347479
 17.7018	0.347484
 17.7058	0.347489
 17.7098	0.347494
 17.7138	0.347499
 17.7178	0.347504
 17.7218	0.347509
 17.7258	0.347514
 17.7298	0.34752
 17.7338	0.347525
 17.7378	0.34753
 17.7418	0.347535
 17.7458	0.34754
 17.7498	0.347545
 17.7538	0.34755
 17.7578	0.347555
 17.7618	0.34756
 17.7658	0.347565
 17.7698	0.34757
 17.7738	0.347575
 17.7778	0.34758
 17.7818	0.347586
 17.7858	0.347591
 17.7898	0.347596
 17.7938	0.347601
 17.7978	0.347606
 17.8018	0.347611
 17.8058	0.347616
 17.8098	0.347621
 17.8138	0.347626
 17.8178	0.347631
 17.8218	0.347636
 17.8258	0.347641
 17.8298	0.347646
 17.8338	0.347652
 17.8378	0.347657
 17.8418	0.347662
 17.8458	0.347667
 17.8498	0.347672
 17.8538	0.347677
 17.8578	0.347682
 17.8618	0.347687
 17.8658	0.347692
 17.8698	0.347697
 17.8738	0.347702
 17.8778	0.347707
 17.8818	0.347712
 17.8858	0.347718
 17.8898	0.347723
 17.8938	0.347728
 17.8978	0.347733
 17.9018	0.347738
 17.9058	0.347743
 17.9098	0.347748
 17.9138	0.347753
 17.9178	0.347758
 17.9218	0.347763
 17.9258	0.347768
 17.9298	0.347773
 17.9338	0.347778
 17.9378	0.347783
 17.9418	0.347789
 17.9458	0.347794
 17.9498	0.347799
 17.9538	0.347804
 17.9578	0.347809
 17.9618	0.347814
 17.9658	0.347819
 17.9698	0.347824
 17.9738	0.347829
 17.9778	0.347834
 17.9818	0.347839
 17.9858	0.347844
 17.9898	0.347849
 17.9938	0.347855
 17.9978	0.34786
 18.0018	0.347863
 18.0058	0.347866
 18.0098	0.347868
 18.0138	0.347871
 18.0178	0.347873
 18.0218	0.347875
 18.0258	0.347878
 18.0298	0.34788
 18.0338	0.347882
 18.0378	0.347885
 18.0418	0.347887
 18.0458	0.347889
 18.0498	0.347892
 18.0538	0.347894
 18.0578	0.347897
 18.0618	0.347899
 18.0658	0.347901
 18.0698	0.347904
 18.0738	0.347906
 18.0778	0.347908
 18.0818	0.347911
 18.0858	0.347913
 18.0898	0.347915
 18.0938	0.347918
 18.0978	0.34792
 18.1018	0.347923
 18.1058	0.347925
 18.1098	0.347927
 18.1138	0.34793
 18.1178	0.347932
 18.1218	0.347934
 18.1258	0.347937
 18.1298	0.347939
 18.1338	0.347941
 18.1378	0.347944
 18.1418	0.347946
 18.1458	0.347949
 18.1498	0.347951
 18.1538	0.347953
 18.1578	0.347956
 18.1618	0.347958
 18.1658	0.34796
 18.1698	0.347963
 18.1738	0.347965
 18.1778	0.347967
 18.1818	0.34797
 18.1858	0.347972
 18.1898	0.347974
 18.1938	0.347977
 18.1978	0.347979
 18.2018	0.347982
 18.2058	0.347984
 18.2098	0.347986
 18.2138	0.347989
 18.2178	0.347991
 18.2218	0.347993
 18.2258	0.347996
 18.2298	0.347998
 18.2338	0.348
 18.2378	0.348003
 18.2418	0.348005
 18.2458	0.348008
 18.2498	0.34801
 18.2538	0.348012
 18.2578	0.348015
 18.2618	0.348017
 18.2658	0.348019
 18.2698	0.348022
 18.2738	0.348024
 18.2778	0.348026
 18.2818	0.348029
 18.2858	0.348031
 18.2898	0.348033
 18.2938	0.348036
 18.2978	0.348038
 18.3018	0.348041
 18.3058	0.348043
 18.3098	0.348045
 18.3138	0.348048
 18.3178	0.34805
 18.3218	0.348052
 18.3258	0.348055
 18.3298	0.348057
 18.3338	0.348059
 18.3378	0.348062
 18.3418	0.348064
 18.3458	0.348066
 18.3498	0.348069
 18.3538	0.348071
 18.3578	0.348074
 18.3618	0.348076
 18.3658	0.348078
 18.3698	0.348081
 18.3738	0.348083
 18.3778	0.348085
 18.3818	0.348088
 18.3858	0.34809
 18.3898	0.348092
 18.3938	0.348095
 18.3978	0.348097
 18.4018	0.3481
 18.4058	0.348102
 18.4098	0.348104
 18.4138	0.348107
 18.4178	0.348109
 18.4218	0.348111
 18.4258	0.348114
 18.4298	0.348116
 18.4338	0.348118
 18.4378	0.348121
 18.4418	0.348123
 18.4458	0.348125
 18.4498	0.348128
 18.4538	0.34813
 18.4578	0.348132
 18.4618	0.348135
 18.4658	0.348137
 18.4698	0.34814
 18.4738	0.348142
 18.4778	0.348144
 18.4818	0.348147
 18.4858	0.348149
 18.4898	0.348151
 18.4938	0.348154
 18.4978	0.348156
 18.5019	0.348158
 18.5059	0.348161
 18.5099	0.348163
 18.5139	0.348165
 18.5179	0.348168
 18.5219	0.34817
 18.5259	0.348173
 18.5299	0.348175
 18.5339	0.348177
 18.5379	0.34818
 18.5419	0.348182
 18.5459	0.348184
 18.5499	0.348187
 18.5539	0.348189
 18.5579	0.348191
 18.5619	0.348194
 18.5659	0.348196
 18.5699	0.348198
 18.5739	0.348201
 18.5779	0.348203
 18.5819	0.348206
 18.5859	0.348208
 18.5899	0.34821
 18.5939	0.348213
 18.5979	0.348215
 18.6019	0.348217
 18.6059	0.34822
 18.6099	0.348222
 18.6139	0.348224
 18.6179	0.348227
 18.6219	0.348229
 18.6259	0.348231
 18.6299	0.348234
 18.6339	0.348236
 18.6379	0.348238
 18.6419	0.348241
 18.6459	0.348243
 18.6499	0.348246
 18.6539	0.348248
 18.6579	0.34825
 18.6619	0.348253
 18.6659	0.348255
 18.6699	0.348257
 18.6739	0.34826
 18.6779	0.348262
 18.6819	0.348264
 18.6859	0.348267
 18.6899	0.348269
 18.6939	0.348271
 18.6979	0.348274
 18.7019	0.348276
 18.7059	0.348278
 18.7099	0.348281
 18.7139	0.348283
 18.7179	0.348286
 18.7219	0.348288
 18.7259	0.34829
 18.7299	0.348293
 18.7339	0.348295
 18.7379	0.348297
 18.7419	0.3483
 18.7459	0.348302
 18.7499	0.348304
 18.7539	0.348307
 18.7579	0.348309
 18.7619	0.348311
 18.7659	0.348314
 18.7699	0.348316
 18.7739	0.348318
 18.7779	0.348321
 18.7819	0.348323
 18.7859	0.348326
 18.7899	0.348328
 18.7939	0.34833
 18.7979	0.348333
 18.8019	0.348335
 18.8059	0.348337
 18.8099	0.34834
 18.8139	0.348342
 18.8179	0.348344
 18.8219	0.348347
 18.8259	0.348349
 18.8299	0.348351
 18.8339	0.348354
 18.8379	0.348356
 18.8419	0.348358
 18.8459	0.348361
 18.8499	0.348363
 18.8539	0.348365
 18.8579	0.348368
 18.8619	0.34837
 18.8659	0.348373
 18.8699	0.348375
 18.8739	0.348377
 18.8779	0.34838
 18.8819	0.348382
 18.8859	0.348384
 18.8899	0.348387
 18.8939	0.348389
 18.8979	0.348391
 18.9019	0.348394
 18.9059	0.348396
 18.9099	0.348398
 18.9139	0.348401
 18.9179	0.348403
 18.9219	0.348405
 18.9259	0.348408
 18.9299	0.34841
 18.9339	0.348412
 18.9379	0.348415
 18.9419	0.348417
 18.9459	0.34842
 18.9499	0.348422
 18.9539	0.348424
 18.9579	0.348427
 18.9619	0.348429
 18.9659	0.348431
 18.9699	0.348434
 18.9739	0.348436
 18.9779	0.348438
 18.9819	0.348441
 18.9859	0.348443
 18.9899	0.348445
 18.9939	0.348448
 18.9979	0.34845
 19.0019	0.348447
 19.0059	0.348439
 19.0099	0.348431
 19.0139	0.348423
 19.0179	0.348415
 19.0219	0.348407
 19.0259	0.348398
 19.0299	0.34839
 19.0339	0.348382
 19.0379	0.348374
 19.0419	0.348366
 19.0459	0.348358
 19.0499	0.348349
 19.0539	0.348341
 19.0579	0.348333
 19.0619	0.348325
 19.0659	0.348317
 19.0699	0.348309
 19.0739	0.3483
 19.0779	0.348292
 19.0819	0.348284
 19.0859	0.348276
 19.0899	0.348268
 19.0939	0.34826
 19.0979	0.348251
 19.1019	0.348243
 19.1059	0.348235
 19.1099	0.348227
 19.1139	0.348219
 19.1179	0.348211
 19.1219	0.348202
 19.1259	0.348194
 19.1299	0.348186
 19.1339	0.348178
 19.1379	0.34817
 19.1419	0.348162
 19.1459	0.348153
 19.1499	0.348145
 19.1539	0.348137
 19.1579	0.348129
 19.1619	0.348121
 19.1659	0.348113
 19.1699	0.348104
 19.1739	0.348096
 19.1779	0.348088
 19.1819	0.34808
 19.1859	0.348072
 19.1899	0.348064
 19.1939	0.348055
 19.1979	0.348047
 19.2019	0.348039
 19.2059	0.348031
 19.2099	0.348023
 19.2139	0.348015
 19.2179	0.348006
 19.2219	0.347998
 19.2259	0.34799
 19.2299	0.347982
 19.2339	0.347974
 19.2379	0.347966
 19.2419	0.347957
 19.2459	0.347949
 19.2499	0.347941
 19.2539	0.347933
 19.2579	0.347925
 19.2619	0.347917
 19.2659	0.347908
 19.2699	0.3479
 19.2739	0.347892
 19.2779	0.347884
 19.2819	0.347876
 19.2859	0.347868
 19.2899	0.347859
 19.2939	0.347851
 19.2979	0.347843
 19.3019	0.347835
 19.3059	0.347827
 19.3099	0.347819
 19.3139	0.34781
 19.3179	0.347802
 19.3219	0.347794
 19.3259	0.347786
 19.3299	0.347778
 19.3339	0.347769
 19.3379	0.347761
 19.3419	0.347753
 19.3459	0.347745
 19.3499	0.347737
 19.3539	0.347729
 19.3579	0.34772
 19.3619	0.347712
 19.3659	0.347704
 19.3699	0.347696
 19.3739	0.347688
 19.3779	0.34768
 19.3819	0.347671
 19.3859	0.347663
 19.3899	0.347655
 19.3939	0.347647
 19.3979	0.347639
 19.4019	0.347631
 19.4059	0.347622
 19.4099	0.347614
 19.4139	0.347606
 19.4179	0.347598
 19.4219	0.34759
 19.4259	0.347582
 19.4299	0.347573
 19.4339	0.347565
 19.4379	0.347557
 19.4419	0.347549
 19.4459	0.347541
 19.4499	0.347533
 19.4539	0.347524
 19.4579	0.347516
 19.4619	0.347508
 19.4659	0.3475
 19.4699	0.347492
 19.4739	0.347483
 19.4779	0.347475
 19.4819	0.347467
 19.4859	0.347459
 19.4899	0.347451
 19.4939	0.347443
 19.4979	0.347434
 19.502	0.347426
 19.506	0.347418
 19.51	0.34741
 19.514	0.347402
 19.518	0.347394
 19.522	0.347385
 19.526	0.347377
 19.53	0.347369
 19.534	0.347361
 19.538	0.347353
 19.542	0.347345
 19.546	0.347336
 19.55	0.347328
 19.554	0.34732
 19.558	0.347312
 19.562	0.347304
 19.566	0.347295
 19.57	0.347287
 19.574	0.347279
 19.578	0.347271
 19.582	0.347263
 19.586	0.347255
 19.59	0.347246
 19.594	0.347238
 19.598	0.34723
 19.602	0.347222
 19.606	0.347214
 19.61	0.347206
 19.614	0.347197
 19.618	0.347189
 19.622	0.347181
 19.626	0.347173
 19.63	0.347165
 19.634	0.347156
 19.638	0.347148
 19.642	0.34714
 19.646	0.347132
 19.65	0.347124
 19.654	0.347116
 19.658	0.347107
 19.662	0.347099
 19.666	0.347091
 19.67	0.347083
 19.674	0.347075
 19.678	0.347067
 19.682	0.347058
 19.686	0.34705
 19.69	0.347042
 19.694	0.347034
 19.698	0.347026
 19.702	0.347017
 19.706	0.347009
 19.71	0.347001
 19.714	0.346993
 19.718	0.346985
 19.722	0.346977
 19.726	0.346968
 19.73	0.34696
 19.734	0.346952
 19.738	0.346944
 19.742	0.346936
 19.746	0.346928
 19.75	0.346919
 19.754	0.346911
 19.758	0.346903
 19.762	0.346895
 19.766	0.346887
 19.77	0.346878
 19.774	0.34687
 19.778	0.346862
 19.782	0.346854
 19.786	0.346846
 19.79	0.346838
 19.794	0.346829
 19.798	0.346821
 19.802	0.346813
 19.806	0.346805
 19.81	0.346797
 19.814	0.346788
 19.818	0.34678
 19.822	0.346772
 19.826	0.346764
 19.83	0.346756
 19.834	0.346748
 19.838	0.346739
 19.842	0.346731
 19.846	0.346723
 19.85	0.346715
 19.854	0.346707
 19.858	0.346698
 19.862	0.34669
 19.866	0.346682
 19.87	0.346674
 19.874	0.346666
 19.878	0.346658
 19.882	0.346649
 19.886	0.346641
 19.89	0.346633
 19.894	0.346625
 19.898	0.346617
 19.902	0.346608
 19.906	0.3466
 19.91	0.346592
 19.914	0.346584
 19.918	0.346576
 19.922	0.346568
 19.926	0.346559
 19.93	0.346551
 19.934	0.346543
 19.938	0.346535
 19.942	0.346527
 19.946	0.346518
 19.95	0.34651
 19.954	0.346502
 19.958	0.346494
 19.962	0.346486
 19.966	0.346478
 19.97	0.346469
 19.974	0.346461
 19.978	0.346453
 19.982	0.346445
 19.986	0.346437
 19.99	0.346428
 19.994	0.34642
 19.998	0.346412
 20.002	0.346408
 20.006	0.346407
 20.01	0.346406
 20.014	0.346406
 20.018	0.346405
 20.022	0.346405
 20.026	0.346404
 20.03	0.346403
 20.034	0.346403
 20.038	0.346402
 20.042	0.346402
 20.046	0.346401
 20.05	0.3464
 20.054	0.3464
 20.058	0.346399
 20.062	0.346398
 20.066	0.346398
 20.07	0.346397
 20.074	0.346397
 20.078	0.346396
 20.082	0.346395
 20.086	0.346395
 20.09	0.346394
 20.094	0.346393
 20.098	0.346393
 20.102	0.346392
 20.106	0.346392
 20.11	0.346391
 20.114	0.34639
 20.118	0.34639
 20.122	0.346389
 20.126	0.346389
 20.13	0.346388
 20.134	0.346387
 20.138	0.346387
 20.142	0.346386
 20.146	0.346385
 20.15	0.346385
 20.154	0.346384
 20.158	0.346384
 20.162	0.346383
 20.166	0.346382
 20.17	0.346382
 20.174	0.346381
 20.178	0.34638
 20.182	0.34638
 20.186	0.346379
 20.19	0.346379
 20.194	0.346378
 20.198	0.346377
 20.202	0.346377
 20.206	0.346376
 20.21	0.346376
 20.214	0.346375
 20.218	0.346374
 20.222	0.346374
 20.226	0.346373
 20.23	0.346372
 20.234	0.346372
 20.238	0.346371
 20.242	0.346371
 20.246	0.34637
 20.25	0.346369
 20.254	0.346369
 20.258	0.346368
 20.262	0.346367
 20.266	0.346367
 20.27	0.346366
 20.274	0.346366
 20.278	0.346365
 20.282	0.346364
 20.286	0.346364
 20.29	0.346363
 20.294	0.346362
 20.298	0.346362
 20.302	0.346361
 20.306	0.346361
 20.31	0.34636
 20.314	0.346359
 20.318	0.346359
 20.322	0.346358
 20.326	0.346358
 20.33	0.346357
 20.334	0.346356
 20.338	0.346356
 20.342	0.346355
 20.346	0.346354
 20.35	0.346354
 20.354	0.346353
 20.358	0.346353
 20.362	0.346352
 20.366	0.346351
 20.37	0.346351
 20.374	0.34635
 20.378	0.346349
 20.382	0.346349
 20.386	0.346348
 20.39	0.346348
 20.394	0.346347
 20.398	0.346346
 20.402	0.346346
 20.406	0.346345
 20.41	0.346344
 20.414	0.346344
 20.418	0.346343
 20.422	0.346343
 20.426	0.346342
 20.43	0.346341
 20.434	0.346341
 20.438	0.34634
 20.442	0.346339
 20.446	0.346339
 20.45	0.346338
 20.454	0.346338
 20.458	0.346337
 20.462	0.346336
 20.466	0.346336
 20.47	0.346335
 20.474	0.346334
 20.478	0.346334
 20.482	0.346333
 20.486	0.346333
 20.49	0.346332
 20.494	0.346331
 20.498	0.346331
 20.5021	0.34633
 20.5061	0.346329
 20.5101	0.346329
 20.5141	0.346328
 20.5181	0.346328
 20.5221	0.346327
 20.5261	0.346326
 20.5301	0.346326
 20.5341	0.346325
 20.5381	0.346324
 20.5421	0.346324
 20.5461	0.346323
 20.5501	0.346323
 20.5541	0.346322
 20.5581	0.346321
 20.5621	0.346321
 20.5661	0.34632
 20.5701	0.346319
 20.5741	0.346319
 20.5781	0.346318
 20.5821	0.346318
 20.5861	0.346317
 20.5901	0.346316
 20.5941	0.346316
 20.5981	0.346315
 20.6021	0.346314
 20.6061	0.346314
 20.6101	0.346313
 20.6141	0.346313
 20.6181	0.346312
 20.6221	0.346311
 20.6261	0.346311
 20.6301	0.34631
 20.6341	0.346309
 20.6381	0.346309
 20.6421	0.346308
 20.6461	0.346308
 20.6501	0.346307
 20.6541	0.346306
 20.6581	0.346306
 20.6621	0.346305
 20.6661	0.346304
 20.6701	0.346304
 20.6741	0.346303
 20.6781	0.346303
 20.6821	0.346302
 20.6861	0.346301
 20.6901	0.346301
 20.6941	0.3463
 20.6981	0.346299
 20.7021	0.346299
 20.7061	0.346298
 20.7101	0.346297
 20.7141	0.346297
 20.7181	0.346296
 20.7221	0.346296
 20.7261	0.346295
 20.7301	0.346294
 20.7341	0.346294
 20.7381	0.346293
 20.7421	0.346292
 20.7461	0.346292
 20.7501	0.346291
 20.7541	0.346291
 20.7581	0.34629
 20.7621	0.346289
 20.7661	0.346289
 20.7701	0.346288
 20.7741	0.346287
 20.7781	0.346287
 20.7821	0.346286
 20.7861	0.346286
 20.7901	0.346285
 20.7941	0.346284
 20.7981	0.346284
 20.8021	0.346283
 20.8061	0.346282
 20.8101	0.346282
 20.8141	0.346281
 20.8181	0.346281
 20.8221	0.34628
 20.8261	0.346279
 20.8301	0.346279
 20.8341	0.346278
 20.8381	0.346277
 20.8421	0.346277
 20.8461	0.346276
 20.8501	0.346275
 20.8541	0.346275
 20.8581	0.346274
 20.8621	0.346274
 20.8661	0.346273
 20.8701	0.346272
 20.8741	0.346272
 20.8781	0.346271
 20.8821	0.34627
 20.8861	0.34627
 20.8901	0.346269
 20.8941	0.346269
 20.8981	0.346268
 20.9021	0.346267
 20.9061	0.346267
 20.9101	0.346266
 20.9141	0.346265
 20.9181	0.346265
 20.9221	0.346264
 20.9261	0.346264
 20.9301	0.346263
 20.9341	0.346262
 20.9381	0.346262
 20.9421	0.346261
 20.9461	0.34626
 20.9501	0.34626
 20.9541	0.346259
 20.9581	0.346258
 20.9621	0.346258
 20.9661	0.346257
 20.9701	0.346257
 20.9741	0.346256
 20.9781	0.346255
 20.9821	0.346255
 20.9861	0.346254
 20.9901	0.346253
 20.9941	0.346253
 20.9981	0.346252
 21.0021	0.346252
 21.0061	0.346251
 21.0101	0.34625
 21.0141	0.34625
 21.0181	0.346249
 21.0221	0.346248
 21.0261	0.346248
 21.0301	0.346247
 21.0341	0.346246
 21.0381	0.346246
 21.0421	0.346245
 21.0461	0.346245
 21.0501	0.346244
 21.0541	0.346243
 21.0581	0.346243
 21.0621	0.346242
 21.0661	0.346241
 21.0701	0.346241
 21.0741	0.34624
 21.0781	0.346239
 21.0821	0.346239
 21.0861	0.346238
 21.0901	0.346238
 21.0941	0.346237
 21.0981	0.346236
 21.1021	0.346236
 21.1061	0.346235
 21.1101	0.346234
 21.1141	0.346234
 21.1181	0.346233
 21.1221	0.346233
 21.1261	0.346232
 21.1301	0.346231
 21.1341	0.346231
 21.1381	0.34623
 21.1421	0.346229
 21.1461	0.346229
 21.1501	0.346228
 21.1541	0.346227
 21.1581	0.346227
 21.1621	0.346226
 21.1661	0.346226
 21.1701	0.346225
 21.1741	0.346224
 21.1781	0.346224
 21.1821	0.346223
 21.1861	0.346222
 21.1901	0.346222
 21.1941	0.346221
 21.1981	0.34622
 21.2021	0.34622
 21.2061	0.346219
 21.2101	0.346219
 21.2141	0.346218
 21.2181	0.346217
 21.2221	0.346217
 21.2261	0.346216
 21.2301	0.346215
 21.2341	0.346215
 21.2381	0.346214
 21.2421	0.346213
 21.2461	0.346213
 21.2501	0.346212
 21.2541	0.346212
 21.2581	0.346211
 21.2621	0.34621
 21.2661	0.34621
 21.2701	0.346209
 21.2741	0.346208
 21.2781	0.346208
 21.2821	0.346207
 21.2861	0.346206
 21.2901	0.346206
 21.2941	0.346205
 21.2981	0.346205
 21.3021	0.346204
 21.3061	0.346203
 21.3101	0.346203
 21.3141	0.346202
 21.3181	0.346201
 21.3221	0.346201
 21.3261	0.3462
 21.3301	0.346199
 21.3341	0.346199
 21.3381	0.346198
 21.3421	0.346198
 21.3461	0.346197
 21.3501	0.346196
 21.3541	0.346196
 21.3581	0.346195
 21.3621	0.346194
 21.3661	0.346194
 21.3701	0.346193
 21.3741	0.346192
 21.3781	0.346192
 21.3821	0.346191
 21.3861	0.346191
 21.3901	0.34619
 21.3941	0.346189
 21.3981	0.346189
 21.4021	0.346188
 21.4061	0.346187
 21.4101	0.346187
 21.4141	0.346186
 21.4181	0.346185
 21.4221	0.346185
 21.4261	0.346184
 21.4301	0.346184
 21.4341	0.346183
 21.4381	0.346182
 21.4421	0.346182
 21.4461	0.346181
 21.4501	0.34618
 21.4541	0.34618
 21.4581	0.346179
 21.4621	0.346178
 21.4661	0.346178
 21.4701	0.346177
 21.4741	0.346177
 21.4781	0.346176
 21.4821	0.346175
 21.4861	0.346175
 21.4901	0.346174
 21.4941	0.346173
 21.4981	0.346173
 21.5022	0.346172
 21.5062	0.346171
 21.5102	0.346171
 21.5142	0.34617
 21.5182	0.34617
 21.5222	0.346169
 21.5262	0.346168
 21.5302	0.346168
 21.5342	0.346167
 21.5382	0.346166
 21.5422	0.346166
 21.5462	0.346165
 21.5502	0.346164
 21.5542	0.346164
 21.5582	0.346163
 21.5622	0.346162
 21.5662	0.346162
 21.5702	0.346161
 21.5742	0.346161
 21.5782	0.34616
 21.5822	0.346159
 21.5862	0.346159
 21.5902	0.346158
 21.5942	0.346157
 21.5982	0.346157
 21.6022	0.346156
 21.6062	0.346155
 21.6102	0.346155
 21.6142	0.346154
 21.6182	0.346154
 21.6222	0.346153
 21.6262	0.346152
 21.6302	0.346152
 21.6342	0.346151
 21.6382	0.34615
 21.6422	0.34615
 21.6462	0.346149
 21.6502	0.346148
 21.6542	0.346148
 21.6582	0.346147
 21.6622	0.346146
 21.6662	0.346146
 21.6702	0.346145
 21.6742	0.346145
 21.6782	0.346144
 21.6822	0.346143
 21.6862	0.346143
 21.6902	0.346142
 21.6942	0.346141
 21.6982	0.346141
 21.7022	0.34614
 21.7062	0.346139
 21.7102	0.346139
 21.7142	0.346138
 21.7182	0.346137
 21.7222	0.346137
 21.7262	0.346136
 21.7302	0.346136
 21.7342	0.346135
 21.7382	0.346134
 21.7422	0.346134
 21.7462	0.346133
 21.7502	0.346132
 21.7542	0.346132
 21.7582	0.346131
 21.7622	0.34613
 21.7662	0.34613
 21.7702	0.346129
 21.7742	0.346128
 21.7782	0.346128
 21.7822	0.346127
 21.7862	0.346127
 21.7902	0.346126
 21.7942	0.346125
 21.7982	0.346125
 21.8022	0.346124
 21.8062	0.346123
 21.8102	0.346123
 21.8142	0.346122
 21.8182	0.346121
 21.8222	0.346121
 21.8262	0.34612
 21.8302	0.346119
 21.8342	0.346119
 21.8382	0.346118
 21.8422	0.346118
 21.8462	0.346117
 21.8502	0.346116
 21.8542	0.346116
 21.8582	0.346115
 21.8622	0.346114
 21.8662	0.346114
 21.8702	0.346113
 21.8742	0.346112
 21.8782	0.346112
 21.8822	0.346111
 21.8862	0.34611
 21.8902	0.34611
 21.8942	0.346109
 21.8982	0.346109
 21.9022	0.346108
 21.9062	0.346107
 21.9102	0.346107
 21.9142	0.346106
 21.9182	0.346105
 21.9222	0.346105
 21.9262	0.346104
 21.9302	0.346103
 21.9342	0.346103
 21.9382	0.346102
 21.9422	0.346101
 21.9462	0.346101
 21.9502	0.3461
 21.9542	0.3461
 21.9582	0.346099
 21.9622	0.346098
 21.9662	0.346098
 21.9702	0.346097
 21.9742	0.346096
 21.9782	0.346096
 21.9822	0.346095
 21.9862	0.346094
 21.9902	0.346094
 21.9942	0.346093
 21.9982	0.346092
 22.0022	0.346092
 22.0062	0.346091
 22.0102	0.34609
 22.0142	0.34609
 22.0182	0.346089
 22.0222	0.346089
 22.0262	0.346088
 22.0302	0.346087
 22.0342	0.346087
 22.0382	0.346086
 22.0422	0.346085
 22.0462	0.346085
 22.0502	0.346084
 22.0542	0.346083
 22.0582	0.346083
 22.0622	0.346082
 22.0662	0.346081
 22.0702	0.346081
 22.0742	0.34608
 22.0782	0.346079
 22.0822	0.346079
 22.0862	0.346078
 22.0902	0.346078
 22.0942	0.346077
 22.0982	0.346076
 22.1022	0.346076
 22.1062	0.346075
 22.1102	0.346074
 22.1142	0.346074
 22.1182	0.346073
 22.1222	0.346072
 22.1262	0.346072
 22.1302	0.346071
 22.1342	0.34607
 22.1382	0.34607
 22.1422	0.346069
 22.1462	0.346068
 22.1502	0.346068
 22.1542	0.346067
 22.1582	0.346067
 22.1622	0.346066
 22.1662	0.346065
 22.1702	0.346065
 22.1742	0.346064
 22.1782	0.346063
 22.1822	0.346063
 22.1862	0.346062
 22.1902	0.346061
 22.1942	0.346061
 22.1982	0.34606
 22.2022	0.346059
 22.2062	0.346059
 22.2102	0.346058
 22.2142	0.346057
 22.2182	0.346057
 22.2222	0.346056
 22.2262	0.346056
 22.2302	0.346055
 22.2342	0.346054
 22.2382	0.346054
 22.2422	0.346053
 22.2462	0.346052
 22.2502	0.346052
 22.2542	0.346051
 22.2582	0.34605
 22.2622	0.34605
 22.2662	0.346049
 22.2702	0.346048
 22.2742	0.346048
 22.2782	0.346047
 22.2822	0.346046
 22.2862	0.346046
 22.2902	0.346045
 22.2942	0.346044
 22.2982	0.346044
 22.3022	0.346043
 22.3062	0.346043
 22.3102	0.346042
 22.3142	0.346041
 22.3182	0.346041
 22.3222	0.34604
 22.3262	0.346039
 22.3302	0.346039
 22.3342	0.346038
 22.3382	0.346037
 22.3422	0.346037
 22.3462	0.346036
 22.3502	0.346035
 22.3542	0.346035
 22.3582	0.346034
 22.3622	0.346033
 22.3662	0.346033
 22.3702	0.346032
 22.3742	0.346031
 22.3782	0.346031
 22.3822	0.34603
 22.3862	0.34603
 22.3902	0.346029
 22.3942	0.346028
 22.3982	0.346028
 22.4022	0.346027
 22.4062	0.346026
 22.4102	0.346026
 22.4142	0.346025
 22.4182	0.346024
 22.4222	0.346024
 22.4262	0.346023
 22.4302	0.346022
 22.4342	0.346022
 22.4382	0.346021
 22.4422	0.34602
 22.4462	0.34602
 22.4502	0.346019
 22.4542	0.346018
 22.4582	0.346018
 22.4622	0.346017
 22.4662	0.346016
 22.4702	0.346016
 22.4742	0.346015
 22.4782	0.346015
 22.4822	0.346014
 22.4862	0.346013
 22.4902	0.346013
 22.4942	0.346012
 22.4982	0.346011
 22.5023	0.346011
 22.5063	0.34601
 22.5103	0.346009
 22.5143	0.346009
 22.5183	0.346008
 22.5223	0.346007
 22.5263	0.346007
 22.5303	0.346006
 22.5343	0.346005
 22.5383	0.346005
 22.5423	0.346004
 22.5463	0.346003
 22.5503	0.346003
 22.5543	0.346002
 22.5583	0.346001
 22.5623	0.346001
 22.5663	0.346
 22.5703	0.346
 22.5743	0.345999
 22.5783	0.345998
 22.5823	0.345998
 22.5863	0.345997
 22.5903	0.345996
 22.5943	0.345996
 22.5983	0.345995
 22.6023	0.345994
 22.6063	0.345994
 22.6103	0.345993
 22.6143	0.345992
 22.6183	0.345992
 22.6223	0.345991
 22.6263	0.34599
 22.6303	0.34599
 22.6343	0.345989
 22.6383	0.345988
 22.6423	0.345988
 22.6463	0.345987
 22.6503	0.345986
 22.6543	0.345986
 22.6583	0.345985
 22.6623	0.345984
 22.6663	0.345984
 22.6703	0.345983
 22.6743	0.345983
 22.6783	0.345982
 22.6823	0.345981
 22.6863	0.345981
 22.6903	0.34598
 22.6943	0.345979
 22.6983	0.345979
 22.7023	0.345978
 22.7063	0.345977
 22.7103	0.345977
 22.7143	0.345976
 22.7183	0.345975
 22.7223	0.345975
 22.7263	0.345974
 22.7303	0.345973
 22.7343	0.345973
 22.7383	0.345972
 22.7423	0.345971
 22.7463	0.345971
 22.7503	0.34597
 22.7543	0.345969
 22.7583	0.345969
 22.7623	0.345968
 22.7663	0.345967
 22.7703	0.345967
 22.7743	0.345966
 22.7783	0.345965
 22.7823	0.345965
 22.7863	0.345964
 22.7903	0.345964
 22.7943	0.345963
 22.7983	0.345962
 22.8023	0.345962
 22.8063	0.345961
 22.8103	0.34596
 22.8143	0.34596
 22.8183	0.345959
 22.8223	0.345958
 22.8263	0.345958
 22.8303	0.345957
 22.8343	0.345956
 22.8383	0.345956
 22.8423	0.345955
 22.8463	0.345954
 22.8503	0.345954
 22.8543	0.345953
 22.8583	0.345952
 22.8623	0.345952
 22.8663	0.345951
 22.8703	0.34595
 22.8743	0.34595
 22.8783	0.345949
 22.8823	0.345948
 22.8863	0.345948
 22.8903	0.345947
 22.8943	0.345946
 22.8983	0.345946
 22.9023	0.345945
 22.9063	0.345944
 22.9103	0.345944
 22.9143	0.345943
 22.9183	0.345942
 22.9223	0.345942
 22.9263	0.345941
 22.9303	0.345941
 22.9343	0.34594
 22.9383	0.345939
 22.9423	0.345939
 22.9463	0.345938
 22.9503	0.345937
 22.9543	0.345937
 22.9583	0.345936
 22.9623	0.345935
 22.9663	0.345935
 22.9703	0.345934
 22.9743	0.345933
 22.9783	0.345933
 22.9823	0.345932
 22.9863	0.345931
 22.9903	0.345931
 22.9943	0.34593
 22.9983	0.345929
 23.0023	0.345929
 23.0063	0.345928
 23.0103	0.345927
 23.0143	0.345927
 23.0183	0.345926
 23.0223	0.345925
 23.0263	0.345925
 23.0303	0.345924
 23.0343	0.345923
 23.0383	0.345923
 23.0423	0.345922
 23.0463	0.345921
 23.0503	0.345921
 23.0543	0.34592
 23.0583	0.345919
 23.0623	0.345919
 23.0663	0.345918
 23.0703	0.345917
 23.0743	0.345917
 23.0783	0.345916
 23.0823	0.345915
 23.0863	0.345915
 23.0903	0.345914
 23.0943	0.345913
 23.0983	0.345913
 23.1023	0.345912
 23.1063	0.345912
 23.1103	0.345911
 23.1143	0.34591
 23.1183	0.34591
 23.1223	0.345909
 23.1263	0.345908
 23.1303	0.345908
 23.1343	0.345907
 23.1383	0.345906
 23.1423	0.345906
 23.1463	0.345905
 23.1503	0.345904
 23.1543	0.345904
 23.1583	0.345903
 23.1623	0.345902
 23.1663	0.345902
 23.1703	0.345901
 23.1743	0.3459
 23.1783	0.3459
 23.1823	0.345899
 23.1863	0.345898
 23.1903	0.345898
 23.1943	0.345897
 23.1983	0.345896
 23.2023	0.345896
 23.2063	0.345895
 23.2103	0.345894
 23.2143	0.345894
 23.2183	0.345893
 23.2223	0.345892
 23.2263	0.345892
 23.2303	0.345891
 23.2343	0.34589
 23.2383	0.34589
 23.2423	0.345889
 23.2463	0.345888
 23.2503	0.345888
 23.2543	0.345887
 23.2583	0.345886
 23.2623	0.345886
 23.2663	0.345885
 23.2703	0.345884
 23.2743	0.345884
 23.2783	0.345883
 23.2823	0.345882
 23.2863	0.345882
 23.2903	0.345881
 23.2943	0.34588
 23.2983	0.34588
 23.3023	0.345879
 23.3063	0.345878
 23.3103	0.345878
 23.3143	0.345877
 23.3183	0.345876
 23.3223	0.345876
 23.3263	0.345875
 23.3303	0.345874
 23.3343	0.345874
 23.3383	0.345873
 23.3423	0.345872
 23.3463	0.345872
 23.3503	0.345871
 23.3543	0.34587
 23.3583	0.34587
 23.3623	0.345869
 23.3663	0.345868
 23.3703	0.345868
 23.3743	0.345867
 23.3783	0.345867
 23.3823	0.345866
 23.3863	0.345865
 23.3903	0.345865
 23.3943	0.345864
 23.3983	0.345863
 23.4023	0.345863
 23.4063	0.345862
 23.4103	0.345861
 23.4143	0.345861
 23.4183	0.34586
 23.4223	0.345859
 23.4263	0.345859
 23.4303	0.345858
 23.4343	0.345857
 23.4383	0.345857
 23.4423	0.345856
 23.4463	0.345855
 23.4503	0.345855
 23.4543	0.345854
 23.4583	0.345853
 23.4623	0.345853
 23.4663	0.345852
 23.4703	0.345851
 23.4743	0.345851
 23.4783	0.34585
 23.4823	0.345849
 23.4863	0.345849
 23.4903	0.345848
 23.4943	0.345847
 23.4983	0.345847
 23.5024	0.345846
 23.5064	0.345845
 23.5104	0.345845
 23.5144	0.345844
 23.5184	0.345843
 23.5224	0.345843
 23.5264	0.345842
 23.5304	0.345841
 23.5344	0.345841
 23.5384	0.34584
 23.5424	0.345839
 23.5464	0.345839
 23.5504	0.345838
 23.5544	0.345837
 23.5584	0.345837
 23.5624	0.345836
 23.5664	0.345835
 23.5704	0.345835
 23.5744	0.345834
 23.5784	0.345833
 23.5824	0.345833
 23.5864	0.345832
 23.5904	0.345831
 23.5944	0.345831
 23.5984	0.34583
 23.6024	0.345829
 23.6064	0.345829
 23.6104	0.345828
 23.6144	0.345827
 23.6184	0.345827
 23.6224	0.345826
 23.6264	0.345825
 23.6304	0.345825
 23.6344	0.345824
 23.6384	0.345823
 23.6424	0.345823
 23.6464	0.345822
 23.6504	0.345821
 23.6544	0.345821
 23.6584	0.34582
 23.6624	0.345819
 23.6664	0.345819
 23.6704	0.345818
 23.6744	0.345817
 23.6784	0.345817
 23.6824	0.345816
 23.6864	0.345815
 23.6904	0.345815
 23.6944	0.345814
 23.6984	0.345813
 23.7024	0.345813
 23.7064	0.345812
 23.7104	0.345811
 23.7144	0.345811
 23.7184	0.34581
 23.7224	0.345809
 23.7264	0.345809
 23.7304	0.345808
 23.7344	0.345807
 23.7384	0.345807
 23.7424	0.345806
 23.7464	0.345805
 23.7504	0.345805
 23.7544	0.345804
 23.7584	0.345803
 23.7624	0.345803
 23.7664	0.345802
 23.7704	0.345801
 23.7744	0.345801
 23.7784	0.3458
 23.7824	0.345799
 23.7864	0.345799
 23.7904	0.345798
 23.7944	0.345797
 23.7984	0.345797
 23.8024	0.345796
 23.8064	0.345795
 23.8104	0.345795
 23.8144	0.345794
 23.8184	0.345793
 23.8224	0.345793
 23.8264	0.345792
 23.8304	0.345791
 23.8344	0.345791
 23.8384	0.34579
 23.8424	0.345789
 23.8464	0.345789
 23.8504	0.345788
 23.8544	0.345787
 23.8584	0.345787
 23.8624	0.345786
 23.8664	0.345785
 23.8704	0.345785
 23.8744	0.345784
 23.8784	0.345783
 23.8824	0.345783
 23.8864	0.345782
 23.8904	0.345781
 23.8944	0.34578
 23.8984	0.34578
 23.9024	0.345779
 23.9064	0.345778
 23.9104	0.345778
 23.9144	0.345777
 23.9184	0.345776
 23.9224	0.345776
 23.9264	0.345775
 23.9304	0.345774
 23.9344	0.345774
 23.9384	0.345773
 23.9424	0.345772
 23.9464	0.345772
 23.9504	0.345771
 23.9544	0.34577
 23.9584	0.34577
 23.9624	0.345769
 23.9664	0.345768
 23.9704	0.345768
 23.9744	0.345767
 23.9784	0.345766
 23.9824	0.345766
 23.9864	0.345765
 23.9904	0.345764
 23.9944	0.345764
 23.9984	0.345763
 24.0024	0.345762
 24.0064	0.345762
 24.0104	0.345761
 24.0144	0.34576
 24.0184	0.34576
 24.0224	0.345759
 24.0264	0.345758
 24.0304	0.345758
 24.0344	0.345757
 24.0384	0.345756
 24.0424	0.345756
 24.0464	0.345755
 24.0504	0.345754
 24.0544	0.345754
 24.0584	0.345753
 24.0624	0.345752
 24.0664	0.345752
 24.0704	0.345751
 24.0744	0.34575
 24.0784	0.34575
 24.0824	0.345749
 24.0864	0.345748
 24.0904	0.345748
 24.0944	0.345747
 24.0984	0.345746
 24.1024	0.345746
 24.1064	0.345745
 24.1104	0.345744
 24.1144	0.345744
 24.1184	0.345743
 24.1224	0.345742
 24.1264	0.345742
 24.1304	0.345741
 24.1344	0.34574
 24.1384	0.34574
 24.1424	0.345739
 24.1464	0.345738
 24.1504	0.345738
 24.1544	0.345737
 24.1584	0.345736
 24.1624	0.345736
 24.1664	0.345735
 24.1704	0.345734
 24.1744	0.345733
 24.1784	0.345733
 24.1824	0.345732
 24.1864	0.345731
 24.1904	0.345731
 24.1944	0.34573
 24.1984	0.345729
 24.2024	0.345729
 24.2064	0.345728
 24.2104	0.345727
 24.2144	0.345727
 24.2184	0.345726
 24.2224	0.345725
 24.2264	0.345725
 24.2304	0.345724
 24.2344	0.345723
 24.2384	0.345723
 24.2424	0.345722
 24.2464	0.345721
 24.2504	0.345721
 24.2544	0.34572
 24.2584	0.345719
 24.2624	0.345719
 24.2664	0.345718
 24.2704	0.345717
 24.2744	0.345717
 24.2784	0.345716
 24.2824	0.345715
 24.2864	0.345715
 24.2904	0.345714
 24.2944	0.345713
 24.2984	0.345713
 24.3024	0.345712
 24.3064	0.345711
 24.3104	0.345711
 24.3144	0.34571
 24.3184	0.345709
 24.3224	0.345709
 24.3264	0.345708
 24.3304	0.345707
 24.3344	0.345707
 24.3384	0.345706
 24.3424	0.345705
 24.3464	0.345705
 24.3504	0.345704
 24.3544	0.345703
 24.3584	0.345702
 24.3624	0.345702
 24.3664	0.345701
 24.3704	0.3457
 24.3744	0.3457
 24.3784	0.345699
 24.3824	0.345698
 24.3864	0.345698
 24.3904	0.345697
 24.3944	0.345696
 24.3984	0.345696
 24.4024	0.345695
 24.4064	0.345694
 24.4104	0.345694
 24.4144	0.345693
 24.4184	0.345692
 24.4224	0.345692
 24.4264	0.345691
 24.4304	0.34569
 24.4344	0.34569
 24.4384	0.345689
 24.4424	0.345688
 24.4464	0.345688
 24.4504	0.345687
 24.4544	0.345686
 24.4584	0.345686
 24.4624	0.345685
 24.4664	0.345684
 24.4704	0.345684
 24.4744	0.345683
 24.4784	0.345682
 24.4824	0.345682
 24.4864	0.345681
 24.4904	0.34568
 24.4944	0.345679
 24.4984	0.345679
 24.5025	0.345678
 24.5065	0.345677
 24.5105	0.345677
 24.5145	0.345676
 24.5185	0.345675
 24.5225	0.345675
 24.5265	0.345674
 24.5305	0.345673
 24.5345	0.345673
 24.5385	0.345672
 24.5425	0.345671
 24.5465	0.345671
 24.5505	0.34567
 24.5545	0.345669
 24.5585	0.345669
 24.5625	0.345668
 24.5665	0.345667
 24.5705	0.345667
 24.5745	0.345666
 24.5785	0.345665
 24.5825	0.345665
 24.5865	0.345664
 24.5905	0.345663
 24.5945	0.345663
 24.5985	0.345662
 24.6025	0.345661
 24.6065	0.345661
 24.6105	0.34566
 24.6145	0.345659
 24.6185	0.345658
 24.6225	0.345658
 24.6265	0.345657
 24.6305	0.345656
 24.6345	0.345656
 24.6385	0.345655
 24.6425	0.345654
 24.6465	0.345654
 24.6505	0.345653
 24.6545	0.345652
 24.6585	0.345652
 24.6625	0.345651
 24.6665	0.34565
 24.6705	0.34565
 24.6745	0.345649
 24.6785	0.345648
 24.6825	0.345648
 24.6865	0.345647
 24.6905	0.345646
 24.6945	0.345646
 24.6985	0.345645
 24.7025	0.345644
 24.7065	0.345644
 24.7105	0.345643
 24.7145	0.345642
 24.7185	0.345642
 24.7225	0.345641
 24.7265	0.34564
 24.7305	0.345639
 24.7345	0.345639
 24.7385	0.345638
 24.7425	0.345637
 24.7465	0.345637
 24.7505	0.345636
 24.7545	0.345635
 24.7585	0.345635
 24.7625	0.345634
 24.7665	0.345633
 24.7705	0.345633
 24.7745	0.345632
 24.7785	0.345631
 24.7825	0.345631
 24.7865	0.34563
 24.7905	0.345629
 24.7945	0.345629
 24.7985	0.345628
 24.8025	0.345627
 24.8065	0.345627
 24.8105	0.345626
 24.8145	0.345625
 24.8185	0.345625
 24.8225	0.345624
 24.8265	0.345623
 24.8305	0.345622
 24.8345	0.345622
 24.8385	0.345621
 24.8425	0.34562
 24.8465	0.34562
 24.8505	0.345619
 24.8545	0.345618
 24.8585	0.345618
 24.8625	0.345617
 24.8665	0.345616
 24.8705	0.345616
 24.8745	0.345615
 24.8785	0.345614
 24.8825	0.345614
 24.8865	0.345613
 24.8905	0.345612
 24.8945	0.345612
 24.8985	0.345611
 24.9025	0.34561
 24.9065	0.34561
 24.9105	0.345609
 24.9145	0.345608
 24.9185	0.345607
 24.9225	0.345607
 24.9265	0.345606
 24.9305	0.345605
 24.9345	0.345605
 24.9385	0.345604
 24.9425	0.345603
 24.9465	0.345603
 24.9505	0.345602
 24.9545	0.345601
 24.9585	0.345601
 24.9625	0.3456
 24.9665	0.345599
 24.9705	0.345599
 24.9745	0.345598
 24.9785	0.345597
 24.9825	0.345597
 24.9865	0.345596
 24.9905	0.345595
 24.9945	0.345595
 24.9985	0.345594
 25.0025	0.345592
 25.0065	0.34559
 25.0105	0.345589
 25.0145	0.345587
 25.0185	0.345585
 25.0225	0.345583
 25.0265	0.345581
 25.0305	0.345579
 25.0345	0.345577
 25.0385	0.345575
 25.0425	0.345573
 25.0465	0.345571
 25.0505	0.34557
 25.0545	0.345568
 25.0585	0.345566
 25.0625	0.345564
 25.0665	0.345562
 25.0705	0.34556
 25.0745	0.345558
 25.0785	0.345556
 25.0825	0.345554
 25.0865	0.345552
 25.0905	0.34555
 25.0945	0.345549
 25.0985	0.345547
 25.1025	0.345545
 25.1065	0.345543
 25.1105	0.345541
 25.1145	0.345539
 25.1185	0.345537
 25.1225	0.345535
 25.1265	0.345533
 25.1305	0.345531
 25.1345	0.345529
 25.1385	0.345528
 25.1425	0.345526
 25.1465	0.345524
 25.1505	0.345522
 25.1545	0.34552
 25.1585	0.345518
 25.1625	0.345516
 25.1665	0.345514
 25.1705	0.345512
 25.1745	0.34551
 25.1785	0.345509
 25.1825	0.345507
 25.1865	0.345505
 25.1905	0.345503
 25.1945	0.345501
 25.1985	0.345499
 25.2025	0.345497
 25.2065	0.345495
 25.2105	0.345493
 25.2145	0.345491
 25.2185	0.345489
 25.2225	0.345488
 25.2265	0.345486
 25.2305	0.345484
 25.2345	0.345482
 25.2385	0.34548
 25.2425	0.345478
 25.2465	0.345476
 25.2505	0.345474
 25.2545	0.345472
 25.2585	0.34547
 25.2625	0.345468
 25.2665	0.345467
 25.2705	0.345465
 25.2745	0.345463
 25.2785	0.345461
 25.2825	0.345459
 25.2865	0.345457
 25.2905	0.345455
 25.2945	0.345453
 25.2985	0.345451
 25.3025	0.345449
 25.3065	0.345447
 25.3105	0.345446
 25.3145	0.345444
 25.3185	0.345442
 25.3225	0.34544
 25.3265	0.345438
 25.3305	0.345436
 25.3345	0.345434
 25.3385	0.345432
 25.3425	0.34543
 25.3465	0.345428
 25.3505	0.345426
 25.3545	0.345425
 25.3585	0.345423
 25.3625	0.345421
 25.3665	0.345419
 25.3705	0.345417
 25.3745	0.345415
 25.3785	0.345413
 25.3825	0.345411
 25.3865	0.345409
 25.3905	0.345407
 25.3945	0.345405
 25.3985	0.345404
 25.4025	0.345402
 25.4065	0.3454
 25.4105	0.345398
 25.4145	0.345396
 25.4185	0.345394
 25.4225	0.345392
 25.4265	0.34539
 25.4305	0.345388
 25.4345	0.345386
 25.4385	0.345384
 25.4425	0.345383
 25.4465	0.345381
 25.4505	0.345379
 25.4545	0.345377
 25.4585	0.345375
 25.4625	0.345373
 25.4665	0.345371
 25.4705	0.345369
 25.4745	0.345367
 25.4785	0.345365
 25.4825	0.345363
 25.4865	0.345362
 25.4905	0.34536
 25.4945	0.345358
 25.4985	0.345356
 25.5026	0.345354
 25.5066	0.345352
 25.5106	0.34535
 25.5146	0.345348
 25.5186	0.345346
 25.5226	0.345344
 25.5266	0.345342
 25.5306	0.345341
 25.5346	0.345339
 25.5386	0.345337
 25.5426	0.345335
 25.5466	0.345333
 25.5506	0.345331
 25.5546	0.345329
 25.5586	0.345327
 25.5626	0.345325
 25.5666	0.345323
 25.5706	0.345321
 25.5746	0.34532
 25.5786	0.345318
 25.5826	0.345316
 25.5866	0.345314
 25.5906	0.345312
 25.5946	0.34531
 25.5986	0.345308
 25.6026	0.345306
 25.6066	0.345304
 25.6106	0.345302
 25.6146	0.3453
 25.6186	0.345298
 25.6226	0.345297
 25.6266	0.345295
 25.6306	0.345293
 25.6346	0.345291
 25.6386	0.345289
 25.6426	0.345287
 25.6466	0.345285
 25.6506	0.345283
 25.6546	0.345281
 25.6586	0.345279
 25.6626	0.345277
 25.6666	0.345276
 25.6706	0.345274
 25.6746	0.345272
 25.6786	0.34527
 25.6826	0.345268
 25.6866	0.345266
 25.6906	0.345264
 25.6946	0.345262
 25.6986	0.34526
 25.7026	0.345258
 25.7066	0.345256
 25.7106	0.345254
 25.7146	0.345253
 25.7186	0.345251
 25.7226	0.345249
 25.7266	0.345247
 25.7306	0.345245
 25.7346	0.345243
 25.7386	0.345241
 25.7426	0.345239
 25.7466	0.345237
 25.7506	0.345235
 25.7546	0.345233
 25.7586	0.345232
 25.7626	0.34523
 25.7666	0.345228
 25.7706	0.345226
 25.7746	0.345224
 25.7786	0.345222
 25.7826	0.34522
 25.7866	0.345218
 25.7906	0.345216
 25.7946	0.345214
 25.7986	0.345212
 25.8026	0.34521
 25.8066	0.345209
 25.8106	0.345207
 25.8146	0.345205
 25.8186	0.345203
 25.8226	0.345201
 25.8266	0.345199
 25.8306	0.345197
 25.8346	0.345195
 25.8386	0.345193
 25.8426	0.345191
 25.8466	0.345189
 25.8506	0.345188
 25.8546	0.345186
 25.8586	0.345184
 25.8626	0.345182
 25.8666	0.34518
 25.8706	0.345178
 25.8746	0.345176
 25.8786	0.345174
 25.8826	0.345172
 25.8866	0.34517
 25.8906	0.345168
 25.8946	0.345166
 25.8986	0.345165
 25.9026	0.345163
 25.9066	0.345161
 25.9106	0.345159
 25.9146	0.345157
 25.9186	0.345155
 25.9226	0.345153
 25.9266	0.345151
 25.9306	0.345149
 25.9346	0.345147
 25.9386	0.345145
 25.9426	0.345143
 25.9466	0.345142
 25.9506	0.34514
 25.9546	0.345138
 25.9586	0.345136
 25.9626	0.345134
 25.9666	0.345132
 25.9706	0.34513
 25.9746	0.345128
 25.9786	0.345126
 25.9826	0.345124
 25.9866	0.345122
 25.9906	0.34512
 25.9946	0.345119
 25.9986	0.345117
 26.0026	0.345115
 26.0066	0.345113
 26.0106	0.345111
 26.0146	0.345109
 26.0186	0.345107
 26.0226	0.345105
 26.0266	0.345103
 26.0306	0.345101
 26.0346	0.345099
 26.0386	0.345097
 26.0426	0.345096
 26.0466	0.345094
 26.0506	0.345092
 26.0546	0.34509
 26.0586	0.345088
 26.0626	0.345086
 26.0666	0.345084
 26.0706	0.345082
 26.0746	0.34508
 26.0786	0.345078
 26.0826	0.345076
 26.0866	0.345074
 26.0906	0.345073
 26.0946	0.345071
 26.0986	0.345069
 26.1026	0.345067
 26.1066	0.345065
 26.1106	0.345063
 26.1146	0.345061
 26.1186	0.345059
 26.1226	0.345057
 26.1266	0.345055
 26.1306	0.345053
 26.1346	0.345051
 26.1386	0.34505
 26.1426	0.345048
 26.1466	0.345046
 26.1506	0.345044
 26.1546	0.345042
 26.1586	0.34504
 26.1626	0.345038
 26.1666	0.345036
 26.1706	0.345034
 26.1746	0.345032
 26.1786	0.34503
 26.1826	0.345028
 26.1866	0.345027
 26.1906	0.345025
 26.1946	0.345023
 26.1986	0.345021
 26.2026	0.345019
 26.2066	0.345017
 26.2106	0.345015
 26.2146	0.345013
 26.2186	0.345011
 26.2226	0.345009
 26.2266	0.345007
 26.2306	0.345005
 26.2346	0.345004
 26.2386	0.345002
 26.2426	0.345
 26.2466	0.344998
 26.2506	0.344996
 26.2546	0.344994
 26.2586	0.344992
 26.2626	0.34499
 26.2666	0.344988
 26.2706	0.344986
 26.2746	0.344984
 26.2786	0.344982
 26.2826	0.34498
 26.2866	0.344979
 26.2906	0.344977
 26.2946	0.344975
 26.2986	0.344973
 26.3026	0.344971
 26.3066	0.344969
 26.3106	0.344967
 26.3146	0.344965
 26.3186	0.344963
 26.3226	0.344961
 26.3266	0.344959
 26.3306	0.344957
 26.3346	0.344956
 26.3386	0.344954
 26.3426	0.344952
 26.3466	0.34495
 26.3506	0.344948
 26.3546	0.344946
 26.3586	0.344944
 26.3626	0.344942
 26.3666	0.34494
 26.3706	0.344938
 26.3746	0.344936
 26.3786	0.344934
 26.3826	0.344932
 26.3866	0.344931
 26.3906	0.344929
 26.3946	0.344927
 26.3986	0.344925
 26.4026	0.344923
 26.4066	0.344921
 26.4106	0.344919
 26.4146	0.344917
 26.4186	0.344915
 26.4226	0.344913
 26.4266	0.344911
 26.4306	0.344909
 26.4346	0.344908
 26.4386	0.344906
 26.4426	0.344904
 26.4466	0.344902
 26.4506	0.3449
 26.4546	0.344898
 26.4586	0.344896
 26.4626	0.344894
 26.4666	0.344892
 26.4706	0.34489
 26.4746	0.344888
 26.4786	0.344886
 26.4826	0.344884
 26.4866	0.344883
 26.4906	0.344881
 26.4946	0.344879
 26.4986	0.344877
 26.5027	0.344875
 26.5067	0.344873
 26.5107	0.344871
 26.5147	0.344869
 26.5187	0.344867
 26.5227	0.344865
 26.5267	0.344863
 26.5307	0.344861
 26.5347	0.344859
 26.5387	0.344858
 26.5427	0.344856
 26.5467	0.344854
 26.5507	0.344852
 26.5547	0.34485
 26.5587	0.344848
 26.5627	0.344846
 26.5667	0.344844
 26.5707	0.344842
 26.5747	0.34484
 26.5787	0.344838
 26.5827	0.344836
 26.5867	0.344834
 26.5907	0.344833
 26.5947	0.344831
 26.5987	0.344829
 26.6027	0.344827
 26.6067	0.344825
 26.6107	0.344823
 26.6147	0.344821
 26.6187	0.344819
 26.6227	0.344817
 26.6267	0.344815
 26.6307	0.344813
 26.6347	0.344811
 26.6387	0.344809
 26.6427	0.344808
 26.6467	0.344806
 26.6507	0.344804
 26.6547	0.344802
 26.6587	0.3448
 26.6627	0.344798
 26.6667	0.344796
 26.6707	0.344794
 26.6747	0.344792
 26.6787	0.34479
 26.6827	0.344788
 26.6867	0.344786
 26.6907	0.344784
 26.6947	0.344783
 26.6987	0.344781
 26.7027	0.344779
 26.7067	0.344777
 26.7107	0.344775
 26.7147	0.344773
 26.7187	0.344771
 26.7227	0.344769
 26.7267	0.344767
 26.7307	0.344765
 26.7347	0.344763
 26.7387	0.344761
 26.7427	0.344759
 26.7467	0.344758
 26.7507	0.344756
 26.7547	0.344754
 26.7587	0.344752
 26.7627	0.34475
 26.7667	0.344748
 26.7707	0.344746
 26.7747	0.344744
 26.7787	0.344742
 26.7827	0.34474
 26.7867	0.344738
 26.7907	0.344736
 26.7947	0.344734
 26.7987	0.344733
 26.8027	0.344731
 26.8067	0.344729
 26.8107	0.344727
 26.8147	0.344725
 26.8187	0.344723
 26.8227	0.344721
 26.8267	0.344719
 26.8307	0.344717
 26.8347	0.344715
 26.8387	0.344713
 26.8427	0.344711
 26.8467	0.344709
 26.8507	0.344708
 26.8547	0.344706
 26.8587	0.344704
 26.8627	0.344702
 26.8667	0.3447
 26.8707	0.344698
 26.8747	0.344696
 26.8787	0.344694
 26.8827	0.344692
 26.8867	0.34469
 26.8907	0.344688
 26.8947	0.344686
 26.8987	0.344684
 26.9027	0.344682
 26.9067	0.344681
 26.9107	0.344679
 26.9147	0.344677
 26.9187	0.344675
 26.9227	0.344673
 26.9267	0.344671
 26.9307	0.344669
 26.9347	0.344667
 26.9387	0.344665
 26.9427	0.344663
 26.9467	0.344661
 26.9507	0.344659
 26.9547	0.344657
 26.9587	0.344656
 26.9627	0.344654
 26.9667	0.344652
 26.9707	0.34465
 26.9747	0.344648
 26.9787	0.344646
 26.9827	0.344644
 26.9867	0.344642
 26.9907	0.34464
 26.9947	0.344638
 26.9987	0.344636
 27.0027	0.344634
 27.0067	0.344632
 27.0107	0.34463
 27.0147	0.344629
 27.0187	0.344627
 27.0227	0.344625
 27.0267	0.344623
 27.0307	0.344621
 27.0347	0.344619
 27.0387	0.344617
 27.0427	0.344615
 27.0467	0.344613
 27.0507	0.344611
 27.0547	0.344609
 27.0587	0.344607
 27.0627	0.344605
 27.0667	0.344603
 27.0707	0.344602
 27.0747	0.3446
 27.0787	0.344598
 27.0827	0.344596
 27.0867	0.344594
 27.0907	0.344592
 27.0947	0.34459
 27.0987	0.344588
 27.1027	0.344586
 27.1067	0.344584
 27.1107	0.344582
 27.1147	0.34458
 27.1187	0.344578
 27.1227	0.344576
 27.1267	0.344575
 27.1307	0.344573
 27.1347	0.344571
 27.1387	0.344569
 27.1427	0.344567
 27.1467	0.344565
 27.1507	0.344563
 27.1547	0.344561
 27.1587	0.344559
 27.1627	0.344557
 27.1667	0.344555
 27.1707	0.344553
 27.1747	0.344551
 27.1787	0.34455
 27.1827	0.344548
 27.1867	0.344546
 27.1907	0.344544
 27.1947	0.344542
 27.1987	0.34454
 27.2027	0.344538
 27.2067	0.344536
 27.2107	0.344534
 27.2147	0.344532
 27.2187	0.34453
 27.2227	0.344528
 27.2267	0.344526
 27.2307	0.344524
 27.2347	0.344522
 27.2387	0.344521
 27.2427	0.344519
 27.2467	0.344517
 27.2507	0.344515
 27.2547	0.344513
 27.2587	0.344511
 27.2627	0.344509
 27.2667	0.344507
 27.2707	0.344505
 27.2747	0.344503
 27.2787	0.344501
 27.2827	0.344499
 27.2867	0.344497
 27.2907	0.344495
 27.2947	0.344494
 27.2987	0.344492
 27.3027	0.34449
 27.3067	0.344488
 27.3107	0.344486
 27.3147	0.344484
 27.3187	0.344482
 27.3227	0.34448
 27.3267	0.344478
 27.3307	0.344476
 27.3347	0.344474
 27.3387	0.344472
 27.3427	0.34447
 27.3467	0.344468
 27.3507	0.344467
 27.3547	0.344465
 27.3587	0.344463
 27.3627	0.344461
 27.3667	0.344459
 27.3707	0.344457
 27.3747	0.344455
 27.3787	0.344453
 27.3827	0.344451
 27.3867	0.344449
 27.3907	0.344447
 27.3947	0.344445
 27.3987	0.344443
 27.4027	0.344441
 27.4067	0.34444
 27.4107	0.344438
 27.4147	0.344436
 27.4187	0.344434
 27.4227	0.344432
 27.4267	0.34443
 27.4307	0.344428
 27.4347	0.344426
 27.4387	0.344424
 27.4427	0.344422
 27.4467	0.34442
 27.4507	0.344418
 27.4547	0.344416
 27.4587	0.344414
 27.4627	0.344412
 27.4667	0.344411
 27.4707	0.344409
 27.4747	0.344407
 27.4787	0.344405
 27.4827	0.344403
 27.4867	0.344401
 27.4907	0.344399
 27.4947	0.344397
 27.4987	0.344395
 27.5028	0.344393
 27.5068	0.344391
 27.5108	0.344389
 27.5148	0.344387
 27.5188	0.344385
 27.5228	0.344383
 27.5268	0.344382
 27.5308	0.34438
 27.5348	0.344378
 27.5388	0.344376
 27.5428	0.344374
 27.5468	0.344372
 27.5508	0.34437
 27.5548	0.344368
 27.5588	0.344366
 27.5628	0.344364
 27.5668	0.344362
 27.5708	0.34436
 27.5748	0.344358
 27.5788	0.344356
 27.5828	0.344355
 27.5868	0.344353
 27.5908	0.344351
 27.5948	0.344349
 27.5988	0.344347
 27.6028	0.344345
 27.6068	0.344343
 27.6108	0.344341
 27.6148	0.344339
 27.6188	0.344337
 27.6228	0.344335
 27.6268	0.344333
 27.6308	0.344331
 27.6348	0.344329
 27.6388	0.344327
 27.6428	0.344326
 27.6468	0.344324
 27.6508	0.344322
 27.6548	0.34432
 27.6588	0.344318
 27.6628	0.344316
 27.6668	0.344314
 27.6708	0.344312
 27.6748	0.34431
 27.6788	0.344308
 27.6828	0.344306
 27.6868	0.344304
 27.6908	0.344302
 27.6948	0.3443
 27.6988	0.344298
 27.7028	0.344297
 27.7068	0.344295
 27.7108	0.344293
 27.7148	0.344291
 27.7188	0.344289
 27.7228	0.344287
 27.7268	0.344285
 27.7308	0.344283
 27.7348	0.344281
 27.7388	0.344279
 27.7428	0.344277
 27.7468	0.344275
 27.7508	0.344273
 27.7548	0.344271
 27.7588	0.344269
 27.7628	0.344267
 27.7668	0.344266
 27.7708	0.344264
 27.7748	0.344262
 27.7788	0.34426
 27.7828	0.344258
 27.7868	0.344256
 27.7908	0.344254
 27.7948	0.344252
 27.7988	0.34425
 27.8028	0.344248
 27.8068	0.344246
 27.8108	0.344244
 27.8148	0.344242
 27.8188	0.34424
 27.8228	0.344238
 27.8268	0.344237
 27.8308	0.344235
 27.8348	0.344233
 27.8388	0.344231
 27.8428	0.344229
 27.8468	0.344227
 27.8508	0.344225
 27.8548	0.344223
 27.8588	0.344221
 27.8628	0.344219
 27.8668	0.344217
 27.8708	0.344215
 27.8748	0.344213
 27.8788	0.344211
 27.8828	0.344209
 27.8868	0.344208
 27.8908	0.344206
 27.8948	0.344204
 27.8988	0.344202
 27.9028	0.3442
 27.9068	0.344198
 27.9108	0.344196
 27.9148	0.344194
 27.9188	0.344192
 27.9228	0.34419
 27.9268	0.344188
 27.9308	0.344186
 27.9348	0.344184
 27.9388	0.344182
 27.9428	0.34418
 27.9468	0.344178
 27.9508	0.344177
 27.9548	0.344175
 27.9588	0.344173
 27.9628	0.344171
 27.9668	0.344169
 27.9708	0.344167
 27.9748	0.344165
 27.9788	0.344163
 27.9828	0.344161
 27.9868	0.344159
 27.9908	0.344157
 27.9948	0.344155
 27.9988	0.344153
 28.0028	0.344151
 28.0068	0.344149
 28.0108	0.344147
 28.0148	0.344146
 28.0188	0.344144
 28.0228	0.344142
 28.0268	0.34414
 28.0308	0.344138
 28.0348	0.344136
 28.0388	0.344134
 28.0428	0.344132
 28.0468	0.34413
 28.0508	0.344128
 28.0548	0.344126
 28.0588	0.344124
 28.0628	0.344122
 28.0668	0.34412
 28.0708	0.344118
 28.0748	0.344116
 28.0788	0.344115
 28.0828	0.344113
 28.0868	0.344111
 28.0908	0.344109
 28.0948	0.344107
 28.0988	0.344105
 28.1028	0.344103
 28.1068	0.344101
 28.1108	0.344099
 28.1148	0.344097
 28.1188	0.344095
 28.1228	0.344093
 28.1268	0.344091
 28.1308	0.344089
 28.1348	0.344087
 28.1388	0.344085
 28.1428	0.344084
 28.1468	0.344082
 28.1508	0.34408
 28.1548	0.344078
 28.1588	0.344076
 28.1628	0.344074
 28.1668	0.344072
 28.1708	0.34407
 28.1748	0.344068
 28.1788	0.344066
 28.1828	0.344064
 28.1868	0.344062
 28.1908	0.34406
 28.1948	0.344058
 28.1988	0.344056
 28.2028	0.344054
 28.2068	0.344053
 28.2108	0.344051
 28.2148	0.344049
 28.2188	0.344047
 28.2228	0.344045
 28.2268	0.344043
 28.2308	0.344041
 28.2348	0.344039
 28.2388	0.344037
 28.2428	0.344035
 28.2468	0.344033
 28.2508	0.344031
 28.2548	0.344029
 28.2588	0.344027
 28.2628	0.344025
 28.2668	0.344023
 28.2708	0.344021
 28.2748	0.34402
 28.2788	0.344018
 28.2828	0.344016
 28.2868	0.344014
 28.2908	0.344012
 28.2948	0.34401
 28.2988	0.344008
 28.3028	0.344006
 28.3068	0.344004
 28.3108	0.344002
 28.3148	0.344
 28.3188	0.343998
 28.3228	0.343996
 28.3268	0.343994
 28.3308	0.343992
 28.3348	0.34399
 28.3388	0.343989
 28.3428	0.343987
 28.3468	0.343985
 28.3508	0.343983
 28.3548	0.343981
 28.3588	0.343979
 28.3628	0.343977
 28.3668	0.343975
 28.3708	0.343973
 28.3748	0.343971
 28.3788	0.343969
 28.3828	0.343967
 28.3868	0.343965
 28.3908	0.343963
 28.3948	0.343961
 28.3988	0.343959
 28.4028	0.343957
 28.4068	0.343956
 28.4108	0.343954
 28.4148	0.343952
 28.4188	0.34395
 28.4228	0.343948
 28.4268	0.343946
 28.4308	0.343944
 28.4348	0.343942
 28.4388	0.34394
 28.4428	0.343938
 28.4468	0.343936
 28.4508	0.343934
 28.4548	0.343932
 28.4588	0.34393
 28.4628	0.343928
 28.4668	0.343926
 28.4708	0.343924
 28.4748	0.343923
 28.4788	0.343921
 28.4828	0.343919
 28.4868	0.343917
 28.4908	0.343915
 28.4948	0.343913
 28.4988	0.343911
 28.5029	0.343909
 28.5069	0.343907
 28.5109	0.343905
 28.5149	0.343903
 28.5189	0.343901
 28.5229	0.343899
 28.5269	0.343897
 28.5309	0.343895
 28.5349	0.343893
 28.5389	0.343891
 28.5429	0.34389
 28.5469	0.343888
 28.5509	0.343886
 28.5549	0.343884
 28.5589	0.343882
 28.5629	0.34388
 28.5669	0.343878
 28.5709	0.343876
 28.5749	0.343874
 28.5789	0.343872
 28.5829	0.34387
 28.5869	0.343868
 28.5909	0.343866
 28.5949	0.343864
 28.5989	0.343862
 28.6029	0.34386
 28.6069	0.343858
 28.6109	0.343857
 28.6149	0.343855
 28.6189	0.343853
 28.6229	0.343851
 28.6269	0.343849
 28.6309	0.343847
 28.6349	0.343845
 28.6389	0.343843
 28.6429	0.343841
 28.6469	0.343839
 28.6509	0.343837
 28.6549	0.343835
 28.6589	0.343833
 28.6629	0.343831
 28.6669	0.343829
 28.6709	0.343827
 28.6749	0.343825
 28.6789	0.343823
 28.6829	0.343822
 28.6869	0.34382
 28.6909	0.343818
 28.6949	0.343816
 28.6989	0.343814
 28.7029	0.343812
 28.7069	0.34381
 28.7109	0.343808
 28.7149	0.343806
 28.7189	0.343804
 28.7229	0.343802
 28.7269	0.3438
 28.7309	0.343798
 28.7349	0.343796
 28.7389	0.343794
 28.7429	0.343792
 28.7469	0.34379
 28.7509	0.343788
 28.7549	0.343787
 28.7589	0.343785
 28.7629	0.343783
 28.7669	0.343781
 28.7709	0.343779
 28.7749	0.343777
 28.7789	0.343775
 28.7829	0.343773
 28.7869	0.343771
 28.7909	0.343769
 28.7949	0.343767
 28.7989	0.343765
 28.8029	0.343763
 28.8069	0.343761
 28.8109	0.343759
 28.8149	0.343757
 28.8189	0.343755
 28.8229	0.343753
 28.8269	0.343752
 28.8309	0.34375
 28.8349	0.343748
 28.8389	0.343746
 28.8429	0.343744
 28.8469	0.343742
 28.8509	0.34374
 28.8549	0.343738
 28.8589	0.343736
 28.8629	0.343734
 28.8669	0.343732
 28.8709	0.34373
 28.8749	0.343728
 28.8789	0.343726
 28.8829	0.343724
 28.8869	0.343722
 28.8909	0.34372
 28.8949	0.343718
 28.8989	0.343717
 28.9029	0.343715
 28.9069	0.343713
 28.9109	0.343711
 28.9149	0.343709
 28.9189	0.343707
 28.9229	0.343705
 28.9269	0.343703
 28.9309	0.343701
 28.9349	0.343699
 28.9389	0.343697
 28.9429	0.343695
 28.9469	0.343693
 28.9509	0.343691
 28.9549	0.343689
 28.9589	0.343687
 28.9629	0.343685
 28.9669	0.343683
 28.9709	0.343682
 28.9749	0.34368
 28.9789	0.343678
 28.9829	0.343676
 28.9869	0.343674
 28.9909	0.343672
 28.9949	0.34367
 28.9989	0.343668
 29.0029	0.343666
 29.0069	0.343664
 29.0109	0.343662
 29.0149	0.34366
 29.0189	0.343658
 29.0229	0.343656
 29.0269	0.343654
 29.0309	0.343652
 29.0349	0.34365
 29.0389	0.343648
 29.0429	0.343646
 29.0469	0.343645
 29.0509	0.343643
 29.0549	0.343641
 29.0589	0.343639
 29.0629	0.343637
 29.0669	0.343635
 29.0709	0.343633
 29.0749	0.343631
 29.0789	0.343629
 29.0829	0.343627
 29.0869	0.343625
 29.0909	0.343623
 29.0949	0.343621
 29.0989	0.343619
 29.1029	0.343617
 29.1069	0.343615
 29.1109	0.343613
 29.1149	0.343611
 29.1189	0.343609
 29.1229	0.343608
 29.1269	0.343606
 29.1309	0.343604
 29.1349	0.343602
 29.1389	0.3436
 29.1429	0.343598
 29.1469	0.343596
 29.1509	0.343594
 29.1549	0.343592
 29.1589	0.34359
 29.1629	0.343588
 29.1669	0.343586
 29.1709	0.343584
 29.1749	0.343582
 29.1789	0.34358
 29.1829	0.343578
 29.1869	0.343576
 29.1909	0.343574
 29.1949	0.343572
 29.1989	0.343571
 29.2029	0.343569
 29.2069	0.343567
 29.2109	0.343565
 29.2149	0.343563
 29.2189	0.343561
 29.2229	0.343559
 29.2269	0.343557
 29.2309	0.343555
 29.2349	0.343553
 29.2389	0.343551
 29.2429	0.343549
 29.2469	0.343547
 29.2509	0.343545
 29.2549	0.343543
 29.2589	0.343541
 29.2629	0.343539
 29.2669	0.343537
 29.2709	0.343535
 29.2749	0.343534
 29.2789	0.343532
 29.2829	0.34353
 29.2869	0.343528
 29.2909	0.343526
 29.2949	0.343524
 29.2989	0.343522
 29.3029	0.34352
 29.3069	0.343518
 29.3109	0.343516
 29.3149	0.343514
 29.3189	0.343512
 29.3229	0.34351
 29.3269	0.343508
 29.3309	0.343506
 29.3349	0.343504
 29.3389	0.343502
 29.3429	0.3435
 29.3469	0.343498
 29.3509	0.343496
 29.3549	0.343495
 29.3589	0.343493
 29.3629	0.343491
 29.3669	0.343489
 29.3709	0.343487
 29.3749	0.343485
 29.3789	0.343483
 29.3829	0.343481
 29.3869	0.343479
 29.3909	0.343477
 29.3949	0.343475
 29.3989	0.343473
 29.4029	0.343471
 29.4069	0.343469
 29.4109	0.343467
 29.4149	0.343465
 29.4189	0.343463
 29.4229	0.343461
 29.4269	0.343459
 29.4309	0.343457
 29.4349	0.343456
 29.4389	0.343454
 29.4429	0.343452
 29.4469	0.34345
 29.4509	0.343448
 29.4549	0.343446
 29.4589	0.343444
 29.4629	0.343442
 29.4669	0.34344
 29.4709	0.343438
 29.4749	0.343436
 29.4789	0.343434
 29.4829	0.343432
 29.4869	0.34343
 29.4909	0.343428
 29.4949	0.343426
 29.4989	0.343424
 29.503	0.343422
 29.507	0.34342
 29.511	0.343418
 29.515	0.343417
 29.519	0.343415
 29.523	0.343413
 29.527	0.343411
 29.531	0.343409
 29.535	0.343407
 29.539	0.343405
 29.543	0.343403
 29.547	0.343401
 29.551	0.343399
 29.555	0.343397
 29.559	0.343395
 29.563	0.343393
 29.567	0.343391
 29.571	0.343389
 29.575	0.343387
 29.579	0.343385
 29.583	0.343383
 29.587	0.343381
 29.591	0.343379
 29.595	0.343378
 29.599	0.343376
 29.603	0.343374
 29.607	0.343372
 29.611	0.34337
 29.615	0.343368
 29.619	0.343366
 29.623	0.343364
 29.627	0.343362
 29.631	0.34336
 29.635	0.343358
 29.639	0.343356
 29.643	0.343354
 29.647	0.343352
 29.651	0.34335
 29.655	0.343348
 29.659	0.343346
 29.663	0.343344
 29.667	0.343342
 29.671	0.34334
 29.675	0.343338
 29.679	0.343337
 29.683	0.343335
 29.687	0.343333
 29.691	0.343331
 29.695	0.343329
 29.699	0.343327
 29.703	0.343325
 29.707	0.343323
 29.711	0.343321
 29.715	0.343319
 29.719	0.343317
 29.723	0.343315
 29.727	0.343313
 29.731	0.343311
 29.735	0.343309
 29.739	0.343307
 29.743	0.343305
 29.747	0.343303
 29.751	0.343301
 29.755	0.343299
 29.759	0.343297
 29.763	0.343296
 29.767	0.343294
 29.771	0.343292
 29.775	0.34329
 29.779	0.343288
 29.783	0.343286
 29.787	0.343284
 29.791	0.343282
 29.795	0.34328
 29.799	0.343278
 29.803	0.343276
 29.807	0.343274
 29.811	0.343272
 29.815	0.34327
 29.819	0.343268
 29.823	0.343266
 29.827	0.343264
 29.831	0.343262
 29.835	0.34326
 29.839	0.343258
 29.843	0.343256
 29.847	0.343254
 29.851	0.343253
 29.855	0.343251
 29.859	0.343249
 29.863	0.343247
 29.867	0.343245
 29.871	0.343243
 29.875	0.343241
 29.879	0.343239
 29.883	0.343237
 29.887	0.343235
 29.891	0.343233
 29.895	0.343231
 29.899	0.343229
 29.903	0.343227
 29.907	0.343225
 29.911	0.343223
 29.915	0.343221
 29.919	0.343219
 29.923	0.343217
 29.927	0.343215
 29.931	0.343213
 29.935	0.343211
 29.939	0.34321
 29.943	0.343208
 29.947	0.343206
 29.951	0.343204
 29.955	0.343202
 29.959	0.3432
 29.963	0.343198
 29.967	0.343196
 29.971	0.343194
 29.975	0.343192
 29.979	0.34319
 29.983	0.343188
 29.987	0.343186
 29.991	0.343184
 29.995	0.343182
 29.999	0.34318
 30.003	0.343182
 30.007	0.343185
 30.011	0.343188
 30.015	0.343191
 30.019	0.343194
 30.023	0.343197
 30.027	0.3432
 30.031	0.343203
 30.035	0.343206
 30.039	0.343209
 30.043	0.343213
 30.047	0.343216
 30.051	0.343219
 30.055	0.343222
 30.059	0.343225
 30.063	0.343228
 30.067	0.343231
 30.071	0.343234
 30.075	0.343237
 30.079	0.34324
 30.083	0.343243
 30.087	0.343246
 30.091	0.343249
 30.095	0.343252
 30.099	0.343255
 30.103	0.343258
 30.107	0.343261
 30.111	0.343264
 30.115	0.343267
 30.119	0.343271
 30.123	0.343274
 30.127	0.343277
 30.131	0.34328
 30.135	0.343283
 30.139	0.343286
 30.143	0.343289
 30.147	0.343292
 30.151	0.343295
 30.155	0.343298
 30.159	0.343301
 30.163	0.343304
 30.167	0.343307
 30.171	0.34331
 30.175	0.343313
 30.179	0.343316
 30.183	0.343319
 30.187	0.343322
 30.191	0.343325
 30.195	0.343329
 30.199	0.343332
 30.203	0.343335
 30.207	0.343338
 30.211	0.343341
 30.215	0.343344
 30.219	0.343347
 30.223	0.34335
 30.227	0.343353
 30.231	0.343356
 30.235	0.343359
 30.239	0.343362
 30.243	0.343365
 30.247	0.343368
 30.251	0.343371
 30.255	0.343374
 30.259	0.343377
 30.263	0.34338
 30.267	0.343383
 30.271	0.343387
 30.275	0.34339
 30.279	0.343393
 30.283	0.343396
 30.287	0.343399
 30.291	0.343402
 30.295	0.343405
 30.299	0.343408
 30.303	0.343411
 30.307	0.343414
 30.311	0.343417
 30.315	0.34342
 30.319	0.343423
 30.323	0.343426
 30.327	0.343429
 30.331	0.343432
 30.335	0.343435
 30.339	0.343438
 30.343	0.343441
 30.347	0.343444
 30.351	0.343448
 30.355	0.343451
 30.359	0.343454
 30.363	0.343457
 30.367	0.34346
 30.371	0.343463
 30.375	0.343466
 30.379	0.343469
 30.383	0.343472
 30.387	0.343475
 30.391	0.343478
 30.395	0.343481
 30.399	0.343484
 30.403	0.343487
 30.407	0.34349
 30.411	0.343493
 30.415	0.343496
 30.419	0.343499
 30.423	0.343502
 30.427	0.343506
 30.431	0.343509
 30.435	0.343512
 30.439	0.343515
 30.443	0.343518
 30.447	0.343521
 30.451	0.343524
 30.455	0.343527
 30.459	0.34353
 30.463	0.343533
 30.467	0.343536
 30.471	0.343539
 30.475	0.343542
 30.479	0.343545
 30.483	0.343548
 30.487	0.343551
 30.491	0.343554
 30.495	0.343557
 30.499	0.34356
 30.5031	0.343563
 30.5071	0.343567
 30.5111	0.34357
 30.5151	0.343573
 30.5191	0.343576
 30.5231	0.343579
 30.5271	0.343582
 30.5311	0.343585
 30.5351	0.343588
 30.5391	0.343591
 30.5431	0.343594
 30.5471	0.343597
 30.5511	0.3436
 30.5551	0.343603
 30.5591	0.343606
 30.5631	0.343609
 30.5671	0.343612
 30.5711	0.343615
 30.5751	0.343618
 30.5791	0.343621
 30.5831	0.343624
 30.5871	0.343627
 30.5911	0.343631
 30.5951	0.343634
 30.5991	0.343637
 30.6031	0.34364
 30.6071	0.343643
 30.6111	0.343646
 30.6151	0.343649
 30.6191	0.343652
 30.6231	0.343655
 30.6271	0.343658
 30.6311	0.343661
 30.6351	0.343664
 30.6391	0.343667
 30.6431	0.34367
 30.6471	0.343673
 30.6511	0.343676
 30.6551	0.343679
 30.6591	0.343682
 30.6631	0.343685
 30.6671	0.343688
 30.6711	0.343692
 30.6751	0.343695
 30.6791	0.343698
 30.6831	0.343701
 30.6871	0.343704
 30.6911	0.343707
 30.6951	0.34371
 30.6991	0.343713
 30.7031	0.343716
 30.7071	0.343719
 30.7111	0.343722
 30.7151	0.343725
 30.7191	0.343728
 30.7231	0.343731
 30.7271	0.343734
 30.7311	0.343737
 30.7351	0.34374
 30.7391	0.343743
 30.7431	0.343746
 30.7471	0.343749
 30.7511	0.343752
 30.7551	0.343756
 30.7591	0.343759
 30.7631	0.343762
 30.7671	0.343765
 30.7711	0.343768
 30.7751	0.343771
 30.7791	0.343774
 30.7831	0.343777
 30.7871	0.34378
 30.7911	0.343783
 30.7951	0.343786
 30.7991	0.343789
 30.8031	0.343792
 30.8071	0.343795
 30.8111	0.343798
 30.8151	0.343801
 30.8191	0.343804
 30.8231	0.343807
 30.8271	0.34381
 30.8311	0.343813
 30.8351	0.343816
 30.8391	0.34382
 30.8431	0.343823
 30.8471	0.343826
 30.8511	0.343829
 30.8551	0.343832
 30.8591	0.343835
 30.8631	0.343838
 30.8671	0.343841
 30.8711	0.343844
 30.8751	0.343847
 30.8791	0.34385
 30.8831	0.343853
 30.8871	0.343856
 30.8911	0.343859
 30.8951	0.343862
 30.8991	0.343865
 30.9031	0.343868
 30.9071	0.343871
 30.9111	0.343874
 30.9151	0.343877
 30.9191	0.34388
 30.9231	0.343884
 30.9271	0.343887
 30.9311	0.34389
 30.9351	0.343893
 30.9391	0.343896
 30.9431	0.343899
 30.9471	0.343902
 30.9511	0.343905
 30.9551	0.343908
 30.9591	0.343911
 30.9631	0.343914
 30.9671	0.343917
 30.9711	0.34392
 30.9751	0.343923
 30.9791	0.343926
 30.9831	0.343929
 30.9871	0.343932
 30.9911	0.343935
 30.9951	0.343938
 30.9991	0.343941
 31.0031	0.343944
 31.0071	0.343947
 31.0111	0.343951
 31.0151	0.343954
 31.0191	0.343957
 31.0231	0.34396
 31.0271	0.343963
 31.0311	0.343966
 31.0351	0.343969
 31.0391	0.343972
 31.0431	0.343975
 31.0471	0.343978
 31.0511	0.343981
 31.0551	0.343984
 31.0591	0.343987
 31.0631	0.34399
 31.0671	0.343993
 31.0711	0.343996
 31.0751	0.343999
 31.0791	0.344002
 31.0831	0.344005
 31.0871	0.344008
 31.0911	0.344011
 31.0951	0.344014
 31.0991	0.344018
 31.1031	0.344021
 31.1071	0.344024
 31.1111	0.344027
 31.1151	0.34403
 31.1191	0.344033
 31.1231	0.344036
 31.1271	0.344039
 31.1311	0.344042
 31.1351	0.344045
 31.1391	0.344048
 31.1431	0.344051
 31.1471	0.344054
 31.1511	0.344057
 31.1551	0.34406
 31.1591	0.344063
 31.1631	0.344066
 31.1671	0.344069
 31.1711	0.344072
 31.1751	0.344075
 31.1791	0.344078
 31.1831	0.344081
 31.1871	0.344085
 31.1911	0.344088
 31.1951	0.344091
 31.1991	0.344094
 31.2031	0.344097
 31.2071	0.3441
 31.2111	0.344103
 31.2151	0.344106
 31.2191	0.344109
 31.2231	0.344112
 31.2271	0.344115
 31.2311	0.344118
 31.2351	0.344121
 31.2391	0.344124
 31.2431	0.344127
 31.2471	0.34413
 31.2511	0.344133
 31.2551	0.344136
 31.2591	0.344139
 31.2631	0.344142
 31.2671	0.344145
 31.2711	0.344148
 31.2751	0.344151
 31.2791	0.344155
 31.2831	0.344158
 31.2871	0.344161
 31.2911	0.344164
 31.2951	0.344167
 31.2991	0.34417
 31.3031	0.344173
 31.3071	0.344176
 31.3111	0.344179
 31.3151	0.344182
 31.3191	0.344185
 31.3231	0.344188
 31.3271	0.344191
 31.3311	0.344194
 31.3351	0.344197
 31.3391	0.3442
 31.3431	0.344203
 31.3471	0.344206
 31.3511	0.344209
 31.3551	0.344212
 31.3591	0.344215
 31.3631	0.344218
 31.3671	0.344222
 31.3711	0.344225
 31.3751	0.344228
 31.3791	0.344231
 31.3831	0.344234
 31.3871	0.344237
 31.3911	0.34424
 31.3951	0.344243
 31.3991	0.344246
 31.4031	0.344249
 31.4071	0.344252
 31.4111	0.344255
 31.4151	0.344258
 31.4191	0.344261
 31.4231	0.344264
 31.4271	0.344267
 31.4311	0.34427
 31.4351	0.344273
 31.4391	0.344276
 31.4431	0.344279
 31.4471	0.344282
 31.4511	0.344285
 31.4551	0.344288
 31.4591	0.344291
 31.4631	0.344295
 31.4671	0.344298
 31.4711	0.344301
 31.4751	0.344304
 31.4791	0.344307
 31.4831	0.34431
 31.4871	0.344313
 31.4911	0.344316
 31.4951	0.344319
 31.4991	0.344322
 31.5032	0.344325
 31.5072	0.344328
 31.5112	0.344331
 31.5152	0.344334
 31.5192	0.344337
 31.5232	0.34434
 31.5272	0.344343
 31.5312	0.344346
 31.5352	0.344349
 31.5392	0.344352
 31.5432	0.344355
 31.5472	0.344358
 31.5512	0.344361
 31.5552	0.344365
 31.5592	0.344368
 31.5632	0.344371
 31.5672	0.344374
 31.5712	0.344377
 31.5752	0.34438
 31.5792	0.344383
 31.5832	0.344386
 31.5872	0.344389
 31.5912	0.344392
 31.5952	0.344395
 31.5992	0.344398
 31.6032	0.344401
 31.6072	0.344404
 31.6112	0.344407
 31.6152	0.34441
 31.6192	0.344413
 31.6232	0.344416
 31.6272	0.344419
 31.6312	0.344422
 31.6352	0.344425
 31.6392	0.344428
 31.6432	0.344431
 31.6472	0.344434
 31.6512	0.344438
 31.6552	0.344441
 31.6592	0.344444
 31.6632	0.344447
 31.6672	0.34445
 31.6712	0.344453
 31.6752	0.344456
 31.6792	0.344459
 31.6832	0.344462
 31.6872	0.344465
 31.6912	0.344468
 31.6952	0.344471
 31.6992	0.344474
 31.7032	0.344477
 31.7072	0.34448
 31.7112	0.344483
 31.7152	0.344486
 31.7192	0.344489
 31.7232	0.344492
 31.7272	0.344495
 31.7312	0.344498
 31.7352	0.344501
 31.7392	0.344504
 31.7432	0.344507
 31.7472	0.34451
 31.7512	0.344514
 31.7552	0.344517
 31.7592	0.34452
 31.7632	0.344523
 31.7672	0.344526
 31.7712	0.344529
 31.7752	0.344532
 31.7792	0.344535
 31.7832	0.344538
 31.7872	0.344541
 31.7912	0.344544
 31.7952	0.344547
 31.7992	0.34455
 31.8032	0.344553
 31.8072	0.344556
 31.8112	0.344559
 31.8152	0.344562
 31.8192	0.344565
 31.8232	0.344568
 31.8272	0.344571
 31.8312	0.344574
 31.8352	0.344577
 31.8392	0.34458
 31.8432	0.344583
 31.8472	0.344587
 31.8512	0.34459
 31.8552	0.344593
 31.8592	0.344596
 31.8632	0.344599
 31.8672	0.344602
 31.8712	0.344605
 31.8752	0.344608
 31.8792	0.344611
 31.8832	0.344614
 31.8872	0.344617
 31.8912	0.34462
 31.8952	0.344623
 31.8992	0.344626
 31.9032	0.344629
 31.9072	0.344632
 31.9112	0.344635
 31.9152	0.344638
 31.9192	0.344641
 31.9232	0.344644
 31.9272	0.344647
 31.9312	0.34465
 31.9352	0.344653
 31.9392	0.344656
 31.9432	0.344659
 31.9472	0.344663
 31.9512	0.344666
 31.9552	0.344669
 31.9592	0.344672
 31.9632	0.344675
 31.9672	0.344678
 31.9712	0.344681
 31.9752	0.344684
 31.9792	0.344687
 31.9832	0.34469
 31.9872	0.344693
 31.9912	0.344696
 31.9952	0.344699
 31.9992	0.344702
 32.0032	0.344705
 32.0072	0.344708
 32.0112	0.344711
 32.0152	0.344714
 32.0192	0.344717
 32.0232	0.34472
 32.0272	0.344723
 32.0312	0.344726
 32.0352	0.344729
 32.0392	0.344732
 32.0432	0.344735
 32.0472	0.344738
 32.0512	0.344742
 32.0552	0.344745
 32.0592	0.344748
 32.0632	0.344751
 32.0672	0.344754
 32.0712	0.344757
 32.0752	0.34476
 32.0792	0.344763
 32.0832	0.344766
 32.0872	0.344769
 32.0912	0.344772
 32.0952	0.344775
 32.0992	0.344778
 32.1032	0.344781
 32.1072	0.344784
 32.1112	0.344787
 32.1152	0.34479
 32.1192	0.344793
 32.1232	0.344796
 32.1272	0.344799
 32.1312	0.344802
 32.1352	0.344805
 32.1392	0.344808
 32.1432	0.344811
 32.1472	0.344814
 32.1512	0.344817
 32.1552	0.344821
 32.1592	0.344824
 32.1632	0.344827
 32.1672	0.34483
 32.1712	0.344833
 32.1752	0.344836
 32.1792	0.344839
 32.1832	0.344842
 32.1872	0.344845
 32.1912	0.344848
 32.1952	0.344851
 32.1992	0.344854
 32.2032	0.344857
 32.2072	0.34486
 32.2112	0.344863
 32.2152	0.344866
 32.2192	0.344869
 32.2232	0.344872
 32.2272	0.344875
 32.2312	0.344878
 32.2352	0.344881
 32.2392	0.344884
 32.2432	0.344887
 32.2472	0.34489
 32.2512	0.344893
 32.2552	0.344896
 32.2592	0.344899
 32.2632	0.344903
 32.2672	0.344906
 32.2712	0.344909
 32.2752	0.344912
 32.2792	0.344915
 32.2832	0.344918
 32.2872	0.344921
 32.2912	0.344924
 32.2952	0.344927
 32.2992	0.34493
 32.3032	0.344933
 32.3072	0.344936
 32.3112	0.344939
 32.3152	0.344942
 32.3192	0.344945
 32.3232	0.344948
 32.3272	0.344951
 32.3312	0.344954
 32.3352	0.344957
 32.3392	0.34496
 32.3432	0.344963
 32.3472	0.344966
 32.3512	0.344969
 32.3552	0.344972
 32.3592	0.344975
 32.3632	0.344978
 32.3672	0.344981
 32.3712	0.344985
 32.3752	0.344988
 32.3792	0.344991
 32.3832	0.344994
 32.3872	0.344997
 32.3912	0.345
 32.3952	0.345003
 32.3992	0.345006
 32.4032	0.345009
 32.4072	0.345012
 32.4112	0.345015
 32.4152	0.345018
 32.4192	0.345021
 32.4232	0.345024
 32.4272	0.345027
 32.4312	0.34503
 32.4352	0.345033
 32.4392	0.345036
 32.4432	0.345039
 32.4472	0.345042
 32.4512	0.345045
 32.4552	0.345048
 32.4592	0.345051
 32.4632	0.345054
 32.4672	0.345057
 32.4712	0.34506
 32.4752	0.345063
 32.4792	0.345067
 32.4832	0.34507
 32.4872	0.345073
 32.4912	0.345076
 32.4952	0.345079
 32.4992	0.345082
 32.5033	0.345085
 32.5073	0.345088
 32.5113	0.345091
 32.5153	0.345094
 32.5193	0.345097
 32.5233	0.3451
 32.5273	0.345103
 32.5313	0.345106
 32.5353	0.345109
 32.5393	0.345112
 32.5433	0.345115
 32.5473	0.345118
 32.5513	0.345121
 32.5553	0.345124
 32.5593	0.345127
 32.5633	0.34513
 32.5673	0.345133
 32.5713	0.345136
 32.5753	0.345139
 32.5793	0.345142
 32.5833	0.345145
 32.5873	0.345148
 32.5913	0.345151
 32.5953	0.345155
 32.5993	0.345158
 32.6033	0.345161
 32.6073	0.345164
 32.6113	0.345167
 32.6153	0.34517
 32.6193	0.345173
 32.6233	0.345176
 32.6273	0.345179
 32.6313	0.345182
 32.6353	0.345185
 32.6393	0.345188
 32.6433	0.345191
 32.6473	0.345194
 32.6513	0.345197
 32.6553	0.3452
 32.6593	0.345203
 32.6633	0.345206
 32.6673	0.345209
 32.6713	0.345212
 32.6753	0.345215
 32.6793	0.345218
 32.6833	0.345221
 32.6873	0.345224
 32.6913	0.345227
 32.6953	0.34523
 32.6993	0.345233
 32.7033	0.345236
 32.7073	0.34524
 32.7113	0.345243
 32.7153	0.345246
 32.7193	0.345249
 32.7233	0.345252
 32.7273	0.345255
 32.7313	0.345258
 32.7353	0.345261
 32.7393	0.345264
 32.7433	0.345267
 32.7473	0.34527
 32.7513	0.345273
 32.7553	0.345276
 32.7593	0.345279
 32.7633	0.345282
 32.7673	0.345285
 32.7713	0.345288
 32.7753	0.345291
 32.7793	0.345294
 32.7833	0.345297
 32.7873	0.3453
 32.7913	0.345303
 32.7953	0.345306
 32.7993	0.345309
 32.8033	0.345312
 32.8073	0.345315
 32.8113	0.345318
 32.8153	0.345321
 32.8193	0.345324
 32.8233	0.345327
 32.8273	0.345331
 32.8313	0.345334
 32.8353	0.345337
 32.8393	0.34534
 32.8433	0.345343
 32.8473	0.345346
 32.8513	0.345349
 32.8553	0.345352
 32.8593	0.345355
 32.8633	0.345358
 32.8673	0.345361
 32.8713	0.345364
 32.8753	0.345367
 32.8793	0.34537
 32.8833	0.345373
 32.8873	0.345376
 32.8913	0.345379
 32.8953	0.345382
 32.8993	0.345385
 32.9033	0.345388
 32.9073	0.345391
 32.9113	0.345394
 32.9153	0.345397
 32.9193	0.3454
 32.9233	0.345403
 32.9273	0.345406
 32.9313	0.345409
 32.9353	0.345412
 32.9393	0.345415
 32.9433	0.345418
 32.9473	0.345422
 32.9513	0.345425
 32.9553	0.345428
 32.9593	0.345431
 32.9633	0.345434
 32.9673	0.345437
 32.9713	0.34544
 32.9753	0.345443
 32.9793	0.345446
 32.9833	0.345449
 32.9873	0.345452
 32.9913	0.345455
 32.9953	0.345458
 32.9993	0.345461
 33.0033	0.345464
 33.0073	0.345467
 33.0113	0.34547
 33.0153	0.345473
 33.0193	0.345476
 33.0233	0.345479
 33.0273	0.345482
 33.0313	0.345485
 33.0353	0.345488
 33.0393	0.345491
 33.0433	0.345494
 33.0473	0.345497
 33.0513	0.3455
 33.0553	0.345503
 33.0593	0.345506
 33.0633	0.345509
 33.0673	0.345512
 33.0713	0.345516
 33.0753	0.345519
 33.0793	0.345522
 33.0833	0.345525
 33.0873	0.345528
 33.0913	0.345531
 33.0953	0.345534
 33.0993	0.345537
 33.1033	0.34554
 33.1073	0.345543
 33.1113	0.345546
 33.1153	0.345549
 33.1193	0.345552
 33.1233	0.345555
 33.1273	0.345558
 33.1313	0.345561
 33.1353	0.345564
 33.1393	0.345567
 33.1433	0.34557
 33.1473	0.345573
 33.1513	0.345576
 33.1553	0.345579
 33.1593	0.345582
 33.1633	0.345585
 33.1673	0.345588
 33.1713	0.345591
 33.1753	0.345594
 33.1793	0.345597
 33.1833	0.3456
 33.1873	0.345603
 33.1913	0.345606
 33.1953	0.345609
 33.1993	0.345613
 33.2033	0.345616
 33.2073	0.345619
 33.2113	0.345622
 33.2153	0.345625
 33.2193	0.345628
 33.2233	0.345631
 33.2273	0.345634
 33.2313	0.345637
 33.2353	0.34564
 33.2393	0.345643
 33.2433	0.345646
 33.2473	0.345649
 33.2513	0.345652
 33.2553	0.345655
 33.2593	0.345658
 33.2633	0.345661
 33.2673	0.345664
 33.2713	0.345667
 33.2753	0.34567
 33.2793	0.345673
 33.2833	0.345676
 33.2873	0.345679
 33.2913	0.345682
 33.2953	0.345685
 33.2993	0.345688
 33.3033	0.345691
 33.3073	0.345694
 33.3113	0.345697
 33.3153	0.3457
 33.3193	0.345703
 33.3233	0.345706
 33.3273	0.34571
 33.3313	0.345713
 33.3353	0.345716
 33.3393	0.345719
 33.3433	0.345722
 33.3473	0.345725
 33.3513	0.345728
 33.3553	0.345731
 33.3593	0.345734
 33.3633	0.345737
 33.3673	0.34574
 33.3713	0.345743
 33.3753	0.345746
 33.3793	0.345749
 33.3833	0.345752
 33.3873	0.345755
 33.3913	0.345758
 33.3953	0.345761
 33.3993	0.345764
 33.4033	0.345767
 33.4073	0.34577
 33.4113	0.345773
 33.4153	0.345776
 33.4193	0.345779
 33.4233	0.345782
 33.4273	0.345785
 33.4313	0.345788
 33.4353	0.345791
 33.4393	0.345794
 33.4433	0.345797
 33.4473	0.3458
 33.4513	0.345803
 33.4553	0.345806
 33.4593	0.345809
 33.4633	0.345813
 33.4673	0.345816
 33.4713	0.345819
 33.4753	0.345822
 33.4793	0.345825
 33.4833	0.345828
 33.4873	0.345831
 33.4913	0.345834
 33.4953	0.345837
 33.4993	0.34584
 33.5034	0.345843
 33.5074	0.345846
 33.5114	0.345849
 33.5154	0.345852
 33.5194	0.345855
 33.5234	0.345858
 33.5274	0.345861
 33.5314	0.345864
 33.5354	0.345867
 33.5394	0.34587
 33.5434	0.345873
 33.5474	0.345876
 33.5514	0.345879
 33.5554	0.345882
 33.5594	0.345885
 33.5634	0.345888
 33.5674	0.345891
 33.5714	0.345894
 33.5754	0.345897
 33.5794	0.3459
 33.5834	0.345903
 33.5874	0.345906
 33.5914	0.345909
 33.5954	0.345912
 33.5994	0.345916
 33.6034	0.345919
 33.6074	0.345922
 33.6114	0.345925
 33.6154	0.345928
 33.6194	0.345931
 33.6234	0.345934
 33.6274	0.345937
 33.6314	0.34594
 33.6354	0.345943
 33.6394	0.345946
 33.6434	0.345949
 33.6474	0.345952
 33.6514	0.345955
 33.6554	0.345958
 33.6594	0.345961
 33.6634	0.345964
 33.6674	0.345967
 33.6714	0.34597
 33.6754	0.345973
 33.6794	0.345976
 33.6834	0.345979
 33.6874	0.345982
 33.6914	0.345985
 33.6954	0.345988
 33.6994	0.345991
 33.7034	0.345994
 33.7074	0.345997
 33.7114	0.346
 33.7154	0.346003
 33.7194	0.346006
 33.7234	0.346009
 33.7274	0.346012
 33.7314	0.346015
 33.7354	0.346018
 33.7394	0.346022
 33.7434	0.346025
 33.7474	0.346028
 33.7514	0.346031
 33.7554	0.346034
 33.7594	0.346037
 33.7634	0.34604
 33.7674	0.346043
 33.7714	0.346046
 33.7754	0.346049
 33.7794	0.346052
 33.7834	0.346055
 33.7874	0.346058
 33.7914	0.346061
 33.7954	0.346064
 33.7994	0.346067
 33.8034	0.34607
 33.8074	0.346073
 33.8114	0.346076
 33.8154	0.346079
 33.8194	0.346082
 33.8234	0.346085
 33.8274	0.346088
 33.8314	0.346091
 33.8354	0.346094
 33.8394	0.346097
 33.8434	0.3461
 33.8474	0.346103
 33.8514	0.346106
 33.8554	0.346109
 33.8594	0.346112
 33.8634	0.346115
 33.8674	0.346118
 33.8714	0.346121
 33.8754	0.346124
 33.8794	0.346127
 33.8834	0.34613
 33.8874	0.346134
 33.8914	0.346137
 33.8954	0.34614
 33.8994	0.346143
 33.9034	0.346146
 33.9074	0.346149
 33.9114	0.346152
 33.9154	0.346155
 33.9194	0.346158
 33.9234	0.346161
 33.9274	0.346164
 33.9314	0.346167
 33.9354	0.34617
 33.9394	0.346173
 33.9434	0.346176
 33.9474	0.346179
 33.9514	0.346182
 33.9554	0.346185
 33.9594	0.346188
 33.9634	0.346191
 33.9674	0.346194
 33.9714	0.346197
 33.9754	0.3462
 33.9794	0.346203
 33.9834	0.346206
 33.9874	0.346209
 33.9914	0.346212
 33.9954	0.346215
 33.9994	0.346218
 34.0034	0.346221
 34.0074	0.346224
 34.0114	0.346227
 34.0154	0.34623
 34.0194	0.346233
 34.0234	0.346236
 34.0274	0.346239
 34.0314	0.346242
 34.0354	0.346245
 34.0394	0.346249
 34.0434	0.346252
 34.0474	0.346255
 34.0514	0.346258
 34.0554	0.346261
 34.0594	0.346264
 34.0634	0.346267
 34.0674	0.34627
 34.0714	0.346273
 34.0754	0.346276
 34.0794	0.346279
 34.0834	0.346282
 34.0874	0.346285
 34.0914	0.346288
 34.0954	0.346291
 34.0994	0.346294
 34.1034	0.346297
 34.1074	0.3463
 34.1114	0.346303
 34.1154	0.346306
 34.1194	0.346309
 34.1234	0.346312
 34.1274	0.346315
 34.1314	0.346318
 34.1354	0.346321
 34.1394	0.346324
 34.1434	0.346327
 34.1474	0.34633
 34.1514	0.346333
 34.1554	0.346336
 34.1594	0.346339
 34.1634	0.346342
 34.1674	0.346345
 34.1714	0.346348
 34.1754	0.346351
 34.1794	0.346354
 34.1834	0.346357
 34.1874	0.34636
 34.1914	0.346363
 34.1954	0.346367
 34.1994	0.34637
 34.2034	0.346373
 34.2074	0.346376
 34.2114	0.346379
 34.2154	0.346382
 34.2194	0.346385
 34.2234	0.346388
 34.2274	0.346391
 34.2314	0.346394
 34.2354	0.346397
 34.2394	0.3464
 34.2434	0.346403
 34.2474	0.346406
 34.2514	0.346409
 34.2554	0.346412
 34.2594	0.346415
 34.2634	0.346418
 34.2674	0.346421
 34.2714	0.346424
 34.2754	0.346427
 34.2794	0.34643
 34.2834	0.346433
 34.2874	0.346436
 34.2914	0.346439
 34.2954	0.346442
 34.2994	0.346445
 34.3034	0.346448
 34.3074	0.346451
 34.3114	0.346454
 34.3154	0.346457
 34.3194	0.34646
 34.3234	0.346463
 34.3274	0.346466
 34.3314	0.346469
 34.3354	0.346472
 34.3394	0.346475
 34.3434	0.346478
 34.3474	0.346481
 34.3514	0.346484
 34.3554	0.346487
 34.3594	0.346491
 34.3634	0.346494
 34.3674	0.346497
 34.3714	0.3465
 34.3754	0.346503
 34.3794	0.346506
 34.3834	0.346509
 34.3874	0.346512
 34.3914	0.346515
 34.3954	0.346518
 34.3994	0.346521
 34.4034	0.346524
 34.4074	0.346527
 34.4114	0.34653
 34.4154	0.346533
 34.4194	0.346536
 34.4234	0.346539
 34.4274	0.346542
 34.4314	0.346545
 34.4354	0.346548
 34.4394	0.346551
 34.4434	0.346554
 34.4474	0.346557
 34.4514	0.34656
 34.4554	0.346563
 34.4594	0.346566
 34.4634	0.346569
 34.4674	0.346572
 34.4714	0.346575
 34.4754	0.346578
 34.4794	0.346581
 34.4834	0.346584
 34.4874	0.346587
 34.4914	0.34659
 34.4954	0.346593
 34.4994	0.346596
 34.5035	0.346599
 34.5075	0.346602
 34.5115	0.346605
 34.5155	0.346608
 34.5195	0.346611
 34.5235	0.346614
 34.5275	0.346617
 34.5315	0.346621
 34.5355	0.346624
 34.5395	0.346627
 34.5435	0.34663
 34.5475	0.346633
 34.5515	0.346636
 34.5555	0.346639
 34.5595	0.346642
 34.5635	0.346645
 34.5675	0.346648
 34.5715	0.346651
 34.5755	0.346654
 34.5795	0.346657
 34.5835	0.34666
 34.5875	0.346663
 34.5915	0.346666
 34.5955	0.346669
 34.5995	0.346672
 34.6035	0.346675
 34.6075	0.346678
 34.6115	0.346681
 34.6155	0.346684
 34.6195	0.346687
 34.6235	0.34669
 34.6275	0.346693
 34.6315	0.346696
 34.6355	0.346699
 34.6395	0.346702
 34.6435	0.346705
 34.6475	0.346708
 34.6515	0.346711
 34.6555	0.346714
 34.6595	0.346717
 34.6635	0.34672
 34.6675	0.346723
 34.6715	0.346726
 34.6755	0.346729
 34.6795	0.346732
 34.6835	0.346735
 34.6875	0.346738
 34.6915	0.346741
 34.6955	0.346744
 34.6995	0.346747
 34.7035	0.34675
 34.7075	0.346754
 34.7115	0.346757
 34.7155	0.34676
 34.7195	0.346763
 34.7235	0.346766
 34.7275	0.346769
 34.7315	0.346772
 34.7355	0.346775
 34.7395	0.346778
 34.7435	0.346781
 34.7475	0.346784
 34.7515	0.346787
 34.7555	0.34679
 34.7595	0.346793
 34.7635	0.346796
 34.7675	0.346799
 34.7715	0.346802
 34.7755	0.346805
 34.7795	0.346808
 34.7835	0.346811
 34.7875	0.346814
 34.7915	0.346817
 34.7955	0.34682
 34.7995	0.346823
 34.8035	0.346826
 34.8075	0.346829
 34.8115	0.346832
 34.8155	0.346835
 34.8195	0.346838
 34.8235	0.346841
 34.8275	0.346844
 34.8315	0.346847
 34.8355	0.34685
 34.8395	0.346853
 34.8435	0.346856
 34.8475	0.346859
 34.8515	0.346862
 34.8555	0.346865
 34.8595	0.346868
 34.8635	0.346871
 34.8675	0.346874
 34.8715	0.346877
 34.8755	0.34688
 34.8795	0.346883
 34.8835	0.346886
 34.8875	0.346889
 34.8915	0.346892
 34.8955	0.346896
 34.8995	0.346899
 34.9035	0.346902
 34.9075	0.346905
 34.9115	0.346908
 34.9155	0.346911
 34.9195	0.346914
 34.9235	0.346917
 34.9275	0.34692
 34.9315	0.346923
 34.9355	0.346926
 34.9395	0.346929
 34.9435	0.346932
 34.9475	0.346935
 34.9515	0.346938
 34.9555	0.346941
 34.9595	0.346944
 34.9635	0.346947
 34.9675	0.34695
 34.9715	0.346953
 34.9755	0.346956
 34.9795	0.346959
 34.9835	0.346962
 34.9875	0.346965
 34.9915	0.346968
 34.9955	0.346971
 34.9995	0.346974
 35.0035	0.346977
 35.0075	0.346979
 35.0115	0.346981
 35.0155	0.346984
 35.0195	0.346986
 35.0235	0.346989
 35.0275	0.346991
 35.0315	0.346994
 35.0355	0.346996
 35.0395	0.346999
 35.0435	0.347001
 35.0475	0.347003
 35.0515	0.347006
 35.0555	0.347008
 35.0595	0.347011
 35.0635	0.347013
 35.0675	0.347016
 35.0715	0.347018
 35.0755	0.347021
 35.0795	0.347023
 35.0835	0.347025
 35.0875	0.347028
 35.0915	0.34703
 35.0955	0.347033
 35.0995	0.347035
 35.1035	0.347038
 35.1075	0.34704
 35.1115	0.347042
 35.1155	0.347045
 35.1195	0.347047
 35.1235	0.34705
 35.1275	0.347052
 35.1315	0.347055
 35.1355	0.347057
 35.1395	0.34706
 35.1435	0.347062
 35.1475	0.347064
 35.1515	0.347067
 35.1555	0.347069
 35.1595	0.347072
 35.1635	0.347074
 35.1675	0.347077
 35.1715	0.347079
 35.1755	0.347082
 35.1795	0.347084
 35.1835	0.347086
 35.1875	0.347089
 35.1915	0.347091
 35.1955	0.347094
 35.1995	0.347096
 35.2035	0.347099
 35.2075	0.347101
 35.2115	0.347103
 35.2155	0.347106
 35.2195	0.347108
 35.2235	0.347111
 35.2275	0.347113
 35.2315	0.347116
 35.2355	0.347118
 35.2395	0.347121
 35.2435	0.347123
 35.2475	0.347125
 35.2515	0.347128
 35.2555	0.34713
 35.2595	0.347133
 35.2635	0.347135
 35.2675	0.347138
 35.2715	0.34714
 35.2755	0.347143
 35.2795	0.347145
 35.2835	0.347147
 35.2875	0.34715
 35.2915	0.347152
 35.2955	0.347155
 35.2995	0.347157
 35.3035	0.34716
 35.3075	0.347162
 35.3115	0.347164
 35.3155	0.347167
 35.3195	0.347169
 35.3235	0.347172
 35.3275	0.347174
 35.3315	0.347177
 35.3355	0.347179
 35.3395	0.347182
 35.3435	0.347184
 35.3475	0.347186
 35.3515	0.347189
 35.3555	0.347191
 35.3595	0.347194
 35.3635	0.347196
 35.3675	0.347199
 35.3715	0.347201
 35.3755	0.347204
 35.3795	0.347206
 35.3835	0.347208
 35.3875	0.347211
 35.3915	0.347213
 35.3955	0.347216
 35.3995	0.347218
 35.4035	0.347221
 35.4075	0.347223
 35.4115	0.347225
 35.4155	0.347228
 35.4195	0.34723
 35.4235	0.347233
 35.4275	0.347235
 35.4315	0.347238
 35.4355	0.34724
 35.4395	0.347243
 35.4435	0.347245
 35.4475	0.347247
 35.4515	0.34725
 35.4555	0.347252
 35.4595	0.347255
 35.4635	0.347257
 35.4675	0.34726
 35.4715	0.347262
 35.4755	0.347264
 35.4795	0.347267
 35.4835	0.347269
 35.4875	0.347272
 35.4915	0.347274
 35.4955	0.347277
 35.4995	0.347279
 35.5036	0.347282
 35.5076	0.347284
 35.5116	0.347286
 35.5156	0.347289
 35.5196	0.347291
 35.5236	0.347294
 35.5276	0.347296
 35.5316	0.347299
 35.5356	0.347301
 35.5396	0.347304
 35.5436	0.347306
 35.5476	0.347308
 35.5516	0.347311
 35.5556	0.347313
 35.5596	0.347316
 35.5636	0.347318
 35.5676	0.347321
 35.5716	0.347323
 35.5756	0.347325
 35.5796	0.347328
 35.5836	0.34733
 35.5876	0.347333
 35.5916	0.347335
 35.5956	0.347338
 35.5996	0.34734
 35.6036	0.347343
 35.6076	0.347345
 35.6116	0.347347
 35.6156	0.34735
 35.6196	0.347352
 35.6236	0.347355
 35.6276	0.347357
 35.6316	0.34736
 35.6356	0.347362
 35.6396	0.347364
 35.6436	0.347367
 35.6476	0.347369
 35.6516	0.347372
 35.6556	0.347374
 35.6596	0.347377
 35.6636	0.347379
 35.6676	0.347382
 35.6716	0.347384
 35.6756	0.347386
 35.6796	0.347389
 35.6836	0.347391
 35.6876	0.347394
 35.6916	0.347396
 35.6956	0.347399
 35.6996	0.347401
 35.7036	0.347403
 35.7076	0.347406
 35.7116	0.347408
 35.7156	0.347411
 35.7196	0.347413
 35.7236	0.347416
 35.7276	0.347418
 35.7316	0.347421
 35.7356	0.347423
 35.7396	0.347425
 35.7436	0.347428
 35.7476	0.34743
 35.7516	0.347433
 35.7556	0.347435
 35.7596	0.347438
 35.7636	0.34744
 35.7676	0.347442
 35.7716	0.347445
 35.7756	0.347447
 35.7796	0.34745
 35.7836	0.347452
 35.7876	0.347455
 35.7916	0.347457
 35.7956	0.34746
 35.7996	0.347462
 35.8036	0.347464
 35.8076	0.347467
 35.8116	0.347469
 35.8156	0.347472
 35.8196	0.347474
 35.8236	0.347477
 35.8276	0.347479
 35.8316	0.347481
 35.8356	0.347484
 35.8396	0.347486
 35.8436	0.347489
 35.8476	0.347491
 35.8516	0.347494
 35.8556	0.347496
 35.8596	0.347498
 35.8636	0.347501
 35.8676	0.347503
 35.8716	0.347506
 35.8756	0.347508
 35.8796	0.347511
 35.8836	0.347513
 35.8876	0.347516
 35.8916	0.347518
 35.8956	0.34752
 35.8996	0.347523
 35.9036	0.347525
 35.9076	0.347528
 35.9116	0.34753
 35.9156	0.347533
 35.9196	0.347535
 35.9236	0.347537
 35.9276	0.34754
 35.9316	0.347542
 35.9356	0.347545
 35.9396	0.347547
 35.9436	0.34755
 35.9476	0.347552
 35.9516	0.347555
 35.9556	0.347557
 35.9596	0.347559
 35.9636	0.347562
 35.9676	0.347564
 35.9716	0.347567
 35.9756	0.347569
 35.9796	0.347572
 35.9836	0.347574
 35.9876	0.347576
 35.9916	0.347579
 35.9956	0.347581
 35.9996	0.347584
 36.0036	0.347586
 36.0076	0.347589
 36.0116	0.347591
 36.0156	0.347594
 36.0196	0.347596
 36.0236	0.347598
 36.0276	0.347601
 36.0316	0.347603
 36.0356	0.347606
 36.0396	0.347608
 36.0436	0.347611
 36.0476	0.347613
 36.0516	0.347615
 36.0556	0.347618
 36.0596	0.34762
 36.0636	0.347623
 36.0676	0.347625
 36.0716	0.347628
 36.0756	0.34763
 36.0796	0.347632
 36.0836	0.347635
 36.0876	0.347637
 36.0916	0.34764
 36.0956	0.347642
 36.0996	0.347645
 36.1036	0.347647
 36.1076	0.34765
 36.1116	0.347652
 36.1156	0.347654
 36.1196	0.347657
 36.1236	0.347659
 36.1276	0.347662
 36.1316	0.347664
 36.1356	0.347667
 36.1396	0.347669
 36.1436	0.347671
 36.1476	0.347674
 36.1516	0.347676
 36.1556	0.347679
 36.1596	0.347681
 36.1636	0.347684
 36.1676	0.347686
 36.1716	0.347688
 36.1756	0.347691
 36.1796	0.347693
 36.1836	0.347696
 36.1876	0.347698
 36.1916	0.347701
 36.1956	0.347703
 36.1996	0.347706
 36.2036	0.347708
 36.2076	0.34771
 36.2116	0.347713
 36.2156	0.347715
 36.2196	0.347718
 36.2236	0.34772
 36.2276	0.347723
 36.2316	0.347725
 36.2356	0.347727
 36.2396	0.34773
 36.2436	0.347732
 36.2476	0.347735
 36.2516	0.347737
 36.2556	0.34774
 36.2596	0.347742
 36.2636	0.347744
 36.2676	0.347747
 36.2716	0.347749
 36.2756	0.347752
 36.2796	0.347754
 36.2836	0.347757
 36.2876	0.347759
 36.2916	0.347762
 36.2956	0.347764
 36.2996	0.347766
 36.3036	0.347769
 36.3076	0.347771
 36.3116	0.347774
 36.3156	0.347776
 36.3196	0.347779
 36.3236	0.347781
 36.3276	0.347783
 36.3316	0.347786
 36.3356	0.347788
 36.3396	0.347791
 36.3436	0.347793
 36.3476	0.347796
 36.3516	0.347798
 36.3556	0.3478
 36.3596	0.347803
 36.3636	0.347805
 36.3676	0.347808
 36.3716	0.34781
 36.3756	0.347813
 36.3796	0.347815
 36.3836	0.347817
 36.3876	0.34782
 36.3916	0.347822
 36.3956	0.347825
 36.3996	0.347827
 36.4036	0.34783
 36.4076	0.347832
 36.4116	0.347835
 36.4156	0.347837
 36.4196	0.347839
 36.4236	0.347842
 36.4276	0.347844
 36.4316	0.347847
 36.4356	0.347849
 36.4396	0.347852
 36.4436	0.347854
 36.4476	0.347856
 36.4516	0.347859
 36.4556	0.347861
 36.4596	0.347864
 36.4636	0.347866
 36.4676	0.347869
 36.4716	0.347871
 36.4756	0.347873
 36.4796	0.347876
 36.4836	0.347878
 36.4876	0.347881
 36.4916	0.347883
 36.4956	0.347886
 36.4996	0.347888
 36.5037	0.34789
 36.5077	0.347893
 36.5117	0.347895
 36.5157	0.347898
 36.5197	0.3479
 36.5237	0.347903
 36.5277	0.347905
 36.5317	0.347908
 36.5357	0.34791
 36.5397	0.347912
 36.5437	0.347915
 36.5477	0.347917
 36.5517	0.34792
 36.5557	0.347922
 36.5597	0.347925
 36.5637	0.347927
 36.5677	0.347929
 36.5717	0.347932
 36.5757	0.347934
 36.5797	0.347937
 36.5837	0.347939
 36.5877	0.347942
 36.5917	0.347944
 36.5957	0.347946
 36.5997	0.347949
 36.6037	0.347951
 36.6077	0.347954
 36.6117	0.347956
 36.6157	0.347959
 36.6197	0.347961
 36.6237	0.347963
 36.6277	0.347966
 36.6317	0.347968
 36.6357	0.347971
 36.6397	0.347973
 36.6437	0.347976
 36.6477	0.347978
 36.6517	0.347981
 36.6557	0.347983
 36.6597	0.347985
 36.6637	0.347988
 36.6677	0.34799
 36.6717	0.347993
 36.6757	0.347995
 36.6797	0.347998
 36.6837	0.348
 36.6877	0.348002
 36.6917	0.348005
 36.6957	0.348007
 36.6997	0.34801
 36.7037	0.348012
 36.7077	0.348015
 36.7117	0.348017
 36.7157	0.348019
 36.7197	0.348022
 36.7237	0.348024
 36.7277	0.348027
 36.7317	0.348029
 36.7357	0.348032
 36.7397	0.348034
 36.7437	0.348036
 36.7477	0.348039
 36.7517	0.348041
 36.7557	0.348044
 36.7597	0.348046
 36.7637	0.348049
 36.7677	0.348051
 36.7717	0.348053
 36.7757	0.348056
 36.7797	0.348058
 36.7837	0.348061
 36.7877	0.348063
 36.7917	0.348066
 36.7957	0.348068
 36.7997	0.34807
 36.8037	0.348073
 36.8077	0.348075
 36.8117	0.348078
 36.8157	0.34808
 36.8197	0.348083
 36.8237	0.348085
 36.8277	0.348087
 36.8317	0.34809
 36.8357	0.348092
 36.8397	0.348095
 36.8437	0.348097
 36.8477	0.3481
 36.8517	0.348102
 36.8557	0.348105
 36.8597	0.348107
 36.8637	0.348109
 36.8677	0.348112
 36.8717	0.348114
 36.8757	0.348117
 36.8797	0.348119
 36.8837	0.348122
 36.8877	0.348124
 36.8917	0.348126
 36.8957	0.348129
 36.8997	0.348131
 36.9037	0.348134
 36.9077	0.348136
 36.9117	0.348139
 36.9157	0.348141
 36.9197	0.348143
 36.9237	0.348146
 36.9277	0.348148
 36.9317	0.348151
 36.9357	0.348153
 36.9397	0.348156
 36.9437	0.348158
 36.9477	0.34816
 36.9517	0.348163
 36.9557	0.348165
 36.9597	0.348168
 36.9637	0.34817
 36.9677	0.348173
 36.9717	0.348175
 36.9757	0.348177
 36.9797	0.34818
 36.9837	0.348182
 36.9877	0.348185
 36.9917	0.348187
 36.9957	0.34819
 36.9997	0.348192
 37.0037	0.348194
 37.0077	0.348197
 37.0117	0.348199
 37.0157	0.348202
 37.0197	0.348204
 37.0237	0.348207
 37.0277	0.348209
 37.0317	0.348211
 37.0357	0.348214
 37.0397	0.348216
 37.0437	0.348219
 37.0477	0.348221
 37.0517	0.348224
 37.0557	0.348226
 37.0597	0.348228
 37.0637	0.348231
 37.0677	0.348233
 37.0717	0.348236
 37.0757	0.348238
 37.0797	0.348241
 37.0837	0.348243
 37.0877	0.348245
 37.0917	0.348248
 37.0957	0.34825
 37.0997	0.348253
 37.1037	0.348255
 37.1077	0.348258
 37.1117	0.34826
 37.1157	0.348262
 37.1197	0.348265
 37.1237	0.348267
 37.1277	0.34827
 37.1317	0.348272
 37.1357	0.348275
 37.1397	0.348277
 37.1437	0.34828
 37.1477	0.348282
 37.1517	0.348284
 37.1557	0.348287
 37.1597	0.348289
 37.1637	0.348292
 37.1677	0.348294
 37.1717	0.348297
 37.1757	0.348299
 37.1797	0.348301
 37.1837	0.348304
 37.1877	0.348306
 37.1917	0.348309
 37.1957	0.348311
 37.1997	0.348314
 37.2037	0.348316
 37.2077	0.348318
 37.2117	0.348321
 37.2157	0.348323
 37.2197	0.348326
 37.2237	0.348328
 37.2277	0.348331
 37.2317	0.348333
 37.2357	0.348335
 37.2397	0.348338
 37.2437	0.34834
 37.2477	0.348343
 37.2517	0.348345
 37.2557	0.348348
 37.2597	0.34835
 37.2637	0.348352
 37.2677	0.348355
 37.2717	0.348357
 37.2757	0.34836
 37.2797	0.348362
 37.2837	0.348365
 37.2877	0.348367
 37.2917	0.348369
 37.2957	0.348372
 37.2997	0.348374
 37.3037	0.348377
 37.3077	0.348379
 37.3117	0.348382
 37.3157	0.348384
 37.3197	0.348386
 37.3237	0.348389
 37.3277	0.348391
 37.3317	0.348394
 37.3357	0.348396
 37.3397	0.348399
 37.3437	0.348401
 37.3477	0.348403
 37.3517	0.348406
 37.3557	0.348408
 37.3597	0.348411
 37.3637	0.348413
 37.3677	0.348416
 37.3717	0.348418
 37.3757	0.34842
 37.3797	0.348423
 37.3837	0.348425
 37.3877	0.348428
 37.3917	0.34843
 37.3957	0.348433
 37.3997	0.348435
 37.4037	0.348437
 37.4077	0.34844
 37.4117	0.348442
 37.4157	0.348445
 37.4197	0.348447
 37.4237	0.34845
 37.4277	0.348452
 37.4317	0.348454
 37.4357	0.348457
 37.4397	0.348459
 37.4437	0.348462
 37.4477	0.348464
 37.4517	0.348467
 37.4557	0.348469
 37.4597	0.348471
 37.4637	0.348474
 37.4677	0.348476
 37.4717	0.348479
 37.4757	0.348481
 37.4797	0.348484
 37.4837	0.348486
 37.4877	0.348488
 37.4917	0.348491
 37.4957	0.348493
 37.4997	0.348496
 37.5038	0.348498
 37.5078	0.348501
 37.5118	0.348503
 37.5158	0.348505
 37.5198	0.348508
 37.5238	0.34851
 37.5278	0.348513
 37.5318	0.348515
 37.5358	0.348518
 37.5398	0.34852
 37.5438	0.348522
 37.5478	0.348525
 37.5518	0.348527
 37.5558	0.34853
 37.5598	0.348532
 37.5638	0.348535
 37.5678	0.348537
 37.5718	0.348539
 37.5758	0.348542
 37.5798	0.348544
 37.5838	0.348547
 37.5878	0.348549
 37.5918	0.348551
 37.5958	0.348554
 37.5998	0.348556
 37.6038	0.348559
 37.6078	0.348561
 37.6118	0.348564
 37.6158	0.348566
 37.6198	0.348568
 37.6238	0.348571
 37.6278	0.348573
 37.6318	0.348576
 37.6358	0.348578
 37.6398	0.348581
 37.6438	0.348583
 37.6478	0.348585
 37.6518	0.348588
 37.6558	0.34859
 37.6598	0.348593
 37.6638	0.348595
 37.6678	0.348598
 37.6718	0.3486
 37.6758	0.348602
 37.6798	0.348605
 37.6838	0.348607
 37.6878	0.34861
 37.6918	0.348612
 37.6958	0.348615
 37.6998	0.348617
 37.7038	0.348619
 37.7078	0.348622
 37.7118	0.348624
 37.7158	0.348627
 37.7198	0.348629
 37.7238	0.348632
 37.7278	0.348634
 37.7318	0.348636
 37.7358	0.348639
 37.7398	0.348641
 37.7438	0.348644
 37.7478	0.348646
 37.7518	0.348649
 37.7558	0.348651
 37.7598	0.348653
 37.7638	0.348656
 37.7678	0.348658
 37.7718	0.348661
 37.7758	0.348663
 37.7798	0.348666
 37.7838	0.348668
 37.7878	0.34867
 37.7918	0.348673
 37.7958	0.348675
 37.7998	0.348678
 37.8038	0.34868
 37.8078	0.348683
 37.8118	0.348685
 37.8158	0.348687
 37.8198	0.34869
 37.8238	0.348692
 37.8278	0.348695
 37.8318	0.348697
 37.8358	0.3487
 37.8398	0.348702
 37.8438	0.348704
 37.8478	0.348707
 37.8518	0.348709
 37.8558	0.348712
 37.8598	0.348714
 37.8638	0.348717
 37.8678	0.348719
 37.8718	0.348721
 37.8758	0.348724
 37.8798	0.348726
 37.8838	0.348729
 37.8878	0.348731
 37.8918	0.348733
 37.8958	0.348736
 37.8998	0.348738
 37.9038	0.348741
 37.9078	0.348743
 37.9118	0.348746
 37.9158	0.348748
 37.9198	0.34875
 37.9238	0.348753
 37.9278	0.348755
 37.9318	0.348758
 37.9358	0.34876
 37.9398	0.348763
 37.9438	0.348765
 37.9478	0.348767
 37.9518	0.34877
 37.9558	0.348772
 37.9598	0.348775
 37.9638	0.348777
 37.9678	0.34878
 37.9718	0.348782
 37.9758	0.348784
 37.9798	0.348787
 37.9838	0.348789
 37.9878	0.348792
 37.9918	0.348794
 37.9958	0.348797
 37.9998	0.348799
 38.0038	0.348801
 38.0078	0.348804
 38.0118	0.348806
 38.0158	0.348809
 38.0198	0.348811
 38.0238	0.348814
 38.0278	0.348816
 38.0318	0.348818
 38.0358	0.348821
 38.0398	0.348823
 38.0438	0.348826
 38.0478	0.348828
 38.0518	0.348831
 38.0558	0.348833
 38.0598	0.348835
 38.0638	0.348838
 38.0678	0.34884
 38.0718	0.348843
 38.0758	0.348845
 38.0798	0.348847
 38.0838	0.34885
 38.0878	0.348852
 38.0918	0.348855
 38.0958	0.348857
 38.0998	0.34886
 38.1038	0.348862
 38.1078	0.348864
 38.1118	0.348867
 38.1158	0.348869
 38.1198	0.348872
 38.1238	0.348874
 38.1278	0.348877
 38.1318	0.348879
 38.1358	0.348881
 38.1398	0.348884
 38.1438	0.348886
 38.1478	0.348889
 38.1518	0.348891
 38.1558	0.348894
 38.1598	0.348896
 38.1638	0.348898
 38.1678	0.348901
 38.1718	0.348903
 38.1758	0.348906
 38.1798	0.348908
 38.1838	0.348911
 38.1878	0.348913
 38.1918	0.348915
 38.1958	0.348918
 38.1998	0.34892
 38.2038	0.348923
 38.2078	0.348925
 38.2118	0.348927
 38.2158	0.34893
 38.2198	0.348932
 38.2238	0.348935
 38.2278	0.348937
 38.2318	0.34894
 38.2358	0.348942
 38.2398	0.348944
 38.2438	0.348947
 38.2478	0.348949
 38.2518	0.348952
 38.2558	0.348954
 38.2598	0.348957
 38.2638	0.348959
 38.2678	0.348961
 38.2718	0.348964
 38.2758	0.348966
 38.2798	0.348969
 38.2838	0.348971
 38.2878	0.348974
 38.2918	0.348976
 38.2958	0.348978
 38.2998	0.348981
 38.3038	0.348983
 38.3078	0.348986
 38.3118	0.348988
 38.3158	0.348991
 38.3198	0.348993
 38.3238	0.348995
 38.3278	0.348998
 38.3318	0.349
 38.3358	0.349003
 38.3398	0.349005
 38.3438	0.349007
 38.3478	0.34901
 38.3518	0.349012
 38.3558	0.349015
 38.3598	0.349017
 38.3638	0.34902
 38.3678	0.349022
 38.3718	0.349024
 38.3758	0.349027
 38.3798	0.349029
 38.3838	0.349032
 38.3878	0.349034
 38.3918	0.349037
 38.3958	0.349039
 38.3998	0.349041
 38.4038	0.349044
 38.4078	0.349046
 38.4118	0.349049
 38.4158	0.349051
 38.4198	0.349054
 38.4238	0.349056
 38.4278	0.349058
 38.4318	0.349061
 38.4358	0.349063
 38.4398	0.349066
 38.4438	0.349068
 38.4478	0.34907
 38.4518	0.349073
 38.4558	0.349075
 38.4598	0.349078
 38.4638	0.34908
 38.4678	0.349083
 38.4718	0.349085
 38.4758	0.349087
 38.4798	0.34909
 38.4838	0.349092
 38.4878	0.349095
 38.4918	0.349097
 38.4958	0.3491
 38.4998	0.349102
 38.5039	0.349104
 38.5079	0.349107
 38.5119	0.349109
 38.5159	0.349112
 38.5199	0.349114
 38.5239	0.349117
 38.5279	0.349119
 38.5319	0.349121
 38.5359	0.349124
 38.5399	0.349126
 38.5439	0.349129
 38.5479	0.349131
 38.5519	0.349133
 38.5559	0.349136
 38.5599	0.349138
 38.5639	0.349141
 38.5679	0.349143
 38.5719	0.349146
 38.5759	0.349148
 38.5799	0.34915
 38.5839	0.349153
 38.5879	0.349155
 38.5919	0.349158
 38.5959	0.34916
 38.5999	0.349163
 38.6039	0.349165
 38.6079	0.349167
 38.6119	0.34917
 38.6159	0.349172
 38.6199	0.349175
 38.6239	0.349177
 38.6279	0.34918
 38.6319	0.349182
 38.6359	0.349184
 38.6399	0.349187
 38.6439	0.349189
 38.6479	0.349192
 38.6519	0.349194
 38.6559	0.349196
 38.6599	0.349199
 38.6639	0.349201
 38.6679	0.349204
 38.6719	0.349206
 38.6759	0.349209
 38.6799	0.349211
 38.6839	0.349213
 38.6879	0.349216
 38.6919	0.349218
 38.6959	0.349221
 38.6999	0.349223
 38.7039	0.349226
 38.7079	0.349228
 38.7119	0.34923
 38.7159	0.349233
 38.7199	0.349235
 38.7239	0.349238
 38.7279	0.34924
 38.7319	0.349242
 38.7359	0.349245
 38.7399	0.349247
 38.7439	0.34925
 38.7479	0.349252
 38.7519	0.349255
 38.7559	0.349257
 38.7599	0.349259
 38.7639	0.349262
 38.7679	0.349264
 38.7719	0.349267
 38.7759	0.349269
 38.7799	0.349272
 38.7839	0.349274
 38.7879	0.349276
 38.7919	0.349279
 38.7959	0.349281
 38.7999	0.349284
 38.8039	0.349286
 38.8079	0.349288
 38.8119	0.349291
 38.8159	0.349293
 38.8199	0.349296
 38.8239	0.349298
 38.8279	0.349301
 38.8319	0.349303
 38.8359	0.349305
 38.8399	0.349308
 38.8439	0.34931
 38.8479	0.349313
 38.8519	0.349315
 38.8559	0.349318
 38.8599	0.34932
 38.8639	0.349322
 38.8679	0.349325
 38.8719	0.349327
 38.8759	0.34933
 38.8799	0.349332
 38.8839	0.349334
 38.8879	0.349337
 38.8919	0.349339
 38.8959	0.349342
 38.8999	0.349344
 38.9039	0.349347
 38.9079	0.349349
 38.9119	0.349351
 38.9159	0.349354
 38.9199	0.349356
 38.9239	0.349359
 38.9279	0.349361
 38.9319	0.349364
 38.9359	0.349366
 38.9399	0.349368
 38.9439	0.349371
 38.9479	0.349373
 38.9519	0.349376
 38.9559	0.349378
 38.9599	0.34938
 38.9639	0.349383
 38.9679	0.349385
 38.9719	0.349388
 38.9759	0.34939
 38.9799	0.349393
 38.9839	0.349395
 38.9879	0.349397
 38.9919	0.3494
 38.9959	0.349402
 38.9999	0.349405
 39.0039	0.349407
 39.0079	0.34941
 39.0119	0.349412
 39.0159	0.349414
 39.0199	0.349417
 39.0239	0.349419
 39.0279	0.349422
 39.0319	0.349424
 39.0359	0.349426
 39.0399	0.349429
 39.0439	0.349431
 39.0479	0.349434
 39.0519	0.349436
 39.0559	0.349439
 39.0599	0.349441
 39.0639	0.349443
 39.0679	0.349446
 39.0719	0.349448
 39.0759	0.349451
 39.0799	0.349453
 39.0839	0.349456
 39.0879	0.349458
 39.0919	0.34946
 39.0959	0.349463
 39.0999	0.349465
 39.1039	0.349468
 39.1079	0.34947
 39.1119	0.349472
 39.1159	0.349475
 39.1199	0.349477
 39.1239	0.34948
 39.1279	0.349482
 39.1319	0.349485
 39.1359	0.349487
 39.1399	0.349489
 39.1439	0.349492
 39.1479	0.349494
 39.1519	0.349497
 39.1559	0.349499
 39.1599	0.349502
 39.1639	0.349504
 39.1679	0.349506
 39.1719	0.349509
 39.1759	0.349511
 39.1799	0.349514
 39.1839	0.349516
 39.1879	0.349518
 39.1919	0.349521
 39.1959	0.349523
 39.1999	0.349526
 39.2039	0.349528
 39.2079	0.349531
 39.2119	0.349533
 39.2159	0.349535
 39.2199	0.349538
 39.2239	0.34954
 39.2279	0.349543
 39.2319	0.349545
 39.2359	0.349547
 39.2399	0.34955
 39.2439	0.349552
 39.2479	0.349555
 39.2519	0.349557
 39.2559	0.34956
 39.2599	0.349562
 39.2639	0.349564
 39.2679	0.349567
 39.2719	0.349569
 39.2759	0.349572
 39.2799	0.349574
 39.2839	0.349577
 39.2879	0.349579
 39.2919	0.349581
 39.2959	0.349584
 39.2999	0.349586
 39.3039	0.349589
 39.3079	0.349591
 39.3119	0.349593
 39.3159	0.349596
 39.3199	0.349598
 39.3239	0.349601
 39.3279	0.349603
 39.3319	0.349606
 39.3359	0.349608
 39.3399	0.34961
 39.3439	0.349613
 39.3479	0.349615
 39.3519	0.349618
 39.3559	0.34962
 39.3599	0.349622
 39.3639	0.349625
 39.3679	0.349627
 39.3719	0.34963
 39.3759	0.349632
 39.3799	0.349635
 39.3839	0.349637
 39.3879	0.349639
 39.3919	0.349642
 39.3959	0.349644
 39.3999	0.349647
 39.4039	0.349649
 39.4079	0.349651
 39.4119	0.349654
 39.4159	0.349656
 39.4199	0.349659
 39.4239	0.349661
 39.4279	0.349664
 39.4319	0.349666
 39.4359	0.349668
 39.4399	0.349671
 39.4439	0.349673
 39.4479	0.349676
 39.4519	0.349678
 39.4559	0.349681
 39.4599	0.349683
 39.4639	0.349685
 39.4679	0.349688
 39.4719	0.34969
 39.4759	0.349693
 39.4799	0.349695
 39.4839	0.349697
 39.4879	0.3497
 39.4919	0.349702
 39.4959	0.349705
 39.4999	0.349707
 39.504	0.34971
 39.508	0.349712
 39.512	0.349714
 39.516	0.349717
 39.52	0.349719
 39.524	0.349722
 39.528	0.349724
 39.532	0.349726
 39.536	0.349729
 39.54	0.349731
 39.544	0.349734
 39.548	0.349736
 39.552	0.349739
 39.556	0.349741
 39.56	0.349743
 39.564	0.349746
 39.568	0.349748
 39.572	0.349751
 39.576	0.349753
 39.58	0.349755
 39.584	0.349758
 39.588	0.34976
 39.592	0.349763
 39.596	0.349765
 39.6	0.349768
 39.604	0.34977
 39.608	0.349772
 39.612	0.349775
 39.616	0.349777
 39.62	0.34978
 39.624	0.349782
 39.628	0.349784
 39.632	0.349787
 39.636	0.349789
 39.64	0.349792
 39.644	0.349794
 39.648	0.349797
 39.652	0.349799
 39.656	0.349801
 39.66	0.349804
 39.664	0.349806
 39.668	0.349809
 39.672	0.349811
 39.676	0.349814
 39.68	0.349816
 39.684	0.349818
 39.688	0.349821
 39.692	0.349823
 39.696	0.349826
 39.7	0.349828
 39.704	0.34983
 39.708	0.349833
 39.712	0.349835
 39.716	0.349838
 39.72	0.34984
 39.724	0.349843
 39.728	0.349845
 39.732	0.349847
 39.736	0.34985
 39.74	0.349852
 39.744	0.349855
 39.748	0.349857
 39.752	0.349859
 39.756	0.349862
 39.76	0.349864
 39.764	0.349867
 39.768	0.349869
 39.772	0.349872
 39.776	0.349874
 39.78	0.349876
 39.784	0.349879
 39.788	0.349881
 39.792	0.349884
 39.796	0.349886
 39.8	0.349888
 39.804	0.349891
 39.808	0.349893
 39.812	0.349896
 39.816	0.349898
 39.82	0.349901
 39.824	0.349903
 39.828	0.349905
 39.832	0.349908
 39.836	0.34991
 39.84	0.349913
 39.844	0.349915
 39.848	0.349917
 39.852	0.34992
 39.856	0.349922
 39.86	0.349925
 39.864	0.349927
 39.868	0.34993
 39.872	0.349932
 39.876	0.349934
 39.88	0.349937
 39.884	0.349939
 39.888	0.349942
 39.892	0.349944
 39.896	0.349946
 39.9	0.349949
 39.904	0.349951
 39.908	0.349954
 39.912	0.349956
 39.916	0.349959
 39.92	0.349961
 39.924	0.349963
 39.928	0.349966
 39.932	0.349968
 39.936	0.349971
 39.94	0.349973
 39.944	0.349975
 39.948	0.349978
 39.952	0.34998
 39.956	0.349983
 39.96	0.349985
 39.964	0.349988
 39.968	0.34999
 39.972	0.349992
 39.976	0.349995
 39.98	0.349997
 39.984	0.35
 39.988	0.350002
 39.992	0.350004
 39.996	0.350007
 40	0.350009


==> anc/Lise_eff_AR_W.dat <==
# Cut-survival probability for tungsten-recoil events
# within the acceptance region for dark-matter searches
# Energy [keV] | Cut-survival probability
 0	0
 0.0040004	0
 0.0080008	0
 0.0120012	0
 0.0160016	0
 0.020002	0
 0.0240024	0
 0.0280028	0
 0.0320032	0
 0.0360036	0
 0.040004	0
 0.0440044	0
 0.0480048	0
 0.0520052	0
 0.0560056	0
 0.060006	0
 0.0640064	0
 0.0680068	0
 0.0720072	0
 0.0760076	0
 0.080008	0
 0.0840084	0
 0.0880088	0
 0.0920092	0
 0.0960096	0
 0.10001	0
 0.10401	0
 0.108011	0
 0.112011	0
 0.116012	0
 0.120012	0
 0.124012	0
 0.128013	0
 0.132013	0
 0.136014	0
 0.140014	0
 0.144014	0
 0.148015	0
 0.152015	0
 0.156016	0
 0.160016	0
 0.164016	0
 0.168017	0
 0.172017	0
 0.176018	0
 0.180018	0
 0.184018	0
 0.188019	0
 0.192019	0
 0.19602	0
 0.20002	0
 0.20402	0
 0.208021	0
 0.212021	0
 0.216022	0
 0.220022	0
 0.224022	0
 0.228023	0
 0.232023	0
 0.236024	0
 0.240024	0
 0.244024	0
 0.248025	0
 0.252025	0
 0.256026	0
 0.260026	0
 0.264026	0
 0.268027	0
 0.272027	0
 0.276028	0
 0.280028	0
 0.284028	0
 0.288029	0
 0.292029	0
 0.29603	0
 0.30003	0
 0.30403	0
 0.308031	0.0643644
 0.312031	0.0663043
 0.316032	0.0682446
 0.320032	0.0701853
 0.324032	0.0721262
 0.328033	0.0740676
 0.332033	0.0760092
 0.336034	0.0779512
 0.340034	0.0798936
 0.344034	0.0818363
 0.348035	0.0837793
 0.352035	0.0858318
 0.356036	0.0879901
 0.360036	0.0901488
 0.364036	0.0923078
 0.368037	0.0944672
 0.372037	0.096627
 0.376038	0.0987872
 0.380038	0.100948
 0.384038	0.103109
 0.388039	0.10527
 0.392039	0.107432
 0.39604	0.109594
 0.40004	0.111755
 0.40404	0.113768
 0.408041	0.115782
 0.412041	0.117797
 0.416042	0.119811
 0.420042	0.121826
 0.424042	0.123841
 0.428043	0.125857
 0.432043	0.127873
 0.436044	0.12989
 0.440044	0.131906
 0.444044	0.133923
 0.448045	0.135941
 0.452045	0.137906
 0.456046	0.139821
 0.460046	0.141736
 0.464046	0.143652
 0.468047	0.145568
 0.472047	0.147484
 0.476048	0.149401
 0.480048	0.151318
 0.484048	0.153235
 0.488049	0.155153
 0.492049	0.157071
 0.49605	0.158989
 0.50005	0.160907
 0.50405	0.1628
 0.508051	0.164692
 0.512051	0.166586
 0.516052	0.168479
 0.520052	0.170373
 0.524052	0.172267
 0.528053	0.174162
 0.532053	0.176056
 0.536054	0.177952
 0.540054	0.179847
 0.544054	0.181743
 0.548055	0.183639
 0.552055	0.185392
 0.556056	0.18701
 0.560056	0.188628
 0.564056	0.190246
 0.568057	0.191864
 0.572057	0.193483
 0.576058	0.195102
 0.580058	0.196721
 0.584058	0.198341
 0.588059	0.199961
 0.592059	0.201581
 0.59606	0.203201
 0.60006	0.204819
 0.60406	0.206229
 0.608061	0.207639
 0.612061	0.209049
 0.616062	0.21046
 0.620062	0.21187
 0.624062	0.213281
 0.628063	0.214693
 0.632063	0.216104
 0.636064	0.217516
 0.640064	0.218928
 0.644064	0.22034
 0.648065	0.221753
 0.652065	0.223058
 0.656066	0.224262
 0.660066	0.225466
 0.664066	0.226671
 0.668067	0.227876
 0.672067	0.229081
 0.676068	0.230286
 0.680068	0.231491
 0.684068	0.232697
 0.688069	0.233903
 0.692069	0.235109
 0.69607	0.236315
 0.70007	0.237519
 0.70407	0.238575
 0.708071	0.239631
 0.712071	0.240687
 0.716072	0.241743
 0.720072	0.2428
 0.724072	0.243857
 0.728073	0.244914
 0.732073	0.245971
 0.736074	0.247028
 0.740074	0.248086
 0.744074	0.249143
 0.748075	0.250201
 0.752075	0.251232
 0.756076	0.252237
 0.760076	0.253243
 0.764076	0.254249
 0.768077	0.255255
 0.772077	0.256261
 0.776078	0.257268
 0.780078	0.258274
 0.784078	0.259281
 0.788079	0.260288
 0.792079	0.261295
 0.79608	0.262302
 0.80008	0.263306
 0.80408	0.264162
 0.808081	0.265019
 0.812081	0.265875
 0.816082	0.266731
 0.820082	0.267588
 0.824082	0.268444
 0.828083	0.269301
 0.832083	0.270158
 0.836084	0.271015
 0.840084	0.271873
 0.844084	0.27273
 0.848085	0.273587
 0.852085	0.274356
 0.856086	0.275042
 0.860086	0.275728
 0.864086	0.276414
 0.868087	0.2771
 0.872087	0.277787
 0.876088	0.278474
 0.880088	0.27916
 0.884088	0.279847
 0.888089	0.280534
 0.892089	0.281221
 0.89609	0.281908
 0.90009	0.282596
 0.90409	0.283298
 0.908091	0.284001
 0.912091	0.284703
 0.916092	0.285406
 0.920092	0.286109
 0.924092	0.286812
 0.928093	0.287515
 0.932093	0.288218
 0.936094	0.288921
 0.940094	0.289624
 0.944094	0.290328
 0.948095	0.291031
 0.952095	0.291671
 0.956096	0.292252
 0.960096	0.292833
 0.964096	0.293414
 0.968097	0.293995
 0.972097	0.294577
 0.976098	0.295158
 0.980098	0.29574
 0.984098	0.296322
 0.988099	0.296903
 0.992099	0.297485
 0.9961	0.298067
 1.0001	0.298647
 1.0041	0.299144
 1.0081	0.299641
 1.0121	0.300138
 1.0161	0.300636
 1.0201	0.301133
 1.0241	0.30163
 1.0281	0.302128
 1.0321	0.302625
 1.0361	0.303123
 1.0401	0.303621
 1.0441	0.304119
 1.0481	0.304617
 1.05211	0.305115
 1.05611	0.305613
 1.06011	0.306111
 1.06411	0.306609
 1.06811	0.307107
 1.07211	0.307606
 1.07611	0.308104
 1.08011	0.308603
 1.08411	0.309101
 1.08811	0.3096
 1.09211	0.310099
 1.09611	0.310598
 1.10011	0.311094
 1.10411	0.311504
 1.10811	0.311913
 1.11211	0.312322
 1.11611	0.312732
 1.12011	0.313142
 1.12411	0.313551
 1.12811	0.313961
 1.13211	0.314371
 1.13611	0.314781
 1.14011	0.315191
 1.14411	0.315601
 1.14811	0.316011
 1.15212	0.316421
 1.15612	0.316831
 1.16012	0.317241
 1.16412	0.317652
 1.16812	0.318062
 1.17212	0.318472
 1.17612	0.318883
 1.18012	0.319294
 1.18412	0.319704
 1.18812	0.320115
 1.19212	0.320526
 1.19612	0.320937
 1.20012	0.321343
 1.20412	0.321596
 1.20812	0.321849
 1.21212	0.322102
 1.21612	0.322355
 1.22012	0.322609
 1.22412	0.322862
 1.22812	0.323115
 1.23212	0.323369
 1.23612	0.323622
 1.24012	0.323876
 1.24412	0.324129
 1.24812	0.324383
 1.25213	0.324636
 1.25613	0.32489
 1.26013	0.325144
 1.26413	0.325397
 1.26813	0.325651
 1.27213	0.325905
 1.27613	0.326159
 1.28013	0.326413
 1.28413	0.326666
 1.28813	0.32692
 1.29213	0.327174
 1.29613	0.327428
 1.30013	0.327682
 1.30413	0.327937
 1.30813	0.328191
 1.31213	0.328445
 1.31613	0.328699
 1.32013	0.328953
 1.32413	0.329208
 1.32813	0.329462
 1.33213	0.329716
 1.33613	0.329971
 1.34013	0.330225
 1.34413	0.33048
 1.34813	0.330734
 1.35214	0.330989
 1.35614	0.331243
 1.36014	0.331498
 1.36414	0.331753
 1.36814	0.332007
 1.37214	0.332262
 1.37614	0.332517
 1.38014	0.332772
 1.38414	0.333027
 1.38814	0.333281
 1.39214	0.333536
 1.39614	0.333791
 1.40014	0.334045
 1.40414	0.334249
 1.40814	0.334454
 1.41214	0.334658
 1.41614	0.334863
 1.42014	0.335067
 1.42414	0.335272
 1.42814	0.335477
 1.43214	0.335681
 1.43614	0.335886
 1.44014	0.336091
 1.44414	0.336295
 1.44814	0.3365
 1.45215	0.336705
 1.45615	0.33691
 1.46015	0.337115
 1.46415	0.33732
 1.46815	0.337525
 1.47215	0.33773
 1.47615	0.337935
 1.48015	0.33814
 1.48415	0.338345
 1.48815	0.33855
 1.49215	0.338755
 1.49615	0.33896
 1.50015	0.339165
 1.50415	0.33937
 1.50815	0.339576
 1.51215	0.339781
 1.51615	0.339986
 1.52015	0.340192
 1.52415	0.340397
 1.52815	0.340602
 1.53215	0.340808
 1.53615	0.341013
 1.54015	0.341219
 1.54415	0.341424
 1.54815	0.34163
 1.55216	0.341835
 1.55616	0.342041
 1.56016	0.342247
 1.56416	0.342452
 1.56816	0.342658
 1.57216	0.342864
 1.57616	0.343069
 1.58016	0.343275
 1.58416	0.343481
 1.58816	0.343687
 1.59216	0.343893
 1.59616	0.344099
 1.60016	0.344301
 1.60416	0.344422
 1.60816	0.344543
 1.61216	0.344663
 1.61616	0.344784
 1.62016	0.344905
 1.62416	0.345026
 1.62816	0.345147
 1.63216	0.345268
 1.63616	0.345388
 1.64016	0.345509
 1.64416	0.34563
 1.64816	0.345751
 1.65217	0.345872
 1.65617	0.345993
 1.66017	0.346114
 1.66417	0.346235
 1.66817	0.346356
 1.67217	0.346477
 1.67617	0.346598
 1.68017	0.346719
 1.68417	0.34684
 1.68817	0.346961
 1.69217	0.347082
 1.69617	0.347203
 1.70017	0.347324
 1.70417	0.347446
 1.70817	0.347567
 1.71217	0.347688
 1.71617	0.347809
 1.72017	0.34793
 1.72417	0.348051
 1.72817	0.348173
 1.73217	0.348294
 1.73617	0.348415
 1.74017	0.348536
 1.74417	0.348658
 1.74817	0.348779
 1.75218	0.3489
 1.75618	0.349022
 1.76018	0.349143
 1.76418	0.349264
 1.76818	0.349386
 1.77218	0.349507
 1.77618	0.349629
 1.78018	0.34975
 1.78418	0.349871
 1.78818	0.349993
 1.79218	0.350114
 1.79618	0.350236
 1.80018	0.350356
 1.80418	0.350454
 1.80818	0.350552
 1.81218	0.35065
 1.81618	0.350748
 1.82018	0.350846
 1.82418	0.350944
 1.82818	0.351042
 1.83218	0.35114
 1.83618	0.351238
 1.84018	0.351336
 1.84418	0.351434
 1.84818	0.351533
 1.85219	0.351631
 1.85619	0.351729
 1.86019	0.351827
 1.86419	0.351925
 1.86819	0.352023
 1.87219	0.352121
 1.87619	0.352219
 1.88019	0.352318
 1.88419	0.352416
 1.88819	0.352514
 1.89219	0.352612
 1.89619	0.35271
 1.90019	0.352809
 1.90419	0.352907
 1.90819	0.353005
 1.91219	0.353103
 1.91619	0.353202
 1.92019	0.3533
 1.92419	0.353398
 1.92819	0.353497
 1.93219	0.353595
 1.93619	0.353693
 1.94019	0.353792
 1.94419	0.35389
 1.94819	0.353988
 1.9522	0.354087
 1.9562	0.354185
 1.9602	0.354283
 1.9642	0.354382
 1.9682	0.35448
 1.9722	0.354579
 1.9762	0.354677
 1.9802	0.354776
 1.9842	0.354874
 1.9882	0.354973
 1.9922	0.355071
 1.9962	0.35517
 2.0002	0.355267
 2.0042	0.355341
 2.0082	0.355415
 2.0122	0.355489
 2.0162	0.355563
 2.0202	0.355637
 2.0242	0.355711
 2.0282	0.355786
 2.0322	0.35586
 2.0362	0.355934
 2.0402	0.356008
 2.0442	0.356082
 2.0482	0.356156
 2.05221	0.356231
 2.05621	0.356305
 2.06021	0.356379
 2.06421	0.356453
 2.06821	0.356527
 2.07221	0.356601
 2.07621	0.356676
 2.08021	0.35675
 2.08421	0.356824
 2.08821	0.356898
 2.09221	0.356973
 2.09621	0.357047
 2.10021	0.357121
 2.10421	0.357195
 2.10821	0.35727
 2.11221	0.357344
 2.11621	0.357418
 2.12021	0.357492
 2.12421	0.357567
 2.12821	0.357641
 2.13221	0.357715
 2.13621	0.35779
 2.14021	0.357864
 2.14421	0.357938
 2.14821	0.358013
 2.15222	0.358087
 2.15622	0.358161
 2.16022	0.358236
 2.16422	0.35831
 2.16822	0.358384
 2.17222	0.358459
 2.17622	0.358533
 2.18022	0.358608
 2.18422	0.358682
 2.18822	0.358756
 2.19222	0.358831
 2.19622	0.358905
 2.20022	0.358978
 2.20422	0.359026
 2.20822	0.359074
 2.21222	0.359122
 2.21622	0.359169
 2.22022	0.359217
 2.22422	0.359265
 2.22822	0.359313
 2.23222	0.359361
 2.23622	0.359408
 2.24022	0.359456
 2.24422	0.359504
 2.24822	0.359552
 2.25223	0.3596
 2.25623	0.359647
 2.26023	0.359695
 2.26423	0.359743
 2.26823	0.359791
 2.27223	0.359839
 2.27623	0.359886
 2.28023	0.359934
 2.28423	0.359982
 2.28823	0.36003
 2.29223	0.360078
 2.29623	0.360126
 2.30023	0.360173
 2.30423	0.360221
 2.30823	0.360269
 2.31223	0.360317
 2.31623	0.360365
 2.32023	0.360413
 2.32423	0.360461
 2.32823	0.360508
 2.33223	0.360556
 2.33623	0.360604
 2.34023	0.360652
 2.34423	0.3607
 2.34823	0.360748
 2.35224	0.360796
 2.35624	0.360843
 2.36024	0.360891
 2.36424	0.360939
 2.36824	0.360987
 2.37224	0.361035
 2.37624	0.361083
 2.38024	0.361131
 2.38424	0.361179
 2.38824	0.361227
 2.39224	0.361275
 2.39624	0.361322
 2.40024	0.361371
 2.40424	0.361428
 2.40824	0.361485
 2.41224	0.361542
 2.41624	0.3616
 2.42024	0.361657
 2.42424	0.361714
 2.42824	0.361771
 2.43224	0.361828
 2.43624	0.361886
 2.44024	0.361943
 2.44424	0.362
 2.44824	0.362057
 2.45225	0.362115
 2.45625	0.362172
 2.46025	0.362229
 2.46425	0.362286
 2.46825	0.362344
 2.47225	0.362401
 2.47625	0.362458
 2.48025	0.362515
 2.48425	0.362573
 2.48825	0.36263
 2.49225	0.362687
 2.49625	0.362744
 2.50025	0.362802
 2.50425	0.362859
 2.50825	0.362916
 2.51225	0.362974
 2.51625	0.363031
 2.52025	0.363088
 2.52425	0.363146
 2.52825	0.363203
 2.53225	0.36326
 2.53625	0.363318
 2.54025	0.363375
 2.54425	0.363432
 2.54825	0.363489
 2.55226	0.363547
 2.55626	0.363604
 2.56026	0.363662
 2.56426	0.363719
 2.56826	0.363776
 2.57226	0.363834
 2.57626	0.363891
 2.58026	0.363948
 2.58426	0.364006
 2.58826	0.364063
 2.59226	0.36412
 2.59626	0.364178
 2.60026	0.364234
 2.60426	0.364271
 2.60826	0.364308
 2.61226	0.364345
 2.61626	0.364381
 2.62026	0.364418
 2.62426	0.364455
 2.62826	0.364492
 2.63226	0.364529
 2.63626	0.364566
 2.64026	0.364603
 2.64426	0.36464
 2.64826	0.364677
 2.65227	0.364714
 2.65627	0.36475
 2.66027	0.364787
 2.66427	0.364824
 2.66827	0.364861
 2.67227	0.364898
 2.67627	0.364935
 2.68027	0.364972
 2.68427	0.365009
 2.68827	0.365046
 2.69227	0.365083
 2.69627	0.36512
 2.70027	0.365157
 2.70427	0.365193
 2.70827	0.36523
 2.71227	0.365267
 2.71627	0.365304
 2.72027	0.365341
 2.72427	0.365378
 2.72827	0.365415
 2.73227	0.365452
 2.73627	0.365489
 2.74027	0.365526
 2.74427	0.365563
 2.74827	0.3656
 2.75228	0.365636
 2.75628	0.365673
 2.76028	0.36571
 2.76428	0.365747
 2.76828	0.365784
 2.77228	0.365821
 2.77628	0.365858
 2.78028	0.365895
 2.78428	0.365932
 2.78828	0.365969
 2.79228	0.366006
 2.79628	0.366043
 2.80028	0.366079
 2.80428	0.36611
 2.80828	0.36614
 2.81228	0.366171
 2.81628	0.366202
 2.82028	0.366232
 2.82428	0.366263
 2.82828	0.366294
 2.83228	0.366324
 2.83628	0.366355
 2.84028	0.366386
 2.84428	0.366416
 2.84828	0.366447
 2.85229	0.366478
 2.85629	0.366508
 2.86029	0.366539
 2.86429	0.366569
 2.86829	0.3666
 2.87229	0.366631
 2.87629	0.366661
 2.88029	0.366692
 2.88429	0.366723
 2.88829	0.366753
 2.89229	0.366784
 2.89629	0.366815
 2.90029	0.366845
 2.90429	0.366876
 2.90829	0.366907
 2.91229	0.366937
 2.91629	0.366968
 2.92029	0.366998
 2.92429	0.367029
 2.92829	0.36706
 2.93229	0.36709
 2.93629	0.367121
 2.94029	0.367152
 2.94429	0.367182
 2.94829	0.367213
 2.9523	0.367244
 2.9563	0.367274
 2.9603	0.367305
 2.9643	0.367335
 2.9683	0.367366
 2.9723	0.367397
 2.9763	0.367427
 2.9803	0.367458
 2.9843	0.367489
 2.9883	0.367519
 2.9923	0.36755
 2.9963	0.367581
 3.0003	0.367612
 3.0043	0.367649
 3.0083	0.367686
 3.0123	0.367723
 3.0163	0.36776
 3.0203	0.367797
 3.0243	0.367835
 3.0283	0.367872
 3.0323	0.367909
 3.0363	0.367946
 3.0403	0.367983
 3.0443	0.36802
 3.0483	0.368057
 3.05231	0.368095
 3.05631	0.368132
 3.06031	0.368169
 3.06431	0.368206
 3.06831	0.368243
 3.07231	0.36828
 3.07631	0.368318
 3.08031	0.368355
 3.08431	0.368392
 3.08831	0.368429
 3.09231	0.368466
 3.09631	0.368503
 3.10031	0.368541
 3.10431	0.368578
 3.10831	0.368615
 3.11231	0.368652
 3.11631	0.368689
 3.12031	0.368726
 3.12431	0.368764
 3.12831	0.368801
 3.13231	0.368838
 3.13631	0.368875
 3.14031	0.368912
 3.14431	0.36895
 3.14831	0.368987
 3.15232	0.369024
 3.15632	0.369061
 3.16032	0.369098
 3.16432	0.369135
 3.16832	0.369173
 3.17232	0.36921
 3.17632	0.369247
 3.18032	0.369284
 3.18432	0.369321
 3.18832	0.369359
 3.19232	0.369396
 3.19632	0.369433
 3.20032	0.36947
 3.20432	0.369507
 3.20832	0.369544
 3.21232	0.369582
 3.21632	0.369619
 3.22032	0.369656
 3.22432	0.369693
 3.22832	0.36973
 3.23232	0.369768
 3.23632	0.369805
 3.24032	0.369842
 3.24432	0.369879
 3.24832	0.369916
 3.25233	0.369954
 3.25633	0.369991
 3.26033	0.370028
 3.26433	0.370065
 3.26833	0.370102
 3.27233	0.37014
 3.27633	0.370177
 3.28033	0.370214
 3.28433	0.370251
 3.28833	0.370288
 3.29233	0.370326
 3.29633	0.370363
 3.30033	0.3704
 3.30433	0.370437
 3.30833	0.370474
 3.31233	0.370512
 3.31633	0.370549
 3.32033	0.370586
 3.32433	0.370623
 3.32833	0.37066
 3.33233	0.370698
 3.33633	0.370735
 3.34033	0.370772
 3.34433	0.370809
 3.34833	0.370846
 3.35234	0.370884
 3.35634	0.370921
 3.36034	0.370958
 3.36434	0.370995
 3.36834	0.371033
 3.37234	0.37107
 3.37634	0.371107
 3.38034	0.371144
 3.38434	0.371181
 3.38834	0.371219
 3.39234	0.371256
 3.39634	0.371293
 3.40034	0.37133
 3.40434	0.371367
 3.40834	0.371405
 3.41234	0.371442
 3.41634	0.371479
 3.42034	0.371516
 3.42434	0.371554
 3.42834	0.371591
 3.43234	0.371628
 3.43634	0.371665
 3.44034	0.371702
 3.44434	0.37174
 3.44834	0.371777
 3.45235	0.371814
 3.45635	0.371851
 3.46035	0.371889
 3.46435	0.371926
 3.46835	0.371963
 3.47235	0.372
 3.47635	0.372038
 3.48035	0.372075
 3.48435	0.372112
 3.48835	0.372149
 3.49235	0.372186
 3.49635	0.372224
 3.50035	0.372261
 3.50435	0.372293
 3.50835	0.372325
 3.51235	0.372358
 3.51635	0.37239
 3.52035	0.372423
 3.52435	0.372455
 3.52835	0.372487
 3.53235	0.37252
 3.53635	0.372552
 3.54035	0.372585
 3.54435	0.372617
 3.54835	0.372649
 3.55236	0.372682
 3.55636	0.372714
 3.56036	0.372747
 3.56436	0.372779
 3.56836	0.372811
 3.57236	0.372844
 3.57636	0.372876
 3.58036	0.372909
 3.58436	0.372941
 3.58836	0.372973
 3.59236	0.373006
 3.59636	0.373038
 3.60036	0.373071
 3.60436	0.373103
 3.60836	0.373136
 3.61236	0.373168
 3.61636	0.3732
 3.62036	0.373233
 3.62436	0.373265
 3.62836	0.373298
 3.63236	0.37333
 3.63636	0.373362
 3.64036	0.373395
 3.64436	0.373427
 3.64836	0.37346
 3.65237	0.373492
 3.65637	0.373524
 3.66037	0.373557
 3.66437	0.373589
 3.66837	0.373622
 3.67237	0.373654
 3.67637	0.373686
 3.68037	0.373719
 3.68437	0.373751
 3.68837	0.373784
 3.69237	0.373816
 3.69637	0.373848
 3.70037	0.373881
 3.70437	0.373913
 3.70837	0.373946
 3.71237	0.373978
 3.71637	0.37401
 3.72037	0.374043
 3.72437	0.374075
 3.72837	0.374108
 3.73237	0.37414
 3.73637	0.374172
 3.74037	0.374205
 3.74437	0.374237
 3.74837	0.37427
 3.75238	0.374302
 3.75638	0.374334
 3.76038	0.374367
 3.76438	0.374399
 3.76838	0.374432
 3.77238	0.374464
 3.77638	0.374496
 3.78038	0.374529
 3.78438	0.374561
 3.78838	0.374594
 3.79238	0.374626
 3.79638	0.374658
 3.80038	0.374691
 3.80438	0.374723
 3.80838	0.374756
 3.81238	0.374788
 3.81638	0.37482
 3.82038	0.374853
 3.82438	0.374885
 3.82838	0.374918
 3.83238	0.37495
 3.83638	0.374982
 3.84038	0.375015
 3.84438	0.375047
 3.84838	0.37508
 3.85239	0.375112
 3.85639	0.375144
 3.86039	0.375177
 3.86439	0.375209
 3.86839	0.375242
 3.87239	0.375274
 3.87639	0.375306
 3.88039	0.375339
 3.88439	0.375371
 3.88839	0.375404
 3.89239	0.375436
 3.89639	0.375468
 3.90039	0.375501
 3.90439	0.375533
 3.90839	0.375565
 3.91239	0.375598
 3.91639	0.37563
 3.92039	0.375663
 3.92439	0.375695
 3.92839	0.375727
 3.93239	0.37576
 3.93639	0.375792
 3.94039	0.375825
 3.94439	0.375857
 3.94839	0.375889
 3.9524	0.375922
 3.9564	0.375954
 3.9604	0.375987
 3.9644	0.376019
 3.9684	0.376051
 3.9724	0.376084
 3.9764	0.376116
 3.9804	0.376149
 3.9844	0.376181
 3.9884	0.376213
 3.9924	0.376246
 3.9964	0.376278
 4.0004	0.37631
 4.0044	0.376343
 4.0084	0.376375
 4.0124	0.376407
 4.0164	0.376439
 4.0204	0.376471
 4.0244	0.376503
 4.0284	0.376536
 4.0324	0.376568
 4.0364	0.3766
 4.0404	0.376632
 4.0444	0.376664
 4.0484	0.376696
 4.05241	0.376729
 4.05641	0.376761
 4.06041	0.376793
 4.06441	0.376825
 4.06841	0.376857
 4.07241	0.376889
 4.07641	0.376922
 4.08041	0.376954
 4.08441	0.376986
 4.08841	0.377018
 4.09241	0.37705
 4.09641	0.377082
 4.10041	0.377115
 4.10441	0.377147
 4.10841	0.377179
 4.11241	0.377211
 4.11641	0.377243
 4.12041	0.377275
 4.12441	0.377308
 4.12841	0.37734
 4.13241	0.377372
 4.13641	0.377404
 4.14041	0.377436
 4.14441	0.377468
 4.14841	0.377501
 4.15242	0.377533
 4.15642	0.377565
 4.16042	0.377597
 4.16442	0.377629
 4.16842	0.377661
 4.17242	0.377693
 4.17642	0.377726
 4.18042	0.377758
 4.18442	0.37779
 4.18842	0.377822
 4.19242	0.377854
 4.19642	0.377886
 4.20042	0.377919
 4.20442	0.377951
 4.20842	0.377983
 4.21242	0.378015
 4.21642	0.378047
 4.22042	0.378079
 4.22442	0.378112
 4.22842	0.378144
 4.23242	0.378176
 4.23642	0.378208
 4.24042	0.37824
 4.24442	0.378272
 4.24842	0.378304
 4.25243	0.378337
 4.25643	0.378369
 4.26043	0.378401
 4.26443	0.378433
 4.26843	0.378465
 4.27243	0.378497
 4.27643	0.37853
 4.28043	0.378562
 4.28443	0.378594
 4.28843	0.378626
 4.29243	0.378658
 4.29643	0.37869
 4.30043	0.378722
 4.30443	0.378755
 4.30843	0.378787
 4.31243	0.378819
 4.31643	0.378851
 4.32043	0.378883
 4.32443	0.378915
 4.32843	0.378948
 4.33243	0.37898
 4.33643	0.379012
 4.34043	0.379044
 4.34443	0.379076
 4.34843	0.379108
 4.35244	0.37914
 4.35644	0.379173
 4.36044	0.379205
 4.36444	0.379237
 4.36844	0.379269
 4.37244	0.379301
 4.37644	0.379333
 4.38044	0.379365
 4.38444	0.379398
 4.38844	0.37943
 4.39244	0.379462
 4.39644	0.379494
 4.40044	0.379526
 4.40444	0.379558
 4.40844	0.37959
 4.41244	0.379623
 4.41644	0.379655
 4.42044	0.379687
 4.42444	0.379719
 4.42844	0.379751
 4.43244	0.379783
 4.43644	0.379815
 4.44044	0.379848
 4.44444	0.37988
 4.44844	0.379912
 4.45245	0.379944
 4.45645	0.379976
 4.46045	0.380008
 4.46445	0.38004
 4.46845	0.380073
 4.47245	0.380105
 4.47645	0.380137
 4.48045	0.380169
 4.48445	0.380201
 4.48845	0.380233
 4.49245	0.380265
 4.49645	0.380298
 4.50045	0.380329
 4.50445	0.380359
 4.50845	0.380389
 4.51245	0.380419
 4.51645	0.380448
 4.52045	0.380478
 4.52445	0.380508
 4.52845	0.380537
 4.53245	0.380567
 4.53645	0.380597
 4.54045	0.380626
 4.54445	0.380656
 4.54845	0.380686
 4.55246	0.380716
 4.55646	0.380745
 4.56046	0.380775
 4.56446	0.380805
 4.56846	0.380834
 4.57246	0.380864
 4.57646	0.380894
 4.58046	0.380923
 4.58446	0.380953
 4.58846	0.380983
 4.59246	0.381012
 4.59646	0.381042
 4.60046	0.381072
 4.60446	0.381101
 4.60846	0.381131
 4.61246	0.381161
 4.61646	0.381191
 4.62046	0.38122
 4.62446	0.38125
 4.62846	0.38128
 4.63246	0.381309
 4.63646	0.381339
 4.64046	0.381369
 4.64446	0.381398
 4.64846	0.381428
 4.65247	0.381458
 4.65647	0.381487
 4.66047	0.381517
 4.66447	0.381547
 4.66847	0.381576
 4.67247	0.381606
 4.67647	0.381636
 4.68047	0.381665
 4.68447	0.381695
 4.68847	0.381725
 4.69247	0.381754
 4.69647	0.381784
 4.70047	0.381814
 4.70447	0.381843
 4.70847	0.381873
 4.71247	0.381903
 4.71647	0.381932
 4.72047	0.381962
 4.72447	0.381992
 4.72847	0.382021
 4.73247	0.382051
 4.73647	0.382081
 4.74047	0.38211
 4.74447	0.38214
 4.74847	0.38217
 4.75248	0.382199
 4.75648	0.382229
 4.76048	0.382259
 4.76448	0.382288
 4.76848	0.382318
 4.77248	0.382348
 4.77648	0.382377
 4.78048	0.382407
 4.78448	0.382437
 4.78848	0.382466
 4.79248	0.382496
 4.79648	0.382526
 4.80048	0.382555
 4.80448	0.382585
 4.80848	0.382615
 4.81248	0.382644
 4.81648	0.382674
 4.82048	0.382704
 4.82448	0.382733
 4.82848	0.382763
 4.83248	0.382792
 4.83648	0.382822
 4.84048	0.382852
 4.84448	0.382881
 4.84848	0.382911
 4.85249	0.382941
 4.85649	0.38297
 4.86049	0.383
 4.86449	0.38303
 4.86849	0.383059
 4.87249	0.383089
 4.87649	0.383119
 4.88049	0.383148
 4.88449	0.383178
 4.88849	0.383207
 4.89249	0.383237
 4.89649	0.383267
 4.90049	0.383296
 4.90449	0.383326
 4.90849	0.383356
 4.91249	0.383385
 4.91649	0.383415
 4.92049	0.383445
 4.92449	0.383474
 4.92849	0.383504
 4.93249	0.383533
 4.93649	0.383563
 4.94049	0.383593
 4.94449	0.383622
 4.94849	0.383652
 4.9525	0.383682
 4.9565	0.383711
 4.9605	0.383741
 4.9645	0.38377
 4.9685	0.3838
 4.9725	0.38383
 4.9765	0.383859
 4.9805	0.383889
 4.9845	0.383919
 4.9885	0.383948
 4.9925	0.383978
 4.9965	0.384007
 5.0005	0.384037
 5.0045	0.384068
 5.0085	0.384099
 5.0125	0.38413
 5.0165	0.384161
 5.0205	0.384192
 5.0245	0.384223
 5.0285	0.384254
 5.0325	0.384285
 5.0365	0.384316
 5.0405	0.384347
 5.0445	0.384378
 5.0485	0.384409
 5.05251	0.38444
 5.05651	0.384471
 5.06051	0.384502
 5.06451	0.384533
 5.06851	0.384564
 5.07251	0.384595
 5.07651	0.384626
 5.08051	0.384657
 5.08451	0.384688
 5.08851	0.384719
 5.09251	0.38475
 5.09651	0.384781
 5.10051	0.384812
 5.10451	0.384843
 5.10851	0.384874
 5.11251	0.384905
 5.11651	0.384936
 5.12051	0.384967
 5.12451	0.384998
 5.12851	0.385029
 5.13251	0.38506
 5.13651	0.385091
 5.14051	0.385122
 5.14451	0.385153
 5.14851	0.385184
 5.15252	0.385215
 5.15652	0.385246
 5.16052	0.385277
 5.16452	0.385308
 5.16852	0.385339
 5.17252	0.38537
 5.17652	0.385401
 5.18052	0.385432
 5.18452	0.385463
 5.18852	0.385494
 5.19252	0.385525
 5.19652	0.385556
 5.20052	0.385587
 5.20452	0.385618
 5.20852	0.385649
 5.21252	0.38568
 5.21652	0.385711
 5.22052	0.385742
 5.22452	0.385773
 5.22852	0.385804
 5.23252	0.385835
 5.23652	0.385866
 5.24052	0.385897
 5.24452	0.385928
 5.24852	0.385959
 5.25253	0.38599
 5.25653	0.386021
 5.26053	0.386052
 5.26453	0.386083
 5.26853	0.386114
 5.27253	0.386145
 5.27653	0.386176
 5.28053	0.386207
 5.28453	0.386238
 5.28853	0.386269
 5.29253	0.3863
 5.29653	0.386331
 5.30053	0.386362
 5.30453	0.386393
 5.30853	0.386424
 5.31253	0.386455
 5.31653	0.386486
 5.32053	0.386517
 5.32453	0.386548
 5.32853	0.386579
 5.33253	0.38661
 5.33653	0.386641
 5.34053	0.386672
 5.34453	0.386703
 5.34853	0.386734
 5.35254	0.386765
 5.35654	0.386796
 5.36054	0.386827
 5.36454	0.386858
 5.36854	0.386888
 5.37254	0.386919
 5.37654	0.38695
 5.38054	0.386981
 5.38454	0.387012
 5.38854	0.387043
 5.39254	0.387074
 5.39654	0.387105
 5.40054	0.387136
 5.40454	0.387167
 5.40854	0.387198
 5.41254	0.387229
 5.41654	0.38726
 5.42054	0.387291
 5.42454	0.387322
 5.42854	0.387353
 5.43254	0.387384
 5.43654	0.387415
 5.44054	0.387446
 5.44454	0.387477
 5.44854	0.387508
 5.45255	0.387539
 5.45655	0.38757
 5.46055	0.387601
 5.46455	0.387632
 5.46855	0.387663
 5.47255	0.387694
 5.47655	0.387724
 5.48055	0.387755
 5.48455	0.387786
 5.48855	0.387817
 5.49255	0.387848
 5.49655	0.387879
 5.50055	0.38791
 5.50455	0.38794
 5.50855	0.38797
 5.51255	0.388
 5.51655	0.388029
 5.52055	0.388059
 5.52455	0.388089
 5.52855	0.388119
 5.53255	0.388149
 5.53655	0.388178
 5.54055	0.388208
 5.54455	0.388238
 5.54855	0.388268
 5.55256	0.388298
 5.55656	0.388327
 5.56056	0.388357
 5.56456	0.388387
 5.56856	0.388417
 5.57256	0.388447
 5.57656	0.388477
 5.58056	0.388506
 5.58456	0.388536
 5.58856	0.388566
 5.59256	0.388596
 5.59656	0.388626
 5.60056	0.388655
 5.60456	0.388685
 5.60856	0.388715
 5.61256	0.388745
 5.61656	0.388775
 5.62056	0.388804
 5.62456	0.388834
 5.62856	0.388864
 5.63256	0.388894
 5.63656	0.388924
 5.64056	0.388953
 5.64456	0.388983
 5.64856	0.389013
 5.65257	0.389043
 5.65657	0.389073
 5.66057	0.389102
 5.66457	0.389132
 5.66857	0.389162
 5.67257	0.389192
 5.67657	0.389222
 5.68057	0.389251
 5.68457	0.389281
 5.68857	0.389311
 5.69257	0.389341
 5.69657	0.38937
 5.70057	0.3894
 5.70457	0.38943
 5.70857	0.38946
 5.71257	0.38949
 5.71657	0.389519
 5.72057	0.389549
 5.72457	0.389579
 5.72857	0.389609
 5.73257	0.389639
 5.73657	0.389668
 5.74057	0.389698
 5.74457	0.389728
 5.74857	0.389758
 5.75258	0.389787
 5.75658	0.389817
 5.76058	0.389847
 5.76458	0.389877
 5.76858	0.389907
 5.77258	0.389936
 5.77658	0.389966
 5.78058	0.389996
 5.78458	0.390026
 5.78858	0.390055
 5.79258	0.390085
 5.79658	0.390115
 5.80058	0.390145
 5.80458	0.390175
 5.80858	0.390204
 5.81258	0.390234
 5.81658	0.390264
 5.82058	0.390294
 5.82458	0.390323
 5.82858	0.390353
 5.83258	0.390383
 5.83658	0.390413
 5.84058	0.390442
 5.84458	0.390472
 5.84858	0.390502
 5.85259	0.390532
 5.85659	0.390561
 5.86059	0.390591
 5.86459	0.390621
 5.86859	0.390651
 5.87259	0.39068
 5.87659	0.39071
 5.88059	0.39074
 5.88459	0.39077
 5.88859	0.390799
 5.89259	0.390829
 5.89659	0.390859
 5.90059	0.390889
 5.90459	0.390918
 5.90859	0.390948
 5.91259	0.390978
 5.91659	0.391008
 5.92059	0.391037
 5.92459	0.391067
 5.92859	0.391097
 5.93259	0.391127
 5.93659	0.391156
 5.94059	0.391186
 5.94459	0.391216
 5.94859	0.391246
 5.9526	0.391275
 5.9566	0.391305
 5.9606	0.391335
 5.9646	0.391365
 5.9686	0.391394
 5.9726	0.391424
 5.9766	0.391454
 5.9806	0.391484
 5.9846	0.391513
 5.9886	0.391543
 5.9926	0.391573
 5.9966	0.391603
 6.0006	0.391633
 6.0046	0.391664
 6.0086	0.391696
 6.0126	0.391728
 6.0166	0.391759
 6.0206	0.391791
 6.0246	0.391823
 6.0286	0.391854
 6.0326	0.391886
 6.0366	0.391918
 6.0406	0.39195
 6.0446	0.391981
 6.0486	0.392013
 6.05261	0.392045
 6.05661	0.392076
 6.06061	0.392108
 6.06461	0.39214
 6.06861	0.392171
 6.07261	0.392203
 6.07661	0.392235
 6.08061	0.392266
 6.08461	0.392298
 6.08861	0.39233
 6.09261	0.392361
 6.09661	0.392393
 6.10061	0.392425
 6.10461	0.392457
 6.10861	0.392488
 6.11261	0.39252
 6.11661	0.392552
 6.12061	0.392583
 6.12461	0.392615
 6.12861	0.392647
 6.13261	0.392678
 6.13661	0.39271
 6.14061	0.392742
 6.14461	0.392773
 6.14861	0.392805
 6.15262	0.392837
 6.15662	0.392868
 6.16062	0.3929
 6.16462	0.392932
 6.16862	0.392963
 6.17262	0.392995
 6.17662	0.393027
 6.18062	0.393059
 6.18462	0.39309
 6.18862	0.393122
 6.19262	0.393154
 6.19662	0.393185
 6.20062	0.393217
 6.20462	0.393249
 6.20862	0.39328
 6.21262	0.393312
 6.21662	0.393344
 6.22062	0.393375
 6.22462	0.393407
 6.22862	0.393439
 6.23262	0.39347
 6.23662	0.393502
 6.24062	0.393534
 6.24462	0.393565
 6.24862	0.393597
 6.25263	0.393629
 6.25663	0.39366
 6.26063	0.393692
 6.26463	0.393724
 6.26863	0.393755
 6.27263	0.393787
 6.27663	0.393819
 6.28063	0.39385
 6.28463	0.393882
 6.28863	0.393914
 6.29263	0.393945
 6.29663	0.393977
 6.30063	0.394009
 6.30463	0.39404
 6.30863	0.394072
 6.31263	0.394104
 6.31663	0.394135
 6.32063	0.394167
 6.32463	0.394199
 6.32863	0.39423
 6.33263	0.394262
 6.33663	0.394294
 6.34063	0.394325
 6.34463	0.394357
 6.34863	0.394389
 6.35264	0.39442
 6.35664	0.394452
 6.36064	0.394484
 6.36464	0.394515
 6.36864	0.394547
 6.37264	0.394579
 6.37664	0.39461
 6.38064	0.394642
 6.38464	0.394673
 6.38864	0.394705
 6.39264	0.394737
 6.39664	0.394768
 6.40064	0.3948
 6.40464	0.394832
 6.40864	0.394863
 6.41264	0.394895
 6.41664	0.394927
 6.42064	0.394958
 6.42464	0.39499
 6.42864	0.395022
 6.43264	0.395053
 6.43664	0.395085
 6.44064	0.395117
 6.44464	0.395148
 6.44864	0.39518
 6.45265	0.395212
 6.45665	0.395243
 6.46065	0.395275
 6.46465	0.395306
 6.46865	0.395338
 6.47265	0.39537
 6.47665	0.395401
 6.48065	0.395433
 6.48465	0.395465
 6.48865	0.395496
 6.49265	0.395528
 6.49665	0.39556
 6.50065	0.395591
 6.50465	0.395623
 6.50865	0.395655
 6.51265	0.395686
 6.51665	0.395718
 6.52065	0.395749
 6.52465	0.395781
 6.52865	0.395813
 6.53265	0.395844
 6.53665	0.395876
 6.54065	0.395908
 6.54465	0.395939
 6.54865	0.395971
 6.55266	0.396003
 6.55666	0.396034
 6.56066	0.396066
 6.56466	0.396097
 6.56866	0.396129
 6.57266	0.396161
 6.57666	0.396192
 6.58066	0.396224
 6.58466	0.396256
 6.58866	0.396287
 6.59266	0.396319
 6.59666	0.39635
 6.60066	0.396382
 6.60466	0.396414
 6.60866	0.396445
 6.61266	0.396477
 6.61666	0.396509
 6.62066	0.39654
 6.62466	0.396572
 6.62866	0.396603
 6.63266	0.396635
 6.63666	0.396667
 6.64066	0.396698
 6.64466	0.39673
 6.64866	0.396762
 6.65267	0.396793
 6.65667	0.396825
 6.66067	0.396856
 6.66467	0.396888
 6.66867	0.39692
 6.67267	0.396951
 6.67667	0.396983
 6.68067	0.397015
 6.68467	0.397046
 6.68867	0.397078
 6.69267	0.397109
 6.69667	0.397141
 6.70067	0.397173
 6.70467	0.397204
 6.70867	0.397236
 6.71267	0.397267
 6.71667	0.397299
 6.72067	0.397331
 6.72467	0.397362
 6.72867	0.397394
 6.73267	0.397426
 6.73667	0.397457
 6.74067	0.397489
 6.74467	0.39752
 6.74867	0.397552
 6.75268	0.397584
 6.75668	0.397615
 6.76068	0.397647
 6.76468	0.397678
 6.76868	0.39771
 6.77268	0.397742
 6.77668	0.397773
 6.78068	0.397805
 6.78468	0.397836
 6.78868	0.397868
 6.79268	0.3979
 6.79668	0.397931
 6.80068	0.397963
 6.80468	0.397994
 6.80868	0.398026
 6.81268	0.398058
 6.81668	0.398089
 6.82068	0.398121
 6.82468	0.398152
 6.82868	0.398184
 6.83268	0.398216
 6.83668	0.398247
 6.84068	0.398279
 6.84468	0.39831
 6.84868	0.398342
 6.85269	0.398374
 6.85669	0.398405
 6.86069	0.398437
 6.86469	0.398468
 6.86869	0.3985
 6.87269	0.398532
 6.87669	0.398563
 6.88069	0.398595
 6.88469	0.398626
 6.88869	0.398658
 6.89269	0.39869
 6.89669	0.398721
 6.90069	0.398753
 6.90469	0.398784
 6.90869	0.398816
 6.91269	0.398848
 6.91669	0.398879
 6.92069	0.398911
 6.92469	0.398942
 6.92869	0.398974
 6.93269	0.399005
 6.93669	0.399037
 6.94069	0.399069
 6.94469	0.3991
 6.94869	0.399132
 6.9527	0.399163
 6.9567	0.399195
 6.9607	0.399227
 6.9647	0.399258
 6.9687	0.39929
 6.9727	0.399321
 6.9767	0.399353
 6.9807	0.399384
 6.9847	0.399416
 6.9887	0.399448
 6.9927	0.399479
 6.9967	0.399511
 7.0007	0.399542
 7.0047	0.399571
 7.0087	0.399601
 7.0127	0.39963
 7.0167	0.39966
 7.0207	0.399689
 7.0247	0.399719
 7.0287	0.399748
 7.0327	0.399778
 7.0367	0.399807
 7.0407	0.399836
 7.0447	0.399866
 7.0487	0.399895
 7.05271	0.399925
 7.05671	0.399954
 7.06071	0.399984
 7.06471	0.400013
 7.06871	0.400043
 7.07271	0.400072
 7.07671	0.400101
 7.08071	0.400131
 7.08471	0.40016
 7.08871	0.40019
 7.09271	0.400219
 7.09671	0.400249
 7.10071	0.400278
 7.10471	0.400308
 7.10871	0.400337
 7.11271	0.400366
 7.11671	0.400396
 7.12071	0.400425
 7.12471	0.400455
 7.12871	0.400484
 7.13271	0.400514
 7.13671	0.400543
 7.14071	0.400572
 7.14471	0.400602
 7.14871	0.400631
 7.15272	0.400661
 7.15672	0.40069
 7.16072	0.40072
 7.16472	0.400749
 7.16872	0.400778
 7.17272	0.400808
 7.17672	0.400837
 7.18072	0.400867
 7.18472	0.400896
 7.18872	0.400925
 7.19272	0.400955
 7.19672	0.400984
 7.20072	0.401014
 7.20472	0.401043
 7.20872	0.401073
 7.21272	0.401102
 7.21672	0.401131
 7.22072	0.401161
 7.22472	0.40119
 7.22872	0.40122
 7.23272	0.401249
 7.23672	0.401278
 7.24072	0.401308
 7.24472	0.401337
 7.24872	0.401367
 7.25273	0.401396
 7.25673	0.401425
 7.26073	0.401455
 7.26473	0.401484
 7.26873	0.401514
 7.27273	0.401543
 7.27673	0.401572
 7.28073	0.401602
 7.28473	0.401631
 7.28873	0.401661
 7.29273	0.40169
 7.29673	0.401719
 7.30073	0.401749
 7.30473	0.401778
 7.30873	0.401808
 7.31273	0.401837
 7.31673	0.401866
 7.32073	0.401896
 7.32473	0.401925
 7.32873	0.401954
 7.33273	0.401984
 7.33673	0.402013
 7.34073	0.402043
 7.34473	0.402072
 7.34873	0.402101
 7.35274	0.402131
 7.35674	0.40216
 7.36074	0.40219
 7.36474	0.402219
 7.36874	0.402248
 7.37274	0.402278
 7.37674	0.402307
 7.38074	0.402336
 7.38474	0.402366
 7.38874	0.402395
 7.39274	0.402425
 7.39674	0.402454
 7.40074	0.402483
 7.40474	0.402513
 7.40874	0.402542
 7.41274	0.402571
 7.41674	0.402601
 7.42074	0.40263
 7.42474	0.402659
 7.42874	0.402689
 7.43274	0.402718
 7.43674	0.402748
 7.44074	0.402777
 7.44474	0.402806
 7.44874	0.402836
 7.45275	0.402865
 7.45675	0.402894
 7.46075	0.402924
 7.46475	0.402953
 7.46875	0.402982
 7.47275	0.403012
 7.47675	0.403041
 7.48075	0.40307
 7.48475	0.4031
 7.48875	0.403129
 7.49275	0.403159
 7.49675	0.403188
 7.50075	0.403217
 7.50475	0.403247
 7.50875	0.403276
 7.51275	0.403305
 7.51675	0.403335
 7.52075	0.403364
 7.52475	0.403393
 7.52875	0.403423
 7.53275	0.403452
 7.53675	0.403481
 7.54075	0.403511
 7.54475	0.40354
 7.54875	0.403569
 7.55276	0.403599
 7.55676	0.403628
 7.56076	0.403657
 7.56476	0.403687
 7.56876	0.403716
 7.57276	0.403745
 7.57676	0.403775
 7.58076	0.403804
 7.58476	0.403833
 7.58876	0.403863
 7.59276	0.403892
 7.59676	0.403921
 7.60076	0.403951
 7.60476	0.40398
 7.60876	0.404009
 7.61276	0.404039
 7.61676	0.404068
 7.62076	0.404097
 7.62476	0.404127
 7.62876	0.404156
 7.63276	0.404185
 7.63676	0.404214
 7.64076	0.404244
 7.64476	0.404273
 7.64876	0.404302
 7.65277	0.404332
 7.65677	0.404361
 7.66077	0.40439
 7.66477	0.40442
 7.66877	0.404449
 7.67277	0.404478
 7.67677	0.404508
 7.68077	0.404537
 7.68477	0.404566
 7.68877	0.404596
 7.69277	0.404625
 7.69677	0.404654
 7.70077	0.404683
 7.70477	0.404713
 7.70877	0.404742
 7.71277	0.404771
 7.71677	0.404801
 7.72077	0.40483
 7.72477	0.404859
 7.72877	0.404889
 7.73277	0.404918
 7.73677	0.404947
 7.74077	0.404976
 7.74477	0.405006
 7.74877	0.405035
 7.75278	0.405064
 7.75678	0.405094
 7.76078	0.405123
 7.76478	0.405152
 7.76878	0.405181
 7.77278	0.405211
 7.77678	0.40524
 7.78078	0.405269
 7.78478	0.405299
 7.78878	0.405328
 7.79278	0.405357
 7.79678	0.405386
 7.80078	0.405416
 7.80478	0.405445
 7.80878	0.405474
 7.81278	0.405504
 7.81678	0.405533
 7.82078	0.405562
 7.82478	0.405591
 7.82878	0.405621
 7.83278	0.40565
 7.83678	0.405679
 7.84078	0.405708
 7.84478	0.405738
 7.84878	0.405767
 7.85279	0.405796
 7.85679	0.405826
 7.86079	0.405855
 7.86479	0.405884
 7.86879	0.405913
 7.87279	0.405943
 7.87679	0.405972
 7.88079	0.406001
 7.88479	0.40603
 7.88879	0.40606
 7.89279	0.406089
 7.89679	0.406118
 7.90079	0.406147
 7.90479	0.406177
 7.90879	0.406206
 7.91279	0.406235
 7.91679	0.406264
 7.92079	0.406294
 7.92479	0.406323
 7.92879	0.406352
 7.93279	0.406381
 7.93679	0.406411
 7.94079	0.40644
 7.94479	0.406469
 7.94879	0.406498
 7.9528	0.406528
 7.9568	0.406557
 7.9608	0.406586
 7.9648	0.406615
 7.9688	0.406645
 7.9728	0.406674
 7.9768	0.406703
 7.9808	0.406732
 7.9848	0.406762
 7.9888	0.406791
 7.9928	0.40682
 7.9968	0.406849
 8.0008	0.406879
 8.0048	0.406911
 8.0088	0.406944
 8.0128	0.406976
 8.0168	0.407009
 8.0208	0.407041
 8.0248	0.407073
 8.0288	0.407106
 8.0328	0.407138
 8.0368	0.40717
 8.0408	0.407203
 8.0448	0.407235
 8.0488	0.407268
 8.05281	0.4073
 8.05681	0.407332
 8.06081	0.407365
 8.06481	0.407397
 8.06881	0.407429
 8.07281	0.407462
 8.07681	0.407494
 8.08081	0.407526
 8.08481	0.407559
 8.08881	0.407591
 8.09281	0.407623
 8.09681	0.407656
 8.10081	0.407688
 8.10481	0.407721
 8.10881	0.407753
 8.11281	0.407785
 8.11681	0.407818
 8.12081	0.40785
 8.12481	0.407882
 8.12881	0.407915
 8.13281	0.407947
 8.13681	0.407979
 8.14081	0.408012
 8.14481	0.408044
 8.14881	0.408076
 8.15282	0.408109
 8.15682	0.408141
 8.16082	0.408174
 8.16482	0.408206
 8.16882	0.408238
 8.17282	0.408271
 8.17682	0.408303
 8.18082	0.408335
 8.18482	0.408368
 8.18882	0.4084
 8.19282	0.408432
 8.19682	0.408465
 8.20082	0.408497
 8.20482	0.408529
 8.20882	0.408562
 8.21282	0.408594
 8.21682	0.408626
 8.22082	0.408659
 8.22482	0.408691
 8.22882	0.408723
 8.23282	0.408756
 8.23682	0.408788
 8.24082	0.40882
 8.24482	0.408853
 8.24882	0.408885
 8.25283	0.408917
 8.25683	0.40895
 8.26083	0.408982
 8.26483	0.409014
 8.26883	0.409047
 8.27283	0.409079
 8.27683	0.409111
 8.28083	0.409144
 8.28483	0.409176
 8.28883	0.409208
 8.29283	0.409241
 8.29683	0.409273
 8.30083	0.409305
 8.30483	0.409338
 8.30883	0.40937
 8.31283	0.409402
 8.31683	0.409435
 8.32083	0.409467
 8.32483	0.409499
 8.32883	0.409532
 8.33283	0.409564
 8.33683	0.409596
 8.34083	0.409629
 8.34483	0.409661
 8.34883	0.409693
 8.35284	0.409726
 8.35684	0.409758
 8.36084	0.40979
 8.36484	0.409823
 8.36884	0.409855
 8.37284	0.409887
 8.37684	0.40992
 8.38084	0.409952
 8.38484	0.409984
 8.38884	0.410017
 8.39284	0.410049
 8.39684	0.410081
 8.40084	0.410114
 8.40484	0.410146
 8.40884	0.410178
 8.41284	0.410211
 8.41684	0.410243
 8.42084	0.410275
 8.42484	0.410308
 8.42884	0.41034
 8.43284	0.410372
 8.43684	0.410404
 8.44084	0.410437
 8.44484	0.410469
 8.44884	0.410501
 8.45285	0.410534
 8.45685	0.410566
 8.46085	0.410598
 8.46485	0.410631
 8.46885	0.410663
 8.47285	0.410695
 8.47685	0.410728
 8.48085	0.41076
 8.48485	0.410792
 8.48885	0.410825
 8.49285	0.410857
 8.49685	0.410889
 8.50085	0.410921
 8.50485	0.410954
 8.50885	0.410986
 8.51285	0.411018
 8.51685	0.411051
 8.52085	0.411083
 8.52485	0.411115
 8.52885	0.411148
 8.53285	0.41118
 8.53685	0.411212
 8.54085	0.411245
 8.54485	0.411277
 8.54885	0.411309
 8.55286	0.411341
 8.55686	0.411374
 8.56086	0.411406
 8.56486	0.411438
 8.56886	0.411471
 8.57286	0.411503
 8.57686	0.411535
 8.58086	0.411568
 8.58486	0.4116
 8.58886	0.411632
 8.59286	0.411664
 8.59686	0.411697
 8.60086	0.411729
 8.60486	0.411761
 8.60886	0.411794
 8.61286	0.411826
 8.61686	0.411858
 8.62086	0.41189
 8.62486	0.411923
 8.62886	0.411955
 8.63286	0.411987
 8.63686	0.41202
 8.64086	0.412052
 8.64486	0.412084
 8.64886	0.412117
 8.65287	0.412149
 8.65687	0.412181
 8.66087	0.412213
 8.66487	0.412246
 8.66887	0.412278
 8.67287	0.41231
 8.67687	0.412343
 8.68087	0.412375
 8.68487	0.412407
 8.68887	0.412439
 8.69287	0.412472
 8.69687	0.412504
 8.70087	0.412536
 8.70487	0.412568
 8.70887	0.412601
 8.71287	0.412633
 8.71687	0.412665
 8.72087	0.412698
 8.72487	0.41273
 8.72887	0.412762
 8.73287	0.412794
 8.73687	0.412827
 8.74087	0.412859
 8.74487	0.412891
 8.74887	0.412924
 8.75288	0.412956
 8.75688	0.412988
 8.76088	0.41302
 8.76488	0.413053
 8.76888	0.413085
 8.77288	0.413117
 8.77688	0.413149
 8.78088	0.413182
 8.78488	0.413214
 8.78888	0.413246
 8.79288	0.413279
 8.79688	0.413311
 8.80088	0.413343
 8.80488	0.413375
 8.80888	0.413408
 8.81288	0.41344
 8.81688	0.413472
 8.82088	0.413504
 8.82488	0.413537
 8.82888	0.413569
 8.83288	0.413601
 8.83688	0.413633
 8.84088	0.413666
 8.84488	0.413698
 8.84888	0.41373
 8.85289	0.413762
 8.85689	0.413795
 8.86089	0.413827
 8.86489	0.413859
 8.86889	0.413892
 8.87289	0.413924
 8.87689	0.413956
 8.88089	0.413988
 8.88489	0.414021
 8.88889	0.414053
 8.89289	0.414085
 8.89689	0.414117
 8.90089	0.41415
 8.90489	0.414182
 8.90889	0.414214
 8.91289	0.414246
 8.91689	0.414279
 8.92089	0.414311
 8.92489	0.414343
 8.92889	0.414375
 8.93289	0.414408
 8.93689	0.41444
 8.94089	0.414472
 8.94489	0.414504
 8.94889	0.414537
 8.9529	0.414569
 8.9569	0.414601
 8.9609	0.414633
 8.9649	0.414666
 8.9689	0.414698
 8.9729	0.41473
 8.9769	0.414762
 8.9809	0.414795
 8.9849	0.414827
 8.9889	0.414859
 8.9929	0.414891
 8.9969	0.414924
 9.0009	0.414955
 9.0049	0.414982
 9.0089	0.41501
 9.0129	0.415038
 9.0169	0.415065
 9.0209	0.415093
 9.0249	0.41512
 9.0289	0.415148
 9.0329	0.415176
 9.0369	0.415203
 9.0409	0.415231
 9.0449	0.415259
 9.0489	0.415286
 9.05291	0.415314
 9.05691	0.415341
 9.06091	0.415369
 9.06491	0.415397
 9.06891	0.415424
 9.07291	0.415452
 9.07691	0.415479
 9.08091	0.415507
 9.08491	0.415535
 9.08891	0.415562
 9.09291	0.41559
 9.09691	0.415618
 9.10091	0.415645
 9.10491	0.415673
 9.10891	0.4157
 9.11291	0.415728
 9.11691	0.415755
 9.12091	0.415783
 9.12491	0.415811
 9.12891	0.415838
 9.13291	0.415866
 9.13691	0.415893
 9.14091	0.415921
 9.14491	0.415949
 9.14891	0.415976
 9.15292	0.416004
 9.15692	0.416031
 9.16092	0.416059
 9.16492	0.416087
 9.16892	0.416114
 9.17292	0.416142
 9.17692	0.416169
 9.18092	0.416197
 9.18492	0.416224
 9.18892	0.416252
 9.19292	0.41628
 9.19692	0.416307
 9.20092	0.416335
 9.20492	0.416362
 9.20892	0.41639
 9.21292	0.416417
 9.21692	0.416445
 9.22092	0.416473
 9.22492	0.4165
 9.22892	0.416528
 9.23292	0.416555
 9.23692	0.416583
 9.24092	0.41661
 9.24492	0.416638
 9.24892	0.416665
 9.25293	0.416693
 9.25693	0.416721
 9.26093	0.416748
 9.26493	0.416776
 9.26893	0.416803
 9.27293	0.416831
 9.27693	0.416858
 9.28093	0.416886
 9.28493	0.416913
 9.28893	0.416941
 9.29293	0.416968
 9.29693	0.416996
 9.30093	0.417024
 9.30493	0.417051
 9.30893	0.417079
 9.31293	0.417106
 9.31693	0.417134
 9.32093	0.417161
 9.32493	0.417189
 9.32893	0.417216
 9.33293	0.417244
 9.33693	0.417271
 9.34093	0.417299
 9.34493	0.417326
 9.34893	0.417354
 9.35294	0.417381
 9.35694	0.417409
 9.36094	0.417436
 9.36494	0.417464
 9.36894	0.417491
 9.37294	0.417519
 9.37694	0.417547
 9.38094	0.417574
 9.38494	0.417602
 9.38894	0.417629
 9.39294	0.417657
 9.39694	0.417684
 9.40094	0.417712
 9.40494	0.417739
 9.40894	0.417767
 9.41294	0.417794
 9.41694	0.417822
 9.42094	0.417849
 9.42494	0.417877
 9.42894	0.417904
 9.43294	0.417932
 9.43694	0.417959
 9.44094	0.417987
 9.44494	0.418014
 9.44894	0.418042
 9.45295	0.418069
 9.45695	0.418097
 9.46095	0.418124
 9.46495	0.418152
 9.46895	0.418179
 9.47295	0.418207
 9.47695	0.418234
 9.48095	0.418261
 9.48495	0.418289
 9.48895	0.418316
 9.49295	0.418344
 9.49695	0.418371
 9.50095	0.418399
 9.50495	0.418426
 9.50895	0.418454
 9.51295	0.418481
 9.51695	0.418509
 9.52095	0.418536
 9.52495	0.418564
 9.52895	0.418591
 9.53295	0.418619
 9.53695	0.418646
 9.54095	0.418674
 9.54495	0.418701
 9.54895	0.418728
 9.55296	0.418756
 9.55696	0.418783
 9.56096	0.418811
 9.56496	0.418838
 9.56896	0.418866
 9.57296	0.418893
 9.57696	0.418921
 9.58096	0.418948
 9.58496	0.418976
 9.58896	0.419003
 9.59296	0.41903
 9.59696	0.419058
 9.60096	0.419085
 9.60496	0.419113
 9.60896	0.41914
 9.61296	0.419168
 9.61696	0.419195
 9.62096	0.419223
 9.62496	0.41925
 9.62896	0.419277
 9.63296	0.419305
 9.63696	0.419332
 9.64096	0.41936
 9.64496	0.419387
 9.64896	0.419415
 9.65297	0.419442
 9.65697	0.419469
 9.66097	0.419497
 9.66497	0.419524
 9.66897	0.419552
 9.67297	0.419579
 9.67697	0.419607
 9.68097	0.419634
 9.68497	0.419661
 9.68897	0.419689
 9.69297	0.419716
 9.69697	0.419744
 9.70097	0.419771
 9.70497	0.419798
 9.70897	0.419826
 9.71297	0.419853
 9.71697	0.419881
 9.72097	0.419908
 9.72497	0.419936
 9.72897	0.419963
 9.73297	0.41999
 9.73697	0.420018
 9.74097	0.420045
 9.74497	0.420073
 9.74897	0.4201
 9.75298	0.420127
 9.75698	0.420155
 9.76098	0.420182
 9.76498	0.420209
 9.76898	0.420237
 9.77298	0.420264
 9.77698	0.420292
 9.78098	0.420319
 9.78498	0.420346
 9.78898	0.420374
 9.79298	0.420401
 9.79698	0.420429
 9.80098	0.420456
 9.80498	0.420483
 9.80898	0.420511
 9.81298	0.420538
 9.81698	0.420565
 9.82098	0.420593
 9.82498	0.42062
 9.82898	0.420648
 9.83298	0.420675
 9.83698	0.420702
 9.84098	0.42073
 9.84498	0.420757
 9.84898	0.420784
 9.85299	0.420812
 9.85699	0.420839
 9.86099	0.420867
 9.86499	0.420894
 9.86899	0.420921
 9.87299	0.420949
 9.87699	0.420976
 9.88099	0.421003
 9.88499	0.421031
 9.88899	0.421058
 9.89299	0.421085
 9.89699	0.421113
 9.90099	0.42114
 9.90499	0.421167
 9.90899	0.421195
 9.91299	0.421222
 9.91699	0.421249
 9.92099	0.421277
 9.92499	0.421304
 9.92899	0.421331
 9.93299	0.421359
 9.93699	0.421386
 9.94099	0.421413
 9.94499	0.421441
 9.94899	0.421468
 9.953	0.421495
 9.957	0.421523
 9.961	0.42155
 9.965	0.421577
 9.969	0.421605
 9.973	0.421632
 9.977	0.421659
 9.981	0.421687
 9.985	0.421714
 9.989	0.421741
 9.993	0.421769
 9.997	0.421796
 10.001	0.421825
 10.005	0.421857
 10.009	0.42189
 10.013	0.421923
 10.017	0.421955
 10.021	0.421988
 10.025	0.42202
 10.029	0.422053
 10.033	0.422086
 10.037	0.422118
 10.041	0.422151
 10.045	0.422183
 10.049	0.422216
 10.053	0.422249
 10.057	0.422281
 10.061	0.422314
 10.065	0.422347
 10.069	0.422379
 10.073	0.422412
 10.077	0.422444
 10.081	0.422477
 10.085	0.42251
 10.089	0.422542
 10.093	0.422575
 10.097	0.422607
 10.101	0.42264
 10.105	0.422673
 10.109	0.422705
 10.113	0.422738
 10.117	0.42277
 10.121	0.422803
 10.125	0.422836
 10.129	0.422868
 10.133	0.422901
 10.137	0.422933
 10.141	0.422966
 10.145	0.422999
 10.149	0.423031
 10.153	0.423064
 10.157	0.423097
 10.161	0.423129
 10.165	0.423162
 10.169	0.423194
 10.173	0.423227
 10.177	0.423259
 10.181	0.423292
 10.185	0.423325
 10.189	0.423357
 10.193	0.42339
 10.197	0.423422
 10.201	0.423455
 10.205	0.423488
 10.209	0.42352
 10.213	0.423553
 10.217	0.423585
 10.221	0.423618
 10.225	0.423651
 10.229	0.423683
 10.233	0.423716
 10.237	0.423748
 10.241	0.423781
 10.245	0.423814
 10.249	0.423846
 10.253	0.423879
 10.257	0.423911
 10.261	0.423944
 10.265	0.423976
 10.269	0.424009
 10.273	0.424042
 10.277	0.424074
 10.281	0.424107
 10.285	0.424139
 10.289	0.424172
 10.293	0.424205
 10.297	0.424237
 10.301	0.42427
 10.305	0.424302
 10.309	0.424335
 10.313	0.424367
 10.317	0.4244
 10.321	0.424433
 10.325	0.424465
 10.329	0.424498
 10.333	0.42453
 10.337	0.424563
 10.341	0.424595
 10.345	0.424628
 10.349	0.424661
 10.353	0.424693
 10.357	0.424726
 10.361	0.424758
 10.365	0.424791
 10.369	0.424823
 10.373	0.424856
 10.377	0.424889
 10.381	0.424921
 10.385	0.424954
 10.389	0.424986
 10.393	0.425019
 10.397	0.425051
 10.401	0.425084
 10.405	0.425117
 10.409	0.425149
 10.413	0.425182
 10.417	0.425214
 10.421	0.425247
 10.425	0.425279
 10.429	0.425312
 10.433	0.425344
 10.437	0.425377
 10.441	0.42541
 10.445	0.425442
 10.449	0.425475
 10.453	0.425507
 10.457	0.42554
 10.461	0.425572
 10.465	0.425605
 10.469	0.425638
 10.473	0.42567
 10.477	0.425703
 10.481	0.425735
 10.485	0.425768
 10.489	0.4258
 10.493	0.425833
 10.497	0.425865
 10.5011	0.425898
 10.5051	0.42593
 10.5091	0.425963
 10.5131	0.425996
 10.5171	0.426028
 10.5211	0.426061
 10.5251	0.426093
 10.5291	0.426126
 10.5331	0.426158
 10.5371	0.426191
 10.5411	0.426223
 10.5451	0.426256
 10.5491	0.426288
 10.5531	0.426321
 10.5571	0.426354
 10.5611	0.426386
 10.5651	0.426419
 10.5691	0.426451
 10.5731	0.426484
 10.5771	0.426516
 10.5811	0.426549
 10.5851	0.426581
 10.5891	0.426614
 10.5931	0.426646
 10.5971	0.426679
 10.6011	0.426711
 10.6051	0.426744
 10.6091	0.426777
 10.6131	0.426809
 10.6171	0.426842
 10.6211	0.426874
 10.6251	0.426907
 10.6291	0.426939
 10.6331	0.426972
 10.6371	0.427004
 10.6411	0.427037
 10.6451	0.427069
 10.6491	0.427102
 10.6531	0.427134
 10.6571	0.427167
 10.6611	0.427199
 10.6651	0.427232
 10.6691	0.427264
 10.6731	0.427297
 10.6771	0.427329
 10.6811	0.427362
 10.6851	0.427395
 10.6891	0.427427
 10.6931	0.42746
 10.6971	0.427492
 10.7011	0.427525
 10.7051	0.427557
 10.7091	0.42759
 10.7131	0.427622
 10.7171	0.427655
 10.7211	0.427687
 10.7251	0.42772
 10.7291	0.427752
 10.7331	0.427785
 10.7371	0.427817
 10.7411	0.42785
 10.7451	0.427882
 10.7491	0.427915
 10.7531	0.427947
 10.7571	0.42798
 10.7611	0.428012
 10.7651	0.428045
 10.7691	0.428077
 10.7731	0.42811
 10.7771	0.428142
 10.7811	0.428175
 10.7851	0.428207
 10.7891	0.42824
 10.7931	0.428272
 10.7971	0.428305
 10.8011	0.428337
 10.8051	0.42837
 10.8091	0.428402
 10.8131	0.428435
 10.8171	0.428467
 10.8211	0.4285
 10.8251	0.428532
 10.8291	0.428565
 10.8331	0.428597
 10.8371	0.42863
 10.8411	0.428662
 10.8451	0.428695
 10.8491	0.428727
 10.8531	0.42876
 10.8571	0.428792
 10.8611	0.428825
 10.8651	0.428857
 10.8691	0.42889
 10.8731	0.428922
 10.8771	0.428955
 10.8811	0.428987
 10.8851	0.42902
 10.8891	0.429052
 10.8931	0.429085
 10.8971	0.429117
 10.9011	0.42915
 10.9051	0.429182
 10.9091	0.429215
 10.9131	0.429247
 10.9171	0.42928
 10.9211	0.429312
 10.9251	0.429345
 10.9291	0.429377
 10.9331	0.42941
 10.9371	0.429442
 10.9411	0.429475
 10.9451	0.429507
 10.9491	0.42954
 10.9531	0.429572
 10.9571	0.429605
 10.9611	0.429637
 10.9651	0.42967
 10.9691	0.429702
 10.9731	0.429734
 10.9771	0.429767
 10.9811	0.429799
 10.9851	0.429832
 10.9891	0.429864
 10.9931	0.429897
 10.9971	0.429929
 11.0011	0.429961
 11.0051	0.429989
 11.0091	0.430018
 11.0131	0.430047
 11.0171	0.430075
 11.0211	0.430104
 11.0251	0.430133
 11.0291	0.430161
 11.0331	0.43019
 11.0371	0.430218
 11.0411	0.430247
 11.0451	0.430276
 11.0491	0.430304
 11.0531	0.430333
 11.0571	0.430362
 11.0611	0.43039
 11.0651	0.430419
 11.0691	0.430447
 11.0731	0.430476
 11.0771	0.430505
 11.0811	0.430533
 11.0851	0.430562
 11.0891	0.43059
 11.0931	0.430619
 11.0971	0.430648
 11.1011	0.430676
 11.1051	0.430705
 11.1091	0.430733
 11.1131	0.430762
 11.1171	0.430791
 11.1211	0.430819
 11.1251	0.430848
 11.1291	0.430876
 11.1331	0.430905
 11.1371	0.430934
 11.1411	0.430962
 11.1451	0.430991
 11.1491	0.431019
 11.1531	0.431048
 11.1571	0.431077
 11.1611	0.431105
 11.1651	0.431134
 11.1691	0.431162
 11.1731	0.431191
 11.1771	0.43122
 11.1811	0.431248
 11.1851	0.431277
 11.1891	0.431305
 11.1931	0.431334
 11.1971	0.431362
 11.2011	0.431391
 11.2051	0.43142
 11.2091	0.431448
 11.2131	0.431477
 11.2171	0.431505
 11.2211	0.431534
 11.2251	0.431562
 11.2291	0.431591
 11.2331	0.43162
 11.2371	0.431648
 11.2411	0.431677
 11.2451	0.431705
 11.2491	0.431734
 11.2531	0.431762
 11.2571	0.431791
 11.2611	0.43182
 11.2651	0.431848
 11.2691	0.431877
 11.2731	0.431905
 11.2771	0.431934
 11.2811	0.431962
 11.2851	0.431991
 11.2891	0.432019
 11.2931	0.432048
 11.2971	0.432077
 11.3011	0.432105
 11.3051	0.432134
 11.3091	0.432162
 11.3131	0.432191
 11.3171	0.432219
 11.3211	0.432248
 11.3251	0.432276
 11.3291	0.432305
 11.3331	0.432333
 11.3371	0.432362
 11.3411	0.43239
 11.3451	0.432419
 11.3491	0.432448
 11.3531	0.432476
 11.3571	0.432505
 11.3611	0.432533
 11.3651	0.432562
 11.3691	0.43259
 11.3731	0.432619
 11.3771	0.432647
 11.3811	0.432676
 11.3851	0.432704
 11.3891	0.432733
 11.3931	0.432761
 11.3971	0.43279
 11.4011	0.432818
 11.4051	0.432847
 11.4091	0.432875
 11.4131	0.432904
 11.4171	0.432932
 11.4211	0.432961
 11.4251	0.432989
 11.4291	0.433018
 11.4331	0.433046
 11.4371	0.433075
 11.4411	0.433103
 11.4451	0.433132
 11.4491	0.43316
 11.4531	0.433189
 11.4571	0.433218
 11.4611	0.433246
 11.4651	0.433275
 11.4691	0.433303
 11.4731	0.433331
 11.4771	0.43336
 11.4811	0.433388
 11.4851	0.433417
 11.4891	0.433445
 11.4931	0.433474
 11.4971	0.433502
 11.5012	0.433531
 11.5052	0.433559
 11.5092	0.433588
 11.5132	0.433616
 11.5172	0.433645
 11.5212	0.433673
 11.5252	0.433702
 11.5292	0.43373
 11.5332	0.433759
 11.5372	0.433787
 11.5412	0.433816
 11.5452	0.433844
 11.5492	0.433873
 11.5532	0.433901
 11.5572	0.43393
 11.5612	0.433958
 11.5652	0.433987
 11.5692	0.434015
 11.5732	0.434044
 11.5772	0.434072
 11.5812	0.4341
 11.5852	0.434129
 11.5892	0.434157
 11.5932	0.434186
 11.5972	0.434214
 11.6012	0.434243
 11.6052	0.434271
 11.6092	0.4343
 11.6132	0.434328
 11.6172	0.434357
 11.6212	0.434385
 11.6252	0.434413
 11.6292	0.434442
 11.6332	0.43447
 11.6372	0.434499
 11.6412	0.434527
 11.6452	0.434556
 11.6492	0.434584
 11.6532	0.434613
 11.6572	0.434641
 11.6612	0.434669
 11.6652	0.434698
 11.6692	0.434726
 11.6732	0.434755
 11.6772	0.434783
 11.6812	0.434812
 11.6852	0.43484
 11.6892	0.434869
 11.6932	0.434897
 11.6972	0.434925
 11.7012	0.434954
 11.7052	0.434982
 11.7092	0.435011
 11.7132	0.435039
 11.7172	0.435068
 11.7212	0.435096
 11.7252	0.435124
 11.7292	0.435153
 11.7332	0.435181
 11.7372	0.43521
 11.7412	0.435238
 11.7452	0.435266
 11.7492	0.435295
 11.7532	0.435323
 11.7572	0.435352
 11.7612	0.43538
 11.7652	0.435408
 11.7692	0.435437
 11.7732	0.435465
 11.7772	0.435494
 11.7812	0.435522
 11.7852	0.435551
 11.7892	0.435579
 11.7932	0.435607
 11.7972	0.435636
 11.8012	0.435664
 11.8052	0.435693
 11.8092	0.435721
 11.8132	0.435749
 11.8172	0.435778
 11.8212	0.435806
 11.8252	0.435834
 11.8292	0.435863
 11.8332	0.435891
 11.8372	0.43592
 11.8412	0.435948
 11.8452	0.435976
 11.8492	0.436005
 11.8532	0.436033
 11.8572	0.436062
 11.8612	0.43609
 11.8652	0.436118
 11.8692	0.436147
 11.8732	0.436175
 11.8772	0.436203
 11.8812	0.436232
 11.8852	0.43626
 11.8892	0.436289
 11.8932	0.436317
 11.8972	0.436345
 11.9012	0.436374
 11.9052	0.436402
 11.9092	0.43643
 11.9132	0.436459
 11.9172	0.436487
 11.9212	0.436515
 11.9252	0.436544
 11.9292	0.436572
 11.9332	0.436601
 11.9372	0.436629
 11.9412	0.436657
 11.9452	0.436686
 11.9492	0.436714
 11.9532	0.436742
 11.9572	0.436771
 11.9612	0.436799
 11.9652	0.436827
 11.9692	0.436856
 11.9732	0.436884
 11.9772	0.436912
 11.9812	0.436941
 11.9852	0.436969
 11.9892	0.436997
 11.9932	0.437026
 11.9972	0.437054
 12.0012	0.437082
 12.0052	0.43711
 12.0092	0.437137
 12.0132	0.437165
 12.0172	0.437192
 12.0212	0.437219
 12.0252	0.437247
 12.0292	0.437274
 12.0332	0.437302
 12.0372	0.437329
 12.0412	0.437357
 12.0452	0.437384
 12.0492	0.437411
 12.0532	0.437439
 12.0572	0.437466
 12.0612	0.437494
 12.0652	0.437521
 12.0692	0.437549
 12.0732	0.437576
 12.0772	0.437603
 12.0812	0.437631
 12.0852	0.437658
 12.0892	0.437686
 12.0932	0.437713
 12.0972	0.437741
 12.1012	0.437768
 12.1052	0.437795
 12.1092	0.437823
 12.1132	0.43785
 12.1172	0.437878
 12.1212	0.437905
 12.1252	0.437932
 12.1292	0.43796
 12.1332	0.437987
 12.1372	0.438015
 12.1412	0.438042
 12.1452	0.438069
 12.1492	0.438097
 12.1532	0.438124
 12.1572	0.438152
 12.1612	0.438179
 12.1652	0.438206
 12.1692	0.438234
 12.1732	0.438261
 12.1772	0.438289
 12.1812	0.438316
 12.1852	0.438343
 12.1892	0.438371
 12.1932	0.438398
 12.1972	0.438425
 12.2012	0.438453
 12.2052	0.43848
 12.2092	0.438508
 12.2132	0.438535
 12.2172	0.438562
 12.2212	0.43859
 12.2252	0.438617
 12.2292	0.438644
 12.2332	0.438672
 12.2372	0.438699
 12.2412	0.438727
 12.2452	0.438754
 12.2492	0.438781
 12.2532	0.438809
 12.2572	0.438836
 12.2612	0.438863
 12.2652	0.438891
 12.2692	0.438918
 12.2732	0.438945
 12.2772	0.438973
 12.2812	0.439
 12.2852	0.439028
 12.2892	0.439055
 12.2932	0.439082
 12.2972	0.43911
 12.3012	0.439137
 12.3052	0.439164
 12.3092	0.439192
 12.3132	0.439219
 12.3172	0.439246
 12.3212	0.439274
 12.3252	0.439301
 12.3292	0.439328
 12.3332	0.439356
 12.3372	0.439383
 12.3412	0.43941
 12.3452	0.439438
 12.3492	0.439465
 12.3532	0.439492
 12.3572	0.43952
 12.3612	0.439547
 12.3652	0.439574
 12.3692	0.439602
 12.3732	0.439629
 12.3772	0.439656
 12.3812	0.439684
 12.3852	0.439711
 12.3892	0.439738
 12.3932	0.439765
 12.3972	0.439793
 12.4012	0.43982
 12.4052	0.439847
 12.4092	0.439875
 12.4132	0.439902
 12.4172	0.439929
 12.4212	0.439957
 12.4252	0.439984
 12.4292	0.440011
 12.4332	0.440039
 12.4372	0.440066
 12.4412	0.440093
 12.4452	0.44012
 12.4492	0.440148
 12.4532	0.440175
 12.4572	0.440202
 12.4612	0.44023
 12.4652	0.440257
 12.4692	0.440284
 12.4732	0.440311
 12.4772	0.440339
 12.4812	0.440366
 12.4852	0.440393
 12.4892	0.440421
 12.4932	0.440448
 12.4972	0.440475
 12.5013	0.440502
 12.5053	0.44053
 12.5093	0.440557
 12.5133	0.440584
 12.5173	0.440612
 12.5213	0.440639
 12.5253	0.440666
 12.5293	0.440693
 12.5333	0.440721
 12.5373	0.440748
 12.5413	0.440775
 12.5453	0.440802
 12.5493	0.44083
 12.5533	0.440857
 12.5573	0.440884
 12.5613	0.440911
 12.5653	0.440939
 12.5693	0.440966
 12.5733	0.440993
 12.5773	0.44102
 12.5813	0.441048
 12.5853	0.441075
 12.5893	0.441102
 12.5933	0.441129
 12.5973	0.441157
 12.6013	0.441184
 12.6053	0.441211
 12.6093	0.441238
 12.6133	0.441266
 12.6173	0.441293
 12.6213	0.44132
 12.6253	0.441347
 12.6293	0.441375
 12.6333	0.441402
 12.6373	0.441429
 12.6413	0.441456
 12.6453	0.441484
 12.6493	0.441511
 12.6533	0.441538
 12.6573	0.441565
 12.6613	0.441592
 12.6653	0.44162
 12.6693	0.441647
 12.6733	0.441674
 12.6773	0.441701
 12.6813	0.441728
 12.6853	0.441756
 12.6893	0.441783
 12.6933	0.44181
 12.6973	0.441837
 12.7013	0.441865
 12.7053	0.441892
 12.7093	0.441919
 12.7133	0.441946
 12.7173	0.441973
 12.7213	0.442001
 12.7253	0.442028
 12.7293	0.442055
 12.7333	0.442082
 12.7373	0.442109
 12.7413	0.442137
 12.7453	0.442164
 12.7493	0.442191
 12.7533	0.442218
 12.7573	0.442245
 12.7613	0.442272
 12.7653	0.4423
 12.7693	0.442327
 12.7733	0.442354
 12.7773	0.442381
 12.7813	0.442408
 12.7853	0.442436
 12.7893	0.442463
 12.7933	0.44249
 12.7973	0.442517
 12.8013	0.442544
 12.8053	0.442571
 12.8093	0.442599
 12.8133	0.442626
 12.8173	0.442653
 12.8213	0.44268
 12.8253	0.442707
 12.8293	0.442734
 12.8333	0.442762
 12.8373	0.442789
 12.8413	0.442816
 12.8453	0.442843
 12.8493	0.44287
 12.8533	0.442897
 12.8573	0.442925
 12.8613	0.442952
 12.8653	0.442979
 12.8693	0.443006
 12.8733	0.443033
 12.8773	0.44306
 12.8813	0.443087
 12.8853	0.443115
 12.8893	0.443142
 12.8933	0.443169
 12.8973	0.443196
 12.9013	0.443223
 12.9053	0.44325
 12.9093	0.443277
 12.9133	0.443305
 12.9173	0.443332
 12.9213	0.443359
 12.9253	0.443386
 12.9293	0.443413
 12.9333	0.44344
 12.9373	0.443467
 12.9413	0.443494
 12.9453	0.443522
 12.9493	0.443549
 12.9533	0.443576
 12.9573	0.443603
 12.9613	0.44363
 12.9653	0.443657
 12.9693	0.443684
 12.9733	0.443711
 12.9773	0.443738
 12.9813	0.443766
 12.9853	0.443793
 12.9893	0.44382
 12.9933	0.443847
 12.9973	0.443874
 13.0013	0.443903
 13.0053	0.443936
 13.0093	0.44397
 13.0133	0.444003
 13.0173	0.444036
 13.0213	0.444069
 13.0253	0.444102
 13.0293	0.444136
 13.0333	0.444169
 13.0373	0.444202
 13.0413	0.444235
 13.0453	0.444269
 13.0493	0.444302
 13.0533	0.444335
 13.0573	0.444368
 13.0613	0.444401
 13.0653	0.444435
 13.0693	0.444468
 13.0733	0.444501
 13.0773	0.444534
 13.0813	0.444568
 13.0853	0.444601
 13.0893	0.444634
 13.0933	0.444667
 13.0973	0.4447
 13.1013	0.444734
 13.1053	0.444767
 13.1093	0.4448
 13.1133	0.444833
 13.1173	0.444866
 13.1213	0.4449
 13.1253	0.444933
 13.1293	0.444966
 13.1333	0.444999
 13.1373	0.445033
 13.1413	0.445066
 13.1453	0.445099
 13.1493	0.445132
 13.1533	0.445165
 13.1573	0.445199
 13.1613	0.445232
 13.1653	0.445265
 13.1693	0.445298
 13.1733	0.445331
 13.1773	0.445365
 13.1813	0.445398
 13.1853	0.445431
 13.1893	0.445464
 13.1933	0.445497
 13.1973	0.445531
 13.2013	0.445564
 13.2053	0.445597
 13.2093	0.44563
 13.2133	0.445663
 13.2173	0.445697
 13.2213	0.44573
 13.2253	0.445763
 13.2293	0.445796
 13.2333	0.445829
 13.2373	0.445862
 13.2413	0.445896
 13.2453	0.445929
 13.2493	0.445962
 13.2533	0.445995
 13.2573	0.446028
 13.2613	0.446062
 13.2653	0.446095
 13.2693	0.446128
 13.2733	0.446161
 13.2773	0.446194
 13.2813	0.446228
 13.2853	0.446261
 13.2893	0.446294
 13.2933	0.446327
 13.2973	0.44636
 13.3013	0.446393
 13.3053	0.446427
 13.3093	0.44646
 13.3133	0.446493
 13.3173	0.446526
 13.3213	0.446559
 13.3253	0.446593
 13.3293	0.446626
 13.3333	0.446659
 13.3373	0.446692
 13.3413	0.446725
 13.3453	0.446758
 13.3493	0.446792
 13.3533	0.446825
 13.3573	0.446858
 13.3613	0.446891
 13.3653	0.446924
 13.3693	0.446957
 13.3733	0.446991
 13.3773	0.447024
 13.3813	0.447057
 13.3853	0.44709
 13.3893	0.447123
 13.3933	0.447156
 13.3973	0.44719
 13.4013	0.447223
 13.4053	0.447256
 13.4093	0.447289
 13.4133	0.447322
 13.4173	0.447355
 13.4213	0.447389
 13.4253	0.447422
 13.4293	0.447455
 13.4333	0.447488
 13.4373	0.447521
 13.4413	0.447554
 13.4453	0.447587
 13.4493	0.447621
 13.4533	0.447654
 13.4573	0.447687
 13.4613	0.44772
 13.4653	0.447753
 13.4693	0.447786
 13.4733	0.44782
 13.4773	0.447853
 13.4813	0.447886
 13.4853	0.447919
 13.4893	0.447952
 13.4933	0.447985
 13.4973	0.448018
 13.5014	0.448052
 13.5054	0.448085
 13.5094	0.448118
 13.5134	0.448151
 13.5174	0.448184
 13.5214	0.448217
 13.5254	0.44825
 13.5294	0.448284
 13.5334	0.448317
 13.5374	0.44835
 13.5414	0.448383
 13.5454	0.448416
 13.5494	0.448449
 13.5534	0.448482
 13.5574	0.448516
 13.5614	0.448549
 13.5654	0.448582
 13.5694	0.448615
 13.5734	0.448648
 13.5774	0.448681
 13.5814	0.448714
 13.5854	0.448748
 13.5894	0.448781
 13.5934	0.448814
 13.5974	0.448847
 13.6014	0.44888
 13.6054	0.448913
 13.6094	0.448946
 13.6134	0.448979
 13.6174	0.449013
 13.6214	0.449046
 13.6254	0.449079
 13.6294	0.449112
 13.6334	0.449145
 13.6374	0.449178
 13.6414	0.449211
 13.6454	0.449244
 13.6494	0.449278
 13.6534	0.449311
 13.6574	0.449344
 13.6614	0.449377
 13.6654	0.44941
 13.6694	0.449443
 13.6734	0.449476
 13.6774	0.449509
 13.6814	0.449543
 13.6854	0.449576
 13.6894	0.449609
 13.6934	0.449642
 13.6974	0.449675
 13.7014	0.449708
 13.7054	0.449741
 13.7094	0.449774
 13.7134	0.449807
 13.7174	0.449841
 13.7214	0.449874
 13.7254	0.449907
 13.7294	0.44994
 13.7334	0.449973
 13.7374	0.450006
 13.7414	0.450039
 13.7454	0.450072
 13.7494	0.450105
 13.7534	0.450139
 13.7574	0.450172
 13.7614	0.450205
 13.7654	0.450238
 13.7694	0.450271
 13.7734	0.450304
 13.7774	0.450337
 13.7814	0.45037
 13.7854	0.450403
 13.7894	0.450436
 13.7934	0.45047
 13.7974	0.450503
 13.8014	0.450536
 13.8054	0.450569
 13.8094	0.450602
 13.8134	0.450635
 13.8174	0.450668
 13.8214	0.450701
 13.8254	0.450734
 13.8294	0.450767
 13.8334	0.4508
 13.8374	0.450834
 13.8414	0.450867
 13.8454	0.4509
 13.8494	0.450933
 13.8534	0.450966
 13.8574	0.450999
 13.8614	0.451032
 13.8654	0.451065
 13.8694	0.451098
 13.8734	0.451131
 13.8774	0.451164
 13.8814	0.451198
 13.8854	0.451231
 13.8894	0.451264
 13.8934	0.451297
 13.8974	0.45133
 13.9014	0.451363
 13.9054	0.451396
 13.9094	0.451429
 13.9134	0.451462
 13.9174	0.451495
 13.9214	0.451528
 13.9254	0.451561
 13.9294	0.451594
 13.9334	0.451628
 13.9374	0.451661
 13.9414	0.451694
 13.9454	0.451727
 13.9494	0.45176
 13.9534	0.451793
 13.9574	0.451826
 13.9614	0.451859
 13.9654	0.451892
 13.9694	0.451925
 13.9734	0.451958
 13.9774	0.451991
 13.9814	0.452024
 13.9854	0.452057
 13.9894	0.45209
 13.9934	0.452124
 13.9974	0.452157
 14.0014	0.452187
 14.0054	0.452212
 14.0094	0.452237
 14.0134	0.452262
 14.0174	0.452287
 14.0214	0.452312
 14.0254	0.452337
 14.0294	0.452363
 14.0334	0.452388
 14.0374	0.452413
 14.0414	0.452438
 14.0454	0.452463
 14.0494	0.452488
 14.0534	0.452513
 14.0574	0.452538
 14.0614	0.452563
 14.0654	0.452588
 14.0694	0.452613
 14.0734	0.452638
 14.0774	0.452663
 14.0814	0.452689
 14.0854	0.452714
 14.0894	0.452739
 14.0934	0.452764
 14.0974	0.452789
 14.1014	0.452814
 14.1054	0.452839
 14.1094	0.452864
 14.1134	0.452889
 14.1174	0.452914
 14.1214	0.452939
 14.1254	0.452964
 14.1294	0.452989
 14.1334	0.453014
 14.1374	0.453039
 14.1414	0.453064
 14.1454	0.453089
 14.1494	0.453114
 14.1534	0.453139
 14.1574	0.453164
 14.1614	0.453189
 14.1654	0.453215
 14.1694	0.45324
 14.1734	0.453265
 14.1774	0.45329
 14.1814	0.453315
 14.1854	0.45334
 14.1894	0.453365
 14.1934	0.45339
 14.1974	0.453415
 14.2014	0.45344
 14.2054	0.453465
 14.2094	0.45349
 14.2134	0.453515
 14.2174	0.45354
 14.2214	0.453565
 14.2254	0.45359
 14.2294	0.453615
 14.2334	0.45364
 14.2374	0.453665
 14.2414	0.45369
 14.2454	0.453715
 14.2494	0.45374
 14.2534	0.453765
 14.2574	0.45379
 14.2614	0.453815
 14.2654	0.45384
 14.2694	0.453865
 14.2734	0.45389
 14.2774	0.453915
 14.2814	0.45394
 14.2854	0.453965
 14.2894	0.45399
 14.2934	0.454015
 14.2974	0.45404
 14.3014	0.454065
 14.3054	0.454089
 14.3094	0.454114
 14.3134	0.454139
 14.3174	0.454164
 14.3214	0.454189
 14.3254	0.454214
 14.3294	0.454239
 14.3334	0.454264
 14.3374	0.454289
 14.3414	0.454314
 14.3454	0.454339
 14.3494	0.454364
 14.3534	0.454389
 14.3574	0.454414
 14.3614	0.454439
 14.3654	0.454464
 14.3694	0.454489
 14.3734	0.454514
 14.3774	0.454539
 14.3814	0.454564
 14.3854	0.454589
 14.3894	0.454613
 14.3934	0.454638
 14.3974	0.454663
 14.4014	0.454688
 14.4054	0.454713
 14.4094	0.454738
 14.4134	0.454763
 14.4174	0.454788
 14.4214	0.454813
 14.4254	0.454838
 14.4294	0.454863
 14.4334	0.454888
 14.4374	0.454913
 14.4414	0.454937
 14.4454	0.454962
 14.4494	0.454987
 14.4534	0.455012
 14.4574	0.455037
 14.4614	0.455062
 14.4654	0.455087
 14.4694	0.455112
 14.4734	0.455137
 14.4774	0.455162
 14.4814	0.455186
 14.4854	0.455211
 14.4894	0.455236
 14.4934	0.455261
 14.4974	0.455286
 14.5015	0.455311
 14.5055	0.455336
 14.5095	0.455361
 14.5135	0.455386
 14.5175	0.45541
 14.5215	0.455435
 14.5255	0.45546
 14.5295	0.455485
 14.5335	0.45551
 14.5375	0.455535
 14.5415	0.45556
 14.5455	0.455585
 14.5495	0.455609
 14.5535	0.455634
 14.5575	0.455659
 14.5615	0.455684
 14.5655	0.455709
 14.5695	0.455734
 14.5735	0.455759
 14.5775	0.455783
 14.5815	0.455808
 14.5855	0.455833
 14.5895	0.455858
 14.5935	0.455883
 14.5975	0.455908
 14.6015	0.455932
 14.6055	0.455957
 14.6095	0.455982
 14.6135	0.456007
 14.6175	0.456032
 14.6215	0.456057
 14.6255	0.456081
 14.6295	0.456106
 14.6335	0.456131
 14.6375	0.456156
 14.6415	0.456181
 14.6455	0.456206
 14.6495	0.45623
 14.6535	0.456255
 14.6575	0.45628
 14.6615	0.456305
 14.6655	0.45633
 14.6695	0.456355
 14.6735	0.456379
 14.6775	0.456404
 14.6815	0.456429
 14.6855	0.456454
 14.6895	0.456479
 14.6935	0.456503
 14.6975	0.456528
 14.7015	0.456553
 14.7055	0.456578
 14.7095	0.456603
 14.7135	0.456627
 14.7175	0.456652
 14.7215	0.456677
 14.7255	0.456702
 14.7295	0.456726
 14.7335	0.456751
 14.7375	0.456776
 14.7415	0.456801
 14.7455	0.456826
 14.7495	0.45685
 14.7535	0.456875
 14.7575	0.4569
 14.7615	0.456925
 14.7655	0.456949
 14.7695	0.456974
 14.7735	0.456999
 14.7775	0.457024
 14.7815	0.457049
 14.7855	0.457073
 14.7895	0.457098
 14.7935	0.457123
 14.7975	0.457148
 14.8015	0.457172
 14.8055	0.457197
 14.8095	0.457222
 14.8135	0.457247
 14.8175	0.457271
 14.8215	0.457296
 14.8255	0.457321
 14.8295	0.457346
 14.8335	0.45737
 14.8375	0.457395
 14.8415	0.45742
 14.8455	0.457445
 14.8495	0.457469
 14.8535	0.457494
 14.8575	0.457519
 14.8615	0.457543
 14.8655	0.457568
 14.8695	0.457593
 14.8735	0.457618
 14.8775	0.457642
 14.8815	0.457667
 14.8855	0.457692
 14.8895	0.457717
 14.8935	0.457741
 14.8975	0.457766
 14.9015	0.457791
 14.9055	0.457815
 14.9095	0.45784
 14.9135	0.457865
 14.9175	0.457889
 14.9215	0.457914
 14.9255	0.457939
 14.9295	0.457964
 14.9335	0.457988
 14.9375	0.458013
 14.9415	0.458038
 14.9455	0.458062
 14.9495	0.458087
 14.9535	0.458112
 14.9575	0.458136
 14.9615	0.458161
 14.9655	0.458186
 14.9695	0.45821
 14.9735	0.458235
 14.9775	0.45826
 14.9815	0.458284
 14.9855	0.458309
 14.9895	0.458334
 14.9935	0.458358
 14.9975	0.458383
 15.0015	0.458407
 15.0055	0.458429
 15.0095	0.458452
 15.0135	0.458474
 15.0175	0.458496
 15.0215	0.458519
 15.0255	0.458541
 15.0295	0.458563
 15.0335	0.458586
 15.0375	0.458608
 15.0415	0.45863
 15.0455	0.458653
 15.0495	0.458675
 15.0535	0.458697
 15.0575	0.458719
 15.0615	0.458742
 15.0655	0.458764
 15.0695	0.458786
 15.0735	0.458809
 15.0775	0.458831
 15.0815	0.458853
 15.0855	0.458876
 15.0895	0.458898
 15.0935	0.45892
 15.0975	0.458942
 15.1015	0.458965
 15.1055	0.458987
 15.1095	0.459009
 15.1135	0.459032
 15.1175	0.459054
 15.1215	0.459076
 15.1255	0.459098
 15.1295	0.459121
 15.1335	0.459143
 15.1375	0.459165
 15.1415	0.459187
 15.1455	0.45921
 15.1495	0.459232
 15.1535	0.459254
 15.1575	0.459277
 15.1615	0.459299
 15.1655	0.459321
 15.1695	0.459343
 15.1735	0.459366
 15.1775	0.459388
 15.1815	0.45941
 15.1855	0.459432
 15.1895	0.459455
 15.1935	0.459477
 15.1975	0.459499
 15.2015	0.459521
 15.2055	0.459543
 15.2095	0.459566
 15.2135	0.459588
 15.2175	0.45961
 15.2215	0.459632
 15.2255	0.459655
 15.2295	0.459677
 15.2335	0.459699
 15.2375	0.459721
 15.2415	0.459743
 15.2455	0.459766
 15.2495	0.459788
 15.2535	0.45981
 15.2575	0.459832
 15.2615	0.459855
 15.2655	0.459877
 15.2695	0.459899
 15.2735	0.459921
 15.2775	0.459943
 15.2815	0.459965
 15.2855	0.459988
 15.2895	0.46001
 15.2935	0.460032
 15.2975	0.460054
 15.3015	0.460076
 15.3055	0.460099
 15.3095	0.460121
 15.3135	0.460143
 15.3175	0.460165
 15.3215	0.460187
 15.3255	0.460209
 15.3295	0.460232
 15.3335	0.460254
 15.3375	0.460276
 15.3415	0.460298
 15.3455	0.46032
 15.3495	0.460342
 15.3535	0.460365
 15.3575	0.460387
 15.3615	0.460409
 15.3655	0.460431
 15.3695	0.460453
 15.3735	0.460475
 15.3775	0.460498
 15.3815	0.46052
 15.3855	0.460542
 15.3895	0.460564
 15.3935	0.460586
 15.3975	0.460608
 15.4015	0.46063
 15.4055	0.460652
 15.4095	0.460675
 15.4135	0.460697
 15.4175	0.460719
 15.4215	0.460741
 15.4255	0.460763
 15.4295	0.460785
 15.4335	0.460807
 15.4375	0.460829
 15.4415	0.460852
 15.4455	0.460874
 15.4495	0.460896
 15.4535	0.460918
 15.4575	0.46094
 15.4615	0.460962
 15.4655	0.460984
 15.4695	0.461006
 15.4735	0.461028
 15.4775	0.46105
 15.4815	0.461073
 15.4855	0.461095
 15.4895	0.461117
 15.4935	0.461139
 15.4975	0.461161
 15.5016	0.461183
 15.5056	0.461205
 15.5096	0.461227
 15.5136	0.461249
 15.5176	0.461271
 15.5216	0.461293
 15.5256	0.461315
 15.5296	0.461337
 15.5336	0.46136
 15.5376	0.461382
 15.5416	0.461404
 15.5456	0.461426
 15.5496	0.461448
 15.5536	0.46147
 15.5576	0.461492
 15.5616	0.461514
 15.5656	0.461536
 15.5696	0.461558
 15.5736	0.46158
 15.5776	0.461602
 15.5816	0.461624
 15.5856	0.461646
 15.5896	0.461668
 15.5936	0.46169
 15.5976	0.461712
 15.6016	0.461734
 15.6056	0.461756
 15.6096	0.461778
 15.6136	0.4618
 15.6176	0.461822
 15.6216	0.461844
 15.6256	0.461866
 15.6296	0.461888
 15.6336	0.46191
 15.6376	0.461932
 15.6416	0.461954
 15.6456	0.461976
 15.6496	0.461998
 15.6536	0.46202
 15.6576	0.462042
 15.6616	0.462064
 15.6656	0.462086
 15.6696	0.462108
 15.6736	0.46213
 15.6776	0.462152
 15.6816	0.462174
 15.6856	0.462196
 15.6896	0.462218
 15.6936	0.46224
 15.6976	0.462262
 15.7016	0.462284
 15.7056	0.462306
 15.7096	0.462328
 15.7136	0.46235
 15.7176	0.462372
 15.7216	0.462394
 15.7256	0.462416
 15.7296	0.462438
 15.7336	0.46246
 15.7376	0.462482
 15.7416	0.462504
 15.7456	0.462526
 15.7496	0.462548
 15.7536	0.46257
 15.7576	0.462592
 15.7616	0.462614
 15.7656	0.462636
 15.7696	0.462658
 15.7736	0.46268
 15.7776	0.462701
 15.7816	0.462723
 15.7856	0.462745
 15.7896	0.462767
 15.7936	0.462789
 15.7976	0.462811
 15.8016	0.462833
 15.8056	0.462855
 15.8096	0.462877
 15.8136	0.462899
 15.8176	0.462921
 15.8216	0.462943
 15.8256	0.462965
 15.8296	0.462986
 15.8336	0.463008
 15.8376	0.46303
 15.8416	0.463052
 15.8456	0.463074
 15.8496	0.463096
 15.8536	0.463118
 15.8576	0.46314
 15.8616	0.463162
 15.8656	0.463184
 15.8696	0.463205
 15.8736	0.463227
 15.8776	0.463249
 15.8816	0.463271
 15.8856	0.463293
 15.8896	0.463315
 15.8936	0.463337
 15.8976	0.463359
 15.9016	0.46338
 15.9056	0.463402
 15.9096	0.463424
 15.9136	0.463446
 15.9176	0.463468
 15.9216	0.46349
 15.9256	0.463512
 15.9296	0.463534
 15.9336	0.463555
 15.9376	0.463577
 15.9416	0.463599
 15.9456	0.463621
 15.9496	0.463643
 15.9536	0.463665
 15.9576	0.463686
 15.9616	0.463708
 15.9656	0.46373
 15.9696	0.463752
 15.9736	0.463774
 15.9776	0.463796
 15.9816	0.463817
 15.9856	0.463839
 15.9896	0.463861
 15.9936	0.463883
 15.9976	0.463905
 16.0016	0.463926
 16.0056	0.463947
 16.0096	0.463968
 16.0136	0.463989
 16.0176	0.46401
 16.0216	0.464031
 16.0256	0.464052
 16.0296	0.464073
 16.0336	0.464094
 16.0376	0.464115
 16.0416	0.464136
 16.0456	0.464156
 16.0496	0.464177
 16.0536	0.464198
 16.0576	0.464219
 16.0616	0.46424
 16.0656	0.464261
 16.0696	0.464282
 16.0736	0.464303
 16.0776	0.464324
 16.0816	0.464345
 16.0856	0.464365
 16.0896	0.464386
 16.0936	0.464407
 16.0976	0.464428
 16.1016	0.464449
 16.1056	0.46447
 16.1096	0.464491
 16.1136	0.464512
 16.1176	0.464533
 16.1216	0.464553
 16.1256	0.464574
 16.1296	0.464595
 16.1336	0.464616
 16.1376	0.464637
 16.1416	0.464658
 16.1456	0.464679
 16.1496	0.4647
 16.1536	0.46472
 16.1576	0.464741
 16.1616	0.464762
 16.1656	0.464783
 16.1696	0.464804
 16.1736	0.464825
 16.1776	0.464845
 16.1816	0.464866
 16.1856	0.464887
 16.1896	0.464908
 16.1936	0.464929
 16.1976	0.46495
 16.2016	0.46497
 16.2056	0.464991
 16.2096	0.465012
 16.2136	0.465033
 16.2176	0.465054
 16.2216	0.465075
 16.2256	0.465095
 16.2296	0.465116
 16.2336	0.465137
 16.2376	0.465158
 16.2416	0.465179
 16.2456	0.465199
 16.2496	0.46522
 16.2536	0.465241
 16.2576	0.465262
 16.2616	0.465283
 16.2656	0.465303
 16.2696	0.465324
 16.2736	0.465345
 16.2776	0.465366
 16.2816	0.465387
 16.2856	0.465407
 16.2896	0.465428
 16.2936	0.465449
 16.2976	0.46547
 16.3016	0.465491
 16.3056	0.465511
 16.3096	0.465532
 16.3136	0.465553
 16.3176	0.465574
 16.3216	0.465594
 16.3256	0.465615
 16.3296	0.465636
 16.3336	0.465657
 16.3376	0.465677
 16.3416	0.465698
 16.3456	0.465719
 16.3496	0.46574
 16.3536	0.46576
 16.3576	0.465781
 16.3616	0.465802
 16.3656	0.465823
 16.3696	0.465843
 16.3736	0.465864
 16.3776	0.465885
 16.3816	0.465906
 16.3856	0.465926
 16.3896	0.465947
 16.3936	0.465968
 16.3976	0.465988
 16.4016	0.466009
 16.4056	0.46603
 16.4096	0.466051
 16.4136	0.466071
 16.4176	0.466092
 16.4216	0.466113
 16.4256	0.466133
 16.4296	0.466154
 16.4336	0.466175
 16.4376	0.466196
 16.4416	0.466216
 16.4456	0.466237
 16.4496	0.466258
 16.4536	0.466278
 16.4576	0.466299
 16.4616	0.46632
 16.4656	0.46634
 16.4696	0.466361
 16.4736	0.466382
 16.4776	0.466402
 16.4816	0.466423
 16.4856	0.466444
 16.4896	0.466464
 16.4936	0.466485
 16.4976	0.466506
 16.5017	0.466526
 16.5057	0.466547
 16.5097	0.466568
 16.5137	0.466588
 16.5177	0.466609
 16.5217	0.46663
 16.5257	0.46665
 16.5297	0.466671
 16.5337	0.466692
 16.5377	0.466712
 16.5417	0.466733
 16.5457	0.466754
 16.5497	0.466774
 16.5537	0.466795
 16.5577	0.466816
 16.5617	0.466836
 16.5657	0.466857
 16.5697	0.466877
 16.5737	0.466898
 16.5777	0.466919
 16.5817	0.466939
 16.5857	0.46696
 16.5897	0.466981
 16.5937	0.467001
 16.5977	0.467022
 16.6017	0.467042
 16.6057	0.467063
 16.6097	0.467084
 16.6137	0.467104
 16.6177	0.467125
 16.6217	0.467145
 16.6257	0.467166
 16.6297	0.467187
 16.6337	0.467207
 16.6377	0.467228
 16.6417	0.467248
 16.6457	0.467269
 16.6497	0.467289
 16.6537	0.46731
 16.6577	0.467331
 16.6617	0.467351
 16.6657	0.467372
 16.6697	0.467392
 16.6737	0.467413
 16.6777	0.467434
 16.6817	0.467454
 16.6857	0.467475
 16.6897	0.467495
 16.6937	0.467516
 16.6977	0.467536
 16.7017	0.467557
 16.7057	0.467577
 16.7097	0.467598
 16.7137	0.467619
 16.7177	0.467639
 16.7217	0.46766
 16.7257	0.46768
 16.7297	0.467701
 16.7337	0.467721
 16.7377	0.467742
 16.7417	0.467762
 16.7457	0.467783
 16.7497	0.467803
 16.7537	0.467824
 16.7577	0.467844
 16.7617	0.467865
 16.7657	0.467885
 16.7697	0.467906
 16.7737	0.467926
 16.7777	0.467947
 16.7817	0.467967
 16.7857	0.467988
 16.7897	0.468008
 16.7937	0.468029
 16.7977	0.468049
 16.8017	0.46807
 16.8057	0.46809
 16.8097	0.468111
 16.8137	0.468131
 16.8177	0.468152
 16.8217	0.468172
 16.8257	0.468193
 16.8297	0.468213
 16.8337	0.468234
 16.8377	0.468254
 16.8417	0.468275
 16.8457	0.468295
 16.8497	0.468316
 16.8537	0.468336
 16.8577	0.468357
 16.8617	0.468377
 16.8657	0.468398
 16.8697	0.468418
 16.8737	0.468439
 16.8777	0.468459
 16.8817	0.468479
 16.8857	0.4685
 16.8897	0.46852
 16.8937	0.468541
 16.8977	0.468561
 16.9017	0.468582
 16.9057	0.468602
 16.9097	0.468623
 16.9137	0.468643
 16.9177	0.468663
 16.9217	0.468684
 16.9257	0.468704
 16.9297	0.468725
 16.9337	0.468745
 16.9377	0.468766
 16.9417	0.468786
 16.9457	0.468806
 16.9497	0.468827
 16.9537	0.468847
 16.9577	0.468868
 16.9617	0.468888
 16.9657	0.468908
 16.9697	0.468929
 16.9737	0.468949
 16.9777	0.46897
 16.9817	0.46899
 16.9857	0.46901
 16.9897	0.469031
 16.9937	0.469051
 16.9977	0.469072
 17.0017	0.469098
 17.0057	0.469131
 17.0097	0.469165
 17.0137	0.469198
 17.0177	0.469232
 17.0217	0.469265
 17.0257	0.469299
 17.0297	0.469332
 17.0337	0.469366
 17.0377	0.469399
 17.0417	0.469433
 17.0457	0.469466
 17.0497	0.4695
 17.0537	0.469533
 17.0577	0.469567
 17.0617	0.4696
 17.0657	0.469634
 17.0697	0.469667
 17.0737	0.469701
 17.0777	0.469734
 17.0817	0.469768
 17.0857	0.469801
 17.0897	0.469835
 17.0937	0.469868
 17.0977	0.469902
 17.1017	0.469935
 17.1057	0.469969
 17.1097	0.470002
 17.1137	0.470036
 17.1177	0.470069
 17.1217	0.470103
 17.1257	0.470136
 17.1297	0.470169
 17.1337	0.470203
 17.1377	0.470236
 17.1417	0.47027
 17.1457	0.470303
 17.1497	0.470337
 17.1537	0.47037
 17.1577	0.470404
 17.1617	0.470437
 17.1657	0.470471
 17.1697	0.470504
 17.1737	0.470538
 17.1777	0.470571
 17.1817	0.470605
 17.1857	0.470638
 17.1897	0.470672
 17.1937	0.470705
 17.1977	0.470739
 17.2017	0.470772
 17.2057	0.470806
 17.2097	0.470839
 17.2137	0.470873
 17.2177	0.470906
 17.2217	0.470939
 17.2257	0.470973
 17.2297	0.471006
 17.2337	0.47104
 17.2377	0.471073
 17.2417	0.471107
 17.2457	0.47114
 17.2497	0.471174
 17.2537	0.471207
 17.2577	0.471241
 17.2617	0.471274
 17.2657	0.471308
 17.2697	0.471341
 17.2737	0.471375
 17.2777	0.471408
 17.2817	0.471441
 17.2857	0.471475
 17.2897	0.471508
 17.2937	0.471542
 17.2977	0.471575
 17.3017	0.471609
 17.3057	0.471642
 17.3097	0.471676
 17.3137	0.471709
 17.3177	0.471743
 17.3217	0.471776
 17.3257	0.471809
 17.3297	0.471843
 17.3337	0.471876
 17.3377	0.47191
 17.3417	0.471943
 17.3457	0.471977
 17.3497	0.47201
 17.3537	0.472044
 17.3577	0.472077
 17.3617	0.47211
 17.3657	0.472144
 17.3697	0.472177
 17.3737	0.472211
 17.3777	0.472244
 17.3817	0.472278
 17.3857	0.472311
 17.3897	0.472345
 17.3937	0.472378
 17.3977	0.472411
 17.4017	0.472445
 17.4057	0.472478
 17.4097	0.472512
 17.4137	0.472545
 17.4177	0.472579
 17.4217	0.472612
 17.4257	0.472645
 17.4297	0.472679
 17.4337	0.472712
 17.4377	0.472746
 17.4417	0.472779
 17.4457	0.472813
 17.4497	0.472846
 17.4537	0.472879
 17.4577	0.472913
 17.4617	0.472946
 17.4657	0.47298
 17.4697	0.473013
 17.4737	0.473047
 17.4777	0.47308
 17.4817	0.473113
 17.4857	0.473147
 17.4897	0.47318
 17.4937	0.473214
 17.4977	0.473247
 17.5018	0.473281
 17.5058	0.473314
 17.5098	0.473347
 17.5138	0.473381
 17.5178	0.473414
 17.5218	0.473448
 17.5258	0.473481
 17.5298	0.473514
 17.5338	0.473548
 17.5378	0.473581
 17.5418	0.473615
 17.5458	0.473648
 17.5498	0.473681
 17.5538	0.473715
 17.5578	0.473748
 17.5618	0.473782
 17.5658	0.473815
 17.5698	0.473848
 17.5738	0.473882
 17.5778	0.473915
 17.5818	0.473949
 17.5858	0.473982
 17.5898	0.474015
 17.5938	0.474049
 17.5978	0.474082
 17.6018	0.474116
 17.6058	0.474149
 17.6098	0.474182
 17.6138	0.474216
 17.6178	0.474249
 17.6218	0.474283
 17.6258	0.474316
 17.6298	0.474349
 17.6338	0.474383
 17.6378	0.474416
 17.6418	0.47445
 17.6458	0.474483
 17.6498	0.474516
 17.6538	0.47455
 17.6578	0.474583
 17.6618	0.474617
 17.6658	0.47465
 17.6698	0.474683
 17.6738	0.474717
 17.6778	0.47475
 17.6818	0.474783
 17.6858	0.474817
 17.6898	0.47485
 17.6938	0.474884
 17.6978	0.474917
 17.7018	0.47495
 17.7058	0.474984
 17.7098	0.475017
 17.7138	0.475051
 17.7178	0.475084
 17.7218	0.475117
 17.7258	0.475151
 17.7298	0.475184
 17.7338	0.475217
 17.7378	0.475251
 17.7418	0.475284
 17.7458	0.475317
 17.7498	0.475351
 17.7538	0.475384
 17.7578	0.475418
 17.7618	0.475451
 17.7658	0.475484
 17.7698	0.475518
 17.7738	0.475551
 17.7778	0.475584
 17.7818	0.475618
 17.7858	0.475651
 17.7898	0.475684
 17.7938	0.475718
 17.7978	0.475751
 17.8018	0.475785
 17.8058	0.475818
 17.8098	0.475851
 17.8138	0.475885
 17.8178	0.475918
 17.8218	0.475951
 17.8258	0.475985
 17.8298	0.476018
 17.8338	0.476051
 17.8378	0.476085
 17.8418	0.476118
 17.8458	0.476151
 17.8498	0.476185
 17.8538	0.476218
 17.8578	0.476252
 17.8618	0.476285
 17.8658	0.476318
 17.8698	0.476352
 17.8738	0.476385
 17.8778	0.476418
 17.8818	0.476452
 17.8858	0.476485
 17.8898	0.476518
 17.8938	0.476552
 17.8978	0.476585
 17.9018	0.476618
 17.9058	0.476652
 17.9098	0.476685
 17.9138	0.476718
 17.9178	0.476752
 17.9218	0.476785
 17.9258	0.476818
 17.9298	0.476852
 17.9338	0.476885
 17.9378	0.476918
 17.9418	0.476952
 17.9458	0.476985
 17.9498	0.477018
 17.9538	0.477052
 17.9578	0.477085
 17.9618	0.477118
 17.9658	0.477152
 17.9698	0.477185
 17.9738	0.477218
 17.9778	0.477252
 17.9818	0.477285
 17.9858	0.477318
 17.9898	0.477352
 17.9938	0.477385
 17.9978	0.477418
 18.0018	0.47745
 18.0058	0.477479
 18.0098	0.477509
 18.0138	0.477539
 18.0178	0.477568
 18.0218	0.477598
 18.0258	0.477627
 18.0298	0.477657
 18.0338	0.477687
 18.0378	0.477716
 18.0418	0.477746
 18.0458	0.477775
 18.0498	0.477805
 18.0538	0.477834
 18.0578	0.477864
 18.0618	0.477894
 18.0658	0.477923
 18.0698	0.477953
 18.0738	0.477982
 18.0778	0.478012
 18.0818	0.478042
 18.0858	0.478071
 18.0898	0.478101
 18.0938	0.47813
 18.0978	0.47816
 18.1018	0.478189
 18.1058	0.478219
 18.1098	0.478249
 18.1138	0.478278
 18.1178	0.478308
 18.1218	0.478337
 18.1258	0.478367
 18.1298	0.478396
 18.1338	0.478426
 18.1378	0.478455
 18.1418	0.478485
 18.1458	0.478515
 18.1498	0.478544
 18.1538	0.478574
 18.1578	0.478603
 18.1618	0.478633
 18.1658	0.478662
 18.1698	0.478692
 18.1738	0.478721
 18.1778	0.478751
 18.1818	0.47878
 18.1858	0.47881
 18.1898	0.47884
 18.1938	0.478869
 18.1978	0.478899
 18.2018	0.478928
 18.2058	0.478958
 18.2098	0.478987
 18.2138	0.479017
 18.2178	0.479046
 18.2218	0.479076
 18.2258	0.479105
 18.2298	0.479135
 18.2338	0.479164
 18.2378	0.479194
 18.2418	0.479223
 18.2458	0.479253
 18.2498	0.479283
 18.2538	0.479312
 18.2578	0.479342
 18.2618	0.479371
 18.2658	0.479401
 18.2698	0.47943
 18.2738	0.47946
 18.2778	0.479489
 18.2818	0.479519
 18.2858	0.479548
 18.2898	0.479578
 18.2938	0.479607
 18.2978	0.479637
 18.3018	0.479666
 18.3058	0.479696
 18.3098	0.479725
 18.3138	0.479755
 18.3178	0.479784
 18.3218	0.479814
 18.3258	0.479843
 18.3298	0.479873
 18.3338	0.479902
 18.3378	0.479932
 18.3418	0.479961
 18.3458	0.479991
 18.3498	0.48002
 18.3538	0.48005
 18.3578	0.480079
 18.3618	0.480109
 18.3658	0.480138
 18.3698	0.480168
 18.3738	0.480197
 18.3778	0.480227
 18.3818	0.480256
 18.3858	0.480286
 18.3898	0.480315
 18.3938	0.480345
 18.3978	0.480374
 18.4018	0.480403
 18.4058	0.480433
 18.4098	0.480462
 18.4138	0.480492
 18.4178	0.480521
 18.4218	0.480551
 18.4258	0.48058
 18.4298	0.48061
 18.4338	0.480639
 18.4378	0.480669
 18.4418	0.480698
 18.4458	0.480728
 18.4498	0.480757
 18.4538	0.480787
 18.4578	0.480816
 18.4618	0.480845
 18.4658	0.480875
 18.4698	0.480904
 18.4738	0.480934
 18.4778	0.480963
 18.4818	0.480993
 18.4858	0.481022
 18.4898	0.481052
 18.4938	0.481081
 18.4978	0.481111
 18.5019	0.48114
 18.5059	0.481169
 18.5099	0.481199
 18.5139	0.481228
 18.5179	0.481258
 18.5219	0.481287
 18.5259	0.481317
 18.5299	0.481346
 18.5339	0.481375
 18.5379	0.481405
 18.5419	0.481434
 18.5459	0.481464
 18.5499	0.481493
 18.5539	0.481523
 18.5579	0.481552
 18.5619	0.481581
 18.5659	0.481611
 18.5699	0.48164
 18.5739	0.48167
 18.5779	0.481699
 18.5819	0.481729
 18.5859	0.481758
 18.5899	0.481787
 18.5939	0.481817
 18.5979	0.481846
 18.6019	0.481876
 18.6059	0.481905
 18.6099	0.481935
 18.6139	0.481964
 18.6179	0.481993
 18.6219	0.482023
 18.6259	0.482052
 18.6299	0.482082
 18.6339	0.482111
 18.6379	0.48214
 18.6419	0.48217
 18.6459	0.482199
 18.6499	0.482229
 18.6539	0.482258
 18.6579	0.482287
 18.6619	0.482317
 18.6659	0.482346
 18.6699	0.482376
 18.6739	0.482405
 18.6779	0.482434
 18.6819	0.482464
 18.6859	0.482493
 18.6899	0.482522
 18.6939	0.482552
 18.6979	0.482581
 18.7019	0.482611
 18.7059	0.48264
 18.7099	0.482669
 18.7139	0.482699
 18.7179	0.482728
 18.7219	0.482757
 18.7259	0.482787
 18.7299	0.482816
 18.7339	0.482846
 18.7379	0.482875
 18.7419	0.482904
 18.7459	0.482934
 18.7499	0.482963
 18.7539	0.482992
 18.7579	0.483022
 18.7619	0.483051
 18.7659	0.483081
 18.7699	0.48311
 18.7739	0.483139
 18.7779	0.483169
 18.7819	0.483198
 18.7859	0.483227
 18.7899	0.483257
 18.7939	0.483286
 18.7979	0.483315
 18.8019	0.483345
 18.8059	0.483374
 18.8099	0.483403
 18.8139	0.483433
 18.8179	0.483462
 18.8219	0.483491
 18.8259	0.483521
 18.8299	0.48355
 18.8339	0.483579
 18.8379	0.483609
 18.8419	0.483638
 18.8459	0.483667
 18.8499	0.483697
 18.8539	0.483726
 18.8579	0.483755
 18.8619	0.483785
 18.8659	0.483814
 18.8699	0.483843
 18.8739	0.483873
 18.8779	0.483902
 18.8819	0.483931
 18.8859	0.483961
 18.8899	0.48399
 18.8939	0.484019
 18.8979	0.484049
 18.9019	0.484078
 18.9059	0.484107
 18.9099	0.484137
 18.9139	0.484166
 18.9179	0.484195
 18.9219	0.484225
 18.9259	0.484254
 18.9299	0.484283
 18.9339	0.484313
 18.9379	0.484342
 18.9419	0.484371
 18.9459	0.4844
 18.9499	0.48443
 18.9539	0.484459
 18.9579	0.484488
 18.9619	0.484518
 18.9659	0.484547
 18.9699	0.484576
 18.9739	0.484606
 18.9779	0.484635
 18.9819	0.484664
 18.9859	0.484693
 18.9899	0.484723
 18.9939	0.484752
 18.9979	0.484781
 19.0019	0.484804
 19.0059	0.484818
 19.0099	0.484833
 19.0139	0.484848
 19.0179	0.484862
 19.0219	0.484877
 19.0259	0.484892
 19.0299	0.484906
 19.0339	0.484921
 19.0379	0.484935
 19.0419	0.48495
 19.0459	0.484965
 19.0499	0.484979
 19.0539	0.484994
 19.0579	0.485009
 19.0619	0.485023
 19.0659	0.485038
 19.0699	0.485052
 19.0739	0.485067
 19.0779	0.485082
 19.0819	0.485096
 19.0859	0.485111
 19.0899	0.485125
 19.0939	0.48514
 19.0979	0.485155
 19.1019	0.485169
 19.1059	0.485184
 19.1099	0.485198
 19.1139	0.485213
 19.1179	0.485228
 19.1219	0.485242
 19.1259	0.485257
 19.1299	0.485271
 19.1339	0.485286
 19.1379	0.4853
 19.1419	0.485315
 19.1459	0.485329
 19.1499	0.485344
 19.1539	0.485359
 19.1579	0.485373
 19.1619	0.485388
 19.1659	0.485402
 19.1699	0.485417
 19.1739	0.485431
 19.1779	0.485446
 19.1819	0.48546
 19.1859	0.485475
 19.1899	0.485489
 19.1939	0.485504
 19.1979	0.485518
 19.2019	0.485533
 19.2059	0.485547
 19.2099	0.485562
 19.2139	0.485576
 19.2179	0.485591
 19.2219	0.485605
 19.2259	0.48562
 19.2299	0.485634
 19.2339	0.485649
 19.2379	0.485663
 19.2419	0.485678
 19.2459	0.485692
 19.2499	0.485707
 19.2539	0.485721
 19.2579	0.485736
 19.2619	0.48575
 19.2659	0.485765
 19.2699	0.485779
 19.2739	0.485794
 19.2779	0.485808
 19.2819	0.485823
 19.2859	0.485837
 19.2899	0.485852
 19.2939	0.485866
 19.2979	0.48588
 19.3019	0.485895
 19.3059	0.485909
 19.3099	0.485924
 19.3139	0.485938
 19.3179	0.485953
 19.3219	0.485967
 19.3259	0.485981
 19.3299	0.485996
 19.3339	0.48601
 19.3379	0.486025
 19.3419	0.486039
 19.3459	0.486054
 19.3499	0.486068
 19.3539	0.486082
 19.3579	0.486097
 19.3619	0.486111
 19.3659	0.486126
 19.3699	0.48614
 19.3739	0.486154
 19.3779	0.486169
 19.3819	0.486183
 19.3859	0.486198
 19.3899	0.486212
 19.3939	0.486226
 19.3979	0.486241
 19.4019	0.486255
 19.4059	0.486269
 19.4099	0.486284
 19.4139	0.486298
 19.4179	0.486312
 19.4219	0.486327
 19.4259	0.486341
 19.4299	0.486356
 19.4339	0.48637
 19.4379	0.486384
 19.4419	0.486399
 19.4459	0.486413
 19.4499	0.486427
 19.4539	0.486442
 19.4579	0.486456
 19.4619	0.48647
 19.4659	0.486485
 19.4699	0.486499
 19.4739	0.486513
 19.4779	0.486528
 19.4819	0.486542
 19.4859	0.486556
 19.4899	0.48657
 19.4939	0.486585
 19.4979	0.486599
 19.502	0.486613
 19.506	0.486628
 19.51	0.486642
 19.514	0.486656
 19.518	0.486671
 19.522	0.486685
 19.526	0.486699
 19.53	0.486713
 19.534	0.486728
 19.538	0.486742
 19.542	0.486756
 19.546	0.48677
 19.55	0.486785
 19.554	0.486799
 19.558	0.486813
 19.562	0.486828
 19.566	0.486842
 19.57	0.486856
 19.574	0.48687
 19.578	0.486885
 19.582	0.486899
 19.586	0.486913
 19.59	0.486927
 19.594	0.486941
 19.598	0.486956
 19.602	0.48697
 19.606	0.486984
 19.61	0.486998
 19.614	0.487013
 19.618	0.487027
 19.622	0.487041
 19.626	0.487055
 19.63	0.487069
 19.634	0.487084
 19.638	0.487098
 19.642	0.487112
 19.646	0.487126
 19.65	0.48714
 19.654	0.487155
 19.658	0.487169
 19.662	0.487183
 19.666	0.487197
 19.67	0.487211
 19.674	0.487226
 19.678	0.48724
 19.682	0.487254
 19.686	0.487268
 19.69	0.487282
 19.694	0.487296
 19.698	0.487311
 19.702	0.487325
 19.706	0.487339
 19.71	0.487353
 19.714	0.487367
 19.718	0.487381
 19.722	0.487395
 19.726	0.48741
 19.73	0.487424
 19.734	0.487438
 19.738	0.487452
 19.742	0.487466
 19.746	0.48748
 19.75	0.487494
 19.754	0.487508
 19.758	0.487523
 19.762	0.487537
 19.766	0.487551
 19.77	0.487565
 19.774	0.487579
 19.778	0.487593
 19.782	0.487607
 19.786	0.487621
 19.79	0.487635
 19.794	0.487649
 19.798	0.487664
 19.802	0.487678
 19.806	0.487692
 19.81	0.487706
 19.814	0.48772
 19.818	0.487734
 19.822	0.487748
 19.826	0.487762
 19.83	0.487776
 19.834	0.48779
 19.838	0.487804
 19.842	0.487818
 19.846	0.487832
 19.85	0.487846
 19.854	0.48786
 19.858	0.487874
 19.862	0.487889
 19.866	0.487903
 19.87	0.487917
 19.874	0.487931
 19.878	0.487945
 19.882	0.487959
 19.886	0.487973
 19.89	0.487987
 19.894	0.488001
 19.898	0.488015
 19.902	0.488029
 19.906	0.488043
 19.91	0.488057
 19.914	0.488071
 19.918	0.488085
 19.922	0.488099
 19.926	0.488113
 19.93	0.488127
 19.934	0.488141
 19.938	0.488155
 19.942	0.488169
 19.946	0.488183
 19.95	0.488197
 19.954	0.488211
 19.958	0.488225
 19.962	0.488239
 19.966	0.488253
 19.97	0.488266
 19.974	0.48828
 19.978	0.488294
 19.982	0.488308
 19.986	0.488322
 19.99	0.488336
 19.994	0.48835
 19.998	0.488364
 20.002	0.488383
 20.006	0.488408
 20.01	0.488433
 20.014	0.488457
 20.018	0.488482
 20.022	0.488506
 20.026	0.488531
 20.03	0.488556
 20.034	0.48858
 20.038	0.488605
 20.042	0.488629
 20.046	0.488654
 20.05	0.488678
 20.054	0.488703
 20.058	0.488728
 20.062	0.488752
 20.066	0.488777
 20.07	0.488801
 20.074	0.488826
 20.078	0.488851
 20.082	0.488875
 20.086	0.4889
 20.09	0.488924
 20.094	0.488949
 20.098	0.488973
 20.102	0.488998
 20.106	0.489022
 20.11	0.489047
 20.114	0.489072
 20.118	0.489096
 20.122	0.489121
 20.126	0.489145
 20.13	0.48917
 20.134	0.489194
 20.138	0.489219
 20.142	0.489243
 20.146	0.489268
 20.15	0.489292
 20.154	0.489317
 20.158	0.489342
 20.162	0.489366
 20.166	0.489391
 20.17	0.489415
 20.174	0.48944
 20.178	0.489464
 20.182	0.489489
 20.186	0.489513
 20.19	0.489538
 20.194	0.489562
 20.198	0.489587
 20.202	0.489611
 20.206	0.489636
 20.21	0.48966
 20.214	0.489685
 20.218	0.489709
 20.222	0.489734
 20.226	0.489758
 20.23	0.489783
 20.234	0.489807
 20.238	0.489832
 20.242	0.489856
 20.246	0.489881
 20.25	0.489905
 20.254	0.48993
 20.258	0.489954
 20.262	0.489979
 20.266	0.490003
 20.27	0.490028
 20.274	0.490052
 20.278	0.490077
 20.282	0.490101
 20.286	0.490126
 20.29	0.49015
 20.294	0.490175
 20.298	0.490199
 20.302	0.490224
 20.306	0.490248
 20.31	0.490273
 20.314	0.490297
 20.318	0.490322
 20.322	0.490346
 20.326	0.49037
 20.33	0.490395
 20.334	0.490419
 20.338	0.490444
 20.342	0.490468
 20.346	0.490493
 20.35	0.490517
 20.354	0.490542
 20.358	0.490566
 20.362	0.490591
 20.366	0.490615
 20.37	0.490639
 20.374	0.490664
 20.378	0.490688
 20.382	0.490713
 20.386	0.490737
 20.39	0.490762
 20.394	0.490786
 20.398	0.49081
 20.402	0.490835
 20.406	0.490859
 20.41	0.490884
 20.414	0.490908
 20.418	0.490933
 20.422	0.490957
 20.426	0.490981
 20.43	0.491006
 20.434	0.49103
 20.438	0.491055
 20.442	0.491079
 20.446	0.491103
 20.45	0.491128
 20.454	0.491152
 20.458	0.491177
 20.462	0.491201
 20.466	0.491225
 20.47	0.49125
 20.474	0.491274
 20.478	0.491299
 20.482	0.491323
 20.486	0.491347
 20.49	0.491372
 20.494	0.491396
 20.498	0.491421
 20.5021	0.491445
 20.5061	0.491469
 20.5101	0.491494
 20.5141	0.491518
 20.5181	0.491542
 20.5221	0.491567
 20.5261	0.491591
 20.5301	0.491616
 20.5341	0.49164
 20.5381	0.491664
 20.5421	0.491689
 20.5461	0.491713
 20.5501	0.491737
 20.5541	0.491762
 20.5581	0.491786
 20.5621	0.49181
 20.5661	0.491835
 20.5701	0.491859
 20.5741	0.491884
 20.5781	0.491908
 20.5821	0.491932
 20.5861	0.491957
 20.5901	0.491981
 20.5941	0.492005
 20.5981	0.49203
 20.6021	0.492054
 20.6061	0.492078
 20.6101	0.492103
 20.6141	0.492127
 20.6181	0.492151
 20.6221	0.492176
 20.6261	0.4922
 20.6301	0.492224
 20.6341	0.492249
 20.6381	0.492273
 20.6421	0.492297
 20.6461	0.492322
 20.6501	0.492346
 20.6541	0.49237
 20.6581	0.492394
 20.6621	0.492419
 20.6661	0.492443
 20.6701	0.492467
 20.6741	0.492492
 20.6781	0.492516
 20.6821	0.49254
 20.6861	0.492565
 20.6901	0.492589
 20.6941	0.492613
 20.6981	0.492637
 20.7021	0.492662
 20.7061	0.492686
 20.7101	0.49271
 20.7141	0.492735
 20.7181	0.492759
 20.7221	0.492783
 20.7261	0.492807
 20.7301	0.492832
 20.7341	0.492856
 20.7381	0.49288
 20.7421	0.492905
 20.7461	0.492929
 20.7501	0.492953
 20.7541	0.492977
 20.7581	0.493002
 20.7621	0.493026
 20.7661	0.49305
 20.7701	0.493074
 20.7741	0.493099
 20.7781	0.493123
 20.7821	0.493147
 20.7861	0.493171
 20.7901	0.493196
 20.7941	0.49322
 20.7981	0.493244
 20.8021	0.493268
 20.8061	0.493293
 20.8101	0.493317
 20.8141	0.493341
 20.8181	0.493365
 20.8221	0.49339
 20.8261	0.493414
 20.8301	0.493438
 20.8341	0.493462
 20.8381	0.493487
 20.8421	0.493511
 20.8461	0.493535
 20.8501	0.493559
 20.8541	0.493584
 20.8581	0.493608
 20.8621	0.493632
 20.8661	0.493656
 20.8701	0.49368
 20.8741	0.493705
 20.8781	0.493729
 20.8821	0.493753
 20.8861	0.493777
 20.8901	0.493801
 20.8941	0.493826
 20.8981	0.49385
 20.9021	0.493874
 20.9061	0.493898
 20.9101	0.493922
 20.9141	0.493947
 20.9181	0.493971
 20.9221	0.493995
 20.9261	0.494019
 20.9301	0.494043
 20.9341	0.494068
 20.9381	0.494092
 20.9421	0.494116
 20.9461	0.49414
 20.9501	0.494164
 20.9541	0.494189
 20.9581	0.494213
 20.9621	0.494237
 20.9661	0.494261
 20.9701	0.494285
 20.9741	0.494309
 20.9781	0.494334
 20.9821	0.494358
 20.9861	0.494382
 20.9901	0.494406
 20.9941	0.49443
 20.9981	0.494454
 21.0021	0.494479
 21.0061	0.494503
 21.0101	0.494527
 21.0141	0.494551
 21.0181	0.494575
 21.0221	0.494599
 21.0261	0.494623
 21.0301	0.494648
 21.0341	0.494672
 21.0381	0.494696
 21.0421	0.49472
 21.0461	0.494744
 21.0501	0.494768
 21.0541	0.494792
 21.0581	0.494817
 21.0621	0.494841
 21.0661	0.494865
 21.0701	0.494889
 21.0741	0.494913
 21.0781	0.494937
 21.0821	0.494961
 21.0861	0.494985
 21.0901	0.49501
 21.0941	0.495034
 21.0981	0.495058
 21.1021	0.495082
 21.1061	0.495106
 21.1101	0.49513
 21.1141	0.495154
 21.1181	0.495178
 21.1221	0.495202
 21.1261	0.495227
 21.1301	0.495251
 21.1341	0.495275
 21.1381	0.495299
 21.1421	0.495323
 21.1461	0.495347
 21.1501	0.495371
 21.1541	0.495395
 21.1581	0.495419
 21.1621	0.495443
 21.1661	0.495467
 21.1701	0.495492
 21.1741	0.495516
 21.1781	0.49554
 21.1821	0.495564
 21.1861	0.495588
 21.1901	0.495612
 21.1941	0.495636
 21.1981	0.49566
 21.2021	0.495684
 21.2061	0.495708
 21.2101	0.495732
 21.2141	0.495756
 21.2181	0.49578
 21.2221	0.495804
 21.2261	0.495828
 21.2301	0.495853
 21.2341	0.495877
 21.2381	0.495901
 21.2421	0.495925
 21.2461	0.495949
 21.2501	0.495973
 21.2541	0.495997
 21.2581	0.496021
 21.2621	0.496045
 21.2661	0.496069
 21.2701	0.496093
 21.2741	0.496117
 21.2781	0.496141
 21.2821	0.496165
 21.2861	0.496189
 21.2901	0.496213
 21.2941	0.496237
 21.2981	0.496261
 21.3021	0.496285
 21.3061	0.496309
 21.3101	0.496333
 21.3141	0.496357
 21.3181	0.496381
 21.3221	0.496405
 21.3261	0.496429
 21.3301	0.496453
 21.3341	0.496477
 21.3381	0.496501
 21.3421	0.496525
 21.3461	0.496549
 21.3501	0.496573
 21.3541	0.496597
 21.3581	0.496621
 21.3621	0.496645
 21.3661	0.496669
 21.3701	0.496693
 21.3741	0.496717
 21.3781	0.496741
 21.3821	0.496765
 21.3861	0.496789
 21.3901	0.496813
 21.3941	0.496837
 21.3981	0.496861
 21.4021	0.496885
 21.4061	0.496909
 21.4101	0.496933
 21.4141	0.496957
 21.4181	0.496981
 21.4221	0.497005
 21.4261	0.497029
 21.4301	0.497053
 21.4341	0.497077
 21.4381	0.497101
 21.4421	0.497125
 21.4461	0.497149
 21.4501	0.497173
 21.4541	0.497197
 21.4581	0.497221
 21.4621	0.497244
 21.4661	0.497268
 21.4701	0.497292
 21.4741	0.497316
 21.4781	0.49734
 21.4821	0.497364
 21.4861	0.497388
 21.4901	0.497412
 21.4941	0.497436
 21.4981	0.49746
 21.5022	0.497484
 21.5062	0.497508
 21.5102	0.497532
 21.5142	0.497556
 21.5182	0.49758
 21.5222	0.497603
 21.5262	0.497627
 21.5302	0.497651
 21.5342	0.497675
 21.5382	0.497699
 21.5422	0.497723
 21.5462	0.497747
 21.5502	0.497771
 21.5542	0.497795
 21.5582	0.497819
 21.5622	0.497843
 21.5662	0.497866
 21.5702	0.49789
 21.5742	0.497914
 21.5782	0.497938
 21.5822	0.497962
 21.5862	0.497986
 21.5902	0.49801
 21.5942	0.498034
 21.5982	0.498058
 21.6022	0.498082
 21.6062	0.498105
 21.6102	0.498129
 21.6142	0.498153
 21.6182	0.498177
 21.6222	0.498201
 21.6262	0.498225
 21.6302	0.498249
 21.6342	0.498273
 21.6382	0.498296
 21.6422	0.49832
 21.6462	0.498344
 21.6502	0.498368
 21.6542	0.498392
 21.6582	0.498416
 21.6622	0.49844
 21.6662	0.498463
 21.6702	0.498487
 21.6742	0.498511
 21.6782	0.498535
 21.6822	0.498559
 21.6862	0.498583
 21.6902	0.498606
 21.6942	0.49863
 21.6982	0.498654
 21.7022	0.498678
 21.7062	0.498702
 21.7102	0.498726
 21.7142	0.49875
 21.7182	0.498773
 21.7222	0.498797
 21.7262	0.498821
 21.7302	0.498845
 21.7342	0.498869
 21.7382	0.498892
 21.7422	0.498916
 21.7462	0.49894
 21.7502	0.498964
 21.7542	0.498988
 21.7582	0.499012
 21.7622	0.499035
 21.7662	0.499059
 21.7702	0.499083
 21.7742	0.499107
 21.7782	0.499131
 21.7822	0.499154
 21.7862	0.499178
 21.7902	0.499202
 21.7942	0.499226
 21.7982	0.49925
 21.8022	0.499273
 21.8062	0.499297
 21.8102	0.499321
 21.8142	0.499345
 21.8182	0.499369
 21.8222	0.499392
 21.8262	0.499416
 21.8302	0.49944
 21.8342	0.499464
 21.8382	0.499487
 21.8422	0.499511
 21.8462	0.499535
 21.8502	0.499559
 21.8542	0.499582
 21.8582	0.499606
 21.8622	0.49963
 21.8662	0.499654
 21.8702	0.499678
 21.8742	0.499701
 21.8782	0.499725
 21.8822	0.499749
 21.8862	0.499773
 21.8902	0.499796
 21.8942	0.49982
 21.8982	0.499844
 21.9022	0.499868
 21.9062	0.499891
 21.9102	0.499915
 21.9142	0.499939
 21.9182	0.499963
 21.9222	0.499986
 21.9262	0.50001
 21.9302	0.500034
 21.9342	0.500057
 21.9382	0.500081
 21.9422	0.500105
 21.9462	0.500129
 21.9502	0.500152
 21.9542	0.500176
 21.9582	0.5002
 21.9622	0.500224
 21.9662	0.500247
 21.9702	0.500271
 21.9742	0.500295
 21.9782	0.500318
 21.9822	0.500342
 21.9862	0.500366
 21.9902	0.500389
 21.9942	0.500413
 21.9982	0.500437
 22.0022	0.500461
 22.0062	0.500484
 22.0102	0.500508
 22.0142	0.500532
 22.0182	0.500555
 22.0222	0.500579
 22.0262	0.500603
 22.0302	0.500626
 22.0342	0.50065
 22.0382	0.500674
 22.0422	0.500697
 22.0462	0.500721
 22.0502	0.500745
 22.0542	0.500769
 22.0582	0.500792
 22.0622	0.500816
 22.0662	0.50084
 22.0702	0.500863
 22.0742	0.500887
 22.0782	0.500911
 22.0822	0.500934
 22.0862	0.500958
 22.0902	0.500982
 22.0942	0.501005
 22.0982	0.501029
 22.1022	0.501052
 22.1062	0.501076
 22.1102	0.5011
 22.1142	0.501123
 22.1182	0.501147
 22.1222	0.501171
 22.1262	0.501194
 22.1302	0.501218
 22.1342	0.501242
 22.1382	0.501265
 22.1422	0.501289
 22.1462	0.501313
 22.1502	0.501336
 22.1542	0.50136
 22.1582	0.501383
 22.1622	0.501407
 22.1662	0.501431
 22.1702	0.501454
 22.1742	0.501478
 22.1782	0.501502
 22.1822	0.501525
 22.1862	0.501549
 22.1902	0.501572
 22.1942	0.501596
 22.1982	0.50162
 22.2022	0.501643
 22.2062	0.501667
 22.2102	0.50169
 22.2142	0.501714
 22.2182	0.501738
 22.2222	0.501761
 22.2262	0.501785
 22.2302	0.501808
 22.2342	0.501832
 22.2382	0.501856
 22.2422	0.501879
 22.2462	0.501903
 22.2502	0.501926
 22.2542	0.50195
 22.2582	0.501974
 22.2622	0.501997
 22.2662	0.502021
 22.2702	0.502044
 22.2742	0.502068
 22.2782	0.502091
 22.2822	0.502115
 22.2862	0.502139
 22.2902	0.502162
 22.2942	0.502186
 22.2982	0.502209
 22.3022	0.502233
 22.3062	0.502256
 22.3102	0.50228
 22.3142	0.502303
 22.3182	0.502327
 22.3222	0.502351
 22.3262	0.502374
 22.3302	0.502398
 22.3342	0.502421
 22.3382	0.502445
 22.3422	0.502468
 22.3462	0.502492
 22.3502	0.502515
 22.3542	0.502539
 22.3582	0.502562
 22.3622	0.502586
 22.3662	0.50261
 22.3702	0.502633
 22.3742	0.502657
 22.3782	0.50268
 22.3822	0.502704
 22.3862	0.502727
 22.3902	0.502751
 22.3942	0.502774
 22.3982	0.502798
 22.4022	0.502821
 22.4062	0.502845
 22.4102	0.502868
 22.4142	0.502892
 22.4182	0.502915
 22.4222	0.502939
 22.4262	0.502962
 22.4302	0.502986
 22.4342	0.503009
 22.4382	0.503033
 22.4422	0.503056
 22.4462	0.50308
 22.4502	0.503103
 22.4542	0.503127
 22.4582	0.50315
 22.4622	0.503174
 22.4662	0.503197
 22.4702	0.503221
 22.4742	0.503244
 22.4782	0.503268
 22.4822	0.503291
 22.4862	0.503315
 22.4902	0.503338
 22.4942	0.503361
 22.4982	0.503385
 22.5023	0.503408
 22.5063	0.503432
 22.5103	0.503455
 22.5143	0.503479
 22.5183	0.503502
 22.5223	0.503526
 22.5263	0.503549
 22.5303	0.503573
 22.5343	0.503596
 22.5383	0.50362
 22.5423	0.503643
 22.5463	0.503666
 22.5503	0.50369
 22.5543	0.503713
 22.5583	0.503737
 22.5623	0.50376
 22.5663	0.503784
 22.5703	0.503807
 22.5743	0.503831
 22.5783	0.503854
 22.5823	0.503877
 22.5863	0.503901
 22.5903	0.503924
 22.5943	0.503948
 22.5983	0.503971
 22.6023	0.503995
 22.6063	0.504018
 22.6103	0.504041
 22.6143	0.504065
 22.6183	0.504088
 22.6223	0.504112
 22.6263	0.504135
 22.6303	0.504158
 22.6343	0.504182
 22.6383	0.504205
 22.6423	0.504229
 22.6463	0.504252
 22.6503	0.504275
 22.6543	0.504299
 22.6583	0.504322
 22.6623	0.504346
 22.6663	0.504369
 22.6703	0.504392
 22.6743	0.504416
 22.6783	0.504439
 22.6823	0.504463
 22.6863	0.504486
 22.6903	0.504509
 22.6943	0.504533
 22.6983	0.504556
 22.7023	0.504579
 22.7063	0.504603
 22.7103	0.504626
 22.7143	0.50465
 22.7183	0.504673
 22.7223	0.504696
 22.7263	0.50472
 22.7303	0.504743
 22.7343	0.504766
 22.7383	0.50479
 22.7423	0.504813
 22.7463	0.504836
 22.7503	0.50486
 22.7543	0.504883
 22.7583	0.504906
 22.7623	0.50493
 22.7663	0.504953
 22.7703	0.504976
 22.7743	0.505
 22.7783	0.505023
 22.7823	0.505046
 22.7863	0.50507
 22.7903	0.505093
 22.7943	0.505116
 22.7983	0.50514
 22.8023	0.505163
 22.8063	0.505186
 22.8103	0.50521
 22.8143	0.505233
 22.8183	0.505256
 22.8223	0.50528
 22.8263	0.505303
 22.8303	0.505326
 22.8343	0.50535
 22.8383	0.505373
 22.8423	0.505396
 22.8463	0.50542
 22.8503	0.505443
 22.8543	0.505466
 22.8583	0.50549
 22.8623	0.505513
 22.8663	0.505536
 22.8703	0.505559
 22.8743	0.505583
 22.8783	0.505606
 22.8823	0.505629
 22.8863	0.505653
 22.8903	0.505676
 22.8943	0.505699
 22.8983	0.505722
 22.9023	0.505746
 22.9063	0.505769
 22.9103	0.505792
 22.9143	0.505816
 22.9183	0.505839
 22.9223	0.505862
 22.9263	0.505885
 22.9303	0.505909
 22.9343	0.505932
 22.9383	0.505955
 22.9423	0.505978
 22.9463	0.506002
 22.9503	0.506025
 22.9543	0.506048
 22.9583	0.506071
 22.9623	0.506095
 22.9663	0.506118
 22.9703	0.506141
 22.9743	0.506164
 22.9783	0.506188
 22.9823	0.506211
 22.9863	0.506234
 22.9903	0.506257
 22.9943	0.506281
 22.9983	0.506304
 23.0023	0.506327
 23.0063	0.50635
 23.0103	0.506374
 23.0143	0.506397
 23.0183	0.50642
 23.0223	0.506443
 23.0263	0.506466
 23.0303	0.50649
 23.0343	0.506513
 23.0383	0.506536
 23.0423	0.506559
 23.0463	0.506583
 23.0503	0.506606
 23.0543	0.506629
 23.0583	0.506652
 23.0623	0.506675
 23.0663	0.506699
 23.0703	0.506722
 23.0743	0.506745
 23.0783	0.506768
 23.0823	0.506791
 23.0863	0.506815
 23.0903	0.506838
 23.0943	0.506861
 23.0983	0.506884
 23.1023	0.506907
 23.1063	0.50693
 23.1103	0.506954
 23.1143	0.506977
 23.1183	0.507
 23.1223	0.507023
 23.1263	0.507046
 23.1303	0.50707
 23.1343	0.507093
 23.1383	0.507116
 23.1423	0.507139
 23.1463	0.507162
 23.1503	0.507185
 23.1543	0.507209
 23.1583	0.507232
 23.1623	0.507255
 23.1663	0.507278
 23.1703	0.507301
 23.1743	0.507324
 23.1783	0.507347
 23.1823	0.507371
 23.1863	0.507394
 23.1903	0.507417
 23.1943	0.50744
 23.1983	0.507463
 23.2023	0.507486
 23.2063	0.507509
 23.2103	0.507533
 23.2143	0.507556
 23.2183	0.507579
 23.2223	0.507602
 23.2263	0.507625
 23.2303	0.507648
 23.2343	0.507671
 23.2383	0.507694
 23.2423	0.507718
 23.2463	0.507741
 23.2503	0.507764
 23.2543	0.507787
 23.2583	0.50781
 23.2623	0.507833
 23.2663	0.507856
 23.2703	0.507879
 23.2743	0.507902
 23.2783	0.507926
 23.2823	0.507949
 23.2863	0.507972
 23.2903	0.507995
 23.2943	0.508018
 23.2983	0.508041
 23.3023	0.508064
 23.3063	0.508087
 23.3103	0.50811
 23.3143	0.508133
 23.3183	0.508156
 23.3223	0.50818
 23.3263	0.508203
 23.3303	0.508226
 23.3343	0.508249
 23.3383	0.508272
 23.3423	0.508295
 23.3463	0.508318
 23.3503	0.508341
 23.3543	0.508364
 23.3583	0.508387
 23.3623	0.50841
 23.3663	0.508433
 23.3703	0.508456
 23.3743	0.508479
 23.3783	0.508503
 23.3823	0.508526
 23.3863	0.508549
 23.3903	0.508572
 23.3943	0.508595
 23.3983	0.508618
 23.4023	0.508641
 23.4063	0.508664
 23.4103	0.508687
 23.4143	0.50871
 23.4183	0.508733
 23.4223	0.508756
 23.4263	0.508779
 23.4303	0.508802
 23.4343	0.508825
 23.4383	0.508848
 23.4423	0.508871
 23.4463	0.508894
 23.4503	0.508917
 23.4543	0.50894
 23.4583	0.508963
 23.4623	0.508986
 23.4663	0.509009
 23.4703	0.509032
 23.4743	0.509055
 23.4783	0.509078
 23.4823	0.509101
 23.4863	0.509124
 23.4903	0.509147
 23.4943	0.50917
 23.4983	0.509193
 23.5024	0.509216
 23.5064	0.509239
 23.5104	0.509262
 23.5144	0.509285
 23.5184	0.509308
 23.5224	0.509331
 23.5264	0.509354
 23.5304	0.509377
 23.5344	0.5094
 23.5384	0.509423
 23.5424	0.509446
 23.5464	0.509469
 23.5504	0.509492
 23.5544	0.509515
 23.5584	0.509538
 23.5624	0.509561
 23.5664	0.509584
 23.5704	0.509607
 23.5744	0.50963
 23.5784	0.509653
 23.5824	0.509676
 23.5864	0.509699
 23.5904	0.509722
 23.5944	0.509745
 23.5984	0.509768
 23.6024	0.509791
 23.6064	0.509813
 23.6104	0.509836
 23.6144	0.509859
 23.6184	0.509882
 23.6224	0.509905
 23.6264	0.509928
 23.6304	0.509951
 23.6344	0.509974
 23.6384	0.509997
 23.6424	0.51002
 23.6464	0.510043
 23.6504	0.510066
 23.6544	0.510089
 23.6584	0.510112
 23.6624	0.510135
 23.6664	0.510157
 23.6704	0.51018
 23.6744	0.510203
 23.6784	0.510226
 23.6824	0.510249
 23.6864	0.510272
 23.6904	0.510295
 23.6944	0.510318
 23.6984	0.510341
 23.7024	0.510364
 23.7064	0.510387
 23.7104	0.510409
 23.7144	0.510432
 23.7184	0.510455
 23.7224	0.510478
 23.7264	0.510501
 23.7304	0.510524
 23.7344	0.510547
 23.7384	0.51057
 23.7424	0.510593
 23.7464	0.510615
 23.7504	0.510638
 23.7544	0.510661
 23.7584	0.510684
 23.7624	0.510707
 23.7664	0.51073
 23.7704	0.510753
 23.7744	0.510776
 23.7784	0.510798
 23.7824	0.510821
 23.7864	0.510844
 23.7904	0.510867
 23.7944	0.51089
 23.7984	0.510913
 23.8024	0.510936
 23.8064	0.510958
 23.8104	0.510981
 23.8144	0.511004
 23.8184	0.511027
 23.8224	0.51105
 23.8264	0.511073
 23.8304	0.511095
 23.8344	0.511118
 23.8384	0.511141
 23.8424	0.511164
 23.8464	0.511187
 23.8504	0.51121
 23.8544	0.511232
 23.8584	0.511255
 23.8624	0.511278
 23.8664	0.511301
 23.8704	0.511324
 23.8744	0.511347
 23.8784	0.511369
 23.8824	0.511392
 23.8864	0.511415
 23.8904	0.511438
 23.8944	0.511461
 23.8984	0.511483
 23.9024	0.511506
 23.9064	0.511529
 23.9104	0.511552
 23.9144	0.511575
 23.9184	0.511597
 23.9224	0.51162
 23.9264	0.511643
 23.9304	0.511666
 23.9344	0.511689
 23.9384	0.511711
 23.9424	0.511734
 23.9464	0.511757
 23.9504	0.51178
 23.9544	0.511803
 23.9584	0.511825
 23.9624	0.511848
 23.9664	0.511871
 23.9704	0.511894
 23.9744	0.511916
 23.9784	0.511939
 23.9824	0.511962
 23.9864	0.511985
 23.9904	0.512007
 23.9944	0.51203
 23.9984	0.512053
 24.0024	0.512076
 24.0064	0.512098
 24.0104	0.512121
 24.0144	0.512144
 24.0184	0.512167
 24.0224	0.512189
 24.0264	0.512212
 24.0304	0.512235
 24.0344	0.512258
 24.0384	0.51228
 24.0424	0.512303
 24.0464	0.512326
 24.0504	0.512349
 24.0544	0.512371
 24.0584	0.512394
 24.0624	0.512417
 24.0664	0.51244
 24.0704	0.512462
 24.0744	0.512485
 24.0784	0.512508
 24.0824	0.51253
 24.0864	0.512553
 24.0904	0.512576
 24.0944	0.512599
 24.0984	0.512621
 24.1024	0.512644
 24.1064	0.512667
 24.1104	0.512689
 24.1144	0.512712
 24.1184	0.512735
 24.1224	0.512758
 24.1264	0.51278
 24.1304	0.512803
 24.1344	0.512826
 24.1384	0.512848
 24.1424	0.512871
 24.1464	0.512894
 24.1504	0.512916
 24.1544	0.512939
 24.1584	0.512962
 24.1624	0.512984
 24.1664	0.513007
 24.1704	0.51303
 24.1744	0.513052
 24.1784	0.513075
 24.1824	0.513098
 24.1864	0.51312
 24.1904	0.513143
 24.1944	0.513166
 24.1984	0.513188
 24.2024	0.513211
 24.2064	0.513234
 24.2104	0.513256
 24.2144	0.513279
 24.2184	0.513302
 24.2224	0.513324
 24.2264	0.513347
 24.2304	0.51337
 24.2344	0.513392
 24.2384	0.513415
 24.2424	0.513438
 24.2464	0.51346
 24.2504	0.513483
 24.2544	0.513506
 24.2584	0.513528
 24.2624	0.513551
 24.2664	0.513573
 24.2704	0.513596
 24.2744	0.513619
 24.2784	0.513641
 24.2824	0.513664
 24.2864	0.513687
 24.2904	0.513709
 24.2944	0.513732
 24.2984	0.513754
 24.3024	0.513777
 24.3064	0.5138
 24.3104	0.513822
 24.3144	0.513845
 24.3184	0.513867
 24.3224	0.51389
 24.3264	0.513913
 24.3304	0.513935
 24.3344	0.513958
 24.3384	0.51398
 24.3424	0.514003
 24.3464	0.514026
 24.3504	0.514048
 24.3544	0.514071
 24.3584	0.514093
 24.3624	0.514116
 24.3664	0.514139
 24.3704	0.514161
 24.3744	0.514184
 24.3784	0.514206
 24.3824	0.514229
 24.3864	0.514251
 24.3904	0.514274
 24.3944	0.514297
 24.3984	0.514319
 24.4024	0.514342
 24.4064	0.514364
 24.4104	0.514387
 24.4144	0.514409
 24.4184	0.514432
 24.4224	0.514455
 24.4264	0.514477
 24.4304	0.5145
 24.4344	0.514522
 24.4384	0.514545
 24.4424	0.514567
 24.4464	0.51459
 24.4504	0.514612
 24.4544	0.514635
 24.4584	0.514657
 24.4624	0.51468
 24.4664	0.514702
 24.4704	0.514725
 24.4744	0.514748
 24.4784	0.51477
 24.4824	0.514793
 24.4864	0.514815
 24.4904	0.514838
 24.4944	0.51486
 24.4984	0.514883
 24.5025	0.514905
 24.5065	0.514928
 24.5105	0.51495
 24.5145	0.514973
 24.5185	0.514995
 24.5225	0.515018
 24.5265	0.51504
 24.5305	0.515063
 24.5345	0.515085
 24.5385	0.515108
 24.5425	0.51513
 24.5465	0.515153
 24.5505	0.515175
 24.5545	0.515198
 24.5585	0.51522
 24.5625	0.515243
 24.5665	0.515265
 24.5705	0.515288
 24.5745	0.51531
 24.5785	0.515333
 24.5825	0.515355
 24.5865	0.515378
 24.5905	0.5154
 24.5945	0.515423
 24.5985	0.515445
 24.6025	0.515467
 24.6065	0.51549
 24.6105	0.515512
 24.6145	0.515535
 24.6185	0.515557
 24.6225	0.51558
 24.6265	0.515602
 24.6305	0.515625
 24.6345	0.515647
 24.6385	0.51567
 24.6425	0.515692
 24.6465	0.515715
 24.6505	0.515737
 24.6545	0.515759
 24.6585	0.515782
 24.6625	0.515804
 24.6665	0.515827
 24.6705	0.515849
 24.6745	0.515872
 24.6785	0.515894
 24.6825	0.515916
 24.6865	0.515939
 24.6905	0.515961
 24.6945	0.515984
 24.6985	0.516006
 24.7025	0.516029
 24.7065	0.516051
 24.7105	0.516073
 24.7145	0.516096
 24.7185	0.516118
 24.7225	0.516141
 24.7265	0.516163
 24.7305	0.516185
 24.7345	0.516208
 24.7385	0.51623
 24.7425	0.516253
 24.7465	0.516275
 24.7505	0.516297
 24.7545	0.51632
 24.7585	0.516342
 24.7625	0.516365
 24.7665	0.516387
 24.7705	0.516409
 24.7745	0.516432
 24.7785	0.516454
 24.7825	0.516477
 24.7865	0.516499
 24.7905	0.516521
 24.7945	0.516544
 24.7985	0.516566
 24.8025	0.516588
 24.8065	0.516611
 24.8105	0.516633
 24.8145	0.516656
 24.8185	0.516678
 24.8225	0.5167
 24.8265	0.516723
 24.8305	0.516745
 24.8345	0.516767
 24.8385	0.51679
 24.8425	0.516812
 24.8465	0.516834
 24.8505	0.516857
 24.8545	0.516879
 24.8585	0.516901
 24.8625	0.516924
 24.8665	0.516946
 24.8705	0.516968
 24.8745	0.516991
 24.8785	0.517013
 24.8825	0.517035
 24.8865	0.517058
 24.8905	0.51708
 24.8945	0.517102
 24.8985	0.517125
 24.9025	0.517147
 24.9065	0.517169
 24.9105	0.517192
 24.9145	0.517214
 24.9185	0.517236
 24.9225	0.517259
 24.9265	0.517281
 24.9305	0.517303
 24.9345	0.517326
 24.9385	0.517348
 24.9425	0.51737
 24.9465	0.517392
 24.9505	0.517415
 24.9545	0.517437
 24.9585	0.517459
 24.9625	0.517482
 24.9665	0.517504
 24.9705	0.517526
 24.9745	0.517549
 24.9785	0.517571
 24.9825	0.517593
 24.9865	0.517615
 24.9905	0.517638
 24.9945	0.51766
 24.9985	0.517682
 25.0025	0.517703
 25.0065	0.517724
 25.0105	0.517744
 25.0145	0.517765
 25.0185	0.517785
 25.0225	0.517806
 25.0265	0.517826
 25.0305	0.517846
 25.0345	0.517867
 25.0385	0.517887
 25.0425	0.517908
 25.0465	0.517928
 25.0505	0.517948
 25.0545	0.517969
 25.0585	0.517989
 25.0625	0.51801
 25.0665	0.51803
 25.0705	0.518051
 25.0745	0.518071
 25.0785	0.518091
 25.0825	0.518112
 25.0865	0.518132
 25.0905	0.518153
 25.0945	0.518173
 25.0985	0.518193
 25.1025	0.518214
 25.1065	0.518234
 25.1105	0.518254
 25.1145	0.518275
 25.1185	0.518295
 25.1225	0.518316
 25.1265	0.518336
 25.1305	0.518356
 25.1345	0.518377
 25.1385	0.518397
 25.1425	0.518418
 25.1465	0.518438
 25.1505	0.518458
 25.1545	0.518479
 25.1585	0.518499
 25.1625	0.518519
 25.1665	0.51854
 25.1705	0.51856
 25.1745	0.51858
 25.1785	0.518601
 25.1825	0.518621
 25.1865	0.518641
 25.1905	0.518662
 25.1945	0.518682
 25.1985	0.518702
 25.2025	0.518723
 25.2065	0.518743
 25.2105	0.518763
 25.2145	0.518784
 25.2185	0.518804
 25.2225	0.518824
 25.2265	0.518845
 25.2305	0.518865
 25.2345	0.518885
 25.2385	0.518906
 25.2425	0.518926
 25.2465	0.518946
 25.2505	0.518967
 25.2545	0.518987
 25.2585	0.519007
 25.2625	0.519028
 25.2665	0.519048
 25.2705	0.519068
 25.2745	0.519088
 25.2785	0.519109
 25.2825	0.519129
 25.2865	0.519149
 25.2905	0.51917
 25.2945	0.51919
 25.2985	0.51921
 25.3025	0.519231
 25.3065	0.519251
 25.3105	0.519271
 25.3145	0.519291
 25.3185	0.519312
 25.3225	0.519332
 25.3265	0.519352
 25.3305	0.519372
 25.3345	0.519393
 25.3385	0.519413
 25.3425	0.519433
 25.3465	0.519454
 25.3505	0.519474
 25.3545	0.519494
 25.3585	0.519514
 25.3625	0.519535
 25.3665	0.519555
 25.3705	0.519575
 25.3745	0.519595
 25.3785	0.519616
 25.3825	0.519636
 25.3865	0.519656
 25.3905	0.519676
 25.3945	0.519696
 25.3985	0.519717
 25.4025	0.519737
 25.4065	0.519757
 25.4105	0.519777
 25.4145	0.519798
 25.4185	0.519818
 25.4225	0.519838
 25.4265	0.519858
 25.4305	0.519878
 25.4345	0.519899
 25.4385	0.519919
 25.4425	0.519939
 25.4465	0.519959
 25.4505	0.51998
 25.4545	0.52
 25.4585	0.52002
 25.4625	0.52004
 25.4665	0.52006
 25.4705	0.520081
 25.4745	0.520101
 25.4785	0.520121
 25.4825	0.520141
 25.4865	0.520161
 25.4905	0.520181
 25.4945	0.520202
 25.4985	0.520222
 25.5026	0.520242
 25.5066	0.520262
 25.5106	0.520282
 25.5146	0.520303
 25.5186	0.520323
 25.5226	0.520343
 25.5266	0.520363
 25.5306	0.520383
 25.5346	0.520403
 25.5386	0.520424
 25.5426	0.520444
 25.5466	0.520464
 25.5506	0.520484
 25.5546	0.520504
 25.5586	0.520524
 25.5626	0.520544
 25.5666	0.520565
 25.5706	0.520585
 25.5746	0.520605
 25.5786	0.520625
 25.5826	0.520645
 25.5866	0.520665
 25.5906	0.520685
 25.5946	0.520706
 25.5986	0.520726
 25.6026	0.520746
 25.6066	0.520766
 25.6106	0.520786
 25.6146	0.520806
 25.6186	0.520826
 25.6226	0.520846
 25.6266	0.520866
 25.6306	0.520887
 25.6346	0.520907
 25.6386	0.520927
 25.6426	0.520947
 25.6466	0.520967
 25.6506	0.520987
 25.6546	0.521007
 25.6586	0.521027
 25.6626	0.521047
 25.6666	0.521067
 25.6706	0.521088
 25.6746	0.521108
 25.6786	0.521128
 25.6826	0.521148
 25.6866	0.521168
 25.6906	0.521188
 25.6946	0.521208
 25.6986	0.521228
 25.7026	0.521248
 25.7066	0.521268
 25.7106	0.521288
 25.7146	0.521308
 25.7186	0.521328
 25.7226	0.521349
 25.7266	0.521369
 25.7306	0.521389
 25.7346	0.521409
 25.7386	0.521429
 25.7426	0.521449
 25.7466	0.521469
 25.7506	0.521489
 25.7546	0.521509
 25.7586	0.521529
 25.7626	0.521549
 25.7666	0.521569
 25.7706	0.521589
 25.7746	0.521609
 25.7786	0.521629
 25.7826	0.521649
 25.7866	0.521669
 25.7906	0.521689
 25.7946	0.521709
 25.7986	0.521729
 25.8026	0.521749
 25.8066	0.521769
 25.8106	0.521789
 25.8146	0.521809
 25.8186	0.521829
 25.8226	0.521849
 25.8266	0.521869
 25.8306	0.521889
 25.8346	0.521909
 25.8386	0.521929
 25.8426	0.521949
 25.8466	0.521969
 25.8506	0.521989
 25.8546	0.522009
 25.8586	0.522029
 25.8626	0.522049
 25.8666	0.522069
 25.8706	0.522089
 25.8746	0.522109
 25.8786	0.522129
 25.8826	0.522149
 25.8866	0.522169
 25.8906	0.522189
 25.8946	0.522209
 25.8986	0.522229
 25.9026	0.522249
 25.9066	0.522269
 25.9106	0.522289
 25.9146	0.522309
 25.9186	0.522329
 25.9226	0.522349
 25.9266	0.522369
 25.9306	0.522389
 25.9346	0.522409
 25.9386	0.522429
 25.9426	0.522449
 25.9466	0.522469
 25.9506	0.522488
 25.9546	0.522508
 25.9586	0.522528
 25.9626	0.522548
 25.9666	0.522568
 25.9706	0.522588
 25.9746	0.522608
 25.9786	0.522628
 25.9826	0.522648
 25.9866	0.522668
 25.9906	0.522688
 25.9946	0.522708
 25.9986	0.522728
 26.0026	0.522747
 26.0066	0.522767
 26.0106	0.522787
 26.0146	0.522807
 26.0186	0.522827
 26.0226	0.522847
 26.0266	0.522867
 26.0306	0.522887
 26.0346	0.522907
 26.0386	0.522927
 26.0426	0.522946
 26.0466	0.522966
 26.0506	0.522986
 26.0546	0.523006
 26.0586	0.523026
 26.0626	0.523046
 26.0666	0.523066
 26.0706	0.523086
 26.0746	0.523106
 26.0786	0.523125
 26.0826	0.523145
 26.0866	0.523165
 26.0906	0.523185
 26.0946	0.523205
 26.0986	0.523225
 26.1026	0.523245
 26.1066	0.523264
 26.1106	0.523284
 26.1146	0.523304
 26.1186	0.523324
 26.1226	0.523344
 26.1266	0.523364
 26.1306	0.523384
 26.1346	0.523403
 26.1386	0.523423
 26.1426	0.523443
 26.1466	0.523463
 26.1506	0.523483
 26.1546	0.523503
 26.1586	0.523522
 26.1626	0.523542
 26.1666	0.523562
 26.1706	0.523582
 26.1746	0.523602
 26.1786	0.523621
 26.1826	0.523641
 26.1866	0.523661
 26.1906	0.523681
 26.1946	0.523701
 26.1986	0.523721
 26.2026	0.52374
 26.2066	0.52376
 26.2106	0.52378
 26.2146	0.5238
 26.2186	0.52382
 26.2226	0.523839
 26.2266	0.523859
 26.2306	0.523879
 26.2346	0.523899
 26.2386	0.523918
 26.2426	0.523938
 26.2466	0.523958
 26.2506	0.523978
 26.2546	0.523998
 26.2586	0.524017
 26.2626	0.524037
 26.2666	0.524057
 26.2706	0.524077
 26.2746	0.524096
 26.2786	0.524116
 26.2826	0.524136
 26.2866	0.524156
 26.2906	0.524176
 26.2946	0.524195
 26.2986	0.524215
 26.3026	0.524235
 26.3066	0.524255
 26.3106	0.524274
 26.3146	0.524294
 26.3186	0.524314
 26.3226	0.524333
 26.3266	0.524353
 26.3306	0.524373
 26.3346	0.524393
 26.3386	0.524412
 26.3426	0.524432
 26.3466	0.524452
 26.3506	0.524472
 26.3546	0.524491
 26.3586	0.524511
 26.3626	0.524531
 26.3666	0.524551
 26.3706	0.52457
 26.3746	0.52459
 26.3786	0.52461
 26.3826	0.524629
 26.3866	0.524649
 26.3906	0.524669
 26.3946	0.524688
 26.3986	0.524708
 26.4026	0.524728
 26.4066	0.524748
 26.4106	0.524767
 26.4146	0.524787
 26.4186	0.524807
 26.4226	0.524826
 26.4266	0.524846
 26.4306	0.524866
 26.4346	0.524885
 26.4386	0.524905
 26.4426	0.524925
 26.4466	0.524944
 26.4506	0.524964
 26.4546	0.524984
 26.4586	0.525003
 26.4626	0.525023
 26.4666	0.525043
 26.4706	0.525062
 26.4746	0.525082
 26.4786	0.525102
 26.4826	0.525121
 26.4866	0.525141
 26.4906	0.525161
 26.4946	0.52518
 26.4986	0.5252
 26.5027	0.52522
 26.5067	0.525239
 26.5107	0.525259
 26.5147	0.525279
 26.5187	0.525298
 26.5227	0.525318
 26.5267	0.525337
 26.5307	0.525357
 26.5347	0.525377
 26.5387	0.525396
 26.5427	0.525416
 26.5467	0.525436
 26.5507	0.525455
 26.5547	0.525475
 26.5587	0.525494
 26.5627	0.525514
 26.5667	0.525534
 26.5707	0.525553
 26.5747	0.525573
 26.5787	0.525592
 26.5827	0.525612
 26.5867	0.525632
 26.5907	0.525651
 26.5947	0.525671
 26.5987	0.52569
 26.6027	0.52571
 26.6067	0.52573
 26.6107	0.525749
 26.6147	0.525769
 26.6187	0.525788
 26.6227	0.525808
 26.6267	0.525828
 26.6307	0.525847
 26.6347	0.525867
 26.6387	0.525886
 26.6427	0.525906
 26.6467	0.525925
 26.6507	0.525945
 26.6547	0.525964
 26.6587	0.525984
 26.6627	0.526004
 26.6667	0.526023
 26.6707	0.526043
 26.6747	0.526062
 26.6787	0.526082
 26.6827	0.526101
 26.6867	0.526121
 26.6907	0.52614
 26.6947	0.52616
 26.6987	0.52618
 26.7027	0.526199
 26.7067	0.526219
 26.7107	0.526238
 26.7147	0.526258
 26.7187	0.526277
 26.7227	0.526297
 26.7267	0.526316
 26.7307	0.526336
 26.7347	0.526355
 26.7387	0.526375
 26.7427	0.526394
 26.7467	0.526414
 26.7507	0.526433
 26.7547	0.526453
 26.7587	0.526472
 26.7627	0.526492
 26.7667	0.526511
 26.7707	0.526531
 26.7747	0.52655
 26.7787	0.52657
 26.7827	0.526589
 26.7867	0.526609
 26.7907	0.526628
 26.7947	0.526648
 26.7987	0.526667
 26.8027	0.526687
 26.8067	0.526706
 26.8107	0.526726
 26.8147	0.526745
 26.8187	0.526765
 26.8227	0.526784
 26.8267	0.526804
 26.8307	0.526823
 26.8347	0.526843
 26.8387	0.526862
 26.8427	0.526882
 26.8467	0.526901
 26.8507	0.52692
 26.8547	0.52694
 26.8587	0.526959
 26.8627	0.526979
 26.8667	0.526998
 26.8707	0.527018
 26.8747	0.527037
 26.8787	0.527057
 26.8827	0.527076
 26.8867	0.527095
 26.8907	0.527115
 26.8947	0.527134
 26.8987	0.527154
 26.9027	0.527173
 26.9067	0.527193
 26.9107	0.527212
 26.9147	0.527231
 26.9187	0.527251
 26.9227	0.52727
 26.9267	0.52729
 26.9307	0.527309
 26.9347	0.527329
 26.9387	0.527348
 26.9427	0.527367
 26.9467	0.527387
 26.9507	0.527406
 26.9547	0.527426
 26.9587	0.527445
 26.9627	0.527464
 26.9667	0.527484
 26.9707	0.527503
 26.9747	0.527523
 26.9787	0.527542
 26.9827	0.527561
 26.9867	0.527581
 26.9907	0.5276
 26.9947	0.527619
 26.9987	0.527639
 27.0027	0.527658
 27.0067	0.527678
 27.0107	0.527697
 27.0147	0.527716
 27.0187	0.527736
 27.0227	0.527755
 27.0267	0.527774
 27.0307	0.527794
 27.0347	0.527813
 27.0387	0.527833
 27.0427	0.527852
 27.0467	0.527871
 27.0507	0.527891
 27.0547	0.52791
 27.0587	0.527929
 27.0627	0.527949
 27.0667	0.527968
 27.0707	0.527987
 27.0747	0.528007
 27.0787	0.528026
 27.0827	0.528045
 27.0867	0.528065
 27.0907	0.528084
 27.0947	0.528103
 27.0987	0.528123
 27.1027	0.528142
 27.1067	0.528161
 27.1107	0.528181
 27.1147	0.5282
 27.1187	0.528219
 27.1227	0.528238
 27.1267	0.528258
 27.1307	0.528277
 27.1347	0.528296
 27.1387	0.528316
 27.1427	0.528335
 27.1467	0.528354
 27.1507	0.528374
 27.1547	0.528393
 27.1587	0.528412
 27.1627	0.528431
 27.1667	0.528451
 27.1707	0.52847
 27.1747	0.528489
 27.1787	0.528509
 27.1827	0.528528
 27.1867	0.528547
 27.1907	0.528566
 27.1947	0.528586
 27.1987	0.528605
 27.2027	0.528624
 27.2067	0.528644
 27.2107	0.528663
 27.2147	0.528682
 27.2187	0.528701
 27.2227	0.528721
 27.2267	0.52874
 27.2307	0.528759
 27.2347	0.528778
 27.2387	0.528798
 27.2427	0.528817
 27.2467	0.528836
 27.2507	0.528855
 27.2547	0.528875
 27.2587	0.528894
 27.2627	0.528913
 27.2667	0.528932
 27.2707	0.528951
 27.2747	0.528971
 27.2787	0.52899
 27.2827	0.529009
 27.2867	0.529028
 27.2907	0.529048
 27.2947	0.529067
 27.2987	0.529086
 27.3027	0.529105
 27.3067	0.529124
 27.3107	0.529144
 27.3147	0.529163
 27.3187	0.529182
 27.3227	0.529201
 27.3267	0.52922
 27.3307	0.52924
 27.3347	0.529259
 27.3387	0.529278
 27.3427	0.529297
 27.3467	0.529316
 27.3507	0.529336
 27.3547	0.529355
 27.3587	0.529374
 27.3627	0.529393
 27.3667	0.529412
 27.3707	0.529432
 27.3747	0.529451
 27.3787	0.52947
 27.3827	0.529489
 27.3867	0.529508
 27.3907	0.529527
 27.3947	0.529547
 27.3987	0.529566
 27.4027	0.529585
 27.4067	0.529604
 27.4107	0.529623
 27.4147	0.529642
 27.4187	0.529662
 27.4227	0.529681
 27.4267	0.5297
 27.4307	0.529719
 27.4347	0.529738
 27.4387	0.529757
 27.4427	0.529776
 27.4467	0.529796
 27.4507	0.529815
 27.4547	0.529834
 27.4587	0.529853
 27.4627	0.529872
 27.4667	0.529891
 27.4707	0.52991
 27.4747	0.529929
 27.4787	0.529949
 27.4827	0.529968
 27.4867	0.529987
 27.4907	0.530006
 27.4947	0.530025
 27.4987	0.530044
 27.5028	0.530063
 27.5068	0.530082
 27.5108	0.530101
 27.5148	0.530121
 27.5188	0.53014
 27.5228	0.530159
 27.5268	0.530178
 27.5308	0.530197
 27.5348	0.530216
 27.5388	0.530235
 27.5428	0.530254
 27.5468	0.530273
 27.5508	0.530292
 27.5548	0.530311
 27.5588	0.53033
 27.5628	0.53035
 27.5668	0.530369
 27.5708	0.530388
 27.5748	0.530407
 27.5788	0.530426
 27.5828	0.530445
 27.5868	0.530464
 27.5908	0.530483
 27.5948	0.530502
 27.5988	0.530521
 27.6028	0.53054
 27.6068	0.530559
 27.6108	0.530578
 27.6148	0.530597
 27.6188	0.530616
 27.6228	0.530635
 27.6268	0.530654
 27.6308	0.530673
 27.6348	0.530692
 27.6388	0.530712
 27.6428	0.530731
 27.6468	0.53075
 27.6508	0.530769
 27.6548	0.530788
 27.6588	0.530807
 27.6628	0.530826
 27.6668	0.530845
 27.6708	0.530864
 27.6748	0.530883
 27.6788	0.530902
 27.6828	0.530921
 27.6868	0.53094
 27.6908	0.530959
 27.6948	0.530978
 27.6988	0.530997
 27.7028	0.531016
 27.7068	0.531035
 27.7108	0.531054
 27.7148	0.531073
 27.7188	0.531092
 27.7228	0.531111
 27.7268	0.53113
 27.7308	0.531149
 27.7348	0.531168
 27.7388	0.531187
 27.7428	0.531206
 27.7468	0.531225
 27.7508	0.531244
 27.7548	0.531263
 27.7588	0.531282
 27.7628	0.5313
 27.7668	0.531319
 27.7708	0.531338
 27.7748	0.531357
 27.7788	0.531376
 27.7828	0.531395
 27.7868	0.531414
 27.7908	0.531433
 27.7948	0.531452
 27.7988	0.531471
 27.8028	0.53149
 27.8068	0.531509
 27.8108	0.531528
 27.8148	0.531547
 27.8188	0.531566
 27.8228	0.531585
 27.8268	0.531604
 27.8308	0.531623
 27.8348	0.531641
 27.8388	0.53166
 27.8428	0.531679
 27.8468	0.531698
 27.8508	0.531717
 27.8548	0.531736
 27.8588	0.531755
 27.8628	0.531774
 27.8668	0.531793
 27.8708	0.531812
 27.8748	0.531831
 27.8788	0.53185
 27.8828	0.531868
 27.8868	0.531887
 27.8908	0.531906
 27.8948	0.531925
 27.8988	0.531944
 27.9028	0.531963
 27.9068	0.531982
 27.9108	0.532001
 27.9148	0.53202
 27.9188	0.532038
 27.9228	0.532057
 27.9268	0.532076
 27.9308	0.532095
 27.9348	0.532114
 27.9388	0.532133
 27.9428	0.532152
 27.9468	0.532171
 27.9508	0.532189
 27.9548	0.532208
 27.9588	0.532227
 27.9628	0.532246
 27.9668	0.532265
 27.9708	0.532284
 27.9748	0.532303
 27.9788	0.532321
 27.9828	0.53234
 27.9868	0.532359
 27.9908	0.532378
 27.9948	0.532397
 27.9988	0.532416
 28.0028	0.532434
 28.0068	0.532453
 28.0108	0.532472
 28.0148	0.532491
 28.0188	0.53251
 28.0228	0.532529
 28.0268	0.532547
 28.0308	0.532566
 28.0348	0.532585
 28.0388	0.532604
 28.0428	0.532623
 28.0468	0.532641
 28.0508	0.53266
 28.0548	0.532679
 28.0588	0.532698
 28.0628	0.532717
 28.0668	0.532736
 28.0708	0.532754
 28.0748	0.532773
 28.0788	0.532792
 28.0828	0.532811
 28.0868	0.532829
 28.0908	0.532848
 28.0948	0.532867
 28.0988	0.532886
 28.1028	0.532905
 28.1068	0.532923
 28.1108	0.532942
 28.1148	0.532961
 28.1188	0.53298
 28.1228	0.532999
 28.1268	0.533017
 28.1308	0.533036
 28.1348	0.533055
 28.1388	0.533074
 28.1428	0.533092
 28.1468	0.533111
 28.1508	0.53313
 28.1548	0.533149
 28.1588	0.533167
 28.1628	0.533186
 28.1668	0.533205
 28.1708	0.533224
 28.1748	0.533242
 28.1788	0.533261
 28.1828	0.53328
 28.1868	0.533299
 28.1908	0.533317
 28.1948	0.533336
 28.1988	0.533355
 28.2028	0.533373
 28.2068	0.533392
 28.2108	0.533411
 28.2148	0.53343
 28.2188	0.533448
 28.2228	0.533467
 28.2268	0.533486
 28.2308	0.533505
 28.2348	0.533523
 28.2388	0.533542
 28.2428	0.533561
 28.2468	0.533579
 28.2508	0.533598
 28.2548	0.533617
 28.2588	0.533635
 28.2628	0.533654
 28.2668	0.533673
 28.2708	0.533692
 28.2748	0.53371
 28.2788	0.533729
 28.2828	0.533748
 28.2868	0.533766
 28.2908	0.533785
 28.2948	0.533804
 28.2988	0.533822
 28.3028	0.533841
 28.3068	0.53386
 28.3108	0.533878
 28.3148	0.533897
 28.3188	0.533916
 28.3228	0.533934
 28.3268	0.533953
 28.3308	0.533972
 28.3348	0.53399
 28.3388	0.534009
 28.3428	0.534028
 28.3468	0.534046
 28.3508	0.534065
 28.3548	0.534084
 28.3588	0.534102
 28.3628	0.534121
 28.3668	0.534139
 28.3708	0.534158
 28.3748	0.534177
 28.3788	0.534195
 28.3828	0.534214
 28.3868	0.534233
 28.3908	0.534251
 28.3948	0.53427
 28.3988	0.534288
 28.4028	0.534307
 28.4068	0.534326
 28.4108	0.534344
 28.4148	0.534363
 28.4188	0.534382
 28.4228	0.5344
 28.4268	0.534419
 28.4308	0.534437
 28.4348	0.534456
 28.4388	0.534475
 28.4428	0.534493
 28.4468	0.534512
 28.4508	0.53453
 28.4548	0.534549
 28.4588	0.534568
 28.4628	0.534586
 28.4668	0.534605
 28.4708	0.534623
 28.4748	0.534642
 28.4788	0.53466
 28.4828	0.534679
 28.4868	0.534698
 28.4908	0.534716
 28.4948	0.534735
 28.4988	0.534753
 28.5029	0.534772
 28.5069	0.53479
 28.5109	0.534809
 28.5149	0.534828
 28.5189	0.534846
 28.5229	0.534865
 28.5269	0.534883
 28.5309	0.534902
 28.5349	0.53492
 28.5389	0.534939
 28.5429	0.534957
 28.5469	0.534976
 28.5509	0.534994
 28.5549	0.535013
 28.5589	0.535032
 28.5629	0.53505
 28.5669	0.535069
 28.5709	0.535087
 28.5749	0.535106
 28.5789	0.535124
 28.5829	0.535143
 28.5869	0.535161
 28.5909	0.53518
 28.5949	0.535198
 28.5989	0.535217
 28.6029	0.535235
 28.6069	0.535254
 28.6109	0.535272
 28.6149	0.535291
 28.6189	0.535309
 28.6229	0.535328
 28.6269	0.535346
 28.6309	0.535365
 28.6349	0.535383
 28.6389	0.535402
 28.6429	0.53542
 28.6469	0.535439
 28.6509	0.535457
 28.6549	0.535476
 28.6589	0.535494
 28.6629	0.535513
 28.6669	0.535531
 28.6709	0.53555
 28.6749	0.535568
 28.6789	0.535587
 28.6829	0.535605
 28.6869	0.535623
 28.6909	0.535642
 28.6949	0.53566
 28.6989	0.535679
 28.7029	0.535697
 28.7069	0.535716
 28.7109	0.535734
 28.7149	0.535753
 28.7189	0.535771
 28.7229	0.53579
 28.7269	0.535808
 28.7309	0.535826
 28.7349	0.535845
 28.7389	0.535863
 28.7429	0.535882
 28.7469	0.5359
 28.7509	0.535919
 28.7549	0.535937
 28.7589	0.535955
 28.7629	0.535974
 28.7669	0.535992
 28.7709	0.536011
 28.7749	0.536029
 28.7789	0.536048
 28.7829	0.536066
 28.7869	0.536084
 28.7909	0.536103
 28.7949	0.536121
 28.7989	0.53614
 28.8029	0.536158
 28.8069	0.536176
 28.8109	0.536195
 28.8149	0.536213
 28.8189	0.536232
 28.8229	0.53625
 28.8269	0.536268
 28.8309	0.536287
 28.8349	0.536305
 28.8389	0.536324
 28.8429	0.536342
 28.8469	0.53636
 28.8509	0.536379
 28.8549	0.536397
 28.8589	0.536415
 28.8629	0.536434
 28.8669	0.536452
 28.8709	0.53647
 28.8749	0.536489
 28.8789	0.536507
 28.8829	0.536526
 28.8869	0.536544
 28.8909	0.536562
 28.8949	0.536581
 28.8989	0.536599
 28.9029	0.536617
 28.9069	0.536636
 28.9109	0.536654
 28.9149	0.536672
 28.9189	0.536691
 28.9229	0.536709
 28.9269	0.536727
 28.9309	0.536746
 28.9349	0.536764
 28.9389	0.536782
 28.9429	0.536801
 28.9469	0.536819
 28.9509	0.536837
 28.9549	0.536856
 28.9589	0.536874
 28.9629	0.536892
 28.9669	0.536911
 28.9709	0.536929
 28.9749	0.536947
 28.9789	0.536966
 28.9829	0.536984
 28.9869	0.537002
 28.9909	0.53702
 28.9949	0.537039
 28.9989	0.537057
 29.0029	0.537075
 29.0069	0.537094
 29.0109	0.537112
 29.0149	0.53713
 29.0189	0.537148
 29.0229	0.537167
 29.0269	0.537185
 29.0309	0.537203
 29.0349	0.537222
 29.0389	0.53724
 29.0429	0.537258
 29.0469	0.537276
 29.0509	0.537295
 29.0549	0.537313
 29.0589	0.537331
 29.0629	0.537349
 29.0669	0.537368
 29.0709	0.537386
 29.0749	0.537404
 29.0789	0.537422
 29.0829	0.537441
 29.0869	0.537459
 29.0909	0.537477
 29.0949	0.537495
 29.0989	0.537514
 29.1029	0.537532
 29.1069	0.53755
 29.1109	0.537568
 29.1149	0.537587
 29.1189	0.537605
 29.1229	0.537623
 29.1269	0.537641
 29.1309	0.53766
 29.1349	0.537678
 29.1389	0.537696
 29.1429	0.537714
 29.1469	0.537732
 29.1509	0.537751
 29.1549	0.537769
 29.1589	0.537787
 29.1629	0.537805
 29.1669	0.537823
 29.1709	0.537842
 29.1749	0.53786
 29.1789	0.537878
 29.1829	0.537896
 29.1869	0.537914
 29.1909	0.537933
 29.1949	0.537951
 29.1989	0.537969
 29.2029	0.537987
 29.2069	0.538005
 29.2109	0.538024
 29.2149	0.538042
 29.2189	0.53806
 29.2229	0.538078
 29.2269	0.538096
 29.2309	0.538114
 29.2349	0.538133
 29.2389	0.538151
 29.2429	0.538169
 29.2469	0.538187
 29.2509	0.538205
 29.2549	0.538223
 29.2589	0.538242
 29.2629	0.53826
 29.2669	0.538278
 29.2709	0.538296
 29.2749	0.538314
 29.2789	0.538332
 29.2829	0.53835
 29.2869	0.538369
 29.2909	0.538387
 29.2949	0.538405
 29.2989	0.538423
 29.3029	0.538441
 29.3069	0.538459
 29.3109	0.538477
 29.3149	0.538495
 29.3189	0.538514
 29.3229	0.538532
 29.3269	0.53855
 29.3309	0.538568
 29.3349	0.538586
 29.3389	0.538604
 29.3429	0.538622
 29.3469	0.53864
 29.3509	0.538658
 29.3549	0.538677
 29.3589	0.538695
 29.3629	0.538713
 29.3669	0.538731
 29.3709	0.538749
 29.3749	0.538767
 29.3789	0.538785
 29.3829	0.538803
 29.3869	0.538821
 29.3909	0.538839
 29.3949	0.538857
 29.3989	0.538876
 29.4029	0.538894
 29.4069	0.538912
 29.4109	0.53893
 29.4149	0.538948
 29.4189	0.538966
 29.4229	0.538984
 29.4269	0.539002
 29.4309	0.53902
 29.4349	0.539038
 29.4389	0.539056
 29.4429	0.539074
 29.4469	0.539092
 29.4509	0.53911
 29.4549	0.539128
 29.4589	0.539146
 29.4629	0.539164
 29.4669	0.539182
 29.4709	0.539201
 29.4749	0.539219
 29.4789	0.539237
 29.4829	0.539255
 29.4869	0.539273
 29.4909	0.539291
 29.4949	0.539309
 29.4989	0.539327
 29.503	0.539345
 29.507	0.539363
 29.511	0.539381
 29.515	0.539399
 29.519	0.539417
 29.523	0.539435
 29.527	0.539453
 29.531	0.539471
 29.535	0.539489
 29.539	0.539507
 29.543	0.539525
 29.547	0.539543
 29.551	0.539561
 29.555	0.539579
 29.559	0.539597
 29.563	0.539615
 29.567	0.539633
 29.571	0.539651
 29.575	0.539669
 29.579	0.539687
 29.583	0.539705
 29.587	0.539723
 29.591	0.539741
 29.595	0.539759
 29.599	0.539777
 29.603	0.539795
 29.607	0.539813
 29.611	0.53983
 29.615	0.539848
 29.619	0.539866
 29.623	0.539884
 29.627	0.539902
 29.631	0.53992
 29.635	0.539938
 29.639	0.539956
 29.643	0.539974
 29.647	0.539992
 29.651	0.54001
 29.655	0.540028
 29.659	0.540046
 29.663	0.540064
 29.667	0.540082
 29.671	0.5401
 29.675	0.540118
 29.679	0.540136
 29.683	0.540153
 29.687	0.540171
 29.691	0.540189
 29.695	0.540207
 29.699	0.540225
 29.703	0.540243
 29.707	0.540261
 29.711	0.540279
 29.715	0.540297
 29.719	0.540315
 29.723	0.540333
 29.727	0.54035
 29.731	0.540368
 29.735	0.540386
 29.739	0.540404
 29.743	0.540422
 29.747	0.54044
 29.751	0.540458
 29.755	0.540476
 29.759	0.540494
 29.763	0.540511
 29.767	0.540529
 29.771	0.540547
 29.775	0.540565
 29.779	0.540583
 29.783	0.540601
 29.787	0.540619
 29.791	0.540637
 29.795	0.540654
 29.799	0.540672
 29.803	0.54069
 29.807	0.540708
 29.811	0.540726
 29.815	0.540744
 29.819	0.540761
 29.823	0.540779
 29.827	0.540797
 29.831	0.540815
 29.835	0.540833
 29.839	0.540851
 29.843	0.540869
 29.847	0.540886
 29.851	0.540904
 29.855	0.540922
 29.859	0.54094
 29.863	0.540958
 29.867	0.540975
 29.871	0.540993
 29.875	0.541011
 29.879	0.541029
 29.883	0.541047
 29.887	0.541065
 29.891	0.541082
 29.895	0.5411
 29.899	0.541118
 29.903	0.541136
 29.907	0.541154
 29.911	0.541171
 29.915	0.541189
 29.919	0.541207
 29.923	0.541225
 29.927	0.541243
 29.931	0.54126
 29.935	0.541278
 29.939	0.541296
 29.943	0.541314
 29.947	0.541331
 29.951	0.541349
 29.955	0.541367
 29.959	0.541385
 29.963	0.541403
 29.967	0.54142
 29.971	0.541438
 29.975	0.541456
 29.979	0.541474
 29.983	0.541491
 29.987	0.541509
 29.991	0.541527
 29.995	0.541545
 29.999	0.541562
 30.003	0.541586
 30.007	0.541612
 30.011	0.541637
 30.015	0.541663
 30.019	0.541689
 30.023	0.541714
 30.027	0.54174
 30.031	0.541766
 30.035	0.541791
 30.039	0.541817
 30.043	0.541843
 30.047	0.541868
 30.051	0.541894
 30.055	0.541919
 30.059	0.541945
 30.063	0.541971
 30.067	0.541996
 30.071	0.542022
 30.075	0.542048
 30.079	0.542073
 30.083	0.542099
 30.087	0.542124
 30.091	0.54215
 30.095	0.542176
 30.099	0.542201
 30.103	0.542227
 30.107	0.542252
 30.111	0.542278
 30.115	0.542304
 30.119	0.542329
 30.123	0.542355
 30.127	0.542381
 30.131	0.542406
 30.135	0.542432
 30.139	0.542457
 30.143	0.542483
 30.147	0.542508
 30.151	0.542534
 30.155	0.54256
 30.159	0.542585
 30.163	0.542611
 30.167	0.542636
 30.171	0.542662
 30.175	0.542688
 30.179	0.542713
 30.183	0.542739
 30.187	0.542764
 30.191	0.54279
 30.195	0.542816
 30.199	0.542841
 30.203	0.542867
 30.207	0.542892
 30.211	0.542918
 30.215	0.542943
 30.219	0.542969
 30.223	0.542995
 30.227	0.54302
 30.231	0.543046
 30.235	0.543071
 30.239	0.543097
 30.243	0.543122
 30.247	0.543148
 30.251	0.543173
 30.255	0.543199
 30.259	0.543225
 30.263	0.54325
 30.267	0.543276
 30.271	0.543301
 30.275	0.543327
 30.279	0.543352
 30.283	0.543378
 30.287	0.543403
 30.291	0.543429
 30.295	0.543454
 30.299	0.54348
 30.303	0.543505
 30.307	0.543531
 30.311	0.543557
 30.315	0.543582
 30.319	0.543608
 30.323	0.543633
 30.327	0.543659
 30.331	0.543684
 30.335	0.54371
 30.339	0.543735
 30.343	0.543761
 30.347	0.543786
 30.351	0.543812
 30.355	0.543837
 30.359	0.543863
 30.363	0.543888
 30.367	0.543914
 30.371	0.543939
 30.375	0.543965
 30.379	0.54399
 30.383	0.544016
 30.387	0.544041
 30.391	0.544067
 30.395	0.544092
 30.399	0.544118
 30.403	0.544143
 30.407	0.544169
 30.411	0.544194
 30.415	0.54422
 30.419	0.544245
 30.423	0.544271
 30.427	0.544296
 30.431	0.544322
 30.435	0.544347
 30.439	0.544373
 30.443	0.544398
 30.447	0.544424
 30.451	0.544449
 30.455	0.544475
 30.459	0.5445
 30.463	0.544526
 30.467	0.544551
 30.471	0.544576
 30.475	0.544602
 30.479	0.544627
 30.483	0.544653
 30.487	0.544678
 30.491	0.544704
 30.495	0.544729
 30.499	0.544755
 30.5031	0.54478
 30.5071	0.544806
 30.5111	0.544831
 30.5151	0.544857
 30.5191	0.544882
 30.5231	0.544907
 30.5271	0.544933
 30.5311	0.544958
 30.5351	0.544984
 30.5391	0.545009
 30.5431	0.545035
 30.5471	0.54506
 30.5511	0.545086
 30.5551	0.545111
 30.5591	0.545136
 30.5631	0.545162
 30.5671	0.545187
 30.5711	0.545213
 30.5751	0.545238
 30.5791	0.545264
 30.5831	0.545289
 30.5871	0.545314
 30.5911	0.54534
 30.5951	0.545365
 30.5991	0.545391
 30.6031	0.545416
 30.6071	0.545441
 30.6111	0.545467
 30.6151	0.545492
 30.6191	0.545518
 30.6231	0.545543
 30.6271	0.545568
 30.6311	0.545594
 30.6351	0.545619
 30.6391	0.545645
 30.6431	0.54567
 30.6471	0.545695
 30.6511	0.545721
 30.6551	0.545746
 30.6591	0.545772
 30.6631	0.545797
 30.6671	0.545822
 30.6711	0.545848
 30.6751	0.545873
 30.6791	0.545899
 30.6831	0.545924
 30.6871	0.545949
 30.6911	0.545975
 30.6951	0.546
 30.6991	0.546026
 30.7031	0.546051
 30.7071	0.546076
 30.7111	0.546102
 30.7151	0.546127
 30.7191	0.546152
 30.7231	0.546178
 30.7271	0.546203
 30.7311	0.546228
 30.7351	0.546254
 30.7391	0.546279
 30.7431	0.546305
 30.7471	0.54633
 30.7511	0.546355
 30.7551	0.546381
 30.7591	0.546406
 30.7631	0.546431
 30.7671	0.546457
 30.7711	0.546482
 30.7751	0.546507
 30.7791	0.546533
 30.7831	0.546558
 30.7871	0.546583
 30.7911	0.546609
 30.7951	0.546634
 30.7991	0.546659
 30.8031	0.546685
 30.8071	0.54671
 30.8111	0.546735
 30.8151	0.546761
 30.8191	0.546786
 30.8231	0.546811
 30.8271	0.546837
 30.8311	0.546862
 30.8351	0.546887
 30.8391	0.546913
 30.8431	0.546938
 30.8471	0.546963
 30.8511	0.546989
 30.8551	0.547014
 30.8591	0.547039
 30.8631	0.547065
 30.8671	0.54709
 30.8711	0.547115
 30.8751	0.547141
 30.8791	0.547166
 30.8831	0.547191
 30.8871	0.547216
 30.8911	0.547242
 30.8951	0.547267
 30.8991	0.547292
 30.9031	0.547318
 30.9071	0.547343
 30.9111	0.547368
 30.9151	0.547394
 30.9191	0.547419
 30.9231	0.547444
 30.9271	0.547469
 30.9311	0.547495
 30.9351	0.54752
 30.9391	0.547545
 30.9431	0.547571
 30.9471	0.547596
 30.9511	0.547621
 30.9551	0.547646
 30.9591	0.547672
 30.9631	0.547697
 30.9671	0.547722
 30.9711	0.547747
 30.9751	0.547773
 30.9791	0.547798
 30.9831	0.547823
 30.9871	0.547849
 30.9911	0.547874
 30.9951	0.547899
 30.9991	0.547924
 31.0031	0.54795
 31.0071	0.547975
 31.0111	0.548
 31.0151	0.548025
 31.0191	0.548051
 31.0231	0.548076
 31.0271	0.548101
 31.0311	0.548126
 31.0351	0.548152
 31.0391	0.548177
 31.0431	0.548202
 31.0471	0.548227
 31.0511	0.548252
 31.0551	0.548278
 31.0591	0.548303
 31.0631	0.548328
 31.0671	0.548353
 31.0711	0.548379
 31.0751	0.548404
 31.0791	0.548429
 31.0831	0.548454
 31.0871	0.54848
 31.0911	0.548505
 31.0951	0.54853
 31.0991	0.548555
 31.1031	0.54858
 31.1071	0.548606
 31.1111	0.548631
 31.1151	0.548656
 31.1191	0.548681
 31.1231	0.548706
 31.1271	0.548732
 31.1311	0.548757
 31.1351	0.548782
 31.1391	0.548807
 31.1431	0.548833
 31.1471	0.548858
 31.1511	0.548883
 31.1551	0.548908
 31.1591	0.548933
 31.1631	0.548958
 31.1671	0.548984
 31.1711	0.549009
 31.1751	0.549034
 31.1791	0.549059
 31.1831	0.549084
 31.1871	0.54911
 31.1911	0.549135
 31.1951	0.54916
 31.1991	0.549185
 31.2031	0.54921
 31.2071	0.549236
 31.2111	0.549261
 31.2151	0.549286
 31.2191	0.549311
 31.2231	0.549336
 31.2271	0.549361
 31.2311	0.549387
 31.2351	0.549412
 31.2391	0.549437
 31.2431	0.549462
 31.2471	0.549487
 31.2511	0.549512
 31.2551	0.549537
 31.2591	0.549563
 31.2631	0.549588
 31.2671	0.549613
 31.2711	0.549638
 31.2751	0.549663
 31.2791	0.549688
 31.2831	0.549714
 31.2871	0.549739
 31.2911	0.549764
 31.2951	0.549789
 31.2991	0.549814
 31.3031	0.549839
 31.3071	0.549864
 31.3111	0.549889
 31.3151	0.549915
 31.3191	0.54994
 31.3231	0.549965
 31.3271	0.54999
 31.3311	0.550015
 31.3351	0.55004
 31.3391	0.550065
 31.3431	0.550091
 31.3471	0.550116
 31.3511	0.550141
 31.3551	0.550166
 31.3591	0.550191
 31.3631	0.550216
 31.3671	0.550241
 31.3711	0.550266
 31.3751	0.550291
 31.3791	0.550317
 31.3831	0.550342
 31.3871	0.550367
 31.3911	0.550392
 31.3951	0.550417
 31.3991	0.550442
 31.4031	0.550467
 31.4071	0.550492
 31.4111	0.550517
 31.4151	0.550542
 31.4191	0.550567
 31.4231	0.550593
 31.4271	0.550618
 31.4311	0.550643
 31.4351	0.550668
 31.4391	0.550693
 31.4431	0.550718
 31.4471	0.550743
 31.4511	0.550768
 31.4551	0.550793
 31.4591	0.550818
 31.4631	0.550843
 31.4671	0.550868
 31.4711	0.550894
 31.4751	0.550919
 31.4791	0.550944
 31.4831	0.550969
 31.4871	0.550994
 31.4911	0.551019
 31.4951	0.551044
 31.4991	0.551069
 31.5032	0.551094
 31.5072	0.551119
 31.5112	0.551144
 31.5152	0.551169
 31.5192	0.551194
 31.5232	0.551219
 31.5272	0.551244
 31.5312	0.551269
 31.5352	0.551294
 31.5392	0.551319
 31.5432	0.551344
 31.5472	0.55137
 31.5512	0.551395
 31.5552	0.55142
 31.5592	0.551445
 31.5632	0.55147
 31.5672	0.551495
 31.5712	0.55152
 31.5752	0.551545
 31.5792	0.55157
 31.5832	0.551595
 31.5872	0.55162
 31.5912	0.551645
 31.5952	0.55167
 31.5992	0.551695
 31.6032	0.55172
 31.6072	0.551745
 31.6112	0.55177
 31.6152	0.551795
 31.6192	0.55182
 31.6232	0.551845
 31.6272	0.55187
 31.6312	0.551895
 31.6352	0.55192
 31.6392	0.551945
 31.6432	0.55197
 31.6472	0.551995
 31.6512	0.55202
 31.6552	0.552045
 31.6592	0.55207
 31.6632	0.552095
 31.6672	0.55212
 31.6712	0.552145
 31.6752	0.55217
 31.6792	0.552195
 31.6832	0.55222
 31.6872	0.552245
 31.6912	0.55227
 31.6952	0.552295
 31.6992	0.55232
 31.7032	0.552345
 31.7072	0.55237
 31.7112	0.552395
 31.7152	0.55242
 31.7192	0.552445
 31.7232	0.55247
 31.7272	0.552495
 31.7312	0.55252
 31.7352	0.552545
 31.7392	0.552569
 31.7432	0.552594
 31.7472	0.552619
 31.7512	0.552644
 31.7552	0.552669
 31.7592	0.552694
 31.7632	0.552719
 31.7672	0.552744
 31.7712	0.552769
 31.7752	0.552794
 31.7792	0.552819
 31.7832	0.552844
 31.7872	0.552869
 31.7912	0.552894
 31.7952	0.552919
 31.7992	0.552944
 31.8032	0.552969
 31.8072	0.552994
 31.8112	0.553019
 31.8152	0.553043
 31.8192	0.553068
 31.8232	0.553093
 31.8272	0.553118
 31.8312	0.553143
 31.8352	0.553168
 31.8392	0.553193
 31.8432	0.553218
 31.8472	0.553243
 31.8512	0.553268
 31.8552	0.553293
 31.8592	0.553318
 31.8632	0.553343
 31.8672	0.553367
 31.8712	0.553392
 31.8752	0.553417
 31.8792	0.553442
 31.8832	0.553467
 31.8872	0.553492
 31.8912	0.553517
 31.8952	0.553542
 31.8992	0.553567
 31.9032	0.553592
 31.9072	0.553616
 31.9112	0.553641
 31.9152	0.553666
 31.9192	0.553691
 31.9232	0.553716
 31.9272	0.553741
 31.9312	0.553766
 31.9352	0.553791
 31.9392	0.553816
 31.9432	0.55384
 31.9472	0.553865
 31.9512	0.55389
 31.9552	0.553915
 31.9592	0.55394
 31.9632	0.553965
 31.9672	0.55399
 31.9712	0.554015
 31.9752	0.554039
 31.9792	0.554064
 31.9832	0.554089
 31.9872	0.554114
 31.9912	0.554139
 31.9952	0.554164
 31.9992	0.554189
 32.0032	0.554213
 32.0072	0.554238
 32.0112	0.554263
 32.0152	0.554288
 32.0192	0.554313
 32.0232	0.554338
 32.0272	0.554362
 32.0312	0.554387
 32.0352	0.554412
 32.0392	0.554437
 32.0432	0.554462
 32.0472	0.554487
 32.0512	0.554512
 32.0552	0.554536
 32.0592	0.554561
 32.0632	0.554586
 32.0672	0.554611
 32.0712	0.554636
 32.0752	0.554661
 32.0792	0.554685
 32.0832	0.55471
 32.0872	0.554735
 32.0912	0.55476
 32.0952	0.554785
 32.0992	0.554809
 32.1032	0.554834
 32.1072	0.554859
 32.1112	0.554884
 32.1152	0.554909
 32.1192	0.554933
 32.1232	0.554958
 32.1272	0.554983
 32.1312	0.555008
 32.1352	0.555033
 32.1392	0.555058
 32.1432	0.555082
 32.1472	0.555107
 32.1512	0.555132
 32.1552	0.555157
 32.1592	0.555181
 32.1632	0.555206
 32.1672	0.555231
 32.1712	0.555256
 32.1752	0.555281
 32.1792	0.555305
 32.1832	0.55533
 32.1872	0.555355
 32.1912	0.55538
 32.1952	0.555405
 32.1992	0.555429
 32.2032	0.555454
 32.2072	0.555479
 32.2112	0.555504
 32.2152	0.555528
 32.2192	0.555553
 32.2232	0.555578
 32.2272	0.555603
 32.2312	0.555627
 32.2352	0.555652
 32.2392	0.555677
 32.2432	0.555702
 32.2472	0.555727
 32.2512	0.555751
 32.2552	0.555776
 32.2592	0.555801
 32.2632	0.555826
 32.2672	0.55585
 32.2712	0.555875
 32.2752	0.5559
 32.2792	0.555924
 32.2832	0.555949
 32.2872	0.555974
 32.2912	0.555999
 32.2952	0.556023
 32.2992	0.556048
 32.3032	0.556073
 32.3072	0.556098
 32.3112	0.556122
 32.3152	0.556147
 32.3192	0.556172
 32.3232	0.556197
 32.3272	0.556221
 32.3312	0.556246
 32.3352	0.556271
 32.3392	0.556295
 32.3432	0.55632
 32.3472	0.556345
 32.3512	0.55637
 32.3552	0.556394
 32.3592	0.556419
 32.3632	0.556444
 32.3672	0.556468
 32.3712	0.556493
 32.3752	0.556518
 32.3792	0.556543
 32.3832	0.556567
 32.3872	0.556592
 32.3912	0.556617
 32.3952	0.556641
 32.3992	0.556666
 32.4032	0.556691
 32.4072	0.556715
 32.4112	0.55674
 32.4152	0.556765
 32.4192	0.556789
 32.4232	0.556814
 32.4272	0.556839
 32.4312	0.556864
 32.4352	0.556888
 32.4392	0.556913
 32.4432	0.556938
 32.4472	0.556962
 32.4512	0.556987
 32.4552	0.557012
 32.4592	0.557036
 32.4632	0.557061
 32.4672	0.557086
 32.4712	0.55711
 32.4752	0.557135
 32.4792	0.55716
 32.4832	0.557184
 32.4872	0.557209
 32.4912	0.557234
 32.4952	0.557258
 32.4992	0.557283
 32.5033	0.557308
 32.5073	0.557332
 32.5113	0.557357
 32.5153	0.557381
 32.5193	0.557406
 32.5233	0.557431
 32.5273	0.557455
 32.5313	0.55748
 32.5353	0.557505
 32.5393	0.557529
 32.5433	0.557554
 32.5473	0.557579
 32.5513	0.557603
 32.5553	0.557628
 32.5593	0.557652
 32.5633	0.557677
 32.5673	0.557702
 32.5713	0.557726
 32.5753	0.557751
 32.5793	0.557776
 32.5833	0.5578
 32.5873	0.557825
 32.5913	0.557849
 32.5953	0.557874
 32.5993	0.557899
 32.6033	0.557923
 32.6073	0.557948
 32.6113	0.557973
 32.6153	0.557997
 32.6193	0.558022
 32.6233	0.558046
 32.6273	0.558071
 32.6313	0.558096
 32.6353	0.55812
 32.6393	0.558145
 32.6433	0.558169
 32.6473	0.558194
 32.6513	0.558219
 32.6553	0.558243
 32.6593	0.558268
 32.6633	0.558292
 32.6673	0.558317
 32.6713	0.558341
 32.6753	0.558366
 32.6793	0.558391
 32.6833	0.558415
 32.6873	0.55844
 32.6913	0.558464
 32.6953	0.558489
 32.6993	0.558514
 32.7033	0.558538
 32.7073	0.558563
 32.7113	0.558587
 32.7153	0.558612
 32.7193	0.558636
 32.7233	0.558661
 32.7273	0.558685
 32.7313	0.55871
 32.7353	0.558735
 32.7393	0.558759
 32.7433	0.558784
 32.7473	0.558808
 32.7513	0.558833
 32.7553	0.558857
 32.7593	0.558882
 32.7633	0.558906
 32.7673	0.558931
 32.7713	0.558956
 32.7753	0.55898
 32.7793	0.559005
 32.7833	0.559029
 32.7873	0.559054
 32.7913	0.559078
 32.7953	0.559103
 32.7993	0.559127
 32.8033	0.559152
 32.8073	0.559176
 32.8113	0.559201
 32.8153	0.559225
 32.8193	0.55925
 32.8233	0.559274
 32.8273	0.559299
 32.8313	0.559323
 32.8353	0.559348
 32.8393	0.559373
 32.8433	0.559397
 32.8473	0.559422
 32.8513	0.559446
 32.8553	0.559471
 32.8593	0.559495
 32.8633	0.55952
 32.8673	0.559544
 32.8713	0.559569
 32.8753	0.559593
 32.8793	0.559618
 32.8833	0.559642
 32.8873	0.559667
 32.8913	0.559691
 32.8953	0.559716
 32.8993	0.55974
 32.9033	0.559765
 32.9073	0.559789
 32.9113	0.559814
 32.9153	0.559838
 32.9193	0.559863
 32.9233	0.559887
 32.9273	0.559911
 32.9313	0.559936
 32.9353	0.55996
 32.9393	0.559985
 32.9433	0.560009
 32.9473	0.560034
 32.9513	0.560058
 32.9553	0.560083
 32.9593	0.560107
 32.9633	0.560132
 32.9673	0.560156
 32.9713	0.560181
 32.9753	0.560205
 32.9793	0.56023
 32.9833	0.560254
 32.9873	0.560278
 32.9913	0.560303
 32.9953	0.560327
 32.9993	0.560352
 33.0033	0.560376
 33.0073	0.560401
 33.0113	0.560425
 33.0153	0.56045
 33.0193	0.560474
 33.0233	0.560498
 33.0273	0.560523
 33.0313	0.560547
 33.0353	0.560572
 33.0393	0.560596
 33.0433	0.560621
 33.0473	0.560645
 33.0513	0.56067
 33.0553	0.560694
 33.0593	0.560718
 33.0633	0.560743
 33.0673	0.560767
 33.0713	0.560792
 33.0753	0.560816
 33.0793	0.56084
 33.0833	0.560865
 33.0873	0.560889
 33.0913	0.560914
 33.0953	0.560938
 33.0993	0.560963
 33.1033	0.560987
 33.1073	0.561011
 33.1113	0.561036
 33.1153	0.56106
 33.1193	0.561085
 33.1233	0.561109
 33.1273	0.561133
 33.1313	0.561158
 33.1353	0.561182
 33.1393	0.561207
 33.1433	0.561231
 33.1473	0.561255
 33.1513	0.56128
 33.1553	0.561304
 33.1593	0.561328
 33.1633	0.561353
 33.1673	0.561377
 33.1713	0.561402
 33.1753	0.561426
 33.1793	0.56145
 33.1833	0.561475
 33.1873	0.561499
 33.1913	0.561524
 33.1953	0.561548
 33.1993	0.561572
 33.2033	0.561597
 33.2073	0.561621
 33.2113	0.561645
 33.2153	0.56167
 33.2193	0.561694
 33.2233	0.561718
 33.2273	0.561743
 33.2313	0.561767
 33.2353	0.561791
 33.2393	0.561816
 33.2433	0.56184
 33.2473	0.561865
 33.2513	0.561889
 33.2553	0.561913
 33.2593	0.561938
 33.2633	0.561962
 33.2673	0.561986
 33.2713	0.562011
 33.2753	0.562035
 33.2793	0.562059
 33.2833	0.562084
 33.2873	0.562108
 33.2913	0.562132
 33.2953	0.562157
 33.2993	0.562181
 33.3033	0.562205
 33.3073	0.56223
 33.3113	0.562254
 33.3153	0.562278
 33.3193	0.562303
 33.3233	0.562327
 33.3273	0.562351
 33.3313	0.562375
 33.3353	0.5624
 33.3393	0.562424
 33.3433	0.562448
 33.3473	0.562473
 33.3513	0.562497
 33.3553	0.562521
 33.3593	0.562546
 33.3633	0.56257
 33.3673	0.562594
 33.3713	0.562619
 33.3753	0.562643
 33.3793	0.562667
 33.3833	0.562691
 33.3873	0.562716
 33.3913	0.56274
 33.3953	0.562764
 33.3993	0.562789
 33.4033	0.562813
 33.4073	0.562837
 33.4113	0.562861
 33.4153	0.562886
 33.4193	0.56291
 33.4233	0.562934
 33.4273	0.562959
 33.4313	0.562983
 33.4353	0.563007
 33.4393	0.563031
 33.4433	0.563056
 33.4473	0.56308
 33.4513	0.563104
 33.4553	0.563128
 33.4593	0.563153
 33.4633	0.563177
 33.4673	0.563201
 33.4713	0.563225
 33.4753	0.56325
 33.4793	0.563274
 33.4833	0.563298
 33.4873	0.563322
 33.4913	0.563347
 33.4953	0.563371
 33.4993	0.563395
 33.5034	0.563419
 33.5074	0.563444
 33.5114	0.563468
 33.5154	0.563492
 33.5194	0.563516
 33.5234	0.563541
 33.5274	0.563565
 33.5314	0.563589
 33.5354	0.563613
 33.5394	0.563638
 33.5434	0.563662
 33.5474	0.563686
 33.5514	0.56371
 33.5554	0.563734
 33.5594	0.563759
 33.5634	0.563783
 33.5674	0.563807
 33.5714	0.563831
 33.5754	0.563856
 33.5794	0.56388
 33.5834	0.563904
 33.5874	0.563928
 33.5914	0.563952
 33.5954	0.563977
 33.5994	0.564001
 33.6034	0.564025
 33.6074	0.564049
 33.6114	0.564073
 33.6154	0.564098
 33.6194	0.564122
 33.6234	0.564146
 33.6274	0.56417
 33.6314	0.564194
 33.6354	0.564219
 33.6394	0.564243
 33.6434	0.564267
 33.6474	0.564291
 33.6514	0.564315
 33.6554	0.56434
 33.6594	0.564364
 33.6634	0.564388
 33.6674	0.564412
 33.6714	0.564436
 33.6754	0.56446
 33.6794	0.564485
 33.6834	0.564509
 33.6874	0.564533
 33.6914	0.564557
 33.6954	0.564581
 33.6994	0.564605
 33.7034	0.56463
 33.7074	0.564654
 33.7114	0.564678
 33.7154	0.564702
 33.7194	0.564726
 33.7234	0.56475
 33.7274	0.564774
 33.7314	0.564799
 33.7354	0.564823
 33.7394	0.564847
 33.7434	0.564871
 33.7474	0.564895
 33.7514	0.564919
 33.7554	0.564943
 33.7594	0.564968
 33.7634	0.564992
 33.7674	0.565016
 33.7714	0.56504
 33.7754	0.565064
 33.7794	0.565088
 33.7834	0.565112
 33.7874	0.565137
 33.7914	0.565161
 33.7954	0.565185
 33.7994	0.565209
 33.8034	0.565233
 33.8074	0.565257
 33.8114	0.565281
 33.8154	0.565305
 33.8194	0.56533
 33.8234	0.565354
 33.8274	0.565378
 33.8314	0.565402
 33.8354	0.565426
 33.8394	0.56545
 33.8434	0.565474
 33.8474	0.565498
 33.8514	0.565522
 33.8554	0.565546
 33.8594	0.565571
 33.8634	0.565595
 33.8674	0.565619
 33.8714	0.565643
 33.8754	0.565667
 33.8794	0.565691
 33.8834	0.565715
 33.8874	0.565739
 33.8914	0.565763
 33.8954	0.565787
 33.8994	0.565811
 33.9034	0.565836
 33.9074	0.56586
 33.9114	0.565884
 33.9154	0.565908
 33.9194	0.565932
 33.9234	0.565956
 33.9274	0.56598
 33.9314	0.566004
 33.9354	0.566028
 33.9394	0.566052
 33.9434	0.566076
 33.9474	0.5661
 33.9514	0.566124
 33.9554	0.566148
 33.9594	0.566172
 33.9634	0.566197
 33.9674	0.566221
 33.9714	0.566245
 33.9754	0.566269
 33.9794	0.566293
 33.9834	0.566317
 33.9874	0.566341
 33.9914	0.566365
 33.9954	0.566389
 33.9994	0.566413
 34.0034	0.566437
 34.0074	0.566461
 34.0114	0.566485
 34.0154	0.566509
 34.0194	0.566533
 34.0234	0.566557
 34.0274	0.566581
 34.0314	0.566605
 34.0354	0.566629
 34.0394	0.566653
 34.0434	0.566677
 34.0474	0.566701
 34.0514	0.566725
 34.0554	0.566749
 34.0594	0.566773
 34.0634	0.566797
 34.0674	0.566821
 34.0714	0.566845
 34.0754	0.566869
 34.0794	0.566893
 34.0834	0.566917
 34.0874	0.566941
 34.0914	0.566965
 34.0954	0.566989
 34.0994	0.567013
 34.1034	0.567037
 34.1074	0.567061
 34.1114	0.567085
 34.1154	0.567109
 34.1194	0.567133
 34.1234	0.567157
 34.1274	0.567181
 34.1314	0.567205
 34.1354	0.567229
 34.1394	0.567253
 34.1434	0.567277
 34.1474	0.567301
 34.1514	0.567325
 34.1554	0.567349
 34.1594	0.567373
 34.1634	0.567397
 34.1674	0.567421
 34.1714	0.567445
 34.1754	0.567469
 34.1794	0.567493
 34.1834	0.567517
 34.1874	0.567541
 34.1914	0.567565
 34.1954	0.567589
 34.1994	0.567613
 34.2034	0.567637
 34.2074	0.567661
 34.2114	0.567685
 34.2154	0.567709
 34.2194	0.567733
 34.2234	0.567757
 34.2274	0.56778
 34.2314	0.567804
 34.2354	0.567828
 34.2394	0.567852
 34.2434	0.567876
 34.2474	0.5679
 34.2514	0.567924
 34.2554	0.567948
 34.2594	0.567972
 34.2634	0.567996
 34.2674	0.56802
 34.2714	0.568044
 34.2754	0.568068
 34.2794	0.568092
 34.2834	0.568116
 34.2874	0.568139
 34.2914	0.568163
 34.2954	0.568187
 34.2994	0.568211
 34.3034	0.568235
 34.3074	0.568259
 34.3114	0.568283
 34.3154	0.568307
 34.3194	0.568331
 34.3234	0.568355
 34.3274	0.568379
 34.3314	0.568402
 34.3354	0.568426
 34.3394	0.56845
 34.3434	0.568474
 34.3474	0.568498
 34.3514	0.568522
 34.3554	0.568546
 34.3594	0.56857
 34.3634	0.568594
 34.3674	0.568617
 34.3714	0.568641
 34.3754	0.568665
 34.3794	0.568689
 34.3834	0.568713
 34.3874	0.568737
 34.3914	0.568761
 34.3954	0.568785
 34.3994	0.568809
 34.4034	0.568832
 34.4074	0.568856
 34.4114	0.56888
 34.4154	0.568904
 34.4194	0.568928
 34.4234	0.568952
 34.4274	0.568976
 34.4314	0.568999
 34.4354	0.569023
 34.4394	0.569047
 34.4434	0.569071
 34.4474	0.569095
 34.4514	0.569119
 34.4554	0.569143
 34.4594	0.569166
 34.4634	0.56919
 34.4674	0.569214
 34.4714	0.569238
 34.4754	0.569262
 34.4794	0.569286
 34.4834	0.56931
 34.4874	0.569333
 34.4914	0.569357
 34.4954	0.569381
 34.4994	0.569405
 34.5035	0.569429
 34.5075	0.569453
 34.5115	0.569476
 34.5155	0.5695
 34.5195	0.569524
 34.5235	0.569548
 34.5275	0.569572
 34.5315	0.569595
 34.5355	0.569619
 34.5395	0.569643
 34.5435	0.569667
 34.5475	0.569691
 34.5515	0.569715
 34.5555	0.569738
 34.5595	0.569762
 34.5635	0.569786
 34.5675	0.56981
 34.5715	0.569834
 34.5755	0.569857
 34.5795	0.569881
 34.5835	0.569905
 34.5875	0.569929
 34.5915	0.569953
 34.5955	0.569976
 34.5995	0.57
 34.6035	0.570024
 34.6075	0.570048
 34.6115	0.570071
 34.6155	0.570095
 34.6195	0.570119
 34.6235	0.570143
 34.6275	0.570167
 34.6315	0.57019
 34.6355	0.570214
 34.6395	0.570238
 34.6435	0.570262
 34.6475	0.570286
 34.6515	0.570309
 34.6555	0.570333
 34.6595	0.570357
 34.6635	0.570381
 34.6675	0.570404
 34.6715	0.570428
 34.6755	0.570452
 34.6795	0.570476
 34.6835	0.570499
 34.6875	0.570523
 34.6915	0.570547
 34.6955	0.570571
 34.6995	0.570594
 34.7035	0.570618
 34.7075	0.570642
 34.7115	0.570666
 34.7155	0.570689
 34.7195	0.570713
 34.7235	0.570737
 34.7275	0.570761
 34.7315	0.570784
 34.7355	0.570808
 34.7395	0.570832
 34.7435	0.570856
 34.7475	0.570879
 34.7515	0.570903
 34.7555	0.570927
 34.7595	0.57095
 34.7635	0.570974
 34.7675	0.570998
 34.7715	0.571022
 34.7755	0.571045
 34.7795	0.571069
 34.7835	0.571093
 34.7875	0.571116
 34.7915	0.57114
 34.7955	0.571164
 34.7995	0.571188
 34.8035	0.571211
 34.8075	0.571235
 34.8115	0.571259
 34.8155	0.571282
 34.8195	0.571306
 34.8235	0.57133
 34.8275	0.571353
 34.8315	0.571377
 34.8355	0.571401
 34.8395	0.571425
 34.8435	0.571448
 34.8475	0.571472
 34.8515	0.571496
 34.8555	0.571519
 34.8595	0.571543
 34.8635	0.571567
 34.8675	0.57159
 34.8715	0.571614
 34.8755	0.571638
 34.8795	0.571661
 34.8835	0.571685
 34.8875	0.571709
 34.8915	0.571732
 34.8955	0.571756
 34.8995	0.57178
 34.9035	0.571803
 34.9075	0.571827
 34.9115	0.571851
 34.9155	0.571874
 34.9195	0.571898
 34.9235	0.571922
 34.9275	0.571945
 34.9315	0.571969
 34.9355	0.571993
 34.9395	0.572016
 34.9435	0.57204
 34.9475	0.572064
 34.9515	0.572087
 34.9555	0.572111
 34.9595	0.572135
 34.9635	0.572158
 34.9675	0.572182
 34.9715	0.572205
 34.9755	0.572229
 34.9795	0.572253
 34.9835	0.572276
 34.9875	0.5723
 34.9915	0.572324
 34.9955	0.572347
 34.9995	0.572371
 35.0035	0.572394
 35.0075	0.572416
 35.0115	0.572439
 35.0155	0.572462
 35.0195	0.572484
 35.0235	0.572507
 35.0275	0.57253
 35.0315	0.572552
 35.0355	0.572575
 35.0395	0.572598
 35.0435	0.57262
 35.0475	0.572643
 35.0515	0.572666
 35.0555	0.572688
 35.0595	0.572711
 35.0635	0.572733
 35.0675	0.572756
 35.0715	0.572779
 35.0755	0.572801
 35.0795	0.572824
 35.0835	0.572847
 35.0875	0.572869
 35.0915	0.572892
 35.0955	0.572915
 35.0995	0.572937
 35.1035	0.57296
 35.1075	0.572982
 35.1115	0.573005
 35.1155	0.573028
 35.1195	0.57305
 35.1235	0.573073
 35.1275	0.573096
 35.1315	0.573118
 35.1355	0.573141
 35.1395	0.573163
 35.1435	0.573186
 35.1475	0.573209
 35.1515	0.573231
 35.1555	0.573254
 35.1595	0.573276
 35.1635	0.573299
 35.1675	0.573322
 35.1715	0.573344
 35.1755	0.573367
 35.1795	0.573389
 35.1835	0.573412
 35.1875	0.573435
 35.1915	0.573457
 35.1955	0.57348
 35.1995	0.573502
 35.2035	0.573525
 35.2075	0.573547
 35.2115	0.57357
 35.2155	0.573593
 35.2195	0.573615
 35.2235	0.573638
 35.2275	0.57366
 35.2315	0.573683
 35.2355	0.573705
 35.2395	0.573728
 35.2435	0.573751
 35.2475	0.573773
 35.2515	0.573796
 35.2555	0.573818
 35.2595	0.573841
 35.2635	0.573863
 35.2675	0.573886
 35.2715	0.573909
 35.2755	0.573931
 35.2795	0.573954
 35.2835	0.573976
 35.2875	0.573999
 35.2915	0.574021
 35.2955	0.574044
 35.2995	0.574066
 35.3035	0.574089
 35.3075	0.574111
 35.3115	0.574134
 35.3155	0.574156
 35.3195	0.574179
 35.3235	0.574202
 35.3275	0.574224
 35.3315	0.574247
 35.3355	0.574269
 35.3395	0.574292
 35.3435	0.574314
 35.3475	0.574337
 35.3515	0.574359
 35.3555	0.574382
 35.3595	0.574404
 35.3635	0.574427
 35.3675	0.574449
 35.3715	0.574472
 35.3755	0.574494
 35.3795	0.574517
 35.3835	0.574539
 35.3875	0.574562
 35.3915	0.574584
 35.3955	0.574607
 35.3995	0.574629
 35.4035	0.574652
 35.4075	0.574674
 35.4115	0.574697
 35.4155	0.574719
 35.4195	0.574742
 35.4235	0.574764
 35.4275	0.574787
 35.4315	0.574809
 35.4355	0.574832
 35.4395	0.574854
 35.4435	0.574877
 35.4475	0.574899
 35.4515	0.574922
 35.4555	0.574944
 35.4595	0.574967
 35.4635	0.574989
 35.4675	0.575012
 35.4715	0.575034
 35.4755	0.575056
 35.4795	0.575079
 35.4835	0.575101
 35.4875	0.575124
 35.4915	0.575146
 35.4955	0.575169
 35.4995	0.575191
 35.5036	0.575214
 35.5076	0.575236
 35.5116	0.575259
 35.5156	0.575281
 35.5196	0.575303
 35.5236	0.575326
 35.5276	0.575348
 35.5316	0.575371
 35.5356	0.575393
 35.5396	0.575416
 35.5436	0.575438
 35.5476	0.575461
 35.5516	0.575483
 35.5556	0.575505
 35.5596	0.575528
 35.5636	0.57555
 35.5676	0.575573
 35.5716	0.575595
 35.5756	0.575617
 35.5796	0.57564
 35.5836	0.575662
 35.5876	0.575685
 35.5916	0.575707
 35.5956	0.57573
 35.5996	0.575752
 35.6036	0.575774
 35.6076	0.575797
 35.6116	0.575819
 35.6156	0.575842
 35.6196	0.575864
 35.6236	0.575886
 35.6276	0.575909
 35.6316	0.575931
 35.6356	0.575954
 35.6396	0.575976
 35.6436	0.575998
 35.6476	0.576021
 35.6516	0.576043
 35.6556	0.576066
 35.6596	0.576088
 35.6636	0.57611
 35.6676	0.576133
 35.6716	0.576155
 35.6756	0.576177
 35.6796	0.5762
 35.6836	0.576222
 35.6876	0.576245
 35.6916	0.576267
 35.6956	0.576289
 35.6996	0.576312
 35.7036	0.576334
 35.7076	0.576356
 35.7116	0.576379
 35.7156	0.576401
 35.7196	0.576424
 35.7236	0.576446
 35.7276	0.576468
 35.7316	0.576491
 35.7356	0.576513
 35.7396	0.576535
 35.7436	0.576558
 35.7476	0.57658
 35.7516	0.576602
 35.7556	0.576625
 35.7596	0.576647
 35.7636	0.576669
 35.7676	0.576692
 35.7716	0.576714
 35.7756	0.576736
 35.7796	0.576759
 35.7836	0.576781
 35.7876	0.576803
 35.7916	0.576826
 35.7956	0.576848
 35.7996	0.57687
 35.8036	0.576893
 35.8076	0.576915
 35.8116	0.576937
 35.8156	0.57696
 35.8196	0.576982
 35.8236	0.577004
 35.8276	0.577027
 35.8316	0.577049
 35.8356	0.577071
 35.8396	0.577093
 35.8436	0.577116
 35.8476	0.577138
 35.8516	0.57716
 35.8556	0.577183
 35.8596	0.577205
 35.8636	0.577227
 35.8676	0.57725
 35.8716	0.577272
 35.8756	0.577294
 35.8796	0.577316
 35.8836	0.577339
 35.8876	0.577361
 35.8916	0.577383
 35.8956	0.577406
 35.8996	0.577428
 35.9036	0.57745
 35.9076	0.577472
 35.9116	0.577495
 35.9156	0.577517
 35.9196	0.577539
 35.9236	0.577562
 35.9276	0.577584
 35.9316	0.577606
 35.9356	0.577628
 35.9396	0.577651
 35.9436	0.577673
 35.9476	0.577695
 35.9516	0.577717
 35.9556	0.57774
 35.9596	0.577762
 35.9636	0.577784
 35.9676	0.577806
 35.9716	0.577829
 35.9756	0.577851
 35.9796	0.577873
 35.9836	0.577895
 35.9876	0.577918
 35.9916	0.57794
 35.9956	0.577962
 35.9996	0.577984
 36.0036	0.578007
 36.0076	0.578029
 36.0116	0.578051
 36.0156	0.578073
 36.0196	0.578095
 36.0236	0.578118
 36.0276	0.57814
 36.0316	0.578162
 36.0356	0.578184
 36.0396	0.578207
 36.0436	0.578229
 36.0476	0.578251
 36.0516	0.578273
 36.0556	0.578295
 36.0596	0.578318
 36.0636	0.57834
 36.0676	0.578362
 36.0716	0.578384
 36.0756	0.578407
 36.0796	0.578429
 36.0836	0.578451
 36.0876	0.578473
 36.0916	0.578495
 36.0956	0.578518
 36.0996	0.57854
 36.1036	0.578562
 36.1076	0.578584
 36.1116	0.578606
 36.1156	0.578628
 36.1196	0.578651
 36.1236	0.578673
 36.1276	0.578695
 36.1316	0.578717
 36.1356	0.578739
 36.1396	0.578762
 36.1436	0.578784
 36.1476	0.578806
 36.1516	0.578828
 36.1556	0.57885
 36.1596	0.578872
 36.1636	0.578895
 36.1676	0.578917
 36.1716	0.578939
 36.1756	0.578961
 36.1796	0.578983
 36.1836	0.579005
 36.1876	0.579028
 36.1916	0.57905
 36.1956	0.579072
 36.1996	0.579094
 36.2036	0.579116
 36.2076	0.579138
 36.2116	0.57916
 36.2156	0.579183
 36.2196	0.579205
 36.2236	0.579227
 36.2276	0.579249
 36.2316	0.579271
 36.2356	0.579293
 36.2396	0.579315
 36.2436	0.579338
 36.2476	0.57936
 36.2516	0.579382
 36.2556	0.579404
 36.2596	0.579426
 36.2636	0.579448
 36.2676	0.57947
 36.2716	0.579492
 36.2756	0.579515
 36.2796	0.579537
 36.2836	0.579559
 36.2876	0.579581
 36.2916	0.579603
 36.2956	0.579625
 36.2996	0.579647
 36.3036	0.579669
 36.3076	0.579691
 36.3116	0.579714
 36.3156	0.579736
 36.3196	0.579758
 36.3236	0.57978
 36.3276	0.579802
 36.3316	0.579824
 36.3356	0.579846
 36.3396	0.579868
 36.3436	0.57989
 36.3476	0.579912
 36.3516	0.579934
 36.3556	0.579957
 36.3596	0.579979
 36.3636	0.580001
 36.3676	0.580023
 36.3716	0.580045
 36.3756	0.580067
 36.3796	0.580089
 36.3836	0.580111
 36.3876	0.580133
 36.3916	0.580155
 36.3956	0.580177
 36.3996	0.580199
 36.4036	0.580221
 36.4076	0.580243
 36.4116	0.580266
 36.4156	0.580288
 36.4196	0.58031
 36.4236	0.580332
 36.4276	0.580354
 36.4316	0.580376
 36.4356	0.580398
 36.4396	0.58042
 36.4436	0.580442
 36.4476	0.580464
 36.4516	0.580486
 36.4556	0.580508
 36.4596	0.58053
 36.4636	0.580552
 36.4676	0.580574
 36.4716	0.580596
 36.4756	0.580618
 36.4796	0.58064
 36.4836	0.580662
 36.4876	0.580684
 36.4916	0.580706
 36.4956	0.580728
 36.4996	0.58075
 36.5037	0.580772
 36.5077	0.580794
 36.5117	0.580816
 36.5157	0.580838
 36.5197	0.58086
 36.5237	0.580882
 36.5277	0.580904
 36.5317	0.580926
 36.5357	0.580948
 36.5397	0.58097
 36.5437	0.580992
 36.5477	0.581014
 36.5517	0.581036
 36.5557	0.581058
 36.5597	0.58108
 36.5637	0.581102
 36.5677	0.581124
 36.5717	0.581146
 36.5757	0.581168
 36.5797	0.58119
 36.5837	0.581212
 36.5877	0.581234
 36.5917	0.581256
 36.5957	0.581278
 36.5997	0.5813
 36.6037	0.581322
 36.6077	0.581344
 36.6117	0.581366
 36.6157	0.581388
 36.6197	0.58141
 36.6237	0.581432
 36.6277	0.581454
 36.6317	0.581476
 36.6357	0.581498
 36.6397	0.58152
 36.6437	0.581542
 36.6477	0.581564
 36.6517	0.581586
 36.6557	0.581608
 36.6597	0.58163
 36.6637	0.581652
 36.6677	0.581674
 36.6717	0.581696
 36.6757	0.581718
 36.6797	0.581739
 36.6837	0.581761
 36.6877	0.581783
 36.6917	0.581805
 36.6957	0.581827
 36.6997	0.581849
 36.7037	0.581871
 36.7077	0.581893
 36.7117	0.581915
 36.7157	0.581937
 36.7197	0.581959
 36.7237	0.581981
 36.7277	0.582003
 36.7317	0.582025
 36.7357	0.582047
 36.7397	0.582068
 36.7437	0.58209
 36.7477	0.582112
 36.7517	0.582134
 36.7557	0.582156
 36.7597	0.582178
 36.7637	0.5822
 36.7677	0.582222
 36.7717	0.582244
 36.7757	0.582266
 36.7797	0.582287
 36.7837	0.582309
 36.7877	0.582331
 36.7917	0.582353
 36.7957	0.582375
 36.7997	0.582397
 36.8037	0.582419
 36.8077	0.582441
 36.8117	0.582463
 36.8157	0.582485
 36.8197	0.582506
 36.8237	0.582528
 36.8277	0.58255
 36.8317	0.582572
 36.8357	0.582594
 36.8397	0.582616
 36.8437	0.582638
 36.8477	0.58266
 36.8517	0.582681
 36.8557	0.582703
 36.8597	0.582725
 36.8637	0.582747
 36.8677	0.582769
 36.8717	0.582791
 36.8757	0.582813
 36.8797	0.582834
 36.8837	0.582856
 36.8877	0.582878
 36.8917	0.5829
 36.8957	0.582922
 36.8997	0.582944
 36.9037	0.582966
 36.9077	0.582987
 36.9117	0.583009
 36.9157	0.583031
 36.9197	0.583053
 36.9237	0.583075
 36.9277	0.583097
 36.9317	0.583118
 36.9357	0.58314
 36.9397	0.583162
 36.9437	0.583184
 36.9477	0.583206
 36.9517	0.583228
 36.9557	0.583249
 36.9597	0.583271
 36.9637	0.583293
 36.9677	0.583315
 36.9717	0.583337
 36.9757	0.583358
 36.9797	0.58338
 36.9837	0.583402
 36.9877	0.583424
 36.9917	0.583446
 36.9957	0.583467
 36.9997	0.583489
 37.0037	0.583511
 37.0077	0.583533
 37.0117	0.583555
 37.0157	0.583576
 37.0197	0.583598
 37.0237	0.58362
 37.0277	0.583642
 37.0317	0.583664
 37.0357	0.583685
 37.0397	0.583707
 37.0437	0.583729
 37.0477	0.583751
 37.0517	0.583773
 37.0557	0.583794
 37.0597	0.583816
 37.0637	0.583838
 37.0677	0.58386
 37.0717	0.583881
 37.0757	0.583903
 37.0797	0.583925
 37.0837	0.583947
 37.0877	0.583968
 37.0917	0.58399
 37.0957	0.584012
 37.0997	0.584034
 37.1037	0.584056
 37.1077	0.584077
 37.1117	0.584099
 37.1157	0.584121
 37.1197	0.584143
 37.1237	0.584164
 37.1277	0.584186
 37.1317	0.584208
 37.1357	0.58423
 37.1397	0.584251
 37.1437	0.584273
 37.1477	0.584295
 37.1517	0.584317
 37.1557	0.584338
 37.1597	0.58436
 37.1637	0.584382
 37.1677	0.584403
 37.1717	0.584425
 37.1757	0.584447
 37.1797	0.584469
 37.1837	0.58449
 37.1877	0.584512
 37.1917	0.584534
 37.1957	0.584555
 37.1997	0.584577
 37.2037	0.584599
 37.2077	0.584621
 37.2117	0.584642
 37.2157	0.584664
 37.2197	0.584686
 37.2237	0.584707
 37.2277	0.584729
 37.2317	0.584751
 37.2357	0.584773
 37.2397	0.584794
 37.2437	0.584816
 37.2477	0.584838
 37.2517	0.584859
 37.2557	0.584881
 37.2597	0.584903
 37.2637	0.584924
 37.2677	0.584946
 37.2717	0.584968
 37.2757	0.584989
 37.2797	0.585011
 37.2837	0.585033
 37.2877	0.585055
 37.2917	0.585076
 37.2957	0.585098
 37.2997	0.58512
 37.3037	0.585141
 37.3077	0.585163
 37.3117	0.585185
 37.3157	0.585206
 37.3197	0.585228
 37.3237	0.58525
 37.3277	0.585271
 37.3317	0.585293
 37.3357	0.585315
 37.3397	0.585336
 37.3437	0.585358
 37.3477	0.585379
 37.3517	0.585401
 37.3557	0.585423
 37.3597	0.585444
 37.3637	0.585466
 37.3677	0.585488
 37.3717	0.585509
 37.3757	0.585531
 37.3797	0.585553
 37.3837	0.585574
 37.3877	0.585596
 37.3917	0.585618
 37.3957	0.585639
 37.3997	0.585661
 37.4037	0.585682
 37.4077	0.585704
 37.4117	0.585726
 37.4157	0.585747
 37.4197	0.585769
 37.4237	0.585791
 37.4277	0.585812
 37.4317	0.585834
 37.4357	0.585855
 37.4397	0.585877
 37.4437	0.585899
 37.4477	0.58592
 37.4517	0.585942
 37.4557	0.585963
 37.4597	0.585985
 37.4637	0.586007
 37.4677	0.586028
 37.4717	0.58605
 37.4757	0.586071
 37.4797	0.586093
 37.4837	0.586115
 37.4877	0.586136
 37.4917	0.586158
 37.4957	0.586179
 37.4997	0.586201
 37.5038	0.586223
 37.5078	0.586244
 37.5118	0.586266
 37.5158	0.586287
 37.5198	0.586309
 37.5238	0.58633
 37.5278	0.586352
 37.5318	0.586374
 37.5358	0.586395
 37.5398	0.586417
 37.5438	0.586438
 37.5478	0.58646
 37.5518	0.586481
 37.5558	0.586503
 37.5598	0.586525
 37.5638	0.586546
 37.5678	0.586568
 37.5718	0.586589
 37.5758	0.586611
 37.5798	0.586632
 37.5838	0.586654
 37.5878	0.586675
 37.5918	0.586697
 37.5958	0.586719
 37.5998	0.58674
 37.6038	0.586762
 37.6078	0.586783
 37.6118	0.586805
 37.6158	0.586826
 37.6198	0.586848
 37.6238	0.586869
 37.6278	0.586891
 37.6318	0.586912
 37.6358	0.586934
 37.6398	0.586955
 37.6438	0.586977
 37.6478	0.586998
 37.6518	0.58702
 37.6558	0.587041
 37.6598	0.587063
 37.6638	0.587084
 37.6678	0.587106
 37.6718	0.587128
 37.6758	0.587149
 37.6798	0.587171
 37.6838	0.587192
 37.6878	0.587214
 37.6918	0.587235
 37.6958	0.587257
 37.6998	0.587278
 37.7038	0.5873
 37.7078	0.587321
 37.7118	0.587343
 37.7158	0.587364
 37.7198	0.587386
 37.7238	0.587407
 37.7278	0.587428
 37.7318	0.58745
 37.7358	0.587471
 37.7398	0.587493
 37.7438	0.587514
 37.7478	0.587536
 37.7518	0.587557
 37.7558	0.587579
 37.7598	0.5876
 37.7638	0.587622
 37.7678	0.587643
 37.7718	0.587665
 37.7758	0.587686
 37.7798	0.587708
 37.7838	0.587729
 37.7878	0.587751
 37.7918	0.587772
 37.7958	0.587793
 37.7998	0.587815
 37.8038	0.587836
 37.8078	0.587858
 37.8118	0.587879
 37.8158	0.587901
 37.8198	0.587922
 37.8238	0.587944
 37.8278	0.587965
 37.8318	0.587987
 37.8358	0.588008
 37.8398	0.588029
 37.8438	0.588051
 37.8478	0.588072
 37.8518	0.588094
 37.8558	0.588115
 37.8598	0.588137
 37.8638	0.588158
 37.8678	0.588179
 37.8718	0.588201
 37.8758	0.588222
 37.8798	0.588244
 37.8838	0.588265
 37.8878	0.588287
 37.8918	0.588308
 37.8958	0.588329
 37.8998	0.588351
 37.9038	0.588372
 37.9078	0.588394
 37.9118	0.588415
 37.9158	0.588436
 37.9198	0.588458
 37.9238	0.588479
 37.9278	0.588501
 37.9318	0.588522
 37.9358	0.588543
 37.9398	0.588565
 37.9438	0.588586
 37.9478	0.588608
 37.9518	0.588629
 37.9558	0.58865
 37.9598	0.588672
 37.9638	0.588693
 37.9678	0.588714
 37.9718	0.588736
 37.9758	0.588757
 37.9798	0.588779
 37.9838	0.5888
 37.9878	0.588821
 37.9918	0.588843
 37.9958	0.588864
 37.9998	0.588885
 38.0038	0.588907
 38.0078	0.588928
 38.0118	0.58895
 38.0158	0.588971
 38.0198	0.588992
 38.0238	0.589014
 38.0278	0.589035
 38.0318	0.589056
 38.0358	0.589078
 38.0398	0.589099
 38.0438	0.58912
 38.0478	0.589142
 38.0518	0.589163
 38.0558	0.589184
 38.0598	0.589206
 38.0638	0.589227
 38.0678	0.589248
 38.0718	0.58927
 38.0758	0.589291
 38.0798	0.589312
 38.0838	0.589334
 38.0878	0.589355
 38.0918	0.589376
 38.0958	0.589398
 38.0998	0.589419
 38.1038	0.58944
 38.1078	0.589462
 38.1118	0.589483
 38.1158	0.589504
 38.1198	0.589526
 38.1238	0.589547
 38.1278	0.589568
 38.1318	0.58959
 38.1358	0.589611
 38.1398	0.589632
 38.1438	0.589654
 38.1478	0.589675
 38.1518	0.589696
 38.1558	0.589717
 38.1598	0.589739
 38.1638	0.58976
 38.1678	0.589781
 38.1718	0.589803
 38.1758	0.589824
 38.1798	0.589845
 38.1838	0.589867
 38.1878	0.589888
 38.1918	0.589909
 38.1958	0.58993
 38.1998	0.589952
 38.2038	0.589973
 38.2078	0.589994
 38.2118	0.590016
 38.2158	0.590037
 38.2198	0.590058
 38.2238	0.590079
 38.2278	0.590101
 38.2318	0.590122
 38.2358	0.590143
 38.2398	0.590164
 38.2438	0.590186
 38.2478	0.590207
 38.2518	0.590228
 38.2558	0.590249
 38.2598	0.590271
 38.2638	0.590292
 38.2678	0.590313
 38.2718	0.590334
 38.2758	0.590356
 38.2798	0.590377
 38.2838	0.590398
 38.2878	0.590419
 38.2918	0.590441
 38.2958	0.590462
 38.2998	0.590483
 38.3038	0.590504
 38.3078	0.590526
 38.3118	0.590547
 38.3158	0.590568
 38.3198	0.590589
 38.3238	0.590611
 38.3278	0.590632
 38.3318	0.590653
 38.3358	0.590674
 38.3398	0.590695
 38.3438	0.590717
 38.3478	0.590738
 38.3518	0.590759
 38.3558	0.59078
 38.3598	0.590801
 38.3638	0.590823
 38.3678	0.590844
 38.3718	0.590865
 38.3758	0.590886
 38.3798	0.590908
 38.3838	0.590929
 38.3878	0.59095
 38.3918	0.590971
 38.3958	0.590992
 38.3998	0.591013
 38.4038	0.591035
 38.4078	0.591056
 38.4118	0.591077
 38.4158	0.591098
 38.4198	0.591119
 38.4238	0.591141
 38.4278	0.591162
 38.4318	0.591183
 38.4358	0.591204
 38.4398	0.591225
 38.4438	0.591247
 38.4478	0.591268
 38.4518	0.591289
 38.4558	0.59131
 38.4598	0.591331
 38.4638	0.591352
 38.4678	0.591374
 38.4718	0.591395
 38.4758	0.591416
 38.4798	0.591437
 38.4838	0.591458
 38.4878	0.591479
 38.4918	0.5915
 38.4958	0.591522
 38.4998	0.591543
 38.5039	0.591564
 38.5079	0.591585
 38.5119	0.591606
 38.5159	0.591627
 38.5199	0.591649
 38.5239	0.59167
 38.5279	0.591691
 38.5319	0.591712
 38.5359	0.591733
 38.5399	0.591754
 38.5439	0.591775
 38.5479	0.591796
 38.5519	0.591818
 38.5559	0.591839
 38.5599	0.59186
 38.5639	0.591881
 38.5679	0.591902
 38.5719	0.591923
 38.5759	0.591944
 38.5799	0.591965
 38.5839	0.591987
 38.5879	0.592008
 38.5919	0.592029
 38.5959	0.59205
 38.5999	0.592071
 38.6039	0.592092
 38.6079	0.592113
 38.6119	0.592134
 38.6159	0.592155
 38.6199	0.592176
 38.6239	0.592198
 38.6279	0.592219
 38.6319	0.59224
 38.6359	0.592261
 38.6399	0.592282
 38.6439	0.592303
 38.6479	0.592324
 38.6519	0.592345
 38.6559	0.592366
 38.6599	0.592387
 38.6639	0.592408
 38.6679	0.59243
 38.6719	0.592451
 38.6759	0.592472
 38.6799	0.592493
 38.6839	0.592514
 38.6879	0.592535
 38.6919	0.592556
 38.6959	0.592577
 38.6999	0.592598
 38.7039	0.592619
 38.7079	0.59264
 38.7119	0.592661
 38.7159	0.592682
 38.7199	0.592703
 38.7239	0.592724
 38.7279	0.592745
 38.7319	0.592767
 38.7359	0.592788
 38.7399	0.592809
 38.7439	0.59283
 38.7479	0.592851
 38.7519	0.592872
 38.7559	0.592893
 38.7599	0.592914
 38.7639	0.592935
 38.7679	0.592956
 38.7719	0.592977
 38.7759	0.592998
 38.7799	0.593019
 38.7839	0.59304
 38.7879	0.593061
 38.7919	0.593082
 38.7959	0.593103
 38.7999	0.593124
 38.8039	0.593145
 38.8079	0.593166
 38.8119	0.593187
 38.8159	0.593208
 38.8199	0.593229
 38.8239	0.59325
 38.8279	0.593271
 38.8319	0.593292
 38.8359	0.593313
 38.8399	0.593334
 38.8439	0.593355
 38.8479	0.593376
 38.8519	0.593397
 38.8559	0.593418
 38.8599	0.593439
 38.8639	0.59346
 38.8679	0.593481
 38.8719	0.593502
 38.8759	0.593523
 38.8799	0.593544
 38.8839	0.593565
 38.8879	0.593586
 38.8919	0.593607
 38.8959	0.593628
 38.8999	0.593649
 38.9039	0.59367
 38.9079	0.593691
 38.9119	0.593712
 38.9159	0.593733
 38.9199	0.593754
 38.9239	0.593775
 38.9279	0.593796
 38.9319	0.593817
 38.9359	0.593838
 38.9399	0.593859
 38.9439	0.59388
 38.9479	0.593901
 38.9519	0.593922
 38.9559	0.593942
 38.9599	0.593963
 38.9639	0.593984
 38.9679	0.594005
 38.9719	0.594026
 38.9759	0.594047
 38.9799	0.594068
 38.9839	0.594089
 38.9879	0.59411
 38.9919	0.594131
 38.9959	0.594152
 38.9999	0.594173
 39.0039	0.594194
 39.0079	0.594215
 39.0119	0.594236
 39.0159	0.594257
 39.0199	0.594277
 39.0239	0.594298
 39.0279	0.594319
 39.0319	0.59434
 39.0359	0.594361
 39.0399	0.594382
 39.0439	0.594403
 39.0479	0.594424
 39.0519	0.594445
 39.0559	0.594466
 39.0599	0.594487
 39.0639	0.594508
 39.0679	0.594528
 39.0719	0.594549
 39.0759	0.59457
 39.0799	0.594591
 39.0839	0.594612
 39.0879	0.594633
 39.0919	0.594654
 39.0959	0.594675
 39.0999	0.594696
 39.1039	0.594716
 39.1079	0.594737
 39.1119	0.594758
 39.1159	0.594779
 39.1199	0.5948
 39.1239	0.594821
 39.1279	0.594842
 39.1319	0.594863
 39.1359	0.594884
 39.1399	0.594904
 39.1439	0.594925
 39.1479	0.594946
 39.1519	0.594967
 39.1559	0.594988
 39.1599	0.595009
 39.1639	0.59503
 39.1679	0.59505
 39.1719	0.595071
 39.1759	0.595092
 39.1799	0.595113
 39.1839	0.595134
 39.1879	0.595155
 39.1919	0.595176
 39.1959	0.595196
 39.1999	0.595217
 39.2039	0.595238
 39.2079	0.595259
 39.2119	0.59528
 39.2159	0.595301
 39.2199	0.595321
 39.2239	0.595342
 39.2279	0.595363
 39.2319	0.595384
 39.2359	0.595405
 39.2399	0.595426
 39.2439	0.595446
 39.2479	0.595467
 39.2519	0.595488
 39.2559	0.595509
 39.2599	0.59553
 39.2639	0.595551
 39.2679	0.595571
 39.2719	0.595592
 39.2759	0.595613
 39.2799	0.595634
 39.2839	0.595655
 39.2879	0.595675
 39.2919	0.595696
 39.2959	0.595717
 39.2999	0.595738
 39.3039	0.595759
 39.3079	0.595779
 39.3119	0.5958
 39.3159	0.595821
 39.3199	0.595842
 39.3239	0.595863
 39.3279	0.595883
 39.3319	0.595904
 39.3359	0.595925
 39.3399	0.595946
 39.3439	0.595967
 39.3479	0.595987
 39.3519	0.596008
 39.3559	0.596029
 39.3599	0.59605
 39.3639	0.59607
 39.3679	0.596091
 39.3719	0.596112
 39.3759	0.596133
 39.3799	0.596154
 39.3839	0.596174
 39.3879	0.596195
 39.3919	0.596216
 39.3959	0.596237
 39.3999	0.596257
 39.4039	0.596278
 39.4079	0.596299
 39.4119	0.59632
 39.4159	0.59634
 39.4199	0.596361
 39.4239	0.596382
 39.4279	0.596403
 39.4319	0.596423
 39.4359	0.596444
 39.4399	0.596465
 39.4439	0.596486
 39.4479	0.596506
 39.4519	0.596527
 39.4559	0.596548
 39.4599	0.596568
 39.4639	0.596589
 39.4679	0.59661
 39.4719	0.596631
 39.4759	0.596651
 39.4799	0.596672
 39.4839	0.596693
 39.4879	0.596714
 39.4919	0.596734
 39.4959	0.596755
 39.4999	0.596776
 39.504	0.596796
 39.508	0.596817
 39.512	0.596838
 39.516	0.596859
 39.52	0.596879
 39.524	0.5969
 39.528	0.596921
 39.532	0.596941
 39.536	0.596962
 39.54	0.596983
 39.544	0.597003
 39.548	0.597024
 39.552	0.597045
 39.556	0.597066
 39.56	0.597086
 39.564	0.597107
 39.568	0.597128
 39.572	0.597148
 39.576	0.597169
 39.58	0.59719
 39.584	0.59721
 39.588	0.597231
 39.592	0.597252
 39.596	0.597272
 39.6	0.597293
 39.604	0.597314
 39.608	0.597334
 39.612	0.597355
 39.616	0.597376
 39.62	0.597396
 39.624	0.597417
 39.628	0.597438
 39.632	0.597458
 39.636	0.597479
 39.64	0.5975
 39.644	0.59752
 39.648	0.597541
 39.652	0.597562
 39.656	0.597582
 39.66	0.597603
 39.664	0.597624
 39.668	0.597644
 39.672	0.597665
 39.676	0.597685
 39.68	0.597706
 39.684	0.597727
 39.688	0.597747
 39.692	0.597768
 39.696	0.597789
 39.7	0.597809
 39.704	0.59783
 39.708	0.59785
 39.712	0.597871
 39.716	0.597892
 39.72	0.597912
 39.724	0.597933
 39.728	0.597954
 39.732	0.597974
 39.736	0.597995
 39.74	0.598015
 39.744	0.598036
 39.748	0.598057
 39.752	0.598077
 39.756	0.598098
 39.76	0.598118
 39.764	0.598139
 39.768	0.59816
 39.772	0.59818
 39.776	0.598201
 39.78	0.598221
 39.784	0.598242
 39.788	0.598263
 39.792	0.598283
 39.796	0.598304
 39.8	0.598324
 39.804	0.598345
 39.808	0.598366
 39.812	0.598386
 39.816	0.598407
 39.82	0.598427
 39.824	0.598448
 39.828	0.598468
 39.832	0.598489
 39.836	0.59851
 39.84	0.59853
 39.844	0.598551
 39.848	0.598571
 39.852	0.598592
 39.856	0.598612
 39.86	0.598633
 39.864	0.598653
 39.868	0.598674
 39.872	0.598695
 39.876	0.598715
 39.88	0.598736
 39.884	0.598756
 39.888	0.598777
 39.892	0.598797
 39.896	0.598818
 39.9	0.598838
 39.904	0.598859
 39.908	0.598879
 39.912	0.5989
 39.916	0.598921
 39.92	0.598941
 39.924	0.598962
 39.928	0.598982
 39.932	0.599003
 39.936	0.599023
 39.94	0.599044
 39.944	0.599064
 39.948	0.599085
 39.952	0.599105
 39.956	0.599126
 39.96	0.599146
 39.964	0.599167
 39.968	0.599187
 39.972	0.599208
 39.976	0.599228
 39.98	0.599249
 39.984	0.599269
 39.988	0.59929
 39.992	0.59931
 39.996	0.599331
 40	0.599351


==> anc/Lise_eff_AR_e.dat <==
# Cut-survival probability for electron-recoil events
# within the acceptance region for dark-matter searches
# Energy [keV] | Cut-survival probability
 0	0
 0.0040004	0
 0.0080008	0
 0.0120012	0
 0.0160016	0
 0.020002	0
 0.0240024	0
 0.0280028	0
 0.0320032	0
 0.0360036	0
 0.040004	0
 0.0440044	0
 0.0480048	0
 0.0520052	0
 0.0560056	0
 0.060006	0
 0.0640064	0
 0.0680068	0
 0.0720072	0
 0.0760076	0
 0.080008	0
 0.0840084	0
 0.0880088	0
 0.0920092	0
 0.0960096	0
 0.10001	0
 0.10401	0
 0.108011	0
 0.112011	0
 0.116012	0
 0.120012	0
 0.124012	0
 0.128013	0
 0.132013	0
 0.136014	0
 0.140014	0
 0.144014	0
 0.148015	0
 0.152015	0
 0.156016	0
 0.160016	0
 0.164016	0
 0.168017	0
 0.172017	0
 0.176018	0
 0.180018	0
 0.184018	0
 0.188019	0
 0.192019	0
 0.19602	0
 0.20002	0
 0.20402	0
 0.208021	0
 0.212021	0
 0.216022	0
 0.220022	0
 0.224022	0
 0.228023	0
 0.232023	0
 0.236024	0
 0.240024	0
 0.244024	0
 0.248025	0
 0.252025	0
 0.256026	0
 0.260026	0
 0.264026	0
 0.268027	0
 0.272027	0
 0.276028	0
 0.280028	0
 0.284028	0
 0.288029	0
 0.292029	0
 0.29603	0
 0.30003	0
 0.30403	0
 0.308031	0.0618713
 0.312031	0.0637027
 0.316032	0.0655325
 0.320032	0.0673607
 0.324032	0.0691872
 0.328033	0.0710121
 0.332033	0.0728354
 0.336034	0.0746571
 0.340034	0.0764771
 0.344034	0.0782955
 0.348035	0.0801123
 0.352035	0.0820317
 0.356036	0.0840501
 0.360036	0.0860667
 0.364036	0.0880815
 0.368037	0.0900945
 0.372037	0.0921056
 0.376038	0.094115
 0.380038	0.0961225
 0.384038	0.0981282
 0.388039	0.100132
 0.392039	0.102134
 0.39604	0.104134
 0.40004	0.106131
 0.40404	0.107986
 0.408041	0.10984
 0.412041	0.111691
 0.416042	0.113541
 0.420042	0.115389
 0.424042	0.117236
 0.428043	0.11908
 0.432043	0.120923
 0.436044	0.122765
 0.440044	0.124604
 0.444044	0.126442
 0.448045	0.128279
 0.452045	0.130064
 0.456046	0.131799
 0.460046	0.133533
 0.464046	0.135266
 0.468047	0.136996
 0.472047	0.138725
 0.476048	0.140453
 0.480048	0.142179
 0.484048	0.143903
 0.488049	0.145626
 0.492049	0.147347
 0.49605	0.149066
 0.50005	0.150784
 0.50405	0.152475
 0.508051	0.154165
 0.512051	0.155853
 0.516052	0.15754
 0.520052	0.159225
 0.524052	0.160909
 0.528053	0.16259
 0.532053	0.164271
 0.536054	0.165949
 0.540054	0.167626
 0.544054	0.169302
 0.548055	0.170976
 0.552055	0.172514
 0.556056	0.173925
 0.560056	0.175335
 0.564056	0.176743
 0.568057	0.17815
 0.572057	0.179556
 0.576058	0.18096
 0.580058	0.182363
 0.584058	0.183764
 0.588059	0.185164
 0.592059	0.186563
 0.59606	0.18796
 0.60006	0.189353
 0.60406	0.190553
 0.608061	0.191751
 0.612061	0.192948
 0.616062	0.194144
 0.620062	0.195339
 0.624062	0.196532
 0.628063	0.197725
 0.632063	0.198916
 0.636064	0.200106
 0.640064	0.201295
 0.644064	0.202482
 0.648065	0.203669
 0.652065	0.204755
 0.656066	0.205747
 0.660066	0.206739
 0.664066	0.207729
 0.668067	0.208718
 0.672067	0.209707
 0.676068	0.210694
 0.680068	0.21168
 0.684068	0.212666
 0.688069	0.21365
 0.692069	0.214633
 0.69607	0.215615
 0.70007	0.216594
 0.70407	0.217437
 0.708071	0.218279
 0.712071	0.21912
 0.716072	0.21996
 0.720072	0.220799
 0.724072	0.221637
 0.728073	0.222474
 0.732073	0.223311
 0.736074	0.224146
 0.740074	0.224981
 0.744074	0.225815
 0.748075	0.226648
 0.752075	0.227455
 0.756076	0.228238
 0.760076	0.229021
 0.764076	0.229803
 0.768077	0.230583
 0.772077	0.231363
 0.776078	0.232143
 0.780078	0.232921
 0.784078	0.233698
 0.788079	0.234475
 0.792079	0.235251
 0.79608	0.236026
 0.80008	0.236797
 0.80408	0.237434
 0.808081	0.23807
 0.812081	0.238705
 0.816082	0.23934
 0.820082	0.239974
 0.824082	0.240607
 0.828083	0.24124
 0.832083	0.241872
 0.836084	0.242503
 0.840084	0.243133
 0.844084	0.243763
 0.848085	0.244391
 0.852085	0.24494
 0.856086	0.245414
 0.860086	0.245887
 0.864086	0.24636
 0.868087	0.246833
 0.872087	0.247305
 0.876088	0.247776
 0.880088	0.248247
 0.884088	0.248717
 0.888089	0.249186
 0.892089	0.249655
 0.89609	0.250124
 0.90009	0.250592
 0.90409	0.251072
 0.908091	0.251552
 0.912091	0.252031
 0.916092	0.25251
 0.920092	0.252988
 0.924092	0.253465
 0.928093	0.253942
 0.932093	0.254418
 0.936094	0.254894
 0.940094	0.255369
 0.944094	0.255844
 0.948095	0.256317
 0.952095	0.256734
 0.956096	0.257099
 0.960096	0.257463
 0.964096	0.257826
 0.968097	0.25819
 0.972097	0.258552
 0.976098	0.258914
 0.980098	0.259276
 0.984098	0.259637
 0.988099	0.259998
 0.992099	0.260358
 0.9961	0.260718
 1.0001	0.261075
 1.0041	0.26136
 1.0081	0.261644
 1.0121	0.261927
 1.0161	0.26221
 1.0201	0.262493
 1.0241	0.262775
 1.0281	0.263057
 1.0321	0.263338
 1.0361	0.263619
 1.0401	0.2639
 1.0441	0.26418
 1.0481	0.26446
 1.05211	0.264739
 1.05611	0.265018
 1.06011	0.265297
 1.06411	0.265575
 1.06811	0.265852
 1.07211	0.26613
 1.07611	0.266407
 1.08011	0.266683
 1.08411	0.266959
 1.08811	0.267234
 1.09211	0.26751
 1.09611	0.267784
 1.10011	0.268057
 1.10411	0.268253
 1.10811	0.268449
 1.11211	0.268645
 1.11611	0.268841
 1.12011	0.269036
 1.12411	0.269231
 1.12811	0.269426
 1.13211	0.26962
 1.13611	0.269814
 1.14011	0.270007
 1.14411	0.270201
 1.14811	0.270393
 1.15212	0.270586
 1.15612	0.270778
 1.16012	0.27097
 1.16412	0.271162
 1.16812	0.271353
 1.17212	0.271544
 1.17612	0.271734
 1.18012	0.271924
 1.18412	0.272114
 1.18812	0.272303
 1.19212	0.272492
 1.19612	0.272681
 1.20012	0.272866
 1.20412	0.27292
 1.20812	0.272974
 1.21212	0.273027
 1.21612	0.273081
 1.22012	0.273134
 1.22412	0.273187
 1.22812	0.27324
 1.23212	0.273293
 1.23612	0.273345
 1.24012	0.273398
 1.24412	0.27345
 1.24812	0.273501
 1.25213	0.273553
 1.25613	0.273605
 1.26013	0.273656
 1.26413	0.273707
 1.26813	0.273758
 1.27213	0.273808
 1.27613	0.273859
 1.28013	0.273909
 1.28413	0.273959
 1.28813	0.274009
 1.29213	0.274058
 1.29613	0.274107
 1.30013	0.274157
 1.30413	0.274206
 1.30813	0.274254
 1.31213	0.274303
 1.31613	0.274351
 1.32013	0.274399
 1.32413	0.274447
 1.32813	0.274495
 1.33213	0.274543
 1.33613	0.27459
 1.34013	0.274637
 1.34413	0.274684
 1.34813	0.274731
 1.35214	0.274777
 1.35614	0.274823
 1.36014	0.27487
 1.36414	0.274915
 1.36814	0.274961
 1.37214	0.275007
 1.37614	0.275052
 1.38014	0.275097
 1.38414	0.275142
 1.38814	0.275186
 1.39214	0.275231
 1.39614	0.275275
 1.40014	0.275318
 1.40414	0.27532
 1.40814	0.275322
 1.41214	0.275324
 1.41614	0.275325
 1.42014	0.275327
 1.42414	0.275328
 1.42814	0.275329
 1.43214	0.27533
 1.43614	0.275331
 1.44014	0.275332
 1.44414	0.275333
 1.44814	0.275333
 1.45215	0.275333
 1.45615	0.275333
 1.46015	0.275333
 1.46415	0.275333
 1.46815	0.275332
 1.47215	0.275332
 1.47615	0.275331
 1.48015	0.27533
 1.48415	0.275329
 1.48815	0.275328
 1.49215	0.275327
 1.49615	0.275325
 1.50015	0.275323
 1.50415	0.275322
 1.50815	0.27532
 1.51215	0.275317
 1.51615	0.275315
 1.52015	0.275313
 1.52415	0.27531
 1.52815	0.275307
 1.53215	0.275304
 1.53615	0.275301
 1.54015	0.275298
 1.54415	0.275294
 1.54815	0.275291
 1.55216	0.275287
 1.55616	0.275283
 1.56016	0.275279
 1.56416	0.275275
 1.56816	0.27527
 1.57216	0.275266
 1.57616	0.275261
 1.58016	0.275256
 1.58416	0.275251
 1.58816	0.275246
 1.59216	0.275241
 1.59616	0.275235
 1.60016	0.275227
 1.60416	0.275153
 1.60816	0.275079
 1.61216	0.275005
 1.61616	0.274931
 1.62016	0.274856
 1.62416	0.274782
 1.62816	0.274708
 1.63216	0.274633
 1.63616	0.274559
 1.64016	0.274484
 1.64416	0.274409
 1.64816	0.274334
 1.65217	0.27426
 1.65617	0.274185
 1.66017	0.274109
 1.66417	0.274034
 1.66817	0.273959
 1.67217	0.273884
 1.67617	0.273808
 1.68017	0.273733
 1.68417	0.273657
 1.68817	0.273582
 1.69217	0.273506
 1.69617	0.27343
 1.70017	0.273354
 1.70417	0.273278
 1.70817	0.273202
 1.71217	0.273126
 1.71617	0.27305
 1.72017	0.272973
 1.72417	0.272897
 1.72817	0.27282
 1.73217	0.272744
 1.73617	0.272667
 1.74017	0.27259
 1.74417	0.272514
 1.74817	0.272437
 1.75218	0.27236
 1.75618	0.272283
 1.76018	0.272205
 1.76418	0.272128
 1.76818	0.272051
 1.77218	0.271973
 1.77618	0.271896
 1.78018	0.271818
 1.78418	0.271741
 1.78818	0.271663
 1.79218	0.271585
 1.79618	0.271507
 1.80018	0.271429
 1.80418	0.271332
 1.80818	0.271236
 1.81218	0.27114
 1.81618	0.271043
 1.82018	0.270947
 1.82418	0.27085
 1.82818	0.270753
 1.83218	0.270657
 1.83618	0.27056
 1.84018	0.270463
 1.84418	0.270366
 1.84818	0.270269
 1.85219	0.270172
 1.85619	0.270075
 1.86019	0.269978
 1.86419	0.269881
 1.86819	0.269783
 1.87219	0.269686
 1.87619	0.269589
 1.88019	0.269491
 1.88419	0.269394
 1.88819	0.269296
 1.89219	0.269199
 1.89619	0.269101
 1.90019	0.269003
 1.90419	0.268905
 1.90819	0.268808
 1.91219	0.26871
 1.91619	0.268612
 1.92019	0.268514
 1.92419	0.268416
 1.92819	0.268317
 1.93219	0.268219
 1.93619	0.268121
 1.94019	0.268023
 1.94419	0.267924
 1.94819	0.267826
 1.9522	0.267727
 1.9562	0.267629
 1.9602	0.26753
 1.9642	0.267432
 1.9682	0.267333
 1.9722	0.267234
 1.9762	0.267135
 1.9802	0.267036
 1.9842	0.266937
 1.9882	0.266838
 1.9922	0.266739
 1.9962	0.26664
 2.0002	0.26654
 2.0042	0.266422
 2.0082	0.266305
 2.0122	0.266187
 2.0162	0.26607
 2.0202	0.265952
 2.0242	0.265834
 2.0282	0.265716
 2.0322	0.265598
 2.0362	0.265481
 2.0402	0.265363
 2.0442	0.265245
 2.0482	0.265127
 2.05221	0.265009
 2.05621	0.264891
 2.06021	0.264773
 2.06421	0.264655
 2.06821	0.264536
 2.07221	0.264418
 2.07621	0.2643
 2.08021	0.264182
 2.08421	0.264064
 2.08821	0.263945
 2.09221	0.263827
 2.09621	0.263708
 2.10021	0.26359
 2.10421	0.263472
 2.10821	0.263353
 2.11221	0.263235
 2.11621	0.263116
 2.12021	0.262997
 2.12421	0.262879
 2.12821	0.26276
 2.13221	0.262642
 2.13621	0.262523
 2.14021	0.262404
 2.14421	0.262285
 2.14821	0.262166
 2.15222	0.262048
 2.15622	0.261929
 2.16022	0.26181
 2.16422	0.261691
 2.16822	0.261572
 2.17222	0.261453
 2.17622	0.261334
 2.18022	0.261215
 2.18422	0.261096
 2.18822	0.260976
 2.19222	0.260857
 2.19622	0.260738
 2.20022	0.260618
 2.20422	0.260479
 2.20822	0.26034
 2.21222	0.260202
 2.21622	0.260063
 2.22022	0.259924
 2.22422	0.259786
 2.22822	0.259647
 2.23222	0.259508
 2.23622	0.25937
 2.24022	0.259231
 2.24422	0.259092
 2.24822	0.258954
 2.25223	0.258815
 2.25623	0.258676
 2.26023	0.258537
 2.26423	0.258399
 2.26823	0.25826
 2.27223	0.258121
 2.27623	0.257982
 2.28023	0.257844
 2.28423	0.257705
 2.28823	0.257566
 2.29223	0.257427
 2.29623	0.257288
 2.30023	0.257149
 2.30423	0.257011
 2.30823	0.256872
 2.31223	0.256733
 2.31623	0.256594
 2.32023	0.256455
 2.32423	0.256316
 2.32823	0.256177
 2.33223	0.256039
 2.33623	0.2559
 2.34023	0.255761
 2.34423	0.255622
 2.34823	0.255483
 2.35224	0.255344
 2.35624	0.255205
 2.36024	0.255066
 2.36424	0.254927
 2.36824	0.254788
 2.37224	0.254649
 2.37624	0.25451
 2.38024	0.254371
 2.38424	0.254233
 2.38824	0.254094
 2.39224	0.253955
 2.39624	0.253816
 2.40024	0.253677
 2.40424	0.253544
 2.40824	0.253412
 2.41224	0.253279
 2.41624	0.253147
 2.42024	0.253014
 2.42424	0.252882
 2.42824	0.252749
 2.43224	0.252617
 2.43624	0.252484
 2.44024	0.252351
 2.44424	0.252219
 2.44824	0.252086
 2.45225	0.251954
 2.45625	0.251821
 2.46025	0.251688
 2.46425	0.251556
 2.46825	0.251423
 2.47225	0.25129
 2.47625	0.251158
 2.48025	0.251025
 2.48425	0.250892
 2.48825	0.250759
 2.49225	0.250627
 2.49625	0.250494
 2.50025	0.250361
 2.50425	0.250228
 2.50825	0.250095
 2.51225	0.249963
 2.51625	0.24983
 2.52025	0.249697
 2.52425	0.249564
 2.52825	0.249431
 2.53225	0.249298
 2.53625	0.249165
 2.54025	0.249033
 2.54425	0.2489
 2.54825	0.248767
 2.55226	0.248634
 2.55626	0.248501
 2.56026	0.248368
 2.56426	0.248235
 2.56826	0.248102
 2.57226	0.247969
 2.57626	0.247836
 2.58026	0.247703
 2.58426	0.24757
 2.58826	0.247437
 2.59226	0.247304
 2.59626	0.247171
 2.60026	0.247037
 2.60426	0.24689
 2.60826	0.246743
 2.61226	0.246596
 2.61626	0.24645
 2.62026	0.246303
 2.62426	0.246156
 2.62826	0.246009
 2.63226	0.245862
 2.63626	0.245715
 2.64026	0.245568
 2.64426	0.245421
 2.64826	0.245275
 2.65227	0.245128
 2.65627	0.244981
 2.66027	0.244834
 2.66427	0.244687
 2.66827	0.244541
 2.67227	0.244394
 2.67627	0.244247
 2.68027	0.2441
 2.68427	0.243953
 2.68827	0.243807
 2.69227	0.24366
 2.69627	0.243513
 2.70027	0.243367
 2.70427	0.24322
 2.70827	0.243073
 2.71227	0.242926
 2.71627	0.24278
 2.72027	0.242633
 2.72427	0.242486
 2.72827	0.24234
 2.73227	0.242193
 2.73627	0.242047
 2.74027	0.2419
 2.74427	0.241753
 2.74827	0.241607
 2.75228	0.24146
 2.75628	0.241314
 2.76028	0.241167
 2.76428	0.24102
 2.76828	0.240874
 2.77228	0.240727
 2.77628	0.240581
 2.78028	0.240434
 2.78428	0.240288
 2.78828	0.240141
 2.79228	0.239995
 2.79628	0.239849
 2.80028	0.239702
 2.80428	0.239551
 2.80828	0.239401
 2.81228	0.23925
 2.81628	0.2391
 2.82028	0.238949
 2.82428	0.238799
 2.82828	0.238648
 2.83228	0.238498
 2.83628	0.238348
 2.84028	0.238197
 2.84428	0.238047
 2.84828	0.237897
 2.85229	0.237746
 2.85629	0.237596
 2.86029	0.237446
 2.86429	0.237295
 2.86829	0.237145
 2.87229	0.236995
 2.87629	0.236845
 2.88029	0.236694
 2.88429	0.236544
 2.88829	0.236394
 2.89229	0.236244
 2.89629	0.236094
 2.90029	0.235944
 2.90429	0.235794
 2.90829	0.235644
 2.91229	0.235494
 2.91629	0.235344
 2.92029	0.235194
 2.92429	0.235044
 2.92829	0.234894
 2.93229	0.234744
 2.93629	0.234594
 2.94029	0.234444
 2.94429	0.234294
 2.94829	0.234144
 2.9523	0.233994
 2.9563	0.233844
 2.9603	0.233695
 2.9643	0.233545
 2.9683	0.233395
 2.9723	0.233245
 2.9763	0.233096
 2.9803	0.232946
 2.9843	0.232796
 2.9883	0.232647
 2.9923	0.232497
 2.9963	0.232347
 3.0003	0.232198
 3.0043	0.232053
 3.0083	0.231907
 3.0123	0.231762
 3.0163	0.231616
 3.0203	0.231471
 3.0243	0.231326
 3.0283	0.23118
 3.0323	0.231035
 3.0363	0.23089
 3.0403	0.230744
 3.0443	0.230599
 3.0483	0.230454
 3.05231	0.230308
 3.05631	0.230163
 3.06031	0.230018
 3.06431	0.229873
 3.06831	0.229727
 3.07231	0.229582
 3.07631	0.229437
 3.08031	0.229292
 3.08431	0.229147
 3.08831	0.229002
 3.09231	0.228857
 3.09631	0.228712
 3.10031	0.228567
 3.10431	0.228422
 3.10831	0.228277
 3.11231	0.228132
 3.11631	0.227987
 3.12031	0.227842
 3.12431	0.227697
 3.12831	0.227552
 3.13231	0.227407
 3.13631	0.227262
 3.14031	0.227117
 3.14431	0.226972
 3.14831	0.226827
 3.15232	0.226683
 3.15632	0.226538
 3.16032	0.226393
 3.16432	0.226248
 3.16832	0.226103
 3.17232	0.225959
 3.17632	0.225814
 3.18032	0.225669
 3.18432	0.225525
 3.18832	0.22538
 3.19232	0.225235
 3.19632	0.225091
 3.20032	0.224946
 3.20432	0.224802
 3.20832	0.224657
 3.21232	0.224513
 3.21632	0.224368
 3.22032	0.224224
 3.22432	0.224079
 3.22832	0.223935
 3.23232	0.22379
 3.23632	0.223646
 3.24032	0.223501
 3.24432	0.223357
 3.24832	0.223213
 3.25233	0.223068
 3.25633	0.222924
 3.26033	0.22278
 3.26433	0.222636
 3.26833	0.222491
 3.27233	0.222347
 3.27633	0.222203
 3.28033	0.222059
 3.28433	0.221915
 3.28833	0.22177
 3.29233	0.221626
 3.29633	0.221482
 3.30033	0.221338
 3.30433	0.221194
 3.30833	0.22105
 3.31233	0.220906
 3.31633	0.220762
 3.32033	0.220618
 3.32433	0.220474
 3.32833	0.22033
 3.33233	0.220186
 3.33633	0.220043
 3.34033	0.219899
 3.34433	0.219755
 3.34833	0.219611
 3.35234	0.219467
 3.35634	0.219324
 3.36034	0.21918
 3.36434	0.219036
 3.36834	0.218892
 3.37234	0.218749
 3.37634	0.218605
 3.38034	0.218461
 3.38434	0.218318
 3.38834	0.218174
 3.39234	0.218031
 3.39634	0.217887
 3.40034	0.217744
 3.40434	0.2176
 3.40834	0.217457
 3.41234	0.217313
 3.41634	0.21717
 3.42034	0.217027
 3.42434	0.216883
 3.42834	0.21674
 3.43234	0.216597
 3.43634	0.216453
 3.44034	0.21631
 3.44434	0.216167
 3.44834	0.216024
 3.45235	0.21588
 3.45635	0.215737
 3.46035	0.215594
 3.46435	0.215451
 3.46835	0.215308
 3.47235	0.215165
 3.47635	0.215022
 3.48035	0.214879
 3.48435	0.214736
 3.48835	0.214593
 3.49235	0.21445
 3.49635	0.214307
 3.50035	0.214164
 3.50435	0.214018
 3.50835	0.213872
 3.51235	0.213727
 3.51635	0.213581
 3.52035	0.213436
 3.52435	0.21329
 3.52835	0.213145
 3.53235	0.212999
 3.53635	0.212854
 3.54035	0.212709
 3.54435	0.212563
 3.54835	0.212418
 3.55236	0.212273
 3.55636	0.212127
 3.56036	0.211982
 3.56436	0.211837
 3.56836	0.211692
 3.57236	0.211547
 3.57636	0.211402
 3.58036	0.211256
 3.58436	0.211111
 3.58836	0.210966
 3.59236	0.210821
 3.59636	0.210676
 3.60036	0.210532
 3.60436	0.210387
 3.60836	0.210242
 3.61236	0.210097
 3.61636	0.209952
 3.62036	0.209807
 3.62436	0.209663
 3.62836	0.209518
 3.63236	0.209373
 3.63636	0.209229
 3.64036	0.209084
 3.64436	0.208939
 3.64836	0.208795
 3.65237	0.20865
 3.65637	0.208506
 3.66037	0.208361
 3.66437	0.208217
 3.66837	0.208073
 3.67237	0.207928
 3.67637	0.207784
 3.68037	0.20764
 3.68437	0.207495
 3.68837	0.207351
 3.69237	0.207207
 3.69637	0.207063
 3.70037	0.206919
 3.70437	0.206775
 3.70837	0.20663
 3.71237	0.206486
 3.71637	0.206342
 3.72037	0.206199
 3.72437	0.206055
 3.72837	0.205911
 3.73237	0.205767
 3.73637	0.205623
 3.74037	0.205479
 3.74437	0.205335
 3.74837	0.205192
 3.75238	0.205048
 3.75638	0.204904
 3.76038	0.204761
 3.76438	0.204617
 3.76838	0.204474
 3.77238	0.20433
 3.77638	0.204186
 3.78038	0.204043
 3.78438	0.2039
 3.78838	0.203756
 3.79238	0.203613
 3.79638	0.20347
 3.80038	0.203326
 3.80438	0.203183
 3.80838	0.20304
 3.81238	0.202897
 3.81638	0.202753
 3.82038	0.20261
 3.82438	0.202467
 3.82838	0.202324
 3.83238	0.202181
 3.83638	0.202038
 3.84038	0.201895
 3.84438	0.201752
 3.84838	0.201609
 3.85239	0.201467
 3.85639	0.201324
 3.86039	0.201181
 3.86439	0.201038
 3.86839	0.200896
 3.87239	0.200753
 3.87639	0.20061
 3.88039	0.200468
 3.88439	0.200325
 3.88839	0.200183
 3.89239	0.20004
 3.89639	0.199898
 3.90039	0.199755
 3.90439	0.199613
 3.90839	0.199471
 3.91239	0.199328
 3.91639	0.199186
 3.92039	0.199044
 3.92439	0.198902
 3.92839	0.198759
 3.93239	0.198617
 3.93639	0.198475
 3.94039	0.198333
 3.94439	0.198191
 3.94839	0.198049
 3.9524	0.197907
 3.9564	0.197765
 3.9604	0.197623
 3.9644	0.197482
 3.9684	0.19734
 3.9724	0.197198
 3.9764	0.197056
 3.9804	0.196915
 3.9844	0.196773
 3.9884	0.196631
 3.9924	0.19649
 3.9964	0.196348
 4.0004	0.196207
 4.0044	0.196065
 4.0084	0.195924
 4.0124	0.195782
 4.0164	0.195641
 4.0204	0.195499
 4.0244	0.195358
 4.0284	0.195217
 4.0324	0.195075
 4.0364	0.194934
 4.0404	0.194793
 4.0444	0.194652
 4.0484	0.19451
 4.05241	0.194369
 4.05641	0.194228
 4.06041	0.194087
 4.06441	0.193946
 4.06841	0.193805
 4.07241	0.193664
 4.07641	0.193523
 4.08041	0.193383
 4.08441	0.193242
 4.08841	0.193101
 4.09241	0.19296
 4.09641	0.19282
 4.10041	0.192679
 4.10441	0.192538
 4.10841	0.192398
 4.11241	0.192257
 4.11641	0.192117
 4.12041	0.191976
 4.12441	0.191836
 4.12841	0.191696
 4.13241	0.191555
 4.13641	0.191415
 4.14041	0.191275
 4.14441	0.191135
 4.14841	0.190994
 4.15242	0.190854
 4.15642	0.190714
 4.16042	0.190574
 4.16442	0.190434
 4.16842	0.190294
 4.17242	0.190154
 4.17642	0.190014
 4.18042	0.189874
 4.18442	0.189735
 4.18842	0.189595
 4.19242	0.189455
 4.19642	0.189315
 4.20042	0.189176
 4.20442	0.189036
 4.20842	0.188897
 4.21242	0.188757
 4.21642	0.188618
 4.22042	0.188478
 4.22442	0.188339
 4.22842	0.188199
 4.23242	0.18806
 4.23642	0.187921
 4.24042	0.187782
 4.24442	0.187642
 4.24842	0.187503
 4.25243	0.187364
 4.25643	0.187225
 4.26043	0.187086
 4.26443	0.186947
 4.26843	0.186808
 4.27243	0.186669
 4.27643	0.18653
 4.28043	0.186392
 4.28443	0.186253
 4.28843	0.186114
 4.29243	0.185975
 4.29643	0.185837
 4.30043	0.185698
 4.30443	0.18556
 4.30843	0.185421
 4.31243	0.185283
 4.31643	0.185144
 4.32043	0.185006
 4.32443	0.184868
 4.32843	0.184729
 4.33243	0.184591
 4.33643	0.184453
 4.34043	0.184315
 4.34443	0.184176
 4.34843	0.184038
 4.35244	0.1839
 4.35644	0.183762
 4.36044	0.183624
 4.36444	0.183486
 4.36844	0.183349
 4.37244	0.183211
 4.37644	0.183073
 4.38044	0.182935
 4.38444	0.182797
 4.38844	0.18266
 4.39244	0.182522
 4.39644	0.182385
 4.40044	0.182247
 4.40444	0.18211
 4.40844	0.181972
 4.41244	0.181835
 4.41644	0.181697
 4.42044	0.18156
 4.42444	0.181423
 4.42844	0.181286
 4.43244	0.181148
 4.43644	0.181011
 4.44044	0.180874
 4.44444	0.180737
 4.44844	0.1806
 4.45245	0.180463
 4.45645	0.180326
 4.46045	0.18019
 4.46445	0.180053
 4.46845	0.179916
 4.47245	0.179779
 4.47645	0.179643
 4.48045	0.179506
 4.48445	0.179369
 4.48845	0.179233
 4.49245	0.179096
 4.49645	0.17896
 4.50045	0.178823
 4.50445	0.178686
 4.50845	0.178548
 4.51245	0.178411
 4.51645	0.178273
 4.52045	0.178136
 4.52445	0.177999
 4.52845	0.177862
 4.53245	0.177724
 4.53645	0.177587
 4.54045	0.17745
 4.54445	0.177313
 4.54845	0.177176
 4.55246	0.177039
 4.55646	0.176902
 4.56046	0.176766
 4.56446	0.176629
 4.56846	0.176492
 4.57246	0.176355
 4.57646	0.176219
 4.58046	0.176082
 4.58446	0.175945
 4.58846	0.175809
 4.59246	0.175672
 4.59646	0.175536
 4.60046	0.1754
 4.60446	0.175263
 4.60846	0.175127
 4.61246	0.174991
 4.61646	0.174855
 4.62046	0.174719
 4.62446	0.174582
 4.62846	0.174446
 4.63246	0.17431
 4.63646	0.174175
 4.64046	0.174039
 4.64446	0.173903
 4.64846	0.173767
 4.65247	0.173631
 4.65647	0.173496
 4.66047	0.17336
 4.66447	0.173224
 4.66847	0.173089
 4.67247	0.172953
 4.67647	0.172818
 4.68047	0.172683
 4.68447	0.172547
 4.68847	0.172412
 4.69247	0.172277
 4.69647	0.172141
 4.70047	0.172006
 4.70447	0.171871
 4.70847	0.171736
 4.71247	0.171601
 4.71647	0.171466
 4.72047	0.171331
 4.72447	0.171196
 4.72847	0.171062
 4.73247	0.170927
 4.73647	0.170792
 4.74047	0.170658
 4.74447	0.170523
 4.74847	0.170388
 4.75248	0.170254
 4.75648	0.170119
 4.76048	0.169985
 4.76448	0.169851
 4.76848	0.169716
 4.77248	0.169582
 4.77648	0.169448
 4.78048	0.169314
 4.78448	0.16918
 4.78848	0.169046
 4.79248	0.168912
 4.79648	0.168778
 4.80048	0.168644
 4.80448	0.16851
 4.80848	0.168376
 4.81248	0.168243
 4.81648	0.168109
 4.82048	0.167975
 4.82448	0.167842
 4.82848	0.167708
 4.83248	0.167575
 4.83648	0.167441
 4.84048	0.167308
 4.84448	0.167174
 4.84848	0.167041
 4.85249	0.166908
 4.85649	0.166775
 4.86049	0.166642
 4.86449	0.166509
 4.86849	0.166376
 4.87249	0.166243
 4.87649	0.16611
 4.88049	0.165977
 4.88449	0.165844
 4.88849	0.165711
 4.89249	0.165579
 4.89649	0.165446
 4.90049	0.165313
 4.90449	0.165181
 4.90849	0.165048
 4.91249	0.164916
 4.91649	0.164783
 4.92049	0.164651
 4.92449	0.164519
 4.92849	0.164386
 4.93249	0.164254
 4.93649	0.164122
 4.94049	0.16399
 4.94449	0.163858
 4.94849	0.163726
 4.9525	0.163594
 4.9565	0.163462
 4.9605	0.16333
 4.9645	0.163199
 4.9685	0.163067
 4.9725	0.162935
 4.9765	0.162804
 4.9805	0.162672
 4.9845	0.162541
 4.9885	0.162409
 4.9925	0.162278
 4.9965	0.162146
 5.0005	0.162015
 5.0045	0.161884
 5.0085	0.161754
 5.0125	0.161623
 5.0165	0.161493
 5.0205	0.161362
 5.0245	0.161232
 5.0285	0.161102
 5.0325	0.160971
 5.0365	0.160841
 5.0405	0.160711
 5.0445	0.160581
 5.0485	0.160451
 5.05251	0.160321
 5.05651	0.160191
 5.06051	0.160061
 5.06451	0.159931
 5.06851	0.159801
 5.07251	0.159671
 5.07651	0.159542
 5.08051	0.159412
 5.08451	0.159282
 5.08851	0.159153
 5.09251	0.159023
 5.09651	0.158894
 5.10051	0.158765
 5.10451	0.158635
 5.10851	0.158506
 5.11251	0.158377
 5.11651	0.158248
 5.12051	0.158118
 5.12451	0.157989
 5.12851	0.15786
 5.13251	0.157731
 5.13651	0.157602
 5.14051	0.157474
 5.14451	0.157345
 5.14851	0.157216
 5.15252	0.157087
 5.15652	0.156959
 5.16052	0.15683
 5.16452	0.156702
 5.16852	0.156573
 5.17252	0.156445
 5.17652	0.156316
 5.18052	0.156188
 5.18452	0.15606
 5.18852	0.155932
 5.19252	0.155803
 5.19652	0.155675
 5.20052	0.155547
 5.20452	0.155419
 5.20852	0.155291
 5.21252	0.155163
 5.21652	0.155036
 5.22052	0.154908
 5.22452	0.15478
 5.22852	0.154653
 5.23252	0.154525
 5.23652	0.154397
 5.24052	0.15427
 5.24452	0.154142
 5.24852	0.154015
 5.25253	0.153888
 5.25653	0.15376
 5.26053	0.153633
 5.26453	0.153506
 5.26853	0.153379
 5.27253	0.153252
 5.27653	0.153125
 5.28053	0.152998
 5.28453	0.152871
 5.28853	0.152744
 5.29253	0.152617
 5.29653	0.152491
 5.30053	0.152364
 5.30453	0.152237
 5.30853	0.152111
 5.31253	0.151984
 5.31653	0.151858
 5.32053	0.151731
 5.32453	0.151605
 5.32853	0.151479
 5.33253	0.151353
 5.33653	0.151226
 5.34053	0.1511
 5.34453	0.150974
 5.34853	0.150848
 5.35254	0.150722
 5.35654	0.150596
 5.36054	0.15047
 5.36454	0.150345
 5.36854	0.150219
 5.37254	0.150093
 5.37654	0.149968
 5.38054	0.149842
 5.38454	0.149717
 5.38854	0.149591
 5.39254	0.149466
 5.39654	0.14934
 5.40054	0.149215
 5.40454	0.14909
 5.40854	0.148965
 5.41254	0.14884
 5.41654	0.148715
 5.42054	0.14859
 5.42454	0.148465
 5.42854	0.14834
 5.43254	0.148215
 5.43654	0.14809
 5.44054	0.147965
 5.44454	0.147841
 5.44854	0.147716
 5.45255	0.147592
 5.45655	0.147467
 5.46055	0.147343
 5.46455	0.147218
 5.46855	0.147094
 5.47255	0.14697
 5.47655	0.146845
 5.48055	0.146721
 5.48455	0.146597
 5.48855	0.146473
 5.49255	0.146349
 5.49655	0.146225
 5.50055	0.146101
 5.50455	0.145977
 5.50855	0.145853
 5.51255	0.145729
 5.51655	0.145605
 5.52055	0.145481
 5.52455	0.145357
 5.52855	0.145233
 5.53255	0.145109
 5.53655	0.144985
 5.54055	0.144862
 5.54455	0.144738
 5.54855	0.144614
 5.55256	0.144491
 5.55656	0.144367
 5.56056	0.144244
 5.56456	0.14412
 5.56856	0.143997
 5.57256	0.143874
 5.57656	0.143751
 5.58056	0.143628
 5.58456	0.143505
 5.58856	0.143382
 5.59256	0.143259
 5.59656	0.143136
 5.60056	0.143013
 5.60456	0.14289
 5.60856	0.142767
 5.61256	0.142645
 5.61656	0.142522
 5.62056	0.1424
 5.62456	0.142277
 5.62856	0.142155
 5.63256	0.142032
 5.63656	0.14191
 5.64056	0.141788
 5.64456	0.141665
 5.64856	0.141543
 5.65257	0.141421
 5.65657	0.141299
 5.66057	0.141177
 5.66457	0.141055
 5.66857	0.140934
 5.67257	0.140812
 5.67657	0.14069
 5.68057	0.140568
 5.68457	0.140447
 5.68857	0.140325
 5.69257	0.140204
 5.69657	0.140082
 5.70057	0.139961
 5.70457	0.13984
 5.70857	0.139718
 5.71257	0.139597
 5.71657	0.139476
 5.72057	0.139355
 5.72457	0.139234
 5.72857	0.139113
 5.73257	0.138992
 5.73657	0.138871
 5.74057	0.138751
 5.74457	0.13863
 5.74857	0.138509
 5.75258	0.138389
 5.75658	0.138268
 5.76058	0.138148
 5.76458	0.138027
 5.76858	0.137907
 5.77258	0.137787
 5.77658	0.137666
 5.78058	0.137546
 5.78458	0.137426
 5.78858	0.137306
 5.79258	0.137186
 5.79658	0.137066
 5.80058	0.136946
 5.80458	0.136826
 5.80858	0.136707
 5.81258	0.136587
 5.81658	0.136467
 5.82058	0.136348
 5.82458	0.136228
 5.82858	0.136109
 5.83258	0.13599
 5.83658	0.13587
 5.84058	0.135751
 5.84458	0.135632
 5.84858	0.135513
 5.85259	0.135393
 5.85659	0.135274
 5.86059	0.135155
 5.86459	0.135037
 5.86859	0.134918
 5.87259	0.134799
 5.87659	0.13468
 5.88059	0.134562
 5.88459	0.134443
 5.88859	0.134324
 5.89259	0.134206
 5.89659	0.134088
 5.90059	0.133969
 5.90459	0.133851
 5.90859	0.133733
 5.91259	0.133614
 5.91659	0.133496
 5.92059	0.133378
 5.92459	0.13326
 5.92859	0.133142
 5.93259	0.133024
 5.93659	0.132907
 5.94059	0.132789
 5.94459	0.132671
 5.94859	0.132554
 5.9526	0.132436
 5.9566	0.132319
 5.9606	0.132201
 5.9646	0.132084
 5.9686	0.131966
 5.9726	0.131849
 5.9766	0.131732
 5.9806	0.131615
 5.9846	0.131498
 5.9886	0.131381
 5.9926	0.131264
 5.9966	0.131147
 6.0006	0.13103
 6.0046	0.130914
 6.0086	0.130798
 6.0126	0.130682
 6.0166	0.130566
 6.0206	0.13045
 6.0246	0.130334
 6.0286	0.130219
 6.0326	0.130103
 6.0366	0.129987
 6.0406	0.129872
 6.0446	0.129756
 6.0486	0.129641
 6.05261	0.129525
 6.05661	0.12941
 6.06061	0.129295
 6.06461	0.12918
 6.06861	0.129064
 6.07261	0.128949
 6.07661	0.128834
 6.08061	0.128719
 6.08461	0.128604
 6.08861	0.12849
 6.09261	0.128375
 6.09661	0.12826
 6.10061	0.128145
 6.10461	0.128031
 6.10861	0.127916
 6.11261	0.127802
 6.11661	0.127687
 6.12061	0.127573
 6.12461	0.127459
 6.12861	0.127344
 6.13261	0.12723
 6.13661	0.127116
 6.14061	0.127002
 6.14461	0.126888
 6.14861	0.126774
 6.15262	0.12666
 6.15662	0.126547
 6.16062	0.126433
 6.16462	0.126319
 6.16862	0.126206
 6.17262	0.126092
 6.17662	0.125978
 6.18062	0.125865
 6.18462	0.125752
 6.18862	0.125638
 6.19262	0.125525
 6.19662	0.125412
 6.20062	0.125299
 6.20462	0.125186
 6.20862	0.125073
 6.21262	0.12496
 6.21662	0.124847
 6.22062	0.124734
 6.22462	0.124621
 6.22862	0.124509
 6.23262	0.124396
 6.23662	0.124283
 6.24062	0.124171
 6.24462	0.124058
 6.24862	0.123946
 6.25263	0.123834
 6.25663	0.123721
 6.26063	0.123609
 6.26463	0.123497
 6.26863	0.123385
 6.27263	0.123273
 6.27663	0.123161
 6.28063	0.123049
 6.28463	0.122937
 6.28863	0.122825
 6.29263	0.122714
 6.29663	0.122602
 6.30063	0.12249
 6.30463	0.122379
 6.30863	0.122267
 6.31263	0.122156
 6.31663	0.122045
 6.32063	0.121933
 6.32463	0.121822
 6.32863	0.121711
 6.33263	0.1216
 6.33663	0.121489
 6.34063	0.121378
 6.34463	0.121267
 6.34863	0.121156
 6.35264	0.121045
 6.35664	0.120935
 6.36064	0.120824
 6.36464	0.120713
 6.36864	0.120603
 6.37264	0.120492
 6.37664	0.120382
 6.38064	0.120272
 6.38464	0.120161
 6.38864	0.120051
 6.39264	0.119941
 6.39664	0.119831
 6.40064	0.119721
 6.40464	0.119611
 6.40864	0.119501
 6.41264	0.119391
 6.41664	0.119281
 6.42064	0.119171
 6.42464	0.119062
 6.42864	0.118952
 6.43264	0.118843
 6.43664	0.118733
 6.44064	0.118624
 6.44464	0.118514
 6.44864	0.118405
 6.45265	0.118296
 6.45665	0.118187
 6.46065	0.118078
 6.46465	0.117968
 6.46865	0.11786
 6.47265	0.117751
 6.47665	0.117642
 6.48065	0.117533
 6.48465	0.117424
 6.48865	0.117316
 6.49265	0.117207
 6.49665	0.117098
 6.50065	0.11699
 6.50465	0.116881
 6.50865	0.116773
 6.51265	0.116665
 6.51665	0.116557
 6.52065	0.116448
 6.52465	0.11634
 6.52865	0.116232
 6.53265	0.116124
 6.53665	0.116016
 6.54065	0.115909
 6.54465	0.115801
 6.54865	0.115693
 6.55266	0.115585
 6.55666	0.115478
 6.56066	0.11537
 6.56466	0.115263
 6.56866	0.115155
 6.57266	0.115048
 6.57666	0.114941
 6.58066	0.114833
 6.58466	0.114726
 6.58866	0.114619
 6.59266	0.114512
 6.59666	0.114405
 6.60066	0.114298
 6.60466	0.114191
 6.60866	0.114085
 6.61266	0.113978
 6.61666	0.113871
 6.62066	0.113765
 6.62466	0.113658
 6.62866	0.113552
 6.63266	0.113445
 6.63666	0.113339
 6.64066	0.113233
 6.64466	0.113126
 6.64866	0.11302
 6.65267	0.112914
 6.65667	0.112808
 6.66067	0.112702
 6.66467	0.112596
 6.66867	0.112491
 6.67267	0.112385
 6.67667	0.112279
 6.68067	0.112173
 6.68467	0.112068
 6.68867	0.111962
 6.69267	0.111857
 6.69667	0.111751
 6.70067	0.111646
 6.70467	0.111541
 6.70867	0.111436
 6.71267	0.11133
 6.71667	0.111225
 6.72067	0.11112
 6.72467	0.111015
 6.72867	0.110911
 6.73267	0.110806
 6.73667	0.110701
 6.74067	0.110596
 6.74467	0.110492
 6.74867	0.110387
 6.75268	0.110283
 6.75668	0.110178
 6.76068	0.110074
 6.76468	0.109969
 6.76868	0.109865
 6.77268	0.109761
 6.77668	0.109657
 6.78068	0.109553
 6.78468	0.109449
 6.78868	0.109345
 6.79268	0.109241
 6.79668	0.109137
 6.80068	0.109033
 6.80468	0.10893
 6.80868	0.108826
 6.81268	0.108723
 6.81668	0.108619
 6.82068	0.108516
 6.82468	0.108412
 6.82868	0.108309
 6.83268	0.108206
 6.83668	0.108103
 6.84068	0.108
 6.84468	0.107896
 6.84868	0.107793
 6.85269	0.107691
 6.85669	0.107588
 6.86069	0.107485
 6.86469	0.107382
 6.86869	0.10728
 6.87269	0.107177
 6.87669	0.107074
 6.88069	0.106972
 6.88469	0.10687
 6.88869	0.106767
 6.89269	0.106665
 6.89669	0.106563
 6.90069	0.106461
 6.90469	0.106358
 6.90869	0.106256
 6.91269	0.106154
 6.91669	0.106053
 6.92069	0.105951
 6.92469	0.105849
 6.92869	0.105747
 6.93269	0.105646
 6.93669	0.105544
 6.94069	0.105443
 6.94469	0.105341
 6.94869	0.10524
 6.9527	0.105138
 6.9567	0.105037
 6.9607	0.104936
 6.9647	0.104835
 6.9687	0.104734
 6.9727	0.104633
 6.9767	0.104532
 6.9807	0.104431
 6.9847	0.10433
 6.9887	0.104229
 6.9927	0.104129
 6.9967	0.104028
 7.0007	0.103927
 7.0047	0.103826
 7.0087	0.103725
 7.0127	0.103624
 7.0167	0.103524
 7.0207	0.103423
 7.0247	0.103322
 7.0287	0.103221
 7.0327	0.103121
 7.0367	0.10302
 7.0407	0.10292
 7.0447	0.102819
 7.0487	0.102719
 7.05271	0.102619
 7.05671	0.102519
 7.06071	0.102419
 7.06471	0.102318
 7.06871	0.102218
 7.07271	0.102119
 7.07671	0.102019
 7.08071	0.101919
 7.08471	0.101819
 7.08871	0.101719
 7.09271	0.10162
 7.09671	0.10152
 7.10071	0.101421
 7.10471	0.101321
 7.10871	0.101222
 7.11271	0.101123
 7.11671	0.101024
 7.12071	0.100924
 7.12471	0.100825
 7.12871	0.100726
 7.13271	0.100627
 7.13671	0.100528
 7.14071	0.10043
 7.14471	0.100331
 7.14871	0.100232
 7.15272	0.100133
 7.15672	0.100035
 7.16072	0.0999364
 7.16472	0.099838
 7.16872	0.0997396
 7.17272	0.0996413
 7.17672	0.099543
 7.18072	0.0994449
 7.18472	0.0993468
 7.18872	0.0992487
 7.19272	0.0991507
 7.19672	0.0990528
 7.20072	0.0989549
 7.20472	0.0988572
 7.20872	0.0987594
 7.21272	0.0986618
 7.21672	0.0985642
 7.22072	0.0984667
 7.22472	0.0983692
 7.22872	0.0982718
 7.23272	0.0981745
 7.23672	0.0980772
 7.24072	0.09798
 7.24472	0.0978829
 7.24872	0.0977858
 7.25273	0.0976888
 7.25673	0.0975918
 7.26073	0.097495
 7.26473	0.0973981
 7.26873	0.0973014
 7.27273	0.0972047
 7.27673	0.0971081
 7.28073	0.0970116
 7.28473	0.0969151
 7.28873	0.0968186
 7.29273	0.0967223
 7.29673	0.096626
 7.30073	0.0965298
 7.30473	0.0964336
 7.30873	0.0963375
 7.31273	0.0962415
 7.31673	0.0961455
 7.32073	0.0960496
 7.32473	0.0959538
 7.32873	0.095858
 7.33273	0.0957623
 7.33673	0.0956667
 7.34073	0.0955711
 7.34473	0.0954756
 7.34873	0.0953802
 7.35274	0.0952848
 7.35674	0.0951895
 7.36074	0.0950942
 7.36474	0.094999
 7.36874	0.0949039
 7.37274	0.0948089
 7.37674	0.0947139
 7.38074	0.094619
 7.38474	0.0945241
 7.38874	0.0944293
 7.39274	0.0943346
 7.39674	0.0942399
 7.40074	0.0941453
 7.40474	0.0940508
 7.40874	0.0939563
 7.41274	0.0938619
 7.41674	0.0937676
 7.42074	0.0936733
 7.42474	0.0935791
 7.42874	0.093485
 7.43274	0.0933909
 7.43674	0.0932969
 7.44074	0.0932029
 7.44474	0.093109
 7.44874	0.0930152
 7.45275	0.0929215
 7.45675	0.0928278
 7.46075	0.0927342
 7.46475	0.0926406
 7.46875	0.0925471
 7.47275	0.0924537
 7.47675	0.0923603
 7.48075	0.092267
 7.48475	0.0921738
 7.48875	0.0920807
 7.49275	0.0919876
 7.49675	0.0918945
 7.50075	0.0918015
 7.50475	0.0917086
 7.50875	0.0916158
 7.51275	0.091523
 7.51675	0.0914303
 7.52075	0.0913377
 7.52475	0.0912451
 7.52875	0.0911526
 7.53275	0.0910601
 7.53675	0.0909677
 7.54075	0.0908754
 7.54475	0.0907832
 7.54875	0.090691
 7.55276	0.0905988
 7.55676	0.0905068
 7.56076	0.0904148
 7.56476	0.0903229
 7.56876	0.090231
 7.57276	0.0901392
 7.57676	0.0900475
 7.58076	0.0899558
 7.58476	0.0898642
 7.58876	0.0897726
 7.59276	0.0896812
 7.59676	0.0895898
 7.60076	0.0894984
 7.60476	0.0894071
 7.60876	0.0893159
 7.61276	0.0892248
 7.61676	0.0891337
 7.62076	0.0890427
 7.62476	0.0889517
 7.62876	0.0888608
 7.63276	0.08877
 7.63676	0.0886792
 7.64076	0.0885885
 7.64476	0.0884979
 7.64876	0.0884073
 7.65277	0.0883168
 7.65677	0.0882264
 7.66077	0.088136
 7.66477	0.0880457
 7.66877	0.0879555
 7.67277	0.0878653
 7.67677	0.0877752
 7.68077	0.0876851
 7.68477	0.0875951
 7.68877	0.0875052
 7.69277	0.0874154
 7.69677	0.0873256
 7.70077	0.0872358
 7.70477	0.0871462
 7.70877	0.0870566
 7.71277	0.086967
 7.71677	0.0868776
 7.72077	0.0867882
 7.72477	0.0866988
 7.72877	0.0866096
 7.73277	0.0865204
 7.73677	0.0864312
 7.74077	0.0863421
 7.74477	0.0862531
 7.74877	0.0861642
 7.75278	0.0860753
 7.75678	0.0859865
 7.76078	0.0858977
 7.76478	0.085809
 7.76878	0.0857204
 7.77278	0.0856318
 7.77678	0.0855433
 7.78078	0.0854549
 7.78478	0.0853665
 7.78878	0.0852782
 7.79278	0.08519
 7.79678	0.0851018
 7.80078	0.0850137
 7.80478	0.0849257
 7.80878	0.0848377
 7.81278	0.0847498
 7.81678	0.0846619
 7.82078	0.0845741
 7.82478	0.0844864
 7.82878	0.0843988
 7.83278	0.0843112
 7.83678	0.0842236
 7.84078	0.0841362
 7.84478	0.0840488
 7.84878	0.0839614
 7.85279	0.0838742
 7.85679	0.083787
 7.86079	0.0836998
 7.86479	0.0836127
 7.86879	0.0835257
 7.87279	0.0834388
 7.87679	0.0833519
 7.88079	0.0832651
 7.88479	0.0831783
 7.88879	0.0830916
 7.89279	0.083005
 7.89679	0.0829184
 7.90079	0.082832
 7.90479	0.0827455
 7.90879	0.0826591
 7.91279	0.0825728
 7.91679	0.0824866
 7.92079	0.0824004
 7.92479	0.0823143
 7.92879	0.0822283
 7.93279	0.0821423
 7.93679	0.0820564
 7.94079	0.0819705
 7.94479	0.0818847
 7.94879	0.081799
 7.9528	0.0817133
 7.9568	0.0816277
 7.9608	0.0815422
 7.9648	0.0814567
 7.9688	0.0813713
 7.9728	0.081286
 7.9768	0.0812007
 7.9808	0.0811155
 7.9848	0.0810303
 7.9888	0.0809452
 7.9928	0.0808602
 7.9968	0.0807753
 8.0008	0.0806905
 8.0048	0.0806063
 8.0088	0.0805221
 8.0128	0.0804381
 8.0168	0.080354
 8.0208	0.0802701
 8.0248	0.0801862
 8.0288	0.0801024
 8.0328	0.0800186
 8.0368	0.0799349
 8.0408	0.0798512
 8.0448	0.0797677
 8.0488	0.0796841
 8.05281	0.0796007
 8.05681	0.0795173
 8.06081	0.079434
 8.06481	0.0793507
 8.06881	0.0792675
 8.07281	0.0791843
 8.07681	0.0791013
 8.08081	0.0790182
 8.08481	0.0789353
 8.08881	0.0788524
 8.09281	0.0787696
 8.09681	0.0786868
 8.10081	0.0786041
 8.10481	0.0785214
 8.10881	0.0784389
 8.11281	0.0783564
 8.11681	0.0782739
 8.12081	0.0781915
 8.12481	0.0781092
 8.12881	0.0780269
 8.13281	0.0779447
 8.13681	0.0778626
 8.14081	0.0777805
 8.14481	0.0776985
 8.14881	0.0776165
 8.15282	0.0775346
 8.15682	0.0774528
 8.16082	0.077371
 8.16482	0.0772893
 8.16882	0.0772076
 8.17282	0.0771261
 8.17682	0.0770445
 8.18082	0.0769631
 8.18482	0.0768817
 8.18882	0.0768004
 8.19282	0.0767191
 8.19682	0.0766379
 8.20082	0.0765567
 8.20482	0.0764756
 8.20882	0.0763946
 8.21282	0.0763137
 8.21682	0.0762328
 8.22082	0.0761519
 8.22482	0.0760712
 8.22882	0.0759904
 8.23282	0.0759098
 8.23682	0.0758292
 8.24082	0.0757487
 8.24482	0.0756682
 8.24882	0.0755878
 8.25283	0.0755075
 8.25683	0.0754272
 8.26083	0.075347
 8.26483	0.0752668
 8.26883	0.0751867
 8.27283	0.0751067
 8.27683	0.0750267
 8.28083	0.0749468
 8.28483	0.074867
 8.28883	0.0747872
 8.29283	0.0747075
 8.29683	0.0746278
 8.30083	0.0745482
 8.30483	0.0744687
 8.30883	0.0743892
 8.31283	0.0743098
 8.31683	0.0742305
 8.32083	0.0741512
 8.32483	0.074072
 8.32883	0.0739928
 8.33283	0.0739137
 8.33683	0.0738346
 8.34083	0.0737557
 8.34483	0.0736767
 8.34883	0.0735979
 8.35284	0.0735191
 8.35684	0.0734404
 8.36084	0.0733617
 8.36484	0.0732831
 8.36884	0.0732045
 8.37284	0.0731261
 8.37684	0.0730476
 8.38084	0.0729693
 8.38484	0.072891
 8.38884	0.0728127
 8.39284	0.0727346
 8.39684	0.0726564
 8.40084	0.0725784
 8.40484	0.0725004
 8.40884	0.0724225
 8.41284	0.0723446
 8.41684	0.0722668
 8.42084	0.072189
 8.42484	0.0721113
 8.42884	0.0720337
 8.43284	0.0719562
 8.43684	0.0718787
 8.44084	0.0718012
 8.44484	0.0717238
 8.44884	0.0716465
 8.45285	0.0715693
 8.45685	0.0714921
 8.46085	0.0714149
 8.46485	0.0713379
 8.46885	0.0712609
 8.47285	0.0711839
 8.47685	0.071107
 8.48085	0.0710302
 8.48485	0.0709534
 8.48885	0.0708767
 8.49285	0.0708001
 8.49685	0.0707235
 8.50085	0.070647
 8.50485	0.0705705
 8.50885	0.0704941
 8.51285	0.0704178
 8.51685	0.0703415
 8.52085	0.0702653
 8.52485	0.0701891
 8.52885	0.070113
 8.53285	0.070037
 8.53685	0.069961
 8.54085	0.0698851
 8.54485	0.0698092
 8.54885	0.0697335
 8.55286	0.0696577
 8.55686	0.0695821
 8.56086	0.0695065
 8.56486	0.0694309
 8.56886	0.0693554
 8.57286	0.06928
 8.57686	0.0692046
 8.58086	0.0691293
 8.58486	0.0690541
 8.58886	0.0689789
 8.59286	0.0689038
 8.59686	0.0688287
 8.60086	0.0687537
 8.60486	0.0686788
 8.60886	0.0686039
 8.61286	0.0685291
 8.61686	0.0684543
 8.62086	0.0683796
 8.62486	0.068305
 8.62886	0.0682304
 8.63286	0.0681559
 8.63686	0.0680815
 8.64086	0.0680071
 8.64486	0.0679327
 8.64886	0.0678585
 8.65287	0.0677842
 8.65687	0.0677101
 8.66087	0.067636
 8.66487	0.067562
 8.66887	0.067488
 8.67287	0.0674141
 8.67687	0.0673402
 8.68087	0.0672664
 8.68487	0.0671927
 8.68887	0.067119
 8.69287	0.0670454
 8.69687	0.0669719
 8.70087	0.0668984
 8.70487	0.066825
 8.70887	0.0667516
 8.71287	0.0666783
 8.71687	0.0666051
 8.72087	0.0665319
 8.72487	0.0664587
 8.72887	0.0663857
 8.73287	0.0663127
 8.73687	0.0662397
 8.74087	0.0661668
 8.74487	0.066094
 8.74887	0.0660212
 8.75288	0.0659485
 8.75688	0.0658759
 8.76088	0.0658033
 8.76488	0.0657308
 8.76888	0.0656583
 8.77288	0.0655859
 8.77688	0.0655135
 8.78088	0.0654413
 8.78488	0.065369
 8.78888	0.0652969
 8.79288	0.0652248
 8.79688	0.0651527
 8.80088	0.0650807
 8.80488	0.0650088
 8.80888	0.0649369
 8.81288	0.0648651
 8.81688	0.0647934
 8.82088	0.0647217
 8.82488	0.06465
 8.82888	0.0645785
 8.83288	0.064507
 8.83688	0.0644355
 8.84088	0.0643641
 8.84488	0.0642928
 8.84888	0.0642215
 8.85289	0.0641503
 8.85689	0.0640792
 8.86089	0.0640081
 8.86489	0.063937
 8.86889	0.063866
 8.87289	0.0637951
 8.87689	0.0637243
 8.88089	0.0636535
 8.88489	0.0635827
 8.88889	0.0635121
 8.89289	0.0634414
 8.89689	0.0633709
 8.90089	0.0633004
 8.90489	0.0632299
 8.90889	0.0631596
 8.91289	0.0630892
 8.91689	0.063019
 8.92089	0.0629488
 8.92489	0.0628786
 8.92889	0.0628085
 8.93289	0.0627385
 8.93689	0.0626685
 8.94089	0.0625986
 8.94489	0.0625288
 8.94889	0.062459
 8.9529	0.0623893
 8.9569	0.0623196
 8.9609	0.06225
 8.9649	0.0621804
 8.9689	0.0621109
 8.9729	0.0620415
 8.9769	0.0619721
 8.9809	0.0619028
 8.9849	0.0618335
 8.9889	0.0617643
 8.9929	0.0616952
 8.9969	0.0616261
 9.0009	0.0615569
 9.0049	0.0614873
 9.0089	0.0614177
 9.0129	0.0613482
 9.0169	0.0612787
 9.0209	0.0612093
 9.0249	0.0611399
 9.0289	0.0610706
 9.0329	0.0610014
 9.0369	0.0609322
 9.0409	0.0608631
 9.0449	0.0607941
 9.0489	0.0607251
 9.05291	0.0606562
 9.05691	0.0605873
 9.06091	0.0605185
 9.06491	0.0604497
 9.06891	0.0603811
 9.07291	0.0603124
 9.07691	0.0602439
 9.08091	0.0601753
 9.08491	0.0601069
 9.08891	0.0600385
 9.09291	0.0599702
 9.09691	0.0599019
 9.10091	0.0598337
 9.10491	0.0597655
 9.10891	0.0596975
 9.11291	0.0596294
 9.11691	0.0595615
 9.12091	0.0594935
 9.12491	0.0594257
 9.12891	0.0593579
 9.13291	0.0592902
 9.13691	0.0592225
 9.14091	0.0591549
 9.14491	0.0590873
 9.14891	0.0590198
 9.15292	0.0589524
 9.15692	0.058885
 9.16092	0.0588177
 9.16492	0.0587504
 9.16892	0.0586832
 9.17292	0.0586161
 9.17692	0.058549
 9.18092	0.058482
 9.18492	0.058415
 9.18892	0.0583481
 9.19292	0.0582813
 9.19692	0.0582145
 9.20092	0.0581478
 9.20492	0.0580811
 9.20892	0.0580145
 9.21292	0.0579479
 9.21692	0.0578815
 9.22092	0.057815
 9.22492	0.0577487
 9.22892	0.0576823
 9.23292	0.0576161
 9.23692	0.0575499
 9.24092	0.0574838
 9.24492	0.0574177
 9.24892	0.0573517
 9.25293	0.0572857
 9.25693	0.0572198
 9.26093	0.057154
 9.26493	0.0570882
 9.26893	0.0570224
 9.27293	0.0569568
 9.27693	0.0568912
 9.28093	0.0568256
 9.28493	0.0567601
 9.28893	0.0566947
 9.29293	0.0566293
 9.29693	0.056564
 9.30093	0.0564988
 9.30493	0.0564336
 9.30893	0.0563684
 9.31293	0.0563033
 9.31693	0.0562383
 9.32093	0.0561733
 9.32493	0.0561084
 9.32893	0.0560436
 9.33293	0.0559788
 9.33693	0.0559141
 9.34093	0.0558494
 9.34493	0.0557848
 9.34893	0.0557202
 9.35294	0.0556557
 9.35694	0.0555913
 9.36094	0.0555269
 9.36494	0.0554626
 9.36894	0.0553983
 9.37294	0.0553341
 9.37694	0.0552699
 9.38094	0.0552058
 9.38494	0.0551418
 9.38894	0.0550778
 9.39294	0.0550139
 9.39694	0.05495
 9.40094	0.0548862
 9.40494	0.0548225
 9.40894	0.0547588
 9.41294	0.0546952
 9.41694	0.0546316
 9.42094	0.0545681
 9.42494	0.0545046
 9.42894	0.0544412
 9.43294	0.0543779
 9.43694	0.0543146
 9.44094	0.0542514
 9.44494	0.0541882
 9.44894	0.0541251
 9.45295	0.054062
 9.45695	0.053999
 9.46095	0.0539361
 9.46495	0.0538732
 9.46895	0.0538104
 9.47295	0.0537476
 9.47695	0.0536849
 9.48095	0.0536222
 9.48495	0.0535596
 9.48895	0.0534971
 9.49295	0.0534346
 9.49695	0.0533722
 9.50095	0.0533098
 9.50495	0.0532475
 9.50895	0.0531853
 9.51295	0.0531231
 9.51695	0.0530609
 9.52095	0.0529988
 9.52495	0.0529368
 9.52895	0.0528748
 9.53295	0.0528129
 9.53695	0.0527511
 9.54095	0.0526893
 9.54495	0.0526275
 9.54895	0.0525658
 9.55296	0.0525042
 9.55696	0.0524426
 9.56096	0.0523811
 9.56496	0.0523197
 9.56896	0.0522583
 9.57296	0.0521969
 9.57696	0.0521356
 9.58096	0.0520744
 9.58496	0.0520132
 9.58896	0.0519521
 9.59296	0.051891
 9.59696	0.05183
 9.60096	0.0517691
 9.60496	0.0517082
 9.60896	0.0516474
 9.61296	0.0515866
 9.61696	0.0515259
 9.62096	0.0514652
 9.62496	0.0514046
 9.62896	0.051344
 9.63296	0.0512835
 9.63696	0.0512231
 9.64096	0.0511627
 9.64496	0.0511024
 9.64896	0.0510421
 9.65297	0.0509819
 9.65697	0.0509217
 9.66097	0.0508616
 9.66497	0.0508015
 9.66897	0.0507416
 9.67297	0.0506816
 9.67697	0.0506217
 9.68097	0.0505619
 9.68497	0.0505021
 9.68897	0.0504424
 9.69297	0.0503828
 9.69697	0.0503232
 9.70097	0.0502636
 9.70497	0.0502041
 9.70897	0.0501447
 9.71297	0.0500853
 9.71697	0.050026
 9.72097	0.0499667
 9.72497	0.0499075
 9.72897	0.0498483
 9.73297	0.0497892
 9.73697	0.0497302
 9.74097	0.0496712
 9.74497	0.0496122
 9.74897	0.0495534
 9.75298	0.0494945
 9.75698	0.0494358
 9.76098	0.0493771
 9.76498	0.0493184
 9.76898	0.0492598
 9.77298	0.0492012
 9.77698	0.0491427
 9.78098	0.0490843
 9.78498	0.0490259
 9.78898	0.0489676
 9.79298	0.0489093
 9.79698	0.0488511
 9.80098	0.0487929
 9.80498	0.0487348
 9.80898	0.0486768
 9.81298	0.0486188
 9.81698	0.0485608
 9.82098	0.0485029
 9.82498	0.0484451
 9.82898	0.0483873
 9.83298	0.0483296
 9.83698	0.0482719
 9.84098	0.0482143
 9.84498	0.0481567
 9.84898	0.0480992
 9.85299	0.0480418
 9.85699	0.0479844
 9.86099	0.047927
 9.86499	0.0478697
 9.86899	0.0478125
 9.87299	0.0477553
 9.87699	0.0476982
 9.88099	0.0476411
 9.88499	0.0475841
 9.88899	0.0475272
 9.89299	0.0474703
 9.89699	0.0474134
 9.90099	0.0473566
 9.90499	0.0472999
 9.90899	0.0472432
 9.91299	0.0471865
 9.91699	0.0471299
 9.92099	0.0470734
 9.92499	0.0470169
 9.92899	0.0469605
 9.93299	0.0469042
 9.93699	0.0468478
 9.94099	0.0467916
 9.94499	0.0467354
 9.94899	0.0466792
 9.953	0.0466231
 9.957	0.0465671
 9.961	0.0465111
 9.965	0.0464552
 9.969	0.0463993
 9.973	0.0463435
 9.977	0.0462877
 9.981	0.046232
 9.985	0.0461763
 9.989	0.0461207
 9.993	0.0460651
 9.997	0.0460096
 10.001	0.0459543
 10.005	0.0458995
 10.009	0.0458447
 10.013	0.04579
 10.017	0.0457353
 10.021	0.0456807
 10.025	0.0456262
 10.029	0.0455717
 10.033	0.0455172
 10.037	0.0454628
 10.041	0.0454084
 10.045	0.0453541
 10.049	0.0452999
 10.053	0.0452457
 10.057	0.0451915
 10.061	0.0451374
 10.065	0.0450834
 10.069	0.0450294
 10.073	0.0449755
 10.077	0.0449216
 10.081	0.0448677
 10.085	0.044814
 10.089	0.0447602
 10.093	0.0447065
 10.097	0.0446529
 10.101	0.0445993
 10.105	0.0445458
 10.109	0.0444923
 10.113	0.0444389
 10.117	0.0443855
 10.121	0.0443322
 10.125	0.0442789
 10.129	0.0442257
 10.133	0.0441725
 10.137	0.0441194
 10.141	0.0440664
 10.145	0.0440133
 10.149	0.0439604
 10.153	0.0439075
 10.157	0.0438546
 10.161	0.0438018
 10.165	0.043749
 10.169	0.0436963
 10.173	0.0436437
 10.177	0.0435911
 10.181	0.0435385
 10.185	0.043486
 10.189	0.0434335
 10.193	0.0433811
 10.197	0.0433288
 10.201	0.0432765
 10.205	0.0432242
 10.209	0.043172
 10.213	0.0431199
 10.217	0.0430678
 10.221	0.0430157
 10.225	0.0429637
 10.229	0.0429118
 10.233	0.0428599
 10.237	0.042808
 10.241	0.0427562
 10.245	0.0427045
 10.249	0.0426528
 10.253	0.0426011
 10.257	0.0425495
 10.261	0.042498
 10.265	0.0424465
 10.269	0.042395
 10.273	0.0423437
 10.277	0.0422923
 10.281	0.042241
 10.285	0.0421898
 10.289	0.0421386
 10.293	0.0420874
 10.297	0.0420363
 10.301	0.0419853
 10.305	0.0419343
 10.309	0.0418833
 10.313	0.0418325
 10.317	0.0417816
 10.321	0.0417308
 10.325	0.0416801
 10.329	0.0416294
 10.333	0.0415787
 10.337	0.0415281
 10.341	0.0414776
 10.345	0.0414271
 10.349	0.0413766
 10.353	0.0413262
 10.357	0.0412759
 10.361	0.0412256
 10.365	0.0411753
 10.369	0.0411251
 10.373	0.041075
 10.377	0.0410249
 10.381	0.0409748
 10.385	0.0409248
 10.389	0.0408749
 10.393	0.040825
 10.397	0.0407751
 10.401	0.0407253
 10.405	0.0406756
 10.409	0.0406259
 10.413	0.0405762
 10.417	0.0405266
 10.421	0.040477
 10.425	0.0404275
 10.429	0.0403781
 10.433	0.0403286
 10.437	0.0402793
 10.441	0.04023
 10.445	0.0401807
 10.449	0.0401315
 10.453	0.0400823
 10.457	0.0400332
 10.461	0.0399841
 10.465	0.0399351
 10.469	0.0398861
 10.473	0.0398372
 10.477	0.0397883
 10.481	0.0397395
 10.485	0.0396907
 10.489	0.039642
 10.493	0.0395933
 10.497	0.0395447
 10.5011	0.0394961
 10.5051	0.0394476
 10.5091	0.0393991
 10.5131	0.0393506
 10.5171	0.0393023
 10.5211	0.0392539
 10.5251	0.0392056
 10.5291	0.0391574
 10.5331	0.0391092
 10.5371	0.039061
 10.5411	0.0390129
 10.5451	0.0389649
 10.5491	0.0389169
 10.5531	0.0388689
 10.5571	0.038821
 10.5611	0.0387731
 10.5651	0.0387253
 10.5691	0.0386776
 10.5731	0.0386299
 10.5771	0.0385822
 10.5811	0.0385346
 10.5851	0.038487
 10.5891	0.0384395
 10.5931	0.038392
 10.5971	0.0383446
 10.6011	0.0382972
 10.6051	0.0382499
 10.6091	0.0382026
 10.6131	0.0381553
 10.6171	0.0381081
 10.6211	0.038061
 10.6251	0.0380139
 10.6291	0.0379669
 10.6331	0.0379198
 10.6371	0.0378729
 10.6411	0.037826
 10.6451	0.0377791
 10.6491	0.0377323
 10.6531	0.0376856
 10.6571	0.0376388
 10.6611	0.0375922
 10.6651	0.0375456
 10.6691	0.037499
 10.6731	0.0374525
 10.6771	0.037406
 10.6811	0.0373595
 10.6851	0.0373132
 10.6891	0.0372668
 10.6931	0.0372205
 10.6971	0.0371743
 10.7011	0.0371281
 10.7051	0.0370819
 10.7091	0.0370358
 10.7131	0.0369898
 10.7171	0.0369438
 10.7211	0.0368978
 10.7251	0.0368519
 10.7291	0.036806
 10.7331	0.0367602
 10.7371	0.0367144
 10.7411	0.0366687
 10.7451	0.036623
 10.7491	0.0365774
 10.7531	0.0365318
 10.7571	0.0364862
 10.7611	0.0364407
 10.7651	0.0363953
 10.7691	0.0363499
 10.7731	0.0363045
 10.7771	0.0362592
 10.7811	0.036214
 10.7851	0.0361687
 10.7891	0.0361236
 10.7931	0.0360784
 10.7971	0.0360334
 10.8011	0.0359883
 10.8051	0.0359433
 10.8091	0.0358984
 10.8131	0.0358535
 10.8171	0.0358087
 10.8211	0.0357639
 10.8251	0.0357191
 10.8291	0.0356744
 10.8331	0.0356297
 10.8371	0.0355851
 10.8411	0.0355405
 10.8451	0.035496
 10.8491	0.0354515
 10.8531	0.0354071
 10.8571	0.0353627
 10.8611	0.0353184
 10.8651	0.0352741
 10.8691	0.0352298
 10.8731	0.0351856
 10.8771	0.0351415
 10.8811	0.0350973
 10.8851	0.0350533
 10.8891	0.0350092
 10.8931	0.0349653
 10.8971	0.0349213
 10.9011	0.0348775
 10.9051	0.0348336
 10.9091	0.0347898
 10.9131	0.0347461
 10.9171	0.0347024
 10.9211	0.0346587
 10.9251	0.0346151
 10.9291	0.0345715
 10.9331	0.034528
 10.9371	0.0344845
 10.9411	0.0344411
 10.9451	0.0343977
 10.9491	0.0343543
 10.9531	0.034311
 10.9571	0.0342678
 10.9611	0.0342246
 10.9651	0.0341814
 10.9691	0.0341383
 10.9731	0.0340952
 10.9771	0.0340522
 10.9811	0.0340092
 10.9851	0.0339663
 10.9891	0.0339234
 10.9931	0.0338805
 10.9971	0.0338377
 11.0011	0.0337949
 11.0051	0.0337519
 11.0091	0.0337089
 11.0131	0.033666
 11.0171	0.0336231
 11.0211	0.0335802
 11.0251	0.0335375
 11.0291	0.0334947
 11.0331	0.033452
 11.0371	0.0334094
 11.0411	0.0333667
 11.0451	0.0333242
 11.0491	0.0332817
 11.0531	0.0332392
 11.0571	0.0331968
 11.0611	0.0331544
 11.0651	0.033112
 11.0691	0.0330697
 11.0731	0.0330275
 11.0771	0.0329853
 11.0811	0.0329431
 11.0851	0.032901
 11.0891	0.0328589
 11.0931	0.0328169
 11.0971	0.0327749
 11.1011	0.032733
 11.1051	0.0326911
 11.1091	0.0326493
 11.1131	0.0326074
 11.1171	0.0325657
 11.1211	0.032524
 11.1251	0.0324823
 11.1291	0.0324407
 11.1331	0.0323991
 11.1371	0.0323576
 11.1411	0.0323161
 11.1451	0.0322746
 11.1491	0.0322332
 11.1531	0.0321919
 11.1571	0.0321505
 11.1611	0.0321093
 11.1651	0.0320681
 11.1691	0.0320269
 11.1731	0.0319857
 11.1771	0.0319446
 11.1811	0.0319036
 11.1851	0.0318626
 11.1891	0.0318216
 11.1931	0.0317807
 11.1971	0.0317398
 11.2011	0.031699
 11.2051	0.0316582
 11.2091	0.0316175
 11.2131	0.0315768
 11.2171	0.0315361
 11.2211	0.0314955
 11.2251	0.0314549
 11.2291	0.0314144
 11.2331	0.0313739
 11.2371	0.0313335
 11.2411	0.0312931
 11.2451	0.0312527
 11.2491	0.0312124
 11.2531	0.0311722
 11.2571	0.0311319
 11.2611	0.0310918
 11.2651	0.0310516
 11.2691	0.0310115
 11.2731	0.0309715
 11.2771	0.0309315
 11.2811	0.0308915
 11.2851	0.0308516
 11.2891	0.0308117
 11.2931	0.0307719
 11.2971	0.0307321
 11.3011	0.0306924
 11.3051	0.0306527
 11.3091	0.030613
 11.3131	0.0305734
 11.3171	0.0305338
 11.3211	0.0304943
 11.3251	0.0304548
 11.3291	0.0304154
 11.3331	0.030376
 11.3371	0.0303366
 11.3411	0.0302973
 11.3451	0.030258
 11.3491	0.0302188
 11.3531	0.0301796
 11.3571	0.0301404
 11.3611	0.0301013
 11.3651	0.0300623
 11.3691	0.0300233
 11.3731	0.0299843
 11.3771	0.0299453
 11.3811	0.0299065
 11.3851	0.0298676
 11.3891	0.0298288
 11.3931	0.02979
 11.3971	0.0297513
 11.4011	0.0297126
 11.4051	0.029674
 11.4091	0.0296354
 11.4131	0.0295968
 11.4171	0.0295583
 11.4211	0.0295199
 11.4251	0.0294814
 11.4291	0.0294431
 11.4331	0.0294047
 11.4371	0.0293664
 11.4411	0.0293281
 11.4451	0.0292899
 11.4491	0.0292518
 11.4531	0.0292136
 11.4571	0.0291755
 11.4611	0.0291375
 11.4651	0.0290995
 11.4691	0.0290615
 11.4731	0.0290236
 11.4771	0.0289857
 11.4811	0.0289479
 11.4851	0.0289101
 11.4891	0.0288723
 11.4931	0.0288346
 11.4971	0.0287969
 11.5012	0.0287593
 11.5052	0.0287217
 11.5092	0.0286841
 11.5132	0.0286466
 11.5172	0.0286091
 11.5212	0.0285717
 11.5252	0.0285343
 11.5292	0.028497
 11.5332	0.0284597
 11.5372	0.0284224
 11.5412	0.0283852
 11.5452	0.028348
 11.5492	0.0283109
 11.5532	0.0282738
 11.5572	0.0282367
 11.5612	0.0281997
 11.5652	0.0281627
 11.5692	0.0281258
 11.5732	0.0280889
 11.5772	0.028052
 11.5812	0.0280152
 11.5852	0.0279784
 11.5892	0.0279417
 11.5932	0.027905
 11.5972	0.0278684
 11.6012	0.0278318
 11.6052	0.0277952
 11.6092	0.0277587
 11.6132	0.0277222
 11.6172	0.0276857
 11.6212	0.0276493
 11.6252	0.027613
 11.6292	0.0275766
 11.6332	0.0275403
 11.6372	0.0275041
 11.6412	0.0274679
 11.6452	0.0274317
 11.6492	0.0273956
 11.6532	0.0273595
 11.6572	0.0273235
 11.6612	0.0272875
 11.6652	0.0272515
 11.6692	0.0272156
 11.6732	0.0271797
 11.6772	0.0271439
 11.6812	0.0271081
 11.6852	0.0270723
 11.6892	0.0270366
 11.6932	0.0270009
 11.6972	0.0269652
 11.7012	0.0269296
 11.7052	0.0268941
 11.7092	0.0268585
 11.7132	0.0268231
 11.7172	0.0267876
 11.7212	0.0267522
 11.7252	0.0267168
 11.7292	0.0266815
 11.7332	0.0266462
 11.7372	0.026611
 11.7412	0.0265758
 11.7452	0.0265406
 11.7492	0.0265055
 11.7532	0.0264704
 11.7572	0.0264353
 11.7612	0.0264003
 11.7652	0.0263654
 11.7692	0.0263304
 11.7732	0.0262955
 11.7772	0.0262607
 11.7812	0.0262259
 11.7852	0.0261911
 11.7892	0.0261563
 11.7932	0.0261217
 11.7972	0.026087
 11.8012	0.0260524
 11.8052	0.0260178
 11.8092	0.0259833
 11.8132	0.0259488
 11.8172	0.0259143
 11.8212	0.0258799
 11.8252	0.0258455
 11.8292	0.0258111
 11.8332	0.0257768
 11.8372	0.0257426
 11.8412	0.0257083
 11.8452	0.0256741
 11.8492	0.02564
 11.8532	0.0256059
 11.8572	0.0255718
 11.8612	0.0255377
 11.8652	0.0255037
 11.8692	0.0254698
 11.8732	0.0254359
 11.8772	0.025402
 11.8812	0.0253681
 11.8852	0.0253343
 11.8892	0.0253006
 11.8932	0.0252668
 11.8972	0.0252331
 11.9012	0.0251995
 11.9052	0.0251659
 11.9092	0.0251323
 11.9132	0.0250987
 11.9172	0.0250652
 11.9212	0.0250318
 11.9252	0.0249984
 11.9292	0.024965
 11.9332	0.0249316
 11.9372	0.0248983
 11.9412	0.024865
 11.9452	0.0248318
 11.9492	0.0247986
 11.9532	0.0247654
 11.9572	0.0247323
 11.9612	0.0246992
 11.9652	0.0246662
 11.9692	0.0246332
 11.9732	0.0246002
 11.9772	0.0245673
 11.9812	0.0245344
 11.9852	0.0245015
 11.9892	0.0244687
 11.9932	0.0244359
 11.9972	0.0244032
 12.0012	0.0243704
 12.0052	0.0243377
 12.0092	0.024305
 12.0132	0.0242724
 12.0172	0.0242398
 12.0212	0.0242072
 12.0252	0.0241747
 12.0292	0.0241422
 12.0332	0.0241097
 12.0372	0.0240773
 12.0412	0.0240449
 12.0452	0.0240126
 12.0492	0.0239803
 12.0532	0.023948
 12.0572	0.0239158
 12.0612	0.0238836
 12.0652	0.0238514
 12.0692	0.0238193
 12.0732	0.0237872
 12.0772	0.0237551
 12.0812	0.0237231
 12.0852	0.0236911
 12.0892	0.0236592
 12.0932	0.0236273
 12.0972	0.0235954
 12.1012	0.0235636
 12.1052	0.0235318
 12.1092	0.0235001
 12.1132	0.0234683
 12.1172	0.0234367
 12.1212	0.023405
 12.1252	0.0233734
 12.1292	0.0233418
 12.1332	0.0233103
 12.1372	0.0232788
 12.1412	0.0232473
 12.1452	0.0232159
 12.1492	0.0231845
 12.1532	0.0231532
 12.1572	0.0231218
 12.1612	0.0230906
 12.1652	0.0230593
 12.1692	0.0230281
 12.1732	0.0229969
 12.1772	0.0229658
 12.1812	0.0229347
 12.1852	0.0229036
 12.1892	0.0228726
 12.1932	0.0228416
 12.1972	0.0228106
 12.2012	0.0227797
 12.2052	0.0227488
 12.2092	0.022718
 12.2132	0.0226872
 12.2172	0.0226564
 12.2212	0.0226257
 12.2252	0.022595
 12.2292	0.0225643
 12.2332	0.0225337
 12.2372	0.0225031
 12.2412	0.0224725
 12.2452	0.022442
 12.2492	0.0224115
 12.2532	0.022381
 12.2572	0.0223506
 12.2612	0.0223202
 12.2652	0.0222899
 12.2692	0.0222596
 12.2732	0.0222293
 12.2772	0.022199
 12.2812	0.0221688
 12.2852	0.0221387
 12.2892	0.0221085
 12.2932	0.0220784
 12.2972	0.0220484
 12.3012	0.0220183
 12.3052	0.0219883
 12.3092	0.0219584
 12.3132	0.0219284
 12.3172	0.0218986
 12.3212	0.0218687
 12.3252	0.0218389
 12.3292	0.0218091
 12.3332	0.0217793
 12.3372	0.0217496
 12.3412	0.0217199
 12.3452	0.0216903
 12.3492	0.0216607
 12.3532	0.0216311
 12.3572	0.0216016
 12.3612	0.0215721
 12.3652	0.0215426
 12.3692	0.0215132
 12.3732	0.0214838
 12.3772	0.0214544
 12.3812	0.0214251
 12.3852	0.0213958
 12.3892	0.0213665
 12.3932	0.0213373
 12.3972	0.0213081
 12.4012	0.0212789
 12.4052	0.0212498
 12.4092	0.0212207
 12.4132	0.0211916
 12.4172	0.0211626
 12.4212	0.0211336
 12.4252	0.0211047
 12.4292	0.0210757
 12.4332	0.0210469
 12.4372	0.021018
 12.4412	0.0209892
 12.4452	0.0209604
 12.4492	0.0209317
 12.4532	0.0209029
 12.4572	0.0208743
 12.4612	0.0208456
 12.4652	0.020817
 12.4692	0.0207884
 12.4732	0.0207599
 12.4772	0.0207314
 12.4812	0.0207029
 12.4852	0.0206744
 12.4892	0.020646
 12.4932	0.0206176
 12.4972	0.0205893
 12.5013	0.020561
 12.5053	0.0205327
 12.5093	0.0205045
 12.5133	0.0204763
 12.5173	0.0204481
 12.5213	0.02042
 12.5253	0.0203918
 12.5293	0.0203638
 12.5333	0.0203357
 12.5373	0.0203077
 12.5413	0.0202797
 12.5453	0.0202518
 12.5493	0.0202239
 12.5533	0.020196
 12.5573	0.0201682
 12.5613	0.0201404
 12.5653	0.0201126
 12.5693	0.0200849
 12.5733	0.0200571
 12.5773	0.0200295
 12.5813	0.0200018
 12.5853	0.0199742
 12.5893	0.0199466
 12.5933	0.0199191
 12.5973	0.0198916
 12.6013	0.0198641
 12.6053	0.0198367
 12.6093	0.0198092
 12.6133	0.0197819
 12.6173	0.0197545
 12.6213	0.0197272
 12.6253	0.0196999
 12.6293	0.0196727
 12.6333	0.0196455
 12.6373	0.0196183
 12.6413	0.0195911
 12.6453	0.019564
 12.6493	0.0195369
 12.6533	0.0195099
 12.6573	0.0194829
 12.6613	0.0194559
 12.6653	0.0194289
 12.6693	0.019402
 12.6733	0.0193751
 12.6773	0.0193482
 12.6813	0.0193214
 12.6853	0.0192946
 12.6893	0.0192679
 12.6933	0.0192411
 12.6973	0.0192144
 12.7013	0.0191878
 12.7053	0.0191611
 12.7093	0.0191345
 12.7133	0.019108
 12.7173	0.0190814
 12.7213	0.0190549
 12.7253	0.0190284
 12.7293	0.019002
 12.7333	0.0189756
 12.7373	0.0189492
 12.7413	0.0189229
 12.7453	0.0188966
 12.7493	0.0188703
 12.7533	0.018844
 12.7573	0.0188178
 12.7613	0.0187916
 12.7653	0.0187655
 12.7693	0.0187393
 12.7733	0.0187133
 12.7773	0.0186872
 12.7813	0.0186612
 12.7853	0.0186352
 12.7893	0.0186092
 12.7933	0.0185833
 12.7973	0.0185574
 12.8013	0.0185315
 12.8053	0.0185057
 12.8093	0.0184798
 12.8133	0.0184541
 12.8173	0.0184283
 12.8213	0.0184026
 12.8253	0.0183769
 12.8293	0.0183513
 12.8333	0.0183257
 12.8373	0.0183001
 12.8413	0.0182745
 12.8453	0.018249
 12.8493	0.0182235
 12.8533	0.018198
 12.8573	0.0181726
 12.8613	0.0181472
 12.8653	0.0181218
 12.8693	0.0180965
 12.8733	0.0180712
 12.8773	0.0180459
 12.8813	0.0180206
 12.8853	0.0179954
 12.8893	0.0179702
 12.8933	0.0179451
 12.8973	0.0179199
 12.9013	0.0178948
 12.9053	0.0178698
 12.9093	0.0178447
 12.9133	0.0178197
 12.9173	0.0177948
 12.9213	0.0177698
 12.9253	0.0177449
 12.9293	0.01772
 12.9333	0.0176952
 12.9373	0.0176704
 12.9413	0.0176456
 12.9453	0.0176208
 12.9493	0.0175961
 12.9533	0.0175714
 12.9573	0.0175467
 12.9613	0.0175221
 12.9653	0.0174975
 12.9693	0.0174729
 12.9733	0.0174483
 12.9773	0.0174238
 12.9813	0.0173993
 12.9853	0.0173749
 12.9893	0.0173504
 12.9933	0.017326
 12.9973	0.0173017
 13.0013	0.0172774
 13.0053	0.0172533
 13.0093	0.0172293
 13.0133	0.0172053
 13.0173	0.0171813
 13.0213	0.0171574
 13.0253	0.0171334
 13.0293	0.0171095
 13.0333	0.0170857
 13.0373	0.0170618
 13.0413	0.017038
 13.0453	0.0170142
 13.0493	0.0169905
 13.0533	0.0169668
 13.0573	0.0169431
 13.0613	0.0169194
 13.0653	0.0168958
 13.0693	0.0168722
 13.0733	0.0168486
 13.0773	0.016825
 13.0813	0.0168015
 13.0853	0.016778
 13.0893	0.0167546
 13.0933	0.0167311
 13.0973	0.0167077
 13.1013	0.0166844
 13.1053	0.016661
 13.1093	0.0166377
 13.1133	0.0166144
 13.1173	0.0165911
 13.1213	0.0165679
 13.1253	0.0165447
 13.1293	0.0165215
 13.1333	0.0164984
 13.1373	0.0164752
 13.1413	0.0164522
 13.1453	0.0164291
 13.1493	0.0164061
 13.1533	0.016383
 13.1573	0.0163601
 13.1613	0.0163371
 13.1653	0.0163142
 13.1693	0.0162913
 13.1733	0.0162684
 13.1773	0.0162456
 13.1813	0.0162228
 13.1853	0.0162
 13.1893	0.0161772
 13.1933	0.0161545
 13.1973	0.0161318
 13.2013	0.0161091
 13.2053	0.0160865
 13.2093	0.0160639
 13.2133	0.0160413
 13.2173	0.0160187
 13.2213	0.0159962
 13.2253	0.0159737
 13.2293	0.0159512
 13.2333	0.0159288
 13.2373	0.0159064
 13.2413	0.015884
 13.2453	0.0158616
 13.2493	0.0158393
 13.2533	0.0158169
 13.2573	0.0157947
 13.2613	0.0157724
 13.2653	0.0157502
 13.2693	0.015728
 13.2733	0.0157058
 13.2773	0.0156837
 13.2813	0.0156615
 13.2853	0.0156394
 13.2893	0.0156174
 13.2933	0.0155953
 13.2973	0.0155733
 13.3013	0.0155514
 13.3053	0.0155294
 13.3093	0.0155075
 13.3133	0.0154856
 13.3173	0.0154637
 13.3213	0.0154419
 13.3253	0.01542
 13.3293	0.0153982
 13.3333	0.0153765
 13.3373	0.0153547
 13.3413	0.015333
 13.3453	0.0153113
 13.3493	0.0152897
 13.3533	0.0152681
 13.3573	0.0152464
 13.3613	0.0152249
 13.3653	0.0152033
 13.3693	0.0151818
 13.3733	0.0151603
 13.3773	0.0151388
 13.3813	0.0151174
 13.3853	0.015096
 13.3893	0.0150746
 13.3933	0.0150532
 13.3973	0.0150319
 13.4013	0.0150106
 13.4053	0.0149893
 13.4093	0.014968
 13.4133	0.0149468
 13.4173	0.0149256
 13.4213	0.0149044
 13.4253	0.0148833
 13.4293	0.0148621
 13.4333	0.014841
 13.4373	0.01482
 13.4413	0.0147989
 13.4453	0.0147779
 13.4493	0.0147569
 13.4533	0.0147359
 13.4573	0.014715
 13.4613	0.0146941
 13.4653	0.0146732
 13.4693	0.0146523
 13.4733	0.0146315
 13.4773	0.0146107
 13.4813	0.0145899
 13.4853	0.0145691
 13.4893	0.0145484
 13.4933	0.0145277
 13.4973	0.014507
 13.5014	0.0144864
 13.5054	0.0144657
 13.5094	0.0144451
 13.5134	0.0144246
 13.5174	0.014404
 13.5214	0.0143835
 13.5254	0.014363
 13.5294	0.0143425
 13.5334	0.0143221
 13.5374	0.0143016
 13.5414	0.0142812
 13.5454	0.0142609
 13.5494	0.0142405
 13.5534	0.0142202
 13.5574	0.0141999
 13.5614	0.0141796
 13.5654	0.0141594
 13.5694	0.0141392
 13.5734	0.014119
 13.5774	0.0140988
 13.5814	0.0140787
 13.5854	0.0140586
 13.5894	0.0140385
 13.5934	0.0140184
 13.5974	0.0139984
 13.6014	0.0139783
 13.6054	0.0139583
 13.6094	0.0139384
 13.6134	0.0139184
 13.6174	0.0138985
 13.6214	0.0138786
 13.6254	0.0138588
 13.6294	0.0138389
 13.6334	0.0138191
 13.6374	0.0137993
 13.6414	0.0137796
 13.6454	0.0137598
 13.6494	0.0137401
 13.6534	0.0137204
 13.6574	0.0137008
 13.6614	0.0136811
 13.6654	0.0136615
 13.6694	0.0136419
 13.6734	0.0136224
 13.6774	0.0136028
 13.6814	0.0135833
 13.6854	0.0135638
 13.6894	0.0135443
 13.6934	0.0135249
 13.6974	0.0135055
 13.7014	0.0134861
 13.7054	0.0134667
 13.7094	0.0134474
 13.7134	0.0134281
 13.7174	0.0134088
 13.7214	0.0133895
 13.7254	0.0133703
 13.7294	0.013351
 13.7334	0.0133318
 13.7374	0.0133127
 13.7414	0.0132935
 13.7454	0.0132744
 13.7494	0.0132553
 13.7534	0.0132362
 13.7574	0.0132172
 13.7614	0.0131981
 13.7654	0.0131791
 13.7694	0.0131602
 13.7734	0.0131412
 13.7774	0.0131223
 13.7814	0.0131034
 13.7854	0.0130845
 13.7894	0.0130656
 13.7934	0.0130468
 13.7974	0.013028
 13.8014	0.0130092
 13.8054	0.0129905
 13.8094	0.0129717
 13.8134	0.012953
 13.8174	0.0129343
 13.8214	0.0129156
 13.8254	0.012897
 13.8294	0.0128784
 13.8334	0.0128598
 13.8374	0.0128412
 13.8414	0.0128227
 13.8454	0.0128042
 13.8494	0.0127857
 13.8534	0.0127672
 13.8574	0.0127487
 13.8614	0.0127303
 13.8654	0.0127119
 13.8694	0.0126935
 13.8734	0.0126752
 13.8774	0.0126568
 13.8814	0.0126385
 13.8854	0.0126202
 13.8894	0.012602
 13.8934	0.0125837
 13.8974	0.0125655
 13.9014	0.0125473
 13.9054	0.0125292
 13.9094	0.012511
 13.9134	0.0124929
 13.9174	0.0124748
 13.9214	0.0124567
 13.9254	0.0124387
 13.9294	0.0124206
 13.9334	0.0124026
 13.9374	0.0123846
 13.9414	0.0123667
 13.9454	0.0123487
 13.9494	0.0123308
 13.9534	0.0123129
 13.9574	0.0122951
 13.9614	0.0122772
 13.9654	0.0122594
 13.9694	0.0122416
 13.9734	0.0122238
 13.9774	0.0122061
 13.9814	0.0121883
 13.9854	0.0121706
 13.9894	0.0121529
 13.9934	0.0121353
 13.9974	0.0121176
 14.0014	0.0121
 14.0054	0.0120821
 14.0094	0.0120644
 14.0134	0.0120466
 14.0174	0.0120289
 14.0214	0.0120112
 14.0254	0.0119935
 14.0294	0.0119758
 14.0334	0.0119582
 14.0374	0.0119405
 14.0414	0.0119229
 14.0454	0.0119054
 14.0494	0.0118878
 14.0534	0.0118703
 14.0574	0.0118528
 14.0614	0.0118353
 14.0654	0.0118178
 14.0694	0.0118004
 14.0734	0.011783
 14.0774	0.0117656
 14.0814	0.0117482
 14.0854	0.0117309
 14.0894	0.0117136
 14.0934	0.0116963
 14.0974	0.011679
 14.1014	0.0116617
 14.1054	0.0116445
 14.1094	0.0116273
 14.1134	0.0116101
 14.1174	0.011593
 14.1214	0.0115758
 14.1254	0.0115587
 14.1294	0.0115416
 14.1334	0.0115245
 14.1374	0.0115075
 14.1414	0.0114905
 14.1454	0.0114735
 14.1494	0.0114565
 14.1534	0.0114395
 14.1574	0.0114226
 14.1614	0.0114057
 14.1654	0.0113888
 14.1694	0.0113719
 14.1734	0.0113551
 14.1774	0.0113382
 14.1814	0.0113214
 14.1854	0.0113047
 14.1894	0.0112879
 14.1934	0.0112712
 14.1974	0.0112545
 14.2014	0.0112378
 14.2054	0.0112211
 14.2094	0.0112044
 14.2134	0.0111878
 14.2174	0.0111712
 14.2214	0.0111546
 14.2254	0.0111381
 14.2294	0.0111215
 14.2334	0.011105
 14.2374	0.0110885
 14.2414	0.0110721
 14.2454	0.0110556
 14.2494	0.0110392
 14.2534	0.0110228
 14.2574	0.0110064
 14.2614	0.01099
 14.2654	0.0109737
 14.2694	0.0109574
 14.2734	0.0109411
 14.2774	0.0109248
 14.2814	0.0109085
 14.2854	0.0108923
 14.2894	0.0108761
 14.2934	0.0108599
 14.2974	0.0108438
 14.3014	0.0108276
 14.3054	0.0108115
 14.3094	0.0107954
 14.3134	0.0107793
 14.3174	0.0107632
 14.3214	0.0107472
 14.3254	0.0107312
 14.3294	0.0107152
 14.3334	0.0106992
 14.3374	0.0106833
 14.3414	0.0106673
 14.3454	0.0106514
 14.3494	0.0106355
 14.3534	0.0106197
 14.3574	0.0106038
 14.3614	0.010588
 14.3654	0.0105722
 14.3694	0.0105564
 14.3734	0.0105406
 14.3774	0.0105249
 14.3814	0.0105092
 14.3854	0.0104935
 14.3894	0.0104778
 14.3934	0.0104622
 14.3974	0.0104465
 14.4014	0.0104309
 14.4054	0.0104153
 14.4094	0.0103997
 14.4134	0.0103842
 14.4174	0.0103687
 14.4214	0.0103531
 14.4254	0.0103377
 14.4294	0.0103222
 14.4334	0.0103067
 14.4374	0.0102913
 14.4414	0.0102759
 14.4454	0.0102605
 14.4494	0.0102452
 14.4534	0.0102298
 14.4574	0.0102145
 14.4614	0.0101992
 14.4654	0.0101839
 14.4694	0.0101686
 14.4734	0.0101534
 14.4774	0.0101382
 14.4814	0.010123
 14.4854	0.0101078
 14.4894	0.0100926
 14.4934	0.0100775
 14.4974	0.0100624
 14.5015	0.0100473
 14.5055	0.0100322
 14.5095	0.0100172
 14.5135	0.0100021
 14.5175	0.0099871
 14.5215	0.00997211
 14.5255	0.00995713
 14.5295	0.00994217
 14.5335	0.00992724
 14.5375	0.00991232
 14.5415	0.00989743
 14.5455	0.00988255
 14.5495	0.00986769
 14.5535	0.00985286
 14.5575	0.00983804
 14.5615	0.00982325
 14.5655	0.00980847
 14.5695	0.00979372
 14.5735	0.00977898
 14.5775	0.00976427
 14.5815	0.00974957
 14.5855	0.0097349
 14.5895	0.00972024
 14.5935	0.00970561
 14.5975	0.00969099
 14.6015	0.00967639
 14.6055	0.00966182
 14.6095	0.00964726
 14.6135	0.00963272
 14.6175	0.00961821
 14.6215	0.00960371
 14.6255	0.00958923
 14.6295	0.00957477
 14.6335	0.00956033
 14.6375	0.00954592
 14.6415	0.00953152
 14.6455	0.00951714
 14.6495	0.00950278
 14.6535	0.00948844
 14.6575	0.00947411
 14.6615	0.00945981
 14.6655	0.00944553
 14.6695	0.00943127
 14.6735	0.00941702
 14.6775	0.0094028
 14.6815	0.00938859
 14.6855	0.00937441
 14.6895	0.00936024
 14.6935	0.0093461
 14.6975	0.00933197
 14.7015	0.00931786
 14.7055	0.00930377
 14.7095	0.0092897
 14.7135	0.00927565
 14.7175	0.00926162
 14.7215	0.00924761
 14.7255	0.00923361
 14.7295	0.00921964
 14.7335	0.00920568
 14.7375	0.00919175
 14.7415	0.00917783
 14.7455	0.00916393
 14.7495	0.00915005
 14.7535	0.00913619
 14.7575	0.00912235
 14.7615	0.00910853
 14.7655	0.00909472
 14.7695	0.00908094
 14.7735	0.00906717
 14.7775	0.00905343
 14.7815	0.0090397
 14.7855	0.00902599
 14.7895	0.0090123
 14.7935	0.00899863
 14.7975	0.00898497
 14.8015	0.00897134
 14.8055	0.00895772
 14.8095	0.00894413
 14.8135	0.00893055
 14.8175	0.00891699
 14.8215	0.00890345
 14.8255	0.00888992
 14.8295	0.00887642
 14.8335	0.00886293
 14.8375	0.00884947
 14.8415	0.00883602
 14.8455	0.00882259
 14.8495	0.00880917
 14.8535	0.00879578
 14.8575	0.00878241
 14.8615	0.00876905
 14.8655	0.00875571
 14.8695	0.00874239
 14.8735	0.00872909
 14.8775	0.00871581
 14.8815	0.00870254
 14.8855	0.00868929
 14.8895	0.00867606
 14.8935	0.00866285
 14.8975	0.00864966
 14.9015	0.00863649
 14.9055	0.00862333
 14.9095	0.00861019
 14.9135	0.00859707
 14.9175	0.00858397
 14.9215	0.00857089
 14.9255	0.00855782
 14.9295	0.00854477
 14.9335	0.00853175
 14.9375	0.00851873
 14.9415	0.00850574
 14.9455	0.00849276
 14.9495	0.00847981
 14.9535	0.00846687
 14.9575	0.00845394
 14.9615	0.00844104
 14.9655	0.00842815
 14.9695	0.00841528
 14.9735	0.00840243
 14.9775	0.0083896
 14.9815	0.00837678
 14.9855	0.00836399
 14.9895	0.00835121
 14.9935	0.00833844
 14.9975	0.0083257
 15.0015	0.00831296
 15.0055	0.0083002
 15.0095	0.00828747
 15.0135	0.00827475
 15.0175	0.00826205
 15.0215	0.00824937
 15.0255	0.00823671
 15.0295	0.00822406
 15.0335	0.00821144
 15.0375	0.00819883
 15.0415	0.00818623
 15.0455	0.00817366
 15.0495	0.0081611
 15.0535	0.00814856
 15.0575	0.00813604
 15.0615	0.00812353
 15.0655	0.00811104
 15.0695	0.00809857
 15.0735	0.00808612
 15.0775	0.00807368
 15.0815	0.00806126
 15.0855	0.00804886
 15.0895	0.00803648
 15.0935	0.00802411
 15.0975	0.00801176
 15.1015	0.00799943
 15.1055	0.00798711
 15.1095	0.00797482
 15.1135	0.00796253
 15.1175	0.00795027
 15.1215	0.00793802
 15.1255	0.00792579
 15.1295	0.00791358
 15.1335	0.00790139
 15.1375	0.00788921
 15.1415	0.00787705
 15.1455	0.0078649
 15.1495	0.00785278
 15.1535	0.00784067
 15.1575	0.00782857
 15.1615	0.0078165
 15.1655	0.00780444
 15.1695	0.0077924
 15.1735	0.00778037
 15.1775	0.00776836
 15.1815	0.00775637
 15.1855	0.00774439
 15.1895	0.00773244
 15.1935	0.00772049
 15.1975	0.00770857
 15.2015	0.00769666
 15.2055	0.00768477
 15.2095	0.0076729
 15.2135	0.00766104
 15.2175	0.0076492
 15.2215	0.00763737
 15.2255	0.00762556
 15.2295	0.00761377
 15.2335	0.007602
 15.2375	0.00759024
 15.2415	0.0075785
 15.2455	0.00756677
 15.2495	0.00755506
 15.2535	0.00754337
 15.2575	0.00753169
 15.2615	0.00752003
 15.2655	0.00750839
 15.2695	0.00749676
 15.2735	0.00748515
 15.2775	0.00747356
 15.2815	0.00746198
 15.2855	0.00745042
 15.2895	0.00743887
 15.2935	0.00742735
 15.2975	0.00741583
 15.3015	0.00740434
 15.3055	0.00739286
 15.3095	0.00738139
 15.3135	0.00736994
 15.3175	0.00735851
 15.3215	0.0073471
 15.3255	0.0073357
 15.3295	0.00732431
 15.3335	0.00731295
 15.3375	0.0073016
 15.3415	0.00729026
 15.3455	0.00727894
 15.3495	0.00726764
 15.3535	0.00725635
 15.3575	0.00724508
 15.3615	0.00723382
 15.3655	0.00722258
 15.3695	0.00721136
 15.3735	0.00720015
 15.3775	0.00718896
 15.3815	0.00717778
 15.3855	0.00716662
 15.3895	0.00715548
 15.3935	0.00714435
 15.3975	0.00713324
 15.4015	0.00712214
 15.4055	0.00711106
 15.4095	0.00709999
 15.4135	0.00708894
 15.4175	0.00707791
 15.4215	0.00706689
 15.4255	0.00705589
 15.4295	0.0070449
 15.4335	0.00703393
 15.4375	0.00702297
 15.4415	0.00701203
 15.4455	0.00700111
 15.4495	0.0069902
 15.4535	0.0069793
 15.4575	0.00696842
 15.4615	0.00695756
 15.4655	0.00694671
 15.4695	0.00693588
 15.4735	0.00692506
 15.4775	0.00691426
 15.4815	0.00690347
 15.4855	0.0068927
 15.4895	0.00688195
 15.4935	0.00687121
 15.4975	0.00686048
 15.5016	0.00684977
 15.5056	0.00683908
 15.5096	0.0068284
 15.5136	0.00681773
 15.5176	0.00680708
 15.5216	0.00679645
 15.5256	0.00678583
 15.5296	0.00677523
 15.5336	0.00676464
 15.5376	0.00675407
 15.5416	0.00674351
 15.5456	0.00673296
 15.5496	0.00672244
 15.5536	0.00671192
 15.5576	0.00670142
 15.5616	0.00669094
 15.5656	0.00668047
 15.5696	0.00667002
 15.5736	0.00665958
 15.5776	0.00664916
 15.5816	0.00663875
 15.5856	0.00662836
 15.5896	0.00661798
 15.5936	0.00660761
 15.5976	0.00659726
 15.6016	0.00658693
 15.6056	0.00657661
 15.6096	0.00656631
 15.6136	0.00655601
 15.6176	0.00654574
 15.6216	0.00653548
 15.6256	0.00652523
 15.6296	0.006515
 15.6336	0.00650478
 15.6376	0.00649458
 15.6416	0.0064844
 15.6456	0.00647422
 15.6496	0.00646406
 15.6536	0.00645392
 15.6576	0.00644379
 15.6616	0.00643368
 15.6656	0.00642358
 15.6696	0.00641349
 15.6736	0.00640342
 15.6776	0.00639336
 15.6816	0.00638332
 15.6856	0.00637329
 15.6896	0.00636328
 15.6936	0.00635328
 15.6976	0.0063433
 15.7016	0.00633332
 15.7056	0.00632337
 15.7096	0.00631343
 15.7136	0.0063035
 15.7176	0.00629359
 15.7216	0.00628369
 15.7256	0.0062738
 15.7296	0.00626393
 15.7336	0.00625408
 15.7376	0.00624423
 15.7416	0.00623441
 15.7456	0.00622459
 15.7496	0.00621479
 15.7536	0.00620501
 15.7576	0.00619524
 15.7616	0.00618548
 15.7656	0.00617573
 15.7696	0.00616601
 15.7736	0.00615629
 15.7776	0.00614659
 15.7816	0.0061369
 15.7856	0.00612723
 15.7896	0.00611757
 15.7936	0.00610792
 15.7976	0.00609829
 15.8016	0.00608867
 15.8056	0.00607907
 15.8096	0.00606948
 15.8136	0.0060599
 15.8176	0.00605034
 15.8216	0.00604079
 15.8256	0.00603126
 15.8296	0.00602174
 15.8336	0.00601223
 15.8376	0.00600274
 15.8416	0.00599326
 15.8456	0.00598379
 15.8496	0.00597434
 15.8536	0.0059649
 15.8576	0.00595548
 15.8616	0.00594607
 15.8656	0.00593667
 15.8696	0.00592728
 15.8736	0.00591791
 15.8776	0.00590856
 15.8816	0.00589921
 15.8856	0.00588988
 15.8896	0.00588057
 15.8936	0.00587126
 15.8976	0.00586198
 15.9016	0.0058527
 15.9056	0.00584344
 15.9096	0.00583419
 15.9136	0.00582495
 15.9176	0.00581573
 15.9216	0.00580652
 15.9256	0.00579733
 15.9296	0.00578814
 15.9336	0.00577898
 15.9376	0.00576982
 15.9416	0.00576068
 15.9456	0.00575155
 15.9496	0.00574243
 15.9536	0.00573333
 15.9576	0.00572424
 15.9616	0.00571517
 15.9656	0.0057061
 15.9696	0.00569705
 15.9736	0.00568802
 15.9776	0.005679
 15.9816	0.00566999
 15.9856	0.00566099
 15.9896	0.005652
 15.9936	0.00564303
 15.9976	0.00563408
 16.0016	0.00562513
 16.0056	0.00561618
 16.0096	0.00560726
 16.0136	0.00559834
 16.0176	0.00558944
 16.0216	0.00558055
 16.0256	0.00557167
 16.0296	0.0055628
 16.0336	0.00555395
 16.0376	0.00554511
 16.0416	0.00553629
 16.0456	0.00552748
 16.0496	0.00551868
 16.0536	0.00550989
 16.0576	0.00550112
 16.0616	0.00549236
 16.0656	0.00548361
 16.0696	0.00547487
 16.0736	0.00546615
 16.0776	0.00545744
 16.0816	0.00544874
 16.0856	0.00544006
 16.0896	0.00543139
 16.0936	0.00542273
 16.0976	0.00541408
 16.1016	0.00540545
 16.1056	0.00539682
 16.1096	0.00538822
 16.1136	0.00537962
 16.1176	0.00537104
 16.1216	0.00536247
 16.1256	0.00535391
 16.1296	0.00534536
 16.1336	0.00533683
 16.1376	0.00532831
 16.1416	0.0053198
 16.1456	0.00531131
 16.1496	0.00530282
 16.1536	0.00529435
 16.1576	0.00528589
 16.1616	0.00527745
 16.1656	0.00526901
 16.1696	0.00526059
 16.1736	0.00525219
 16.1776	0.00524379
 16.1816	0.00523541
 16.1856	0.00522703
 16.1896	0.00521867
 16.1936	0.00521033
 16.1976	0.00520199
 16.2016	0.00519367
 16.2056	0.00518536
 16.2096	0.00517706
 16.2136	0.00516878
 16.2176	0.0051605
 16.2216	0.00515224
 16.2256	0.00514399
 16.2296	0.00513576
 16.2336	0.00512753
 16.2376	0.00511932
 16.2416	0.00511112
 16.2456	0.00510293
 16.2496	0.00509475
 16.2536	0.00508659
 16.2576	0.00507843
 16.2616	0.00507029
 16.2656	0.00506217
 16.2696	0.00505405
 16.2736	0.00504595
 16.2776	0.00503785
 16.2816	0.00502977
 16.2856	0.0050217
 16.2896	0.00501365
 16.2936	0.0050056
 16.2976	0.00499757
 16.3016	0.00498955
 16.3056	0.00498154
 16.3096	0.00497354
 16.3136	0.00496556
 16.3176	0.00495758
 16.3216	0.00494962
 16.3256	0.00494167
 16.3296	0.00493373
 16.3336	0.00492581
 16.3376	0.00491789
 16.3416	0.00490999
 16.3456	0.0049021
 16.3496	0.00489422
 16.3536	0.00488635
 16.3576	0.00487849
 16.3616	0.00487065
 16.3656	0.00486281
 16.3696	0.00485499
 16.3736	0.00484718
 16.3776	0.00483938
 16.3816	0.0048316
 16.3856	0.00482382
 16.3896	0.00481606
 16.3936	0.00480831
 16.3976	0.00480056
 16.4016	0.00479284
 16.4056	0.00478512
 16.4096	0.00477741
 16.4136	0.00476972
 16.4176	0.00476203
 16.4216	0.00475436
 16.4256	0.0047467
 16.4296	0.00473905
 16.4336	0.00473141
 16.4376	0.00472379
 16.4416	0.00471617
 16.4456	0.00470857
 16.4496	0.00470097
 16.4536	0.00469339
 16.4576	0.00468582
 16.4616	0.00467826
 16.4656	0.00467072
 16.4696	0.00466318
 16.4736	0.00465566
 16.4776	0.00464814
 16.4816	0.00464064
 16.4856	0.00463315
 16.4896	0.00462567
 16.4936	0.0046182
 16.4976	0.00461074
 16.5017	0.00460329
 16.5057	0.00459586
 16.5097	0.00458843
 16.5137	0.00458102
 16.5177	0.00457362
 16.5217	0.00456622
 16.5257	0.00455884
 16.5297	0.00455147
 16.5337	0.00454412
 16.5377	0.00453677
 16.5417	0.00452943
 16.5457	0.00452211
 16.5497	0.00451479
 16.5537	0.00450749
 16.5577	0.00450019
 16.5617	0.00449291
 16.5657	0.00448564
 16.5697	0.00447838
 16.5737	0.00447113
 16.5777	0.00446389
 16.5817	0.00445666
 16.5857	0.00444945
 16.5897	0.00444224
 16.5937	0.00443505
 16.5977	0.00442786
 16.6017	0.00442069
 16.6057	0.00441352
 16.6097	0.00440637
 16.6137	0.00439923
 16.6177	0.0043921
 16.6217	0.00438498
 16.6257	0.00437787
 16.6297	0.00437077
 16.6337	0.00436368
 16.6377	0.0043566
 16.6417	0.00434954
 16.6457	0.00434248
 16.6497	0.00433543
 16.6537	0.0043284
 16.6577	0.00432137
 16.6617	0.00431436
 16.6657	0.00430736
 16.6697	0.00430036
 16.6737	0.00429338
 16.6777	0.00428641
 16.6817	0.00427945
 16.6857	0.00427249
 16.6897	0.00426555
 16.6937	0.00425862
 16.6977	0.0042517
 16.7017	0.00424479
 16.7057	0.00423789
 16.7097	0.004231
 16.7137	0.00422413
 16.7177	0.00421726
 16.7217	0.0042104
 16.7257	0.00420355
 16.7297	0.00419671
 16.7337	0.00418989
 16.7377	0.00418307
 16.7417	0.00417626
 16.7457	0.00416947
 16.7497	0.00416268
 16.7537	0.00415591
 16.7577	0.00414914
 16.7617	0.00414239
 16.7657	0.00413564
 16.7697	0.00412891
 16.7737	0.00412218
 16.7777	0.00411547
 16.7817	0.00410876
 16.7857	0.00410207
 16.7897	0.00409538
 16.7937	0.00408871
 16.7977	0.00408204
 16.8017	0.00407539
 16.8057	0.00406874
 16.8097	0.00406211
 16.8137	0.00405549
 16.8177	0.00404887
 16.8217	0.00404227
 16.8257	0.00403567
 16.8297	0.00402909
 16.8337	0.00402252
 16.8377	0.00401595
 16.8417	0.0040094
 16.8457	0.00400285
 16.8497	0.00399632
 16.8537	0.00398979
 16.8577	0.00398328
 16.8617	0.00397677
 16.8657	0.00397028
 16.8697	0.00396379
 16.8737	0.00395732
 16.8777	0.00395085
 16.8817	0.00394439
 16.8857	0.00393795
 16.8897	0.00393151
 16.8937	0.00392509
 16.8977	0.00391867
 16.9017	0.00391226
 16.9057	0.00390586
 16.9097	0.00389948
 16.9137	0.0038931
 16.9177	0.00388673
 16.9217	0.00388037
 16.9257	0.00387402
 16.9297	0.00386768
 16.9337	0.00386135
 16.9377	0.00385503
 16.9417	0.00384872
 16.9457	0.00384242
 16.9497	0.00383613
 16.9537	0.00382985
 16.9577	0.00382357
 16.9617	0.00381731
 16.9657	0.00381106
 16.9697	0.00380481
 16.9737	0.00379858
 16.9777	0.00379235
 16.9817	0.00378614
 16.9857	0.00377993
 16.9897	0.00377374
 16.9937	0.00376755
 16.9977	0.00376137
 17.0017	0.00375525
 17.0057	0.00374919
 17.0097	0.00374315
 17.0137	0.00373711
 17.0177	0.00373108
 17.0217	0.00372507
 17.0257	0.00371906
 17.0297	0.00371306
 17.0337	0.00370706
 17.0377	0.00370108
 17.0417	0.00369511
 17.0457	0.00368914
 17.0497	0.00368319
 17.0537	0.00367724
 17.0577	0.0036713
 17.0617	0.00366538
 17.0657	0.00365946
 17.0697	0.00365354
 17.0737	0.00364764
 17.0777	0.00364175
 17.0817	0.00363586
 17.0857	0.00362999
 17.0897	0.00362412
 17.0937	0.00361826
 17.0977	0.00361241
 17.1017	0.00360657
 17.1057	0.00360074
 17.1097	0.00359492
 17.1137	0.0035891
 17.1177	0.0035833
 17.1217	0.0035775
 17.1257	0.00357171
 17.1297	0.00356593
 17.1337	0.00356016
 17.1377	0.0035544
 17.1417	0.00354864
 17.1457	0.0035429
 17.1497	0.00353716
 17.1537	0.00353143
 17.1577	0.00352571
 17.1617	0.00352
 17.1657	0.0035143
 17.1697	0.00350861
 17.1737	0.00350292
 17.1777	0.00349724
 17.1817	0.00349158
 17.1857	0.00348592
 17.1897	0.00348027
 17.1937	0.00347462
 17.1977	0.00346899
 17.2017	0.00346336
 17.2057	0.00345775
 17.2097	0.00345214
 17.2137	0.00344654
 17.2177	0.00344095
 17.2217	0.00343536
 17.2257	0.00342979
 17.2297	0.00342422
 17.2337	0.00341866
 17.2377	0.00341311
 17.2417	0.00340757
 17.2457	0.00340204
 17.2497	0.00339651
 17.2537	0.003391
 17.2577	0.00338549
 17.2617	0.00337999
 17.2657	0.0033745
 17.2697	0.00336901
 17.2737	0.00336354
 17.2777	0.00335807
 17.2817	0.00335261
 17.2857	0.00334716
 17.2897	0.00334172
 17.2937	0.00333628
 17.2977	0.00333086
 17.3017	0.00332544
 17.3057	0.00332003
 17.3097	0.00331463
 17.3137	0.00330924
 17.3177	0.00330385
 17.3217	0.00329847
 17.3257	0.00329311
 17.3297	0.00328775
 17.3337	0.00328239
 17.3377	0.00327705
 17.3417	0.00327171
 17.3457	0.00326638
 17.3497	0.00326106
 17.3537	0.00325575
 17.3577	0.00325045
 17.3617	0.00324515
 17.3657	0.00323986
 17.3697	0.00323458
 17.3737	0.00322931
 17.3777	0.00322405
 17.3817	0.00321879
 17.3857	0.00321354
 17.3897	0.0032083
 17.3937	0.00320307
 17.3977	0.00319785
 17.4017	0.00319263
 17.4057	0.00318742
 17.4097	0.00318222
 17.4137	0.00317703
 17.4177	0.00317184
 17.4217	0.00316666
 17.4257	0.0031615
 17.4297	0.00315633
 17.4337	0.00315118
 17.4377	0.00314603
 17.4417	0.0031409
 17.4457	0.00313577
 17.4497	0.00313064
 17.4537	0.00312553
 17.4577	0.00312042
 17.4617	0.00311532
 17.4657	0.00311023
 17.4697	0.00310515
 17.4737	0.00310007
 17.4777	0.003095
 17.4817	0.00308994
 17.4857	0.00308489
 17.4897	0.00307985
 17.4937	0.00307481
 17.4977	0.00306978
 17.5018	0.00306476
 17.5058	0.00305974
 17.5098	0.00305474
 17.5138	0.00304974
 17.5178	0.00304474
 17.5218	0.00303976
 17.5258	0.00303478
 17.5298	0.00302982
 17.5338	0.00302485
 17.5378	0.0030199
 17.5418	0.00301495
 17.5458	0.00301002
 17.5498	0.00300508
 17.5538	0.00300016
 17.5578	0.00299524
 17.5618	0.00299034
 17.5658	0.00298543
 17.5698	0.00298054
 17.5738	0.00297565
 17.5778	0.00297078
 17.5818	0.0029659
 17.5858	0.00296104
 17.5898	0.00295618
 17.5938	0.00295133
 17.5978	0.00294649
 17.6018	0.00294166
 17.6058	0.00293683
 17.6098	0.00293201
 17.6138	0.0029272
 17.6178	0.0029224
 17.6218	0.0029176
 17.6258	0.00291281
 17.6298	0.00290803
 17.6338	0.00290325
 17.6378	0.00289848
 17.6418	0.00289372
 17.6458	0.00288897
 17.6498	0.00288422
 17.6538	0.00287948
 17.6578	0.00287475
 17.6618	0.00287002
 17.6658	0.00286531
 17.6698	0.0028606
 17.6738	0.00285589
 17.6778	0.0028512
 17.6818	0.00284651
 17.6858	0.00284183
 17.6898	0.00283715
 17.6938	0.00283249
 17.6978	0.00282783
 17.7018	0.00282317
 17.7058	0.00281853
 17.7098	0.00281389
 17.7138	0.00280926
 17.7178	0.00280463
 17.7218	0.00280002
 17.7258	0.00279541
 17.7298	0.0027908
 17.7338	0.00278621
 17.7378	0.00278162
 17.7418	0.00277704
 17.7458	0.00277246
 17.7498	0.00276789
 17.7538	0.00276333
 17.7578	0.00275878
 17.7618	0.00275423
 17.7658	0.00274969
 17.7698	0.00274516
 17.7738	0.00274063
 17.7778	0.00273612
 17.7818	0.0027316
 17.7858	0.0027271
 17.7898	0.0027226
 17.7938	0.00271811
 17.7978	0.00271362
 17.8018	0.00270915
 17.8058	0.00270468
 17.8098	0.00270021
 17.8138	0.00269576
 17.8178	0.00269131
 17.8218	0.00268686
 17.8258	0.00268243
 17.8298	0.002678
 17.8338	0.00267358
 17.8378	0.00266916
 17.8418	0.00266475
 17.8458	0.00266035
 17.8498	0.00265595
 17.8538	0.00265156
 17.8578	0.00264718
 17.8618	0.00264281
 17.8658	0.00263844
 17.8698	0.00263408
 17.8738	0.00262972
 17.8778	0.00262537
 17.8818	0.00262103
 17.8858	0.0026167
 17.8898	0.00261237
 17.8938	0.00260805
 17.8978	0.00260373
 17.9018	0.00259943
 17.9058	0.00259512
 17.9098	0.00259083
 17.9138	0.00258654
 17.9178	0.00258226
 17.9218	0.00257798
 17.9258	0.00257372
 17.9298	0.00256945
 17.9338	0.0025652
 17.9378	0.00256095
 17.9418	0.00255671
 17.9458	0.00255247
 17.9498	0.00254824
 17.9538	0.00254402
 17.9578	0.00253981
 17.9618	0.0025356
 17.9658	0.00253139
 17.9698	0.0025272
 17.9738	0.00252301
 17.9778	0.00251882
 17.9818	0.00251465
 17.9858	0.00251048
 17.9898	0.00250631
 17.9938	0.00250216
 17.9978	0.00249801
 18.0018	0.00249385
 18.0058	0.00248969
 18.0098	0.00248554
 18.0138	0.0024814
 18.0178	0.00247726
 18.0218	0.00247313
 18.0258	0.002469
 18.0298	0.00246489
 18.0338	0.00246077
 18.0378	0.00245667
 18.0418	0.00245257
 18.0458	0.00244847
 18.0498	0.00244439
 18.0538	0.00244031
 18.0578	0.00243623
 18.0618	0.00243217
 18.0658	0.0024281
 18.0698	0.00242405
 18.0738	0.00242
 18.0778	0.00241596
 18.0818	0.00241192
 18.0858	0.00240789
 18.0898	0.00240387
 18.0938	0.00239985
 18.0978	0.00239584
 18.1018	0.00239184
 18.1058	0.00238784
 18.1098	0.00238385
 18.1138	0.00237986
 18.1178	0.00237588
 18.1218	0.00237191
 18.1258	0.00236794
 18.1298	0.00236398
 18.1338	0.00236002
 18.1378	0.00235608
 18.1418	0.00235213
 18.1458	0.0023482
 18.1498	0.00234427
 18.1538	0.00234034
 18.1578	0.00233643
 18.1618	0.00233251
 18.1658	0.00232861
 18.1698	0.00232471
 18.1738	0.00232082
 18.1778	0.00231693
 18.1818	0.00231305
 18.1858	0.00230917
 18.1898	0.0023053
 18.1938	0.00230144
 18.1978	0.00229759
 18.2018	0.00229373
 18.2058	0.00228989
 18.2098	0.00228605
 18.2138	0.00228222
 18.2178	0.00227839
 18.2218	0.00227457
 18.2258	0.00227076
 18.2298	0.00226695
 18.2338	0.00226315
 18.2378	0.00225935
 18.2418	0.00225556
 18.2458	0.00225177
 18.2498	0.002248
 18.2538	0.00224422
 18.2578	0.00224046
 18.2618	0.0022367
 18.2658	0.00223294
 18.2698	0.00222919
 18.2738	0.00222545
 18.2778	0.00222171
 18.2818	0.00221798
 18.2858	0.00221425
 18.2898	0.00221053
 18.2938	0.00220682
 18.2978	0.00220311
 18.3018	0.00219941
 18.3058	0.00219571
 18.3098	0.00219202
 18.3138	0.00218834
 18.3178	0.00218466
 18.3218	0.00218099
 18.3258	0.00217732
 18.3298	0.00217366
 18.3338	0.00217
 18.3378	0.00216635
 18.3418	0.00216271
 18.3458	0.00215907
 18.3498	0.00215544
 18.3538	0.00215181
 18.3578	0.00214819
 18.3618	0.00214457
 18.3658	0.00214096
 18.3698	0.00213736
 18.3738	0.00213376
 18.3778	0.00213017
 18.3818	0.00212658
 18.3858	0.002123
 18.3898	0.00211942
 18.3938	0.00211585
 18.3978	0.00211229
 18.4018	0.00210873
 18.4058	0.00210518
 18.4098	0.00210163
 18.4138	0.00209809
 18.4178	0.00209455
 18.4218	0.00209102
 18.4258	0.00208749
 18.4298	0.00208397
 18.4338	0.00208046
 18.4378	0.00207695
 18.4418	0.00207345
 18.4458	0.00206995
 18.4498	0.00206646
 18.4538	0.00206297
 18.4578	0.00205949
 18.4618	0.00205602
 18.4658	0.00205255
 18.4698	0.00204908
 18.4738	0.00204562
 18.4778	0.00204217
 18.4818	0.00203872
 18.4858	0.00203528
 18.4898	0.00203184
 18.4938	0.00202841
 18.4978	0.00202498
 18.5019	0.00202156
 18.5059	0.00201815
 18.5099	0.00201474
 18.5139	0.00201133
 18.5179	0.00200793
 18.5219	0.00200454
 18.5259	0.00200115
 18.5299	0.00199777
 18.5339	0.00199439
 18.5379	0.00199102
 18.5419	0.00198765
 18.5459	0.00198429
 18.5499	0.00198093
 18.5539	0.00197758
 18.5579	0.00197424
 18.5619	0.0019709
 18.5659	0.00196756
 18.5699	0.00196423
 18.5739	0.00196091
 18.5779	0.00195759
 18.5819	0.00195428
 18.5859	0.00195097
 18.5899	0.00194766
 18.5939	0.00194437
 18.5979	0.00194107
 18.6019	0.00193779
 18.6059	0.0019345
 18.6099	0.00193123
 18.6139	0.00192796
 18.6179	0.00192469
 18.6219	0.00192143
 18.6259	0.00191817
 18.6299	0.00191492
 18.6339	0.00191167
 18.6379	0.00190843
 18.6419	0.0019052
 18.6459	0.00190197
 18.6499	0.00189874
 18.6539	0.00189552
 18.6579	0.00189231
 18.6619	0.0018891
 18.6659	0.00188589
 18.6699	0.00188269
 18.6739	0.0018795
 18.6779	0.00187631
 18.6819	0.00187312
 18.6859	0.00186995
 18.6899	0.00186677
 18.6939	0.0018636
 18.6979	0.00186044
 18.7019	0.00185728
 18.7059	0.00185413
 18.7099	0.00185098
 18.7139	0.00184783
 18.7179	0.00184469
 18.7219	0.00184156
 18.7259	0.00183843
 18.7299	0.00183531
 18.7339	0.00183219
 18.7379	0.00182907
 18.7419	0.00182597
 18.7459	0.00182286
 18.7499	0.00181976
 18.7539	0.00181667
 18.7579	0.00181358
 18.7619	0.0018105
 18.7659	0.00180742
 18.7699	0.00180434
 18.7739	0.00180127
 18.7779	0.00179821
 18.7819	0.00179515
 18.7859	0.00179209
 18.7899	0.00178904
 18.7939	0.001786
 18.7979	0.00178296
 18.8019	0.00177992
 18.8059	0.00177689
 18.8099	0.00177387
 18.8139	0.00177085
 18.8179	0.00176783
 18.8219	0.00176482
 18.8259	0.00176182
 18.8299	0.00175881
 18.8339	0.00175582
 18.8379	0.00175283
 18.8419	0.00174984
 18.8459	0.00174686
 18.8499	0.00174388
 18.8539	0.00174091
 18.8579	0.00173794
 18.8619	0.00173498
 18.8659	0.00173202
 18.8699	0.00172907
 18.8739	0.00172612
 18.8779	0.00172317
 18.8819	0.00172023
 18.8859	0.0017173
 18.8899	0.00171437
 18.8939	0.00171144
 18.8979	0.00170852
 18.9019	0.00170561
 18.9059	0.0017027
 18.9099	0.00169979
 18.9139	0.00169689
 18.9179	0.00169399
 18.9219	0.0016911
 18.9259	0.00168821
 18.9299	0.00168533
 18.9339	0.00168245
 18.9379	0.00167958
 18.9419	0.00167671
 18.9459	0.00167384
 18.9499	0.00167098
 18.9539	0.00166813
 18.9579	0.00166528
 18.9619	0.00166243
 18.9659	0.00165959
 18.9699	0.00165675
 18.9739	0.00165392
 18.9779	0.00165109
 18.9819	0.00164827
 18.9859	0.00164545
 18.9899	0.00164263
 18.9939	0.00163983
 18.9979	0.00163702
 19.0019	0.0016342
 19.0059	0.00163135
 19.0099	0.00162851
 19.0139	0.00162567
 19.0179	0.00162284
 19.0219	0.00162002
 19.0259	0.00161719
 19.0299	0.00161438
 19.0339	0.00161156
 19.0379	0.00160876
 19.0419	0.00160595
 19.0459	0.00160315
 19.0499	0.00160036
 19.0539	0.00159757
 19.0579	0.00159478
 19.0619	0.001592
 19.0659	0.00158923
 19.0699	0.00158646
 19.0739	0.00158369
 19.0779	0.00158093
 19.0819	0.00157817
 19.0859	0.00157542
 19.0899	0.00157267
 19.0939	0.00156992
 19.0979	0.00156718
 19.1019	0.00156445
 19.1059	0.00156172
 19.1099	0.00155899
 19.1139	0.00155627
 19.1179	0.00155355
 19.1219	0.00155084
 19.1259	0.00154813
 19.1299	0.00154543
 19.1339	0.00154273
 19.1379	0.00154004
 19.1419	0.00153735
 19.1459	0.00153466
 19.1499	0.00153198
 19.1539	0.0015293
 19.1579	0.00152663
 19.1619	0.00152396
 19.1659	0.0015213
 19.1699	0.00151864
 19.1739	0.00151598
 19.1779	0.00151333
 19.1819	0.00151069
 19.1859	0.00150805
 19.1899	0.00150541
 19.1939	0.00150278
 19.1979	0.00150015
 19.2019	0.00149752
 19.2059	0.0014949
 19.2099	0.00149229
 19.2139	0.00148968
 19.2179	0.00148707
 19.2219	0.00148447
 19.2259	0.00148187
 19.2299	0.00147927
 19.2339	0.00147668
 19.2379	0.0014741
 19.2419	0.00147152
 19.2459	0.00146894
 19.2499	0.00146637
 19.2539	0.0014638
 19.2579	0.00146123
 19.2619	0.00145867
 19.2659	0.00145612
 19.2699	0.00145357
 19.2739	0.00145102
 19.2779	0.00144848
 19.2819	0.00144594
 19.2859	0.0014434
 19.2899	0.00144087
 19.2939	0.00143835
 19.2979	0.00143583
 19.3019	0.00143331
 19.3059	0.00143079
 19.3099	0.00142828
 19.3139	0.00142578
 19.3179	0.00142328
 19.3219	0.00142078
 19.3259	0.00141829
 19.3299	0.0014158
 19.3339	0.00141332
 19.3379	0.00141083
 19.3419	0.00140836
 19.3459	0.00140589
 19.3499	0.00140342
 19.3539	0.00140095
 19.3579	0.00139849
 19.3619	0.00139604
 19.3659	0.00139359
 19.3699	0.00139114
 19.3739	0.0013887
 19.3779	0.00138626
 19.3819	0.00138382
 19.3859	0.00138139
 19.3899	0.00137896
 19.3939	0.00137654
 19.3979	0.00137412
 19.4019	0.0013717
 19.4059	0.00136929
 19.4099	0.00136689
 19.4139	0.00136448
 19.4179	0.00136208
 19.4219	0.00135969
 19.4259	0.0013573
 19.4299	0.00135491
 19.4339	0.00135253
 19.4379	0.00135015
 19.4419	0.00134777
 19.4459	0.0013454
 19.4499	0.00134303
 19.4539	0.00134067
 19.4579	0.00133831
 19.4619	0.00133595
 19.4659	0.0013336
 19.4699	0.00133125
 19.4739	0.00132891
 19.4779	0.00132657
 19.4819	0.00132423
 19.4859	0.0013219
 19.4899	0.00131957
 19.4939	0.00131725
 19.4979	0.00131493
 19.502	0.00131261
 19.506	0.0013103
 19.51	0.00130799
 19.514	0.00130569
 19.518	0.00130338
 19.522	0.00130109
 19.526	0.00129879
 19.53	0.0012965
 19.534	0.00129422
 19.538	0.00129194
 19.542	0.00128966
 19.546	0.00128738
 19.55	0.00128511
 19.554	0.00128285
 19.558	0.00128058
 19.562	0.00127832
 19.566	0.00127607
 19.57	0.00127382
 19.574	0.00127157
 19.578	0.00126932
 19.582	0.00126708
 19.586	0.00126485
 19.59	0.00126261
 19.594	0.00126038
 19.598	0.00125816
 19.602	0.00125594
 19.606	0.00125372
 19.61	0.00125151
 19.614	0.00124929
 19.618	0.00124709
 19.622	0.00124488
 19.626	0.00124268
 19.63	0.00124049
 19.634	0.0012383
 19.638	0.00123611
 19.642	0.00123392
 19.646	0.00123174
 19.65	0.00122956
 19.654	0.00122739
 19.658	0.00122522
 19.662	0.00122305
 19.666	0.00122089
 19.67	0.00121873
 19.674	0.00121658
 19.678	0.00121442
 19.682	0.00121228
 19.686	0.00121013
 19.69	0.00120799
 19.694	0.00120585
 19.698	0.00120372
 19.702	0.00120159
 19.706	0.00119946
 19.71	0.00119734
 19.714	0.00119522
 19.718	0.0011931
 19.722	0.00119099
 19.726	0.00118888
 19.73	0.00118677
 19.734	0.00118467
 19.738	0.00118257
 19.742	0.00118048
 19.746	0.00117839
 19.75	0.0011763
 19.754	0.00117421
 19.758	0.00117213
 19.762	0.00117006
 19.766	0.00116798
 19.77	0.00116591
 19.774	0.00116384
 19.778	0.00116178
 19.782	0.00115972
 19.786	0.00115766
 19.79	0.00115561
 19.794	0.00115356
 19.798	0.00115152
 19.802	0.00114947
 19.806	0.00114743
 19.81	0.0011454
 19.814	0.00114337
 19.818	0.00114134
 19.822	0.00113931
 19.826	0.00113729
 19.83	0.00113527
 19.834	0.00113325
 19.838	0.00113124
 19.842	0.00112923
 19.846	0.00112723
 19.85	0.00112523
 19.854	0.00112323
 19.858	0.00112123
 19.862	0.00111924
 19.866	0.00111725
 19.87	0.00111527
 19.874	0.00111329
 19.878	0.00111131
 19.882	0.00110933
 19.886	0.00110736
 19.89	0.00110539
 19.894	0.00110343
 19.898	0.00110147
 19.902	0.00109951
 19.906	0.00109755
 19.91	0.0010956
 19.914	0.00109365
 19.918	0.00109171
 19.922	0.00108977
 19.926	0.00108783
 19.93	0.00108589
 19.934	0.00108396
 19.938	0.00108203
 19.942	0.00108011
 19.946	0.00107818
 19.95	0.00107627
 19.954	0.00107435
 19.958	0.00107244
 19.962	0.00107053
 19.966	0.00106862
 19.97	0.00106672
 19.974	0.00106482
 19.978	0.00106292
 19.982	0.00106103
 19.986	0.00105914
 19.99	0.00105725
 19.994	0.00105537
 19.998	0.00105349
 20.002	0.00105162
 20.006	0.00104977
 20.01	0.00104792
 20.014	0.00104608
 20.018	0.00104424
 20.022	0.0010424
 20.026	0.00104056
 20.03	0.00103873
 20.034	0.0010369
 20.038	0.00103507
 20.042	0.00103325
 20.046	0.00103143
 20.05	0.00102961
 20.054	0.0010278
 20.058	0.00102599
 20.062	0.00102418
 20.066	0.00102237
 20.07	0.00102057
 20.074	0.00101877
 20.078	0.00101698
 20.082	0.00101518
 20.086	0.00101339
 20.09	0.00101161
 20.094	0.00100982
 20.098	0.00100804
 20.102	0.00100626
 20.106	0.00100449
 20.11	0.00100271
 20.114	0.00100095
 20.118	0.000999179
 20.122	0.000997416
 20.126	0.000995655
 20.13	0.000993898
 20.134	0.000992143
 20.138	0.000990392
 20.142	0.000988643
 20.146	0.000986897
 20.15	0.000985155
 20.154	0.000983415
 20.158	0.000981678
 20.162	0.000979944
 20.166	0.000978213
 20.17	0.000976485
 20.174	0.000974759
 20.178	0.000973037
 20.182	0.000971317
 20.186	0.000969601
 20.19	0.000967887
 20.194	0.000966176
 20.198	0.000964468
 20.202	0.000962763
 20.206	0.000961061
 20.21	0.000959362
 20.214	0.000957665
 20.218	0.000955972
 20.222	0.000954281
 20.226	0.000952593
 20.23	0.000950908
 20.234	0.000949225
 20.238	0.000947546
 20.242	0.000945869
 20.246	0.000944195
 20.25	0.000942524
 20.254	0.000940856
 20.258	0.000939191
 20.262	0.000937528
 20.266	0.000935868
 20.27	0.000934211
 20.274	0.000932557
 20.278	0.000930906
 20.282	0.000929257
 20.286	0.000927611
 20.29	0.000925968
 20.294	0.000924328
 20.298	0.00092269
 20.302	0.000921056
 20.306	0.000919424
 20.31	0.000917794
 20.314	0.000916168
 20.318	0.000914544
 20.322	0.000912923
 20.326	0.000911305
 20.33	0.000909689
 20.334	0.000908076
 20.338	0.000906466
 20.342	0.000904859
 20.346	0.000903254
 20.35	0.000901652
 20.354	0.000900052
 20.358	0.000898456
 20.362	0.000896862
 20.366	0.000895271
 20.37	0.000893682
 20.374	0.000892096
 20.378	0.000890513
 20.382	0.000888933
 20.386	0.000887355
 20.39	0.00088578
 20.394	0.000884207
 20.398	0.000882637
 20.402	0.00088107
 20.406	0.000879505
 20.41	0.000877944
 20.414	0.000876384
 20.418	0.000874828
 20.422	0.000873274
 20.426	0.000871722
 20.43	0.000870173
 20.434	0.000868627
 20.438	0.000867084
 20.442	0.000865543
 20.446	0.000864005
 20.45	0.000862469
 20.454	0.000860936
 20.458	0.000859405
 20.462	0.000857877
 20.466	0.000856352
 20.47	0.000854829
 20.474	0.000853309
 20.478	0.000851791
 20.482	0.000850276
 20.486	0.000848764
 20.49	0.000847254
 20.494	0.000845747
 20.498	0.000844242
 20.5021	0.00084274
 20.5061	0.00084124
 20.5101	0.000839743
 20.5141	0.000838248
 20.5181	0.000836756
 20.5221	0.000835267
 20.5261	0.00083378
 20.5301	0.000832295
 20.5341	0.000830813
 20.5381	0.000829334
 20.5421	0.000827857
 20.5461	0.000826382
 20.5501	0.00082491
 20.5541	0.000823441
 20.5581	0.000821974
 20.5621	0.000820509
 20.5661	0.000819047
 20.5701	0.000817588
 20.5741	0.000816131
 20.5781	0.000814676
 20.5821	0.000813224
 20.5861	0.000811774
 20.5901	0.000810327
 20.5941	0.000808883
 20.5981	0.00080744
 20.6021	0.000806
 20.6061	0.000804563
 20.6101	0.000803128
 20.6141	0.000801696
 20.6181	0.000800266
 20.6221	0.000798838
 20.6261	0.000797413
 20.6301	0.00079599
 20.6341	0.00079457
 20.6381	0.000793152
 20.6421	0.000791736
 20.6461	0.000790323
 20.6501	0.000788912
 20.6541	0.000787504
 20.6581	0.000786098
 20.6621	0.000784695
 20.6661	0.000783294
 20.6701	0.000781895
 20.6741	0.000780499
 20.6781	0.000779105
 20.6821	0.000777713
 20.6861	0.000776324
 20.6901	0.000774937
 20.6941	0.000773552
 20.6981	0.00077217
 20.7021	0.00077079
 20.7061	0.000769413
 20.7101	0.000768038
 20.7141	0.000766665
 20.7181	0.000765295
 20.7221	0.000763926
 20.7261	0.000762561
 20.7301	0.000761197
 20.7341	0.000759836
 20.7381	0.000758477
 20.7421	0.000757121
 20.7461	0.000755767
 20.7501	0.000754415
 20.7541	0.000753065
 20.7581	0.000751718
 20.7621	0.000750373
 20.7661	0.000749031
 20.7701	0.00074769
 20.7741	0.000746352
 20.7781	0.000745016
 20.7821	0.000743683
 20.7861	0.000742352
 20.7901	0.000741023
 20.7941	0.000739696
 20.7981	0.000738372
 20.8021	0.000737049
 20.8061	0.00073573
 20.8101	0.000734412
 20.8141	0.000733097
 20.8181	0.000731783
 20.8221	0.000730473
 20.8261	0.000729164
 20.8301	0.000727857
 20.8341	0.000726553
 20.8381	0.000725251
 20.8421	0.000723952
 20.8461	0.000722654
 20.8501	0.000721359
 20.8541	0.000720066
 20.8581	0.000718775
 20.8621	0.000717486
 20.8661	0.0007162
 20.8701	0.000714915
 20.8741	0.000713633
 20.8781	0.000712354
 20.8821	0.000711076
 20.8861	0.0007098
 20.8901	0.000708527
 20.8941	0.000707256
 20.8981	0.000705987
 20.9021	0.00070472
 20.9061	0.000703456
 20.9101	0.000702193
 20.9141	0.000700933
 20.9181	0.000699675
 20.9221	0.000698419
 20.9261	0.000697165
 20.9301	0.000695913
 20.9341	0.000694664
 20.9381	0.000693417
 20.9421	0.000692171
 20.9461	0.000690928
 20.9501	0.000689687
 20.9541	0.000688448
 20.9581	0.000687212
 20.9621	0.000685977
 20.9661	0.000684745
 20.9701	0.000683514
 20.9741	0.000682286
 20.9781	0.00068106
 20.9821	0.000679836
 20.9861	0.000678614
 20.9901	0.000677394
 20.9941	0.000676176
 20.9981	0.000674961
 21.0021	0.000673747
 21.0061	0.000672536
 21.0101	0.000671326
 21.0141	0.000670119
 21.0181	0.000668914
 21.0221	0.00066771
 21.0261	0.000666509
 21.0301	0.00066531
 21.0341	0.000664113
 21.0381	0.000662918
 21.0421	0.000661726
 21.0461	0.000660535
 21.0501	0.000659346
 21.0541	0.000658159
 21.0581	0.000656974
 21.0621	0.000655792
 21.0661	0.000654611
 21.0701	0.000653433
 21.0741	0.000652256
 21.0781	0.000651081
 21.0821	0.000649909
 21.0861	0.000648738
 21.0901	0.00064757
 21.0941	0.000646403
 21.0981	0.000645239
 21.1021	0.000644076
 21.1061	0.000642916
 21.1101	0.000641758
 21.1141	0.000640601
 21.1181	0.000639447
 21.1221	0.000638294
 21.1261	0.000637144
 21.1301	0.000635995
 21.1341	0.000634848
 21.1381	0.000633704
 21.1421	0.000632561
 21.1461	0.000631421
 21.1501	0.000630282
 21.1541	0.000629145
 21.1581	0.000628011
 21.1621	0.000626878
 21.1661	0.000625747
 21.1701	0.000624618
 21.1741	0.000623491
 21.1781	0.000622366
 21.1821	0.000621243
 21.1861	0.000620122
 21.1901	0.000619003
 21.1941	0.000617885
 21.1981	0.00061677
 21.2021	0.000615657
 21.2061	0.000614545
 21.2101	0.000613436
 21.2141	0.000612328
 21.2181	0.000611222
 21.2221	0.000610118
 21.2261	0.000609017
 21.2301	0.000607916
 21.2341	0.000606818
 21.2381	0.000605722
 21.2421	0.000604628
 21.2461	0.000603535
 21.2501	0.000602445
 21.2541	0.000601356
 21.2581	0.000600269
 21.2621	0.000599184
 21.2661	0.000598101
 21.2701	0.00059702
 21.2741	0.000595941
 21.2781	0.000594864
 21.2821	0.000593788
 21.2861	0.000592714
 21.2901	0.000591642
 21.2941	0.000590572
 21.2981	0.000589504
 21.3021	0.000588438
 21.3061	0.000587374
 21.3101	0.000586311
 21.3141	0.00058525
 21.3181	0.000584191
 21.3221	0.000583134
 21.3261	0.000582079
 21.3301	0.000581025
 21.3341	0.000579974
 21.3381	0.000578924
 21.3421	0.000577876
 21.3461	0.00057683
 21.3501	0.000575786
 21.3541	0.000574743
 21.3581	0.000573702
 21.3621	0.000572663
 21.3661	0.000571626
 21.3701	0.000570591
 21.3741	0.000569557
 21.3781	0.000568526
 21.3821	0.000567496
 21.3861	0.000566467
 21.3901	0.000565441
 21.3941	0.000564416
 21.3981	0.000563394
 21.4021	0.000562372
 21.4061	0.000561353
 21.4101	0.000560336
 21.4141	0.00055932
 21.4181	0.000558306
 21.4221	0.000557294
 21.4261	0.000556283
 21.4301	0.000555274
 21.4341	0.000554267
 21.4381	0.000553262
 21.4421	0.000552259
 21.4461	0.000551257
 21.4501	0.000550257
 21.4541	0.000549259
 21.4581	0.000548262
 21.4621	0.000547267
 21.4661	0.000546274
 21.4701	0.000545283
 21.4741	0.000544293
 21.4781	0.000543305
 21.4821	0.000542319
 21.4861	0.000541335
 21.4901	0.000540352
 21.4941	0.000539371
 21.4981	0.000538392
 21.5022	0.000537414
 21.5062	0.000536438
 21.5102	0.000535464
 21.5142	0.000534491
 21.5182	0.00053352
 21.5222	0.000532551
 21.5262	0.000531584
 21.5302	0.000530618
 21.5342	0.000529654
 21.5382	0.000528691
 21.5422	0.000527731
 21.5462	0.000526771
 21.5502	0.000525814
 21.5542	0.000524858
 21.5582	0.000523904
 21.5622	0.000522952
 21.5662	0.000522001
 21.5702	0.000521052
 21.5742	0.000520104
 21.5782	0.000519158
 21.5822	0.000518214
 21.5862	0.000517272
 21.5902	0.000516331
 21.5942	0.000515392
 21.5982	0.000514454
 21.6022	0.000513518
 21.6062	0.000512584
 21.6102	0.000511651
 21.6142	0.00051072
 21.6182	0.00050979
 21.6222	0.000508863
 21.6262	0.000507936
 21.6302	0.000507012
 21.6342	0.000506089
 21.6382	0.000505167
 21.6422	0.000504248
 21.6462	0.000503329
 21.6502	0.000502413
 21.6542	0.000501498
 21.6582	0.000500584
 21.6622	0.000499673
 21.6662	0.000498762
 21.6702	0.000497854
 21.6742	0.000496947
 21.6782	0.000496041
 21.6822	0.000495137
 21.6862	0.000494235
 21.6902	0.000493334
 21.6942	0.000492435
 21.6982	0.000491538
 21.7022	0.000490642
 21.7062	0.000489747
 21.7102	0.000488855
 21.7142	0.000487963
 21.7182	0.000487073
 21.7222	0.000486185
 21.7262	0.000485299
 21.7302	0.000484414
 21.7342	0.00048353
 21.7382	0.000482648
 21.7422	0.000481768
 21.7462	0.000480889
 21.7502	0.000480011
 21.7542	0.000479135
 21.7582	0.000478261
 21.7622	0.000477388
 21.7662	0.000476517
 21.7702	0.000475647
 21.7742	0.000474779
 21.7782	0.000473912
 21.7822	0.000473047
 21.7862	0.000472184
 21.7902	0.000471322
 21.7942	0.000470461
 21.7982	0.000469602
 21.8022	0.000468744
 21.8062	0.000467888
 21.8102	0.000467033
 21.8142	0.00046618
 21.8182	0.000465329
 21.8222	0.000464479
 21.8262	0.00046363
 21.8302	0.000462783
 21.8342	0.000461937
 21.8382	0.000461093
 21.8422	0.00046025
 21.8462	0.000459409
 21.8502	0.000458569
 21.8542	0.000457731
 21.8582	0.000456894
 21.8622	0.000456059
 21.8662	0.000455225
 21.8702	0.000454392
 21.8742	0.000453561
 21.8782	0.000452732
 21.8822	0.000451904
 21.8862	0.000451077
 21.8902	0.000450252
 21.8942	0.000449428
 21.8982	0.000448606
 21.9022	0.000447785
 21.9062	0.000446966
 21.9102	0.000446148
 21.9142	0.000445332
 21.9182	0.000444516
 21.9222	0.000443703
 21.9262	0.000442891
 21.9302	0.00044208
 21.9342	0.000441271
 21.9382	0.000440463
 21.9422	0.000439656
 21.9462	0.000438851
 21.9502	0.000438047
 21.9542	0.000437245
 21.9582	0.000436444
 21.9622	0.000435645
 21.9662	0.000434847
 21.9702	0.00043405
 21.9742	0.000433255
 21.9782	0.000432461
 21.9822	0.000431669
 21.9862	0.000430878
 21.9902	0.000430088
 21.9942	0.0004293
 21.9982	0.000428513
 22.0022	0.000427727
 22.0062	0.000426943
 22.0102	0.00042616
 22.0142	0.000425379
 22.0182	0.000424599
 22.0222	0.00042382
 22.0262	0.000423043
 22.0302	0.000422267
 22.0342	0.000421493
 22.0382	0.00042072
 22.0422	0.000419948
 22.0462	0.000419177
 22.0502	0.000418408
 22.0542	0.000417641
 22.0582	0.000416874
 22.0622	0.000416109
 22.0662	0.000415346
 22.0702	0.000414583
 22.0742	0.000413822
 22.0782	0.000413063
 22.0822	0.000412304
 22.0862	0.000411548
 22.0902	0.000410792
 22.0942	0.000410038
 22.0982	0.000409285
 22.1022	0.000408533
 22.1062	0.000407783
 22.1102	0.000407034
 22.1142	0.000406286
 22.1182	0.00040554
 22.1222	0.000404795
 22.1262	0.000404051
 22.1302	0.000403309
 22.1342	0.000402568
 22.1382	0.000401828
 22.1422	0.000401089
 22.1462	0.000400352
 22.1502	0.000399616
 22.1542	0.000398882
 22.1582	0.000398148
 22.1622	0.000397416
 22.1662	0.000396686
 22.1702	0.000395956
 22.1742	0.000395228
 22.1782	0.000394501
 22.1822	0.000393776
 22.1862	0.000393052
 22.1902	0.000392329
 22.1942	0.000391607
 22.1982	0.000390887
 22.2022	0.000390167
 22.2062	0.00038945
 22.2102	0.000388733
 22.2142	0.000388018
 22.2182	0.000387304
 22.2222	0.000386591
 22.2262	0.000385879
 22.2302	0.000385169
 22.2342	0.00038446
 22.2382	0.000383752
 22.2422	0.000383046
 22.2462	0.00038234
 22.2502	0.000381636
 22.2542	0.000380934
 22.2582	0.000380232
 22.2622	0.000379532
 22.2662	0.000378833
 22.2702	0.000378135
 22.2742	0.000377438
 22.2782	0.000376743
 22.2822	0.000376049
 22.2862	0.000375356
 22.2902	0.000374664
 22.2942	0.000373974
 22.2982	0.000373285
 22.3022	0.000372597
 22.3062	0.00037191
 22.3102	0.000371224
 22.3142	0.00037054
 22.3182	0.000369857
 22.3222	0.000369175
 22.3262	0.000368494
 22.3302	0.000367815
 22.3342	0.000367136
 22.3382	0.000366459
 22.3422	0.000365783
 22.3462	0.000365109
 22.3502	0.000364435
 22.3542	0.000363763
 22.3582	0.000363092
 22.3622	0.000362422
 22.3662	0.000361753
 22.3702	0.000361085
 22.3742	0.000360419
 22.3782	0.000359754
 22.3822	0.00035909
 22.3862	0.000358427
 22.3902	0.000357765
 22.3942	0.000357105
 22.3982	0.000356446
 22.4022	0.000355788
 22.4062	0.000355131
 22.4102	0.000354475
 22.4142	0.00035382
 22.4182	0.000353167
 22.4222	0.000352514
 22.4262	0.000351863
 22.4302	0.000351213
 22.4342	0.000350564
 22.4382	0.000349917
 22.4422	0.00034927
 22.4462	0.000348625
 22.4502	0.000347981
 22.4542	0.000347337
 22.4582	0.000346696
 22.4622	0.000346055
 22.4662	0.000345415
 22.4702	0.000344776
 22.4742	0.000344139
 22.4782	0.000343503
 22.4822	0.000342868
 22.4862	0.000342234
 22.4902	0.000341601
 22.4942	0.000340969
 22.4982	0.000340338
 22.5023	0.000339709
 22.5063	0.000339081
 22.5103	0.000338453
 22.5143	0.000337827
 22.5183	0.000337202
 22.5223	0.000336578
 22.5263	0.000335955
 22.5303	0.000335334
 22.5343	0.000334713
 22.5383	0.000334094
 22.5423	0.000333475
 22.5463	0.000332858
 22.5503	0.000332242
 22.5543	0.000331627
 22.5583	0.000331013
 22.5623	0.0003304
 22.5663	0.000329788
 22.5703	0.000329177
 22.5743	0.000328568
 22.5783	0.000327959
 22.5823	0.000327352
 22.5863	0.000326745
 22.5903	0.00032614
 22.5943	0.000325536
 22.5983	0.000324933
 22.6023	0.000324331
 22.6063	0.00032373
 22.6103	0.00032313
 22.6143	0.000322531
 22.6183	0.000321933
 22.6223	0.000321336
 22.6263	0.000320741
 22.6303	0.000320146
 22.6343	0.000319553
 22.6383	0.00031896
 22.6423	0.000318369
 22.6463	0.000317779
 22.6503	0.000317189
 22.6543	0.000316601
 22.6583	0.000316014
 22.6623	0.000315428
 22.6663	0.000314843
 22.6703	0.000314259
 22.6743	0.000313676
 22.6783	0.000313094
 22.6823	0.000312513
 22.6863	0.000311933
 22.6903	0.000311354
 22.6943	0.000310776
 22.6983	0.000310199
 22.7023	0.000309624
 22.7063	0.000309049
 22.7103	0.000308475
 22.7143	0.000307903
 22.7183	0.000307331
 22.7223	0.00030676
 22.7263	0.000306191
 22.7303	0.000305622
 22.7343	0.000305055
 22.7383	0.000304488
 22.7423	0.000303922
 22.7463	0.000303358
 22.7503	0.000302794
 22.7543	0.000302232
 22.7583	0.00030167
 22.7623	0.00030111
 22.7663	0.00030055
 22.7703	0.000299992
 22.7743	0.000299434
 22.7783	0.000298878
 22.7823	0.000298322
 22.7863	0.000297768
 22.7903	0.000297214
 22.7943	0.000296662
 22.7983	0.00029611
 22.8023	0.00029556
 22.8063	0.00029501
 22.8103	0.000294462
 22.8143	0.000293914
 22.8183	0.000293367
 22.8223	0.000292822
 22.8263	0.000292277
 22.8303	0.000291734
 22.8343	0.000291191
 22.8383	0.000290649
 22.8423	0.000290108
 22.8463	0.000289569
 22.8503	0.00028903
 22.8543	0.000288492
 22.8583	0.000287955
 22.8623	0.000287419
 22.8663	0.000286884
 22.8703	0.00028635
 22.8743	0.000285817
 22.8783	0.000285285
 22.8823	0.000284754
 22.8863	0.000284224
 22.8903	0.000283694
 22.8943	0.000283166
 22.8983	0.000282639
 22.9023	0.000282112
 22.9063	0.000281587
 22.9103	0.000281062
 22.9143	0.000280539
 22.9183	0.000280016
 22.9223	0.000279495
 22.9263	0.000278974
 22.9303	0.000278454
 22.9343	0.000277935
 22.9383	0.000277417
 22.9423	0.0002769
 22.9463	0.000276384
 22.9503	0.000275869
 22.9543	0.000275355
 22.9583	0.000274841
 22.9623	0.000274329
 22.9663	0.000273818
 22.9703	0.000273307
 22.9743	0.000272797
 22.9783	0.000272289
 22.9823	0.000271781
 22.9863	0.000271274
 22.9903	0.000270768
 22.9943	0.000270263
 22.9983	0.000269759
 23.0023	0.000269256
 23.0063	0.000268753
 23.0103	0.000268252
 23.0143	0.000267751
 23.0183	0.000267252
 23.0223	0.000266753
 23.0263	0.000266255
 23.0303	0.000265758
 23.0343	0.000265262
 23.0383	0.000264767
 23.0423	0.000264273
 23.0463	0.000263779
 23.0503	0.000263287
 23.0543	0.000262795
 23.0583	0.000262305
 23.0623	0.000261815
 23.0663	0.000261326
 23.0703	0.000260838
 23.0743	0.000260351
 23.0783	0.000259864
 23.0823	0.000259379
 23.0863	0.000258894
 23.0903	0.000258411
 23.0943	0.000257928
 23.0983	0.000257446
 23.1023	0.000256965
 23.1063	0.000256485
 23.1103	0.000256005
 23.1143	0.000255527
 23.1183	0.000255049
 23.1223	0.000254572
 23.1263	0.000254096
 23.1303	0.000253621
 23.1343	0.000253147
 23.1383	0.000252674
 23.1423	0.000252201
 23.1463	0.00025173
 23.1503	0.000251259
 23.1543	0.000250789
 23.1583	0.00025032
 23.1623	0.000249852
 23.1663	0.000249384
 23.1703	0.000248918
 23.1743	0.000248452
 23.1783	0.000247987
 23.1823	0.000247523
 23.1863	0.00024706
 23.1903	0.000246598
 23.1943	0.000246136
 23.1983	0.000245676
 23.2023	0.000245216
 23.2063	0.000244757
 23.2103	0.000244299
 23.2143	0.000243841
 23.2183	0.000243385
 23.2223	0.000242929
 23.2263	0.000242474
 23.2303	0.00024202
 23.2343	0.000241567
 23.2383	0.000241115
 23.2423	0.000240663
 23.2463	0.000240212
 23.2503	0.000239762
 23.2543	0.000239313
 23.2583	0.000238865
 23.2623	0.000238417
 23.2663	0.00023797
 23.2703	0.000237525
 23.2743	0.000237079
 23.2783	0.000236635
 23.2823	0.000236192
 23.2863	0.000235749
 23.2903	0.000235307
 23.2943	0.000234866
 23.2983	0.000234426
 23.3023	0.000233986
 23.3063	0.000233547
 23.3103	0.00023311
 23.3143	0.000232672
 23.3183	0.000232236
 23.3223	0.000231801
 23.3263	0.000231366
 23.3303	0.000230932
 23.3343	0.000230499
 23.3383	0.000230066
 23.3423	0.000229635
 23.3463	0.000229204
 23.3503	0.000228774
 23.3543	0.000228345
 23.3583	0.000227916
 23.3623	0.000227488
 23.3663	0.000227061
 23.3703	0.000226635
 23.3743	0.00022621
 23.3783	0.000225785
 23.3823	0.000225361
 23.3863	0.000224938
 23.3903	0.000224516
 23.3943	0.000224095
 23.3983	0.000223674
 23.4023	0.000223254
 23.4063	0.000222835
 23.4103	0.000222416
 23.4143	0.000221998
 23.4183	0.000221581
 23.4223	0.000221165
 23.4263	0.00022075
 23.4303	0.000220335
 23.4343	0.000219921
 23.4383	0.000219508
 23.4423	0.000219095
 23.4463	0.000218684
 23.4503	0.000218273
 23.4543	0.000217862
 23.4583	0.000217453
 23.4623	0.000217044
 23.4663	0.000216636
 23.4703	0.000216229
 23.4743	0.000215822
 23.4783	0.000215417
 23.4823	0.000215012
 23.4863	0.000214607
 23.4903	0.000214204
 23.4943	0.000213801
 23.4983	0.000213399
 23.5024	0.000212997
 23.5064	0.000212597
 23.5104	0.000212197
 23.5144	0.000211798
 23.5184	0.000211399
 23.5224	0.000211002
 23.5264	0.000210605
 23.5304	0.000210208
 23.5344	0.000209813
 23.5384	0.000209418
 23.5424	0.000209024
 23.5464	0.00020863
 23.5504	0.000208238
 23.5544	0.000207846
 23.5584	0.000207454
 23.5624	0.000207064
 23.5664	0.000206674
 23.5704	0.000206285
 23.5744	0.000205896
 23.5784	0.000205509
 23.5824	0.000205122
 23.5864	0.000204735
 23.5904	0.00020435
 23.5944	0.000203965
 23.5984	0.000203581
 23.6024	0.000203197
 23.6064	0.000202814
 23.6104	0.000202432
 23.6144	0.000202051
 23.6184	0.00020167
 23.6224	0.00020129
 23.6264	0.000200911
 23.6304	0.000200532
 23.6344	0.000200154
 23.6384	0.000199777
 23.6424	0.0001994
 23.6464	0.000199024
 23.6504	0.000198649
 23.6544	0.000198275
 23.6584	0.000197901
 23.6624	0.000197528
 23.6664	0.000197155
 23.6704	0.000196783
 23.6744	0.000196412
 23.6784	0.000196042
 23.6824	0.000195672
 23.6864	0.000195303
 23.6904	0.000194935
 23.6944	0.000194567
 23.6984	0.0001942
 23.7024	0.000193833
 23.7064	0.000193468
 23.7104	0.000193103
 23.7144	0.000192738
 23.7184	0.000192374
 23.7224	0.000192011
 23.7264	0.000191649
 23.7304	0.000191287
 23.7344	0.000190926
 23.7384	0.000190566
 23.7424	0.000190206
 23.7464	0.000189847
 23.7504	0.000189488
 23.7544	0.00018913
 23.7584	0.000188773
 23.7624	0.000188417
 23.7664	0.000188061
 23.7704	0.000187706
 23.7744	0.000187351
 23.7784	0.000186997
 23.7824	0.000186644
 23.7864	0.000186291
 23.7904	0.000185939
 23.7944	0.000185588
 23.7984	0.000185237
 23.8024	0.000184887
 23.8064	0.000184538
 23.8104	0.000184189
 23.8144	0.000183841
 23.8184	0.000183494
 23.8224	0.000183147
 23.8264	0.0001828
 23.8304	0.000182455
 23.8344	0.00018211
 23.8384	0.000181766
 23.8424	0.000181422
 23.8464	0.000181079
 23.8504	0.000180736
 23.8544	0.000180395
 23.8584	0.000180053
 23.8624	0.000179713
 23.8664	0.000179373
 23.8704	0.000179034
 23.8744	0.000178695
 23.8784	0.000178357
 23.8824	0.000178019
 23.8864	0.000177683
 23.8904	0.000177346
 23.8944	0.000177011
 23.8984	0.000176676
 23.9024	0.000176341
 23.9064	0.000176008
 23.9104	0.000175674
 23.9144	0.000175342
 23.9184	0.00017501
 23.9224	0.000174679
 23.9264	0.000174348
 23.9304	0.000174018
 23.9344	0.000173688
 23.9384	0.000173359
 23.9424	0.000173031
 23.9464	0.000172703
 23.9504	0.000172376
 23.9544	0.00017205
 23.9584	0.000171724
 23.9624	0.000171399
 23.9664	0.000171074
 23.9704	0.00017075
 23.9744	0.000170426
 23.9784	0.000170103
 23.9824	0.000169781
 23.9864	0.000169459
 23.9904	0.000169138
 23.9944	0.000168817
 23.9984	0.000168498
 24.0024	0.000168178
 24.0064	0.000167859
 24.0104	0.000167541
 24.0144	0.000167223
 24.0184	0.000166906
 24.0224	0.00016659
 24.0264	0.000166274
 24.0304	0.000165959
 24.0344	0.000165644
 24.0384	0.00016533
 24.0424	0.000165016
 24.0464	0.000164703
 24.0504	0.000164391
 24.0544	0.000164079
 24.0584	0.000163768
 24.0624	0.000163457
 24.0664	0.000163147
 24.0704	0.000162837
 24.0744	0.000162528
 24.0784	0.00016222
 24.0824	0.000161912
 24.0864	0.000161605
 24.0904	0.000161298
 24.0944	0.000160992
 24.0984	0.000160686
 24.1024	0.000160381
 24.1064	0.000160077
 24.1104	0.000159773
 24.1144	0.000159469
 24.1184	0.000159167
 24.1224	0.000158864
 24.1264	0.000158563
 24.1304	0.000158262
 24.1344	0.000157961
 24.1384	0.000157661
 24.1424	0.000157362
 24.1464	0.000157063
 24.1504	0.000156764
 24.1544	0.000156466
 24.1584	0.000156169
 24.1624	0.000155872
 24.1664	0.000155576
 24.1704	0.000155281
 24.1744	0.000154985
 24.1784	0.000154691
 24.1824	0.000154397
 24.1864	0.000154103
 24.1904	0.00015381
 24.1944	0.000153518
 24.1984	0.000153226
 24.2024	0.000152935
 24.2064	0.000152644
 24.2104	0.000152354
 24.2144	0.000152064
 24.2184	0.000151775
 24.2224	0.000151486
 24.2264	0.000151198
 24.2304	0.000150911
 24.2344	0.000150624
 24.2384	0.000150337
 24.2424	0.000150051
 24.2464	0.000149766
 24.2504	0.000149481
 24.2544	0.000149196
 24.2584	0.000148912
 24.2624	0.000148629
 24.2664	0.000148346
 24.2704	0.000148064
 24.2744	0.000147782
 24.2784	0.000147501
 24.2824	0.00014722
 24.2864	0.00014694
 24.2904	0.00014666
 24.2944	0.000146381
 24.2984	0.000146102
 24.3024	0.000145824
 24.3064	0.000145546
 24.3104	0.000145269
 24.3144	0.000144992
 24.3184	0.000144716
 24.3224	0.000144441
 24.3264	0.000144166
 24.3304	0.000143891
 24.3344	0.000143617
 24.3384	0.000143343
 24.3424	0.00014307
 24.3464	0.000142798
 24.3504	0.000142526
 24.3544	0.000142254
 24.3584	0.000141983
 24.3624	0.000141712
 24.3664	0.000141442
 24.3704	0.000141173
 24.3744	0.000140904
 24.3784	0.000140635
 24.3824	0.000140367
 24.3864	0.000140099
 24.3904	0.000139832
 24.3944	0.000139566
 24.3984	0.0001393
 24.4024	0.000139034
 24.4064	0.000138769
 24.4104	0.000138504
 24.4144	0.00013824
 24.4184	0.000137976
 24.4224	0.000137713
 24.4264	0.00013745
 24.4304	0.000137188
 24.4344	0.000136927
 24.4384	0.000136665
 24.4424	0.000136405
 24.4464	0.000136144
 24.4504	0.000135885
 24.4544	0.000135625
 24.4584	0.000135366
 24.4624	0.000135108
 24.4664	0.00013485
 24.4704	0.000134593
 24.4744	0.000134336
 24.4784	0.000134079
 24.4824	0.000133823
 24.4864	0.000133568
 24.4904	0.000133313
 24.4944	0.000133058
 24.4984	0.000132804
 24.5025	0.000132551
 24.5065	0.000132298
 24.5105	0.000132045
 24.5145	0.000131793
 24.5185	0.000131541
 24.5225	0.00013129
 24.5265	0.000131039
 24.5305	0.000130789
 24.5345	0.000130539
 24.5385	0.000130289
 24.5425	0.00013004
 24.5465	0.000129792
 24.5505	0.000129544
 24.5545	0.000129296
 24.5585	0.000129049
 24.5625	0.000128803
 24.5665	0.000128556
 24.5705	0.000128311
 24.5745	0.000128065
 24.5785	0.000127821
 24.5825	0.000127576
 24.5865	0.000127332
 24.5905	0.000127089
 24.5945	0.000126846
 24.5985	0.000126603
 24.6025	0.000126361
 24.6065	0.000126119
 24.6105	0.000125878
 24.6145	0.000125638
 24.6185	0.000125397
 24.6225	0.000125157
 24.6265	0.000124918
 24.6305	0.000124679
 24.6345	0.00012444
 24.6385	0.000124202
 24.6425	0.000123965
 24.6465	0.000123727
 24.6505	0.000123491
 24.6545	0.000123254
 24.6585	0.000123018
 24.6625	0.000122783
 24.6665	0.000122548
 24.6705	0.000122313
 24.6745	0.000122079
 24.6785	0.000121845
 24.6825	0.000121612
 24.6865	0.000121379
 24.6905	0.000121147
 24.6945	0.000120915
 24.6985	0.000120683
 24.7025	0.000120452
 24.7065	0.000120222
 24.7105	0.000119991
 24.7145	0.000119762
 24.7185	0.000119532
 24.7225	0.000119303
 24.7265	0.000119075
 24.7305	0.000118846
 24.7345	0.000118619
 24.7385	0.000118391
 24.7425	0.000118165
 24.7465	0.000117938
 24.7505	0.000117712
 24.7545	0.000117487
 24.7585	0.000117261
 24.7625	0.000117037
 24.7665	0.000116812
 24.7705	0.000116588
 24.7745	0.000116365
 24.7785	0.000116142
 24.7825	0.000115919
 24.7865	0.000115697
 24.7905	0.000115475
 24.7945	0.000115254
 24.7985	0.000115033
 24.8025	0.000114812
 24.8065	0.000114592
 24.8105	0.000114372
 24.8145	0.000114153
 24.8185	0.000113934
 24.8225	0.000113715
 24.8265	0.000113497
 24.8305	0.000113279
 24.8345	0.000113062
 24.8385	0.000112845
 24.8425	0.000112628
 24.8465	0.000112412
 24.8505	0.000112197
 24.8545	0.000111981
 24.8585	0.000111766
 24.8625	0.000111552
 24.8665	0.000111338
 24.8705	0.000111124
 24.8745	0.000110911
 24.8785	0.000110698
 24.8825	0.000110485
 24.8865	0.000110273
 24.8905	0.000110061
 24.8945	0.00010985
 24.8985	0.000109639
 24.9025	0.000109428
 24.9065	0.000109218
 24.9105	0.000109008
 24.9145	0.000108799
 24.9185	0.00010859
 24.9225	0.000108381
 24.9265	0.000108173
 24.9305	0.000107965
 24.9345	0.000107758
 24.9385	0.000107551
 24.9425	0.000107344
 24.9465	0.000107138
 24.9505	0.000106932
 24.9545	0.000106727
 24.9585	0.000106521
 24.9625	0.000106317
 24.9665	0.000106112
 24.9705	0.000105908
 24.9745	0.000105705
 24.9785	0.000105502
 24.9825	0.000105299
 24.9865	0.000105096
 24.9905	0.000104894
 24.9945	0.000104693
 24.9985	0.000104491
 25.0025	0.00010429
 25.0065	0.000104089
 25.0105	0.000103889
 25.0145	0.000103688
 25.0185	0.000103489
 25.0225	0.000103289
 25.0265	0.00010309
 25.0305	0.000102891
 25.0345	0.000102693
 25.0385	0.000102495
 25.0425	0.000102297
 25.0465	0.0001021
 25.0505	0.000101903
 25.0545	0.000101707
 25.0585	0.000101511
 25.0625	0.000101315
 25.0665	0.00010112
 25.0705	0.000100925
 25.0745	0.00010073
 25.0785	0.000100536
 25.0825	0.000100342
 25.0865	0.000100148
 25.0905	9.99552e-05
 25.0945	9.97623e-05
 25.0985	9.95699e-05
 25.1025	9.93778e-05
 25.1065	9.9186e-05
 25.1105	9.89947e-05
 25.1145	9.88036e-05
 25.1185	9.8613e-05
 25.1225	9.84227e-05
 25.1265	9.82327e-05
 25.1305	9.80431e-05
 25.1345	9.78539e-05
 25.1385	9.7665e-05
 25.1425	9.74765e-05
 25.1465	9.72883e-05
 25.1505	9.71005e-05
 25.1545	9.6913e-05
 25.1585	9.67259e-05
 25.1625	9.65391e-05
 25.1665	9.63527e-05
 25.1705	9.61667e-05
 25.1745	9.59809e-05
 25.1785	9.57956e-05
 25.1825	9.56106e-05
 25.1865	9.54259e-05
 25.1905	9.52416e-05
 25.1945	9.50576e-05
 25.1985	9.4874e-05
 25.2025	9.46907e-05
 25.2065	9.45077e-05
 25.2105	9.43251e-05
 25.2145	9.41429e-05
 25.2185	9.3961e-05
 25.2225	9.37794e-05
 25.2265	9.35981e-05
 25.2305	9.34173e-05
 25.2345	9.32367e-05
 25.2385	9.30565e-05
 25.2425	9.28766e-05
 25.2465	9.26971e-05
 25.2505	9.25179e-05
 25.2545	9.2339e-05
 25.2585	9.21605e-05
 25.2625	9.19823e-05
 25.2665	9.18045e-05
 25.2705	9.16269e-05
 25.2745	9.14497e-05
 25.2785	9.12729e-05
 25.2825	9.10964e-05
 25.2865	9.09202e-05
 25.2905	9.07443e-05
 25.2945	9.05688e-05
 25.2985	9.03936e-05
 25.3025	9.02187e-05
 25.3065	9.00442e-05
 25.3105	8.987e-05
 25.3145	8.96961e-05
 25.3185	8.95225e-05
 25.3225	8.93493e-05
 25.3265	8.91764e-05
 25.3305	8.90038e-05
 25.3345	8.88316e-05
 25.3385	8.86597e-05
 25.3425	8.84881e-05
 25.3465	8.83168e-05
 25.3505	8.81458e-05
 25.3545	8.79752e-05
 25.3585	8.78049e-05
 25.3625	8.76349e-05
 25.3665	8.74652e-05
 25.3705	8.72958e-05
 25.3745	8.71268e-05
 25.3785	8.69581e-05
 25.3825	8.67897e-05
 25.3865	8.66216e-05
 25.3905	8.64538e-05
 25.3945	8.62864e-05
 25.3985	8.61192e-05
 25.4025	8.59524e-05
 25.4065	8.57859e-05
 25.4105	8.56197e-05
 25.4145	8.54539e-05
 25.4185	8.52883e-05
 25.4225	8.5123e-05
 25.4265	8.49581e-05
 25.4305	8.47935e-05
 25.4345	8.46291e-05
 25.4385	8.44651e-05
 25.4425	8.43014e-05
 25.4465	8.4138e-05
 25.4505	8.39749e-05
 25.4545	8.38122e-05
 25.4585	8.36497e-05
 25.4625	8.34875e-05
 25.4665	8.33257e-05
 25.4705	8.31641e-05
 25.4745	8.30029e-05
 25.4785	8.28419e-05
 25.4825	8.26813e-05
 25.4865	8.25209e-05
 25.4905	8.23609e-05
 25.4945	8.22012e-05
 25.4985	8.20417e-05
 25.5026	8.18826e-05
 25.5066	8.17238e-05
 25.5106	8.15653e-05
 25.5146	8.1407e-05
 25.5186	8.12491e-05
 25.5226	8.10915e-05
 25.5266	8.09341e-05
 25.5306	8.07771e-05
 25.5346	8.06203e-05
 25.5386	8.04639e-05
 25.5426	8.03077e-05
 25.5466	8.01519e-05
 25.5506	7.99963e-05
 25.5546	7.9841e-05
 25.5586	7.96861e-05
 25.5626	7.95314e-05
 25.5666	7.9377e-05
 25.5706	7.92229e-05
 25.5746	7.90691e-05
 25.5786	7.89156e-05
 25.5826	7.87623e-05
 25.5866	7.86094e-05
 25.5906	7.84568e-05
 25.5946	7.83044e-05
 25.5986	7.81523e-05
 25.6026	7.80005e-05
 25.6066	7.7849e-05
 25.6106	7.76978e-05
 25.6146	7.75469e-05
 25.6186	7.73963e-05
 25.6226	7.72459e-05
 25.6266	7.70958e-05
 25.6306	7.6946e-05
 25.6346	7.67965e-05
 25.6386	7.66473e-05
 25.6426	7.64984e-05
 25.6466	7.63497e-05
 25.6506	7.62014e-05
 25.6546	7.60533e-05
 25.6586	7.59054e-05
 25.6626	7.57579e-05
 25.6666	7.56106e-05
 25.6706	7.54637e-05
 25.6746	7.5317e-05
 25.6786	7.51705e-05
 25.6826	7.50244e-05
 25.6866	7.48785e-05
 25.6906	7.47329e-05
 25.6946	7.45876e-05
 25.6986	7.44426e-05
 25.7026	7.42978e-05
 25.7066	7.41533e-05
 25.7106	7.40091e-05
 25.7146	7.38652e-05
 25.7186	7.37215e-05
 25.7226	7.35781e-05
 25.7266	7.3435e-05
 25.7306	7.32921e-05
 25.7346	7.31495e-05
 25.7386	7.30072e-05
 25.7426	7.28651e-05
 25.7466	7.27234e-05
 25.7506	7.25819e-05
 25.7546	7.24406e-05
 25.7586	7.22996e-05
 25.7626	7.21589e-05
 25.7666	7.20185e-05
 25.7706	7.18783e-05
 25.7746	7.17384e-05
 25.7786	7.15988e-05
 25.7826	7.14594e-05
 25.7866	7.13203e-05
 25.7906	7.11814e-05
 25.7946	7.10428e-05
 25.7986	7.09045e-05
 25.8026	7.07664e-05
 25.8066	7.06286e-05
 25.8106	7.04911e-05
 25.8146	7.03538e-05
 25.8186	7.02168e-05
 25.8226	7.008e-05
 25.8266	6.99435e-05
 25.8306	6.98073e-05
 25.8346	6.96713e-05
 25.8386	6.95356e-05
 25.8426	6.94001e-05
 25.8466	6.92649e-05
 25.8506	6.913e-05
 25.8546	6.89953e-05
 25.8586	6.88608e-05
 25.8626	6.87266e-05
 25.8666	6.85927e-05
 25.8706	6.8459e-05
 25.8746	6.83256e-05
 25.8786	6.81924e-05
 25.8826	6.80595e-05
 25.8866	6.79269e-05
 25.8906	6.77945e-05
 25.8946	6.76623e-05
 25.8986	6.75304e-05
 25.9026	6.73987e-05
 25.9066	6.72673e-05
 25.9106	6.71362e-05
 25.9146	6.70052e-05
 25.9186	6.68746e-05
 25.9226	6.67442e-05
 25.9266	6.6614e-05
 25.9306	6.64841e-05
 25.9346	6.63544e-05
 25.9386	6.6225e-05
 25.9426	6.60958e-05
 25.9466	6.59669e-05
 25.9506	6.58382e-05
 25.9546	6.57097e-05
 25.9586	6.55815e-05
 25.9626	6.54536e-05
 25.9666	6.53259e-05
 25.9706	6.51984e-05
 25.9746	6.50712e-05
 25.9786	6.49442e-05
 25.9826	6.48174e-05
 25.9866	6.46909e-05
 25.9906	6.45647e-05
 25.9946	6.44386e-05
 25.9986	6.43129e-05
 26.0026	6.41873e-05
 26.0066	6.4062e-05
 26.0106	6.39369e-05
 26.0146	6.38121e-05
 26.0186	6.36875e-05
 26.0226	6.35632e-05
 26.0266	6.34391e-05
 26.0306	6.33152e-05
 26.0346	6.31915e-05
 26.0386	6.30681e-05
 26.0426	6.29449e-05
 26.0466	6.2822e-05
 26.0506	6.26993e-05
 26.0546	6.25768e-05
 26.0586	6.24546e-05
 26.0626	6.23326e-05
 26.0666	6.22108e-05
 26.0706	6.20893e-05
 26.0746	6.19679e-05
 26.0786	6.18469e-05
 26.0826	6.1726e-05
 26.0866	6.16054e-05
 26.0906	6.1485e-05
 26.0946	6.13648e-05
 26.0986	6.12449e-05
 26.1026	6.11252e-05
 26.1066	6.10057e-05
 26.1106	6.08865e-05
 26.1146	6.07675e-05
 26.1186	6.06487e-05
 26.1226	6.05301e-05
 26.1266	6.04118e-05
 26.1306	6.02936e-05
 26.1346	6.01757e-05
 26.1386	6.00581e-05
 26.1426	5.99406e-05
 26.1466	5.98234e-05
 26.1506	5.97064e-05
 26.1546	5.95897e-05
 26.1586	5.94731e-05
 26.1626	5.93568e-05
 26.1666	5.92407e-05
 26.1706	5.91248e-05
 26.1746	5.90091e-05
 26.1786	5.88937e-05
 26.1826	5.87785e-05
 26.1866	5.86635e-05
 26.1906	5.85487e-05
 26.1946	5.84341e-05
 26.1986	5.83198e-05
 26.2026	5.82056e-05
 26.2066	5.80917e-05
 26.2106	5.7978e-05
 26.2146	5.78646e-05
 26.2186	5.77513e-05
 26.2226	5.76383e-05
 26.2266	5.75254e-05
 26.2306	5.74128e-05
 26.2346	5.73004e-05
 26.2386	5.71882e-05
 26.2426	5.70763e-05
 26.2466	5.69645e-05
 26.2506	5.6853e-05
 26.2546	5.67417e-05
 26.2586	5.66305e-05
 26.2626	5.65196e-05
 26.2666	5.6409e-05
 26.2706	5.62985e-05
 26.2746	5.61882e-05
 26.2786	5.60781e-05
 26.2826	5.59683e-05
 26.2866	5.58587e-05
 26.2906	5.57492e-05
 26.2946	5.564e-05
 26.2986	5.5531e-05
 26.3026	5.54222e-05
 26.3066	5.53136e-05
 26.3106	5.52052e-05
 26.3146	5.5097e-05
 26.3186	5.49891e-05
 26.3226	5.48813e-05
 26.3266	5.47737e-05
 26.3306	5.46664e-05
 26.3346	5.45592e-05
 26.3386	5.44523e-05
 26.3426	5.43456e-05
 26.3466	5.4239e-05
 26.3506	5.41327e-05
 26.3546	5.40266e-05
 26.3586	5.39206e-05
 26.3626	5.38149e-05
 26.3666	5.37094e-05
 26.3706	5.36041e-05
 26.3746	5.34989e-05
 26.3786	5.3394e-05
 26.3826	5.32893e-05
 26.3866	5.31848e-05
 26.3906	5.30805e-05
 26.3946	5.29764e-05
 26.3986	5.28724e-05
 26.4026	5.27687e-05
 26.4066	5.26652e-05
 26.4106	5.25619e-05
 26.4146	5.24588e-05
 26.4186	5.23558e-05
 26.4226	5.22531e-05
 26.4266	5.21506e-05
 26.4306	5.20482e-05
 26.4346	5.19461e-05
 26.4386	5.18442e-05
 26.4426	5.17424e-05
 26.4466	5.16408e-05
 26.4506	5.15395e-05
 26.4546	5.14383e-05
 26.4586	5.13373e-05
 26.4626	5.12366e-05
 26.4666	5.1136e-05
 26.4706	5.10356e-05
 26.4746	5.09354e-05
 26.4786	5.08354e-05
 26.4826	5.07356e-05
 26.4866	5.06359e-05
 26.4906	5.05365e-05
 26.4946	5.04373e-05
 26.4986	5.03382e-05
 26.5027	5.02393e-05
 26.5067	5.01407e-05
 26.5107	5.00422e-05
 26.5147	4.99439e-05
 26.5187	4.98458e-05
 26.5227	4.97478e-05
 26.5267	4.96501e-05
 26.5307	4.95526e-05
 26.5347	4.94552e-05
 26.5387	4.9358e-05
 26.5427	4.9261e-05
 26.5467	4.91642e-05
 26.5507	4.90676e-05
 26.5547	4.89712e-05
 26.5587	4.8875e-05
 26.5627	4.87789e-05
 26.5667	4.8683e-05
 26.5707	4.85873e-05
 26.5747	4.84918e-05
 26.5787	4.83965e-05
 26.5827	4.83014e-05
 26.5867	4.82064e-05
 26.5907	4.81116e-05
 26.5947	4.8017e-05
 26.5987	4.79226e-05
 26.6027	4.78284e-05
 26.6067	4.77343e-05
 26.6107	4.76405e-05
 26.6147	4.75468e-05
 26.6187	4.74533e-05
 26.6227	4.73599e-05
 26.6267	4.72668e-05
 26.6307	4.71738e-05
 26.6347	4.7081e-05
 26.6387	4.69884e-05
 26.6427	4.6896e-05
 26.6467	4.68037e-05
 26.6507	4.67116e-05
 26.6547	4.66197e-05
 26.6587	4.6528e-05
 26.6627	4.64364e-05
 26.6667	4.6345e-05
 26.6707	4.62538e-05
 26.6747	4.61628e-05
 26.6787	4.6072e-05
 26.6827	4.59813e-05
 26.6867	4.58908e-05
 26.6907	4.58004e-05
 26.6947	4.57103e-05
 26.6987	4.56203e-05
 26.7027	4.55305e-05
 26.7067	4.54409e-05
 26.7107	4.53514e-05
 26.7147	4.52621e-05
 26.7187	4.5173e-05
 26.7227	4.5084e-05
 26.7267	4.49952e-05
 26.7307	4.49066e-05
 26.7347	4.48182e-05
 26.7387	4.47299e-05
 26.7427	4.46418e-05
 26.7467	4.45539e-05
 26.7507	4.44661e-05
 26.7547	4.43785e-05
 26.7587	4.42911e-05
 26.7627	4.42039e-05
 26.7667	4.41168e-05
 26.7707	4.40299e-05
 26.7747	4.39431e-05
 26.7787	4.38565e-05
 26.7827	4.37701e-05
 26.7867	4.36839e-05
 26.7907	4.35978e-05
 26.7947	4.35119e-05
 26.7987	4.34261e-05
 26.8027	4.33405e-05
 26.8067	4.32551e-05
 26.8107	4.31698e-05
 26.8147	4.30847e-05
 26.8187	4.29998e-05
 26.8227	4.2915e-05
 26.8267	4.28304e-05
 26.8307	4.2746e-05
 26.8347	4.26617e-05
 26.8387	4.25776e-05
 26.8427	4.24936e-05
 26.8467	4.24098e-05
 26.8507	4.23262e-05
 26.8547	4.22427e-05
 26.8587	4.21594e-05
 26.8627	4.20763e-05
 26.8667	4.19933e-05
 26.8707	4.19104e-05
 26.8747	4.18278e-05
 26.8787	4.17453e-05
 26.8827	4.16629e-05
 26.8867	4.15807e-05
 26.8907	4.14987e-05
 26.8947	4.14168e-05
 26.8987	4.13351e-05
 26.9027	4.12535e-05
 26.9067	4.11721e-05
 26.9107	4.10909e-05
 26.9147	4.10098e-05
 26.9187	4.09288e-05
 26.9227	4.0848e-05
 26.9267	4.07674e-05
 26.9307	4.0687e-05
 26.9347	4.06066e-05
 26.9387	4.05265e-05
 26.9427	4.04465e-05
 26.9467	4.03666e-05
 26.9507	4.02869e-05
 26.9547	4.02074e-05
 26.9587	4.0128e-05
 26.9627	4.00488e-05
 26.9667	3.99697e-05
 26.9707	3.98908e-05
 26.9747	3.9812e-05
 26.9787	3.97334e-05
 26.9827	3.96549e-05
 26.9867	3.95766e-05
 26.9907	3.94984e-05
 26.9947	3.94204e-05
 26.9987	3.93425e-05
 27.0027	3.92648e-05
 27.0067	3.91872e-05
 27.0107	3.91098e-05
 27.0147	3.90325e-05
 27.0187	3.89554e-05
 27.0227	3.88784e-05
 27.0267	3.88016e-05
 27.0307	3.87249e-05
 27.0347	3.86484e-05
 27.0387	3.8572e-05
 27.0427	3.84958e-05
 27.0467	3.84197e-05
 27.0507	3.83438e-05
 27.0547	3.8268e-05
 27.0587	3.81923e-05
 27.0627	3.81168e-05
 27.0667	3.80415e-05
 27.0707	3.79663e-05
 27.0747	3.78912e-05
 27.0787	3.78163e-05
 27.0827	3.77415e-05
 27.0867	3.76669e-05
 27.0907	3.75924e-05
 27.0947	3.75181e-05
 27.0987	3.74439e-05
 27.1027	3.73698e-05
 27.1067	3.72959e-05
 27.1107	3.72222e-05
 27.1147	3.71485e-05
 27.1187	3.70751e-05
 27.1227	3.70017e-05
 27.1267	3.69285e-05
 27.1307	3.68555e-05
 27.1347	3.67826e-05
 27.1387	3.67098e-05
 27.1427	3.66371e-05
 27.1467	3.65647e-05
 27.1507	3.64923e-05
 27.1547	3.64201e-05
 27.1587	3.6348e-05
 27.1627	3.62761e-05
 27.1667	3.62043e-05
 27.1707	3.61326e-05
 27.1747	3.60611e-05
 27.1787	3.59897e-05
 27.1827	3.59185e-05
 27.1867	3.58474e-05
 27.1907	3.57764e-05
 27.1947	3.57056e-05
 27.1987	3.56349e-05
 27.2027	3.55644e-05
 27.2067	3.54939e-05
 27.2107	3.54237e-05
 27.2147	3.53535e-05
 27.2187	3.52835e-05
 27.2227	3.52136e-05
 27.2267	3.51439e-05
 27.2307	3.50743e-05
 27.2347	3.50048e-05
 27.2387	3.49355e-05
 27.2427	3.48663e-05
 27.2467	3.47972e-05
 27.2507	3.47283e-05
 27.2547	3.46595e-05
 27.2587	3.45908e-05
 27.2627	3.45223e-05
 27.2667	3.44539e-05
 27.2707	3.43856e-05
 27.2747	3.43175e-05
 27.2787	3.42495e-05
 27.2827	3.41816e-05
 27.2867	3.41139e-05
 27.2907	3.40463e-05
 27.2947	3.39788e-05
 27.2987	3.39115e-05
 27.3027	3.38443e-05
 27.3067	3.37772e-05
 27.3107	3.37102e-05
 27.3147	3.36434e-05
 27.3187	3.35767e-05
 27.3227	3.35101e-05
 27.3267	3.34437e-05
 27.3307	3.33774e-05
 27.3347	3.33112e-05
 27.3387	3.32452e-05
 27.3427	3.31792e-05
 27.3467	3.31134e-05
 27.3507	3.30478e-05
 27.3547	3.29822e-05
 27.3587	3.29168e-05
 27.3627	3.28515e-05
 27.3667	3.27864e-05
 27.3707	3.27213e-05
 27.3747	3.26564e-05
 27.3787	3.25916e-05
 27.3827	3.2527e-05
 27.3867	3.24625e-05
 27.3907	3.23981e-05
 27.3947	3.23338e-05
 27.3987	3.22696e-05
 27.4027	3.22056e-05
 27.4067	3.21417e-05
 27.4107	3.20779e-05
 27.4147	3.20142e-05
 27.4187	3.19507e-05
 27.4227	3.18873e-05
 27.4267	3.1824e-05
 27.4307	3.17608e-05
 27.4347	3.16978e-05
 27.4387	3.16349e-05
 27.4427	3.15721e-05
 27.4467	3.15094e-05
 27.4507	3.14468e-05
 27.4547	3.13844e-05
 27.4587	3.13221e-05
 27.4627	3.12599e-05
 27.4667	3.11978e-05
 27.4707	3.11359e-05
 27.4747	3.10741e-05
 27.4787	3.10123e-05
 27.4827	3.09508e-05
 27.4867	3.08893e-05
 27.4907	3.08279e-05
 27.4947	3.07667e-05
 27.4987	3.07056e-05
 27.5028	3.06446e-05
 27.5068	3.05837e-05
 27.5108	3.0523e-05
 27.5148	3.04623e-05
 27.5188	3.04018e-05
 27.5228	3.03414e-05
 27.5268	3.02811e-05
 27.5308	3.02209e-05
 27.5348	3.01609e-05
 27.5388	3.0101e-05
 27.5428	3.00411e-05
 27.5468	2.99814e-05
 27.5508	2.99219e-05
 27.5548	2.98624e-05
 27.5588	2.9803e-05
 27.5628	2.97438e-05
 27.5668	2.96847e-05
 27.5708	2.96257e-05
 27.5748	2.95668e-05
 27.5788	2.9508e-05
 27.5828	2.94493e-05
 27.5868	2.93908e-05
 27.5908	2.93323e-05
 27.5948	2.9274e-05
 27.5988	2.92158e-05
 27.6028	2.91577e-05
 27.6068	2.90997e-05
 27.6108	2.90418e-05
 27.6148	2.89841e-05
 27.6188	2.89264e-05
 27.6228	2.88689e-05
 27.6268	2.88115e-05
 27.6308	2.87542e-05
 27.6348	2.8697e-05
 27.6388	2.86399e-05
 27.6428	2.85829e-05
 27.6468	2.85261e-05
 27.6508	2.84693e-05
 27.6548	2.84127e-05
 27.6588	2.83561e-05
 27.6628	2.82997e-05
 27.6668	2.82434e-05
 27.6708	2.81872e-05
 27.6748	2.81311e-05
 27.6788	2.80751e-05
 27.6828	2.80192e-05
 27.6868	2.79635e-05
 27.6908	2.79078e-05
 27.6948	2.78522e-05
 27.6988	2.77968e-05
 27.7028	2.77415e-05
 27.7068	2.76862e-05
 27.7108	2.76311e-05
 27.7148	2.75761e-05
 27.7188	2.75212e-05
 27.7228	2.74664e-05
 27.7268	2.74117e-05
 27.7308	2.73571e-05
 27.7348	2.73027e-05
 27.7388	2.72483e-05
 27.7428	2.7194e-05
 27.7468	2.71399e-05
 27.7508	2.70858e-05
 27.7548	2.70319e-05
 27.7588	2.6978e-05
 27.7628	2.69243e-05
 27.7668	2.68707e-05
 27.7708	2.68171e-05
 27.7748	2.67637e-05
 27.7788	2.67104e-05
 27.7828	2.66572e-05
 27.7868	2.66041e-05
 27.7908	2.6551e-05
 27.7948	2.64981e-05
 27.7988	2.64453e-05
 27.8028	2.63926e-05
 27.8068	2.634e-05
 27.8108	2.62876e-05
 27.8148	2.62352e-05
 27.8188	2.61829e-05
 27.8228	2.61307e-05
 27.8268	2.60786e-05
 27.8308	2.60266e-05
 27.8348	2.59747e-05
 27.8388	2.5923e-05
 27.8428	2.58713e-05
 27.8468	2.58197e-05
 27.8508	2.57682e-05
 27.8548	2.57168e-05
 27.8588	2.56656e-05
 27.8628	2.56144e-05
 27.8668	2.55633e-05
 27.8708	2.55123e-05
 27.8748	2.54615e-05
 27.8788	2.54107e-05
 27.8828	2.536e-05
 27.8868	2.53094e-05
 27.8908	2.52589e-05
 27.8948	2.52086e-05
 27.8988	2.51583e-05
 27.9028	2.51081e-05
 27.9068	2.5058e-05
 27.9108	2.5008e-05
 27.9148	2.49581e-05
 27.9188	2.49083e-05
 27.9228	2.48586e-05
 27.9268	2.4809e-05
 27.9308	2.47595e-05
 27.9348	2.47101e-05
 27.9388	2.46608e-05
 27.9428	2.46116e-05
 27.9468	2.45625e-05
 27.9508	2.45134e-05
 27.9548	2.44645e-05
 27.9588	2.44157e-05
 27.9628	2.43669e-05
 27.9668	2.43183e-05
 27.9708	2.42698e-05
 27.9748	2.42213e-05
 27.9788	2.4173e-05
 27.9828	2.41247e-05
 27.9868	2.40765e-05
 27.9908	2.40285e-05
 27.9948	2.39805e-05
 27.9988	2.39326e-05
 28.0028	2.38848e-05
 28.0068	2.38371e-05
 28.0108	2.37895e-05
 28.0148	2.3742e-05
 28.0188	2.36946e-05
 28.0228	2.36472e-05
 28.0268	2.36e-05
 28.0308	2.35529e-05
 28.0348	2.35058e-05
 28.0388	2.34589e-05
 28.0428	2.3412e-05
 28.0468	2.33652e-05
 28.0508	2.33186e-05
 28.0548	2.3272e-05
 28.0588	2.32255e-05
 28.0628	2.31791e-05
 28.0668	2.31327e-05
 28.0708	2.30865e-05
 28.0748	2.30404e-05
 28.0788	2.29943e-05
 28.0828	2.29484e-05
 28.0868	2.29025e-05
 28.0908	2.28567e-05
 28.0948	2.28111e-05
 28.0988	2.27655e-05
 28.1028	2.272e-05
 28.1068	2.26745e-05
 28.1108	2.26292e-05
 28.1148	2.2584e-05
 28.1188	2.25388e-05
 28.1228	2.24938e-05
 28.1268	2.24488e-05
 28.1308	2.24039e-05
 28.1348	2.23591e-05
 28.1388	2.23144e-05
 28.1428	2.22698e-05
 28.1468	2.22252e-05
 28.1508	2.21808e-05
 28.1548	2.21364e-05
 28.1588	2.20921e-05
 28.1628	2.2048e-05
 28.1668	2.20039e-05
 28.1708	2.19598e-05
 28.1748	2.19159e-05
 28.1788	2.18721e-05
 28.1828	2.18283e-05
 28.1868	2.17846e-05
 28.1908	2.17411e-05
 28.1948	2.16976e-05
 28.1988	2.16541e-05
 28.2028	2.16108e-05
 28.2068	2.15676e-05
 28.2108	2.15244e-05
 28.2148	2.14813e-05
 28.2188	2.14383e-05
 28.2228	2.13954e-05
 28.2268	2.13526e-05
 28.2308	2.13099e-05
 28.2348	2.12672e-05
 28.2388	2.12247e-05
 28.2428	2.11822e-05
 28.2468	2.11398e-05
 28.2508	2.10974e-05
 28.2548	2.10552e-05
 28.2588	2.10131e-05
 28.2628	2.0971e-05
 28.2668	2.0929e-05
 28.2708	2.08871e-05
 28.2748	2.08453e-05
 28.2788	2.08035e-05
 28.2828	2.07619e-05
 28.2868	2.07203e-05
 28.2908	2.06788e-05
 28.2948	2.06374e-05
 28.2988	2.0596e-05
 28.3028	2.05548e-05
 28.3068	2.05136e-05
 28.3108	2.04725e-05
 28.3148	2.04315e-05
 28.3188	2.03906e-05
 28.3228	2.03497e-05
 28.3268	2.0309e-05
 28.3308	2.02683e-05
 28.3348	2.02277e-05
 28.3388	2.01871e-05
 28.3428	2.01467e-05
 28.3468	2.01063e-05
 28.3508	2.0066e-05
 28.3548	2.00258e-05
 28.3588	1.99857e-05
 28.3628	1.99456e-05
 28.3668	1.99056e-05
 28.3708	1.98657e-05
 28.3748	1.98259e-05
 28.3788	1.97862e-05
 28.3828	1.97465e-05
 28.3868	1.97069e-05
 28.3908	1.96674e-05
 28.3948	1.9628e-05
 28.3988	1.95887e-05
 28.4028	1.95494e-05
 28.4068	1.95102e-05
 28.4108	1.94711e-05
 28.4148	1.9432e-05
 28.4188	1.93931e-05
 28.4228	1.93542e-05
 28.4268	1.93153e-05
 28.4308	1.92766e-05
 28.4348	1.9238e-05
 28.4388	1.91994e-05
 28.4428	1.91609e-05
 28.4468	1.91224e-05
 28.4508	1.90841e-05
 28.4548	1.90458e-05
 28.4588	1.90076e-05
 28.4628	1.89694e-05
 28.4668	1.89314e-05
 28.4708	1.88934e-05
 28.4748	1.88555e-05
 28.4788	1.88177e-05
 28.4828	1.87799e-05
 28.4868	1.87422e-05
 28.4908	1.87046e-05
 28.4948	1.86671e-05
 28.4988	1.86296e-05
 28.5029	1.85922e-05
 28.5069	1.85549e-05
 28.5109	1.85177e-05
 28.5149	1.84805e-05
 28.5189	1.84434e-05
 28.5229	1.84064e-05
 28.5269	1.83694e-05
 28.5309	1.83326e-05
 28.5349	1.82958e-05
 28.5389	1.8259e-05
 28.5429	1.82224e-05
 28.5469	1.81858e-05
 28.5509	1.81493e-05
 28.5549	1.81128e-05
 28.5589	1.80765e-05
 28.5629	1.80402e-05
 28.5669	1.80039e-05
 28.5709	1.79678e-05
 28.5749	1.79317e-05
 28.5789	1.78957e-05
 28.5829	1.78597e-05
 28.5869	1.78239e-05
 28.5909	1.77881e-05
 28.5949	1.77523e-05
 28.5989	1.77167e-05
 28.6029	1.76811e-05
 28.6069	1.76456e-05
 28.6109	1.76101e-05
 28.6149	1.75747e-05
 28.6189	1.75394e-05
 28.6229	1.75042e-05
 28.6269	1.7469e-05
 28.6309	1.74339e-05
 28.6349	1.73989e-05
 28.6389	1.73639e-05
 28.6429	1.7329e-05
 28.6469	1.72942e-05
 28.6509	1.72594e-05
 28.6549	1.72247e-05
 28.6589	1.71901e-05
 28.6629	1.71556e-05
 28.6669	1.71211e-05
 28.6709	1.70867e-05
 28.6749	1.70523e-05
 28.6789	1.7018e-05
 28.6829	1.69838e-05
 28.6869	1.69497e-05
 28.6909	1.69156e-05
 28.6949	1.68816e-05
 28.6989	1.68476e-05
 28.7029	1.68137e-05
 28.7069	1.67799e-05
 28.7109	1.67462e-05
 28.7149	1.67125e-05
 28.7189	1.66789e-05
 28.7229	1.66454e-05
 28.7269	1.66119e-05
 28.7309	1.65785e-05
 28.7349	1.65451e-05
 28.7389	1.65118e-05
 28.7429	1.64786e-05
 28.7469	1.64455e-05
 28.7509	1.64124e-05
 28.7549	1.63794e-05
 28.7589	1.63464e-05
 28.7629	1.63135e-05
 28.7669	1.62807e-05
 28.7709	1.6248e-05
 28.7749	1.62153e-05
 28.7789	1.61826e-05
 28.7829	1.61501e-05
 28.7869	1.61176e-05
 28.7909	1.60851e-05
 28.7949	1.60528e-05
 28.7989	1.60204e-05
 28.8029	1.59882e-05
 28.8069	1.5956e-05
 28.8109	1.59239e-05
 28.8149	1.58918e-05
 28.8189	1.58599e-05
 28.8229	1.58279e-05
 28.8269	1.57961e-05
 28.8309	1.57643e-05
 28.8349	1.57325e-05
 28.8389	1.57008e-05
 28.8429	1.56692e-05
 28.8469	1.56377e-05
 28.8509	1.56062e-05
 28.8549	1.55748e-05
 28.8589	1.55434e-05
 28.8629	1.55121e-05
 28.8669	1.54809e-05
 28.8709	1.54497e-05
 28.8749	1.54186e-05
 28.8789	1.53875e-05
 28.8829	1.53565e-05
 28.8869	1.53256e-05
 28.8909	1.52947e-05
 28.8949	1.52639e-05
 28.8989	1.52331e-05
 28.9029	1.52025e-05
 28.9069	1.51718e-05
 28.9109	1.51413e-05
 28.9149	1.51108e-05
 28.9189	1.50803e-05
 28.9229	1.50499e-05
 28.9269	1.50196e-05
 28.9309	1.49893e-05
 28.9349	1.49591e-05
 28.9389	1.4929e-05
 28.9429	1.48989e-05
 28.9469	1.48689e-05
 28.9509	1.48389e-05
 28.9549	1.4809e-05
 28.9589	1.47791e-05
 28.9629	1.47493e-05
 28.9669	1.47196e-05
 28.9709	1.46899e-05
 28.9749	1.46603e-05
 28.9789	1.46308e-05
 28.9829	1.46013e-05
 28.9869	1.45718e-05
 28.9909	1.45424e-05
 28.9949	1.45131e-05
 28.9989	1.44838e-05
 29.0029	1.44546e-05
 29.0069	1.44255e-05
 29.0109	1.43964e-05
 29.0149	1.43674e-05
 29.0189	1.43384e-05
 29.0229	1.43095e-05
 29.0269	1.42806e-05
 29.0309	1.42518e-05
 29.0349	1.42231e-05
 29.0389	1.41944e-05
 29.0429	1.41657e-05
 29.0469	1.41372e-05
 29.0509	1.41086e-05
 29.0549	1.40802e-05
 29.0589	1.40518e-05
 29.0629	1.40234e-05
 29.0669	1.39951e-05
 29.0709	1.39669e-05
 29.0749	1.39387e-05
 29.0789	1.39106e-05
 29.0829	1.38825e-05
 29.0869	1.38545e-05
 29.0909	1.38265e-05
 29.0949	1.37986e-05
 29.0989	1.37708e-05
 29.1029	1.3743e-05
 29.1069	1.37152e-05
 29.1109	1.36875e-05
 29.1149	1.36599e-05
 29.1189	1.36323e-05
 29.1229	1.36048e-05
 29.1269	1.35774e-05
 29.1309	1.35499e-05
 29.1349	1.35226e-05
 29.1389	1.34953e-05
 29.1429	1.3468e-05
 29.1469	1.34408e-05
 29.1509	1.34137e-05
 29.1549	1.33866e-05
 29.1589	1.33596e-05
 29.1629	1.33326e-05
 29.1669	1.33057e-05
 29.1709	1.32788e-05
 29.1749	1.3252e-05
 29.1789	1.32252e-05
 29.1829	1.31985e-05
 29.1869	1.31718e-05
 29.1909	1.31452e-05
 29.1949	1.31187e-05
 29.1989	1.30922e-05
 29.2029	1.30657e-05
 29.2069	1.30393e-05
 29.2109	1.3013e-05
 29.2149	1.29867e-05
 29.2189	1.29604e-05
 29.2229	1.29343e-05
 29.2269	1.29081e-05
 29.2309	1.2882e-05
 29.2349	1.2856e-05
 29.2389	1.283e-05
 29.2429	1.28041e-05
 29.2469	1.27782e-05
 29.2509	1.27524e-05
 29.2549	1.27266e-05
 29.2589	1.27009e-05
 29.2629	1.26752e-05
 29.2669	1.26496e-05
 29.2709	1.2624e-05
 29.2749	1.25985e-05
 29.2789	1.2573e-05
 29.2829	1.25476e-05
 29.2869	1.25222e-05
 29.2909	1.24969e-05
 29.2949	1.24717e-05
 29.2989	1.24464e-05
 29.3029	1.24213e-05
 29.3069	1.23962e-05
 29.3109	1.23711e-05
 29.3149	1.23461e-05
 29.3189	1.23211e-05
 29.3229	1.22962e-05
 29.3269	1.22713e-05
 29.3309	1.22465e-05
 29.3349	1.22217e-05
 29.3389	1.2197e-05
 29.3429	1.21723e-05
 29.3469	1.21477e-05
 29.3509	1.21231e-05
 29.3549	1.20986e-05
 29.3589	1.20741e-05
 29.3629	1.20497e-05
 29.3669	1.20253e-05
 29.3709	1.2001e-05
 29.3749	1.19767e-05
 29.3789	1.19525e-05
 29.3829	1.19283e-05
 29.3869	1.19042e-05
 29.3909	1.18801e-05
 29.3949	1.1856e-05
 29.3989	1.1832e-05
 29.4029	1.18081e-05
 29.4069	1.17842e-05
 29.4109	1.17603e-05
 29.4149	1.17365e-05
 29.4189	1.17128e-05
 29.4229	1.16891e-05
 29.4269	1.16654e-05
 29.4309	1.16418e-05
 29.4349	1.16182e-05
 29.4389	1.15947e-05
 29.4429	1.15712e-05
 29.4469	1.15478e-05
 29.4509	1.15244e-05
 29.4549	1.15011e-05
 29.4589	1.14778e-05
 29.4629	1.14545e-05
 29.4669	1.14313e-05
 29.4709	1.14082e-05
 29.4749	1.13851e-05
 29.4789	1.1362e-05
 29.4829	1.1339e-05
 29.4869	1.13161e-05
 29.4909	1.12931e-05
 29.4949	1.12703e-05
 29.4989	1.12474e-05
 29.503	1.12246e-05
 29.507	1.12019e-05
 29.511	1.11792e-05
 29.515	1.11566e-05
 29.519	1.1134e-05
 29.523	1.11114e-05
 29.527	1.10889e-05
 29.531	1.10664e-05
 29.535	1.1044e-05
 29.539	1.10216e-05
 29.543	1.09993e-05
 29.547	1.0977e-05
 29.551	1.09547e-05
 29.555	1.09325e-05
 29.559	1.09104e-05
 29.563	1.08883e-05
 29.567	1.08662e-05
 29.571	1.08442e-05
 29.575	1.08222e-05
 29.579	1.08003e-05
 29.583	1.07784e-05
 29.587	1.07565e-05
 29.591	1.07347e-05
 29.595	1.07129e-05
 29.599	1.06912e-05
 29.603	1.06696e-05
 29.607	1.06479e-05
 29.611	1.06263e-05
 29.615	1.06048e-05
 29.619	1.05833e-05
 29.623	1.05618e-05
 29.627	1.05404e-05
 29.631	1.0519e-05
 29.635	1.04977e-05
 29.639	1.04764e-05
 29.643	1.04552e-05
 29.647	1.04339e-05
 29.651	1.04128e-05
 29.655	1.03917e-05
 29.659	1.03706e-05
 29.663	1.03495e-05
 29.667	1.03285e-05
 29.671	1.03076e-05
 29.675	1.02867e-05
 29.679	1.02658e-05
 29.683	1.0245e-05
 29.687	1.02242e-05
 29.691	1.02035e-05
 29.695	1.01827e-05
 29.699	1.01621e-05
 29.703	1.01415e-05
 29.707	1.01209e-05
 29.711	1.01003e-05
 29.715	1.00798e-05
 29.719	1.00594e-05
 29.723	1.0039e-05
 29.727	1.00186e-05
 29.731	9.99826e-06
 29.735	9.97797e-06
 29.739	9.95771e-06
 29.743	9.9375e-06
 29.747	9.91732e-06
 29.751	9.89719e-06
 29.755	9.8771e-06
 29.759	9.85704e-06
 29.763	9.83703e-06
 29.767	9.81706e-06
 29.771	9.79713e-06
 29.775	9.77723e-06
 29.779	9.75738e-06
 29.783	9.73756e-06
 29.787	9.71779e-06
 29.791	9.69805e-06
 29.795	9.67836e-06
 29.799	9.6587e-06
 29.803	9.63909e-06
 29.807	9.61951e-06
 29.811	9.59997e-06
 29.815	9.58047e-06
 29.819	9.56101e-06
 29.823	9.54159e-06
 29.827	9.5222e-06
 29.831	9.50286e-06
 29.835	9.48355e-06
 29.839	9.46429e-06
 29.843	9.44506e-06
 29.847	9.42587e-06
 29.851	9.40672e-06
 29.855	9.3876e-06
 29.859	9.36853e-06
 29.863	9.34949e-06
 29.867	9.33049e-06
 29.871	9.31153e-06
 29.875	9.2926e-06
 29.879	9.27372e-06
 29.883	9.25487e-06
 29.887	9.23606e-06
 29.891	9.21729e-06
 29.895	9.19855e-06
 29.899	9.17985e-06
 29.903	9.16119e-06
 29.907	9.14257e-06
 29.911	9.12398e-06
 29.915	9.10544e-06
 29.919	9.08692e-06
 29.923	9.06845e-06
 29.927	9.05001e-06
 29.931	9.03161e-06
 29.935	9.01325e-06
 29.939	8.99492e-06
 29.943	8.97663e-06
 29.947	8.95837e-06
 29.951	8.94016e-06
 29.955	8.92198e-06
 29.959	8.90383e-06
 29.963	8.88572e-06
 29.967	8.86765e-06
 29.971	8.84961e-06
 29.975	8.83161e-06
 29.979	8.81365e-06
 29.983	8.79572e-06
 29.987	8.77783e-06
 29.991	8.75997e-06
 29.995	8.74215e-06
 29.999	8.72437e-06
 30.003	8.70671e-06
 30.007	8.68912e-06
 30.011	8.67157e-06
 30.015	8.65405e-06
 30.019	8.63657e-06
 30.023	8.61912e-06
 30.027	8.60171e-06
 30.031	8.58433e-06
 30.035	8.56699e-06
 30.039	8.54968e-06
 30.043	8.5324e-06
 30.047	8.51516e-06
 30.051	8.49795e-06
 30.055	8.48078e-06
 30.059	8.46364e-06
 30.063	8.44654e-06
 30.067	8.42947e-06
 30.071	8.41243e-06
 30.075	8.39543e-06
 30.079	8.37846e-06
 30.083	8.36152e-06
 30.087	8.34462e-06
 30.091	8.32775e-06
 30.095	8.31092e-06
 30.099	8.29412e-06
 30.103	8.27735e-06
 30.107	8.26062e-06
 30.111	8.24392e-06
 30.115	8.22725e-06
 30.119	8.21061e-06
 30.123	8.19401e-06
 30.127	8.17744e-06
 30.131	8.16091e-06
 30.135	8.1444e-06
 30.139	8.12793e-06
 30.143	8.1115e-06
 30.147	8.09509e-06
 30.151	8.07872e-06
 30.155	8.06238e-06
 30.159	8.04607e-06
 30.163	8.0298e-06
 30.167	8.01356e-06
 30.171	7.99735e-06
 30.175	7.98117e-06
 30.179	7.96503e-06
 30.183	7.94891e-06
 30.187	7.93283e-06
 30.191	7.91678e-06
 30.195	7.90077e-06
 30.199	7.88478e-06
 30.203	7.86883e-06
 30.207	7.85291e-06
 30.211	7.83702e-06
 30.215	7.82116e-06
 30.219	7.80533e-06
 30.223	7.78954e-06
 30.227	7.77377e-06
 30.231	7.75804e-06
 30.235	7.74234e-06
 30.239	7.72667e-06
 30.243	7.71103e-06
 30.247	7.69542e-06
 30.251	7.67984e-06
 30.255	7.6643e-06
 30.259	7.64878e-06
 30.263	7.6333e-06
 30.267	7.61785e-06
 30.271	7.60243e-06
 30.275	7.58703e-06
 30.279	7.57167e-06
 30.283	7.55634e-06
 30.287	7.54104e-06
 30.291	7.52578e-06
 30.295	7.51054e-06
 30.299	7.49533e-06
 30.303	7.48015e-06
 30.307	7.465e-06
 30.311	7.44989e-06
 30.315	7.4348e-06
 30.319	7.41974e-06
 30.323	7.40471e-06
 30.327	7.38972e-06
 30.331	7.37475e-06
 30.335	7.35981e-06
 30.339	7.3449e-06
 30.343	7.33002e-06
 30.347	7.31517e-06
 30.351	7.30036e-06
 30.355	7.28557e-06
 30.359	7.27081e-06
 30.363	7.25608e-06
 30.367	7.24137e-06
 30.371	7.2267e-06
 30.375	7.21206e-06
 30.379	7.19745e-06
 30.383	7.18286e-06
 30.387	7.16831e-06
 30.391	7.15378e-06
 30.395	7.13928e-06
 30.399	7.12481e-06
 30.403	7.11037e-06
 30.407	7.09596e-06
 30.411	7.08158e-06
 30.415	7.06723e-06
 30.419	7.0529e-06
 30.423	7.03861e-06
 30.427	7.02434e-06
 30.431	7.0101e-06
 30.435	6.99589e-06
 30.439	6.98171e-06
 30.443	6.96755e-06
 30.447	6.95343e-06
 30.451	6.93933e-06
 30.455	6.92526e-06
 30.459	6.91122e-06
 30.463	6.89721e-06
 30.467	6.88322e-06
 30.471	6.86926e-06
 30.475	6.85533e-06
 30.479	6.84143e-06
 30.483	6.82756e-06
 30.487	6.81371e-06
 30.491	6.79989e-06
 30.495	6.7861e-06
 30.499	6.77233e-06
 30.5031	6.7586e-06
 30.5071	6.74489e-06
 30.5111	6.73121e-06
 30.5151	6.71755e-06
 30.5191	6.70393e-06
 30.5231	6.69033e-06
 30.5271	6.67675e-06
 30.5311	6.66321e-06
 30.5351	6.64969e-06
 30.5391	6.6362e-06
 30.5431	6.62273e-06
 30.5471	6.6093e-06
 30.5511	6.59589e-06
 30.5551	6.5825e-06
 30.5591	6.56914e-06
 30.5631	6.55581e-06
 30.5671	6.54251e-06
 30.5711	6.52923e-06
 30.5751	6.51598e-06
 30.5791	6.50276e-06
 30.5831	6.48956e-06
 30.5871	6.47639e-06
 30.5911	6.46324e-06
 30.5951	6.45012e-06
 30.5991	6.43703e-06
 30.6031	6.42396e-06
 30.6071	6.41092e-06
 30.6111	6.39791e-06
 30.6151	6.38492e-06
 30.6191	6.37196e-06
 30.6231	6.35902e-06
 30.6271	6.34611e-06
 30.6311	6.33322e-06
 30.6351	6.32036e-06
 30.6391	6.30753e-06
 30.6431	6.29472e-06
 30.6471	6.28194e-06
 30.6511	6.26918e-06
 30.6551	6.25645e-06
 30.6591	6.24375e-06
 30.6631	6.23106e-06
 30.6671	6.21841e-06
 30.6711	6.20578e-06
 30.6751	6.19318e-06
 30.6791	6.1806e-06
 30.6831	6.16804e-06
 30.6871	6.15551e-06
 30.6911	6.14301e-06
 30.6951	6.13053e-06
 30.6991	6.11808e-06
 30.7031	6.10565e-06
 30.7071	6.09324e-06
 30.7111	6.08086e-06
 30.7151	6.06851e-06
 30.7191	6.05618e-06
 30.7231	6.04387e-06
 30.7271	6.03159e-06
 30.7311	6.01933e-06
 30.7351	6.0071e-06
 30.7391	5.9949e-06
 30.7431	5.98271e-06
 30.7471	5.97055e-06
 30.7511	5.95842e-06
 30.7551	5.94631e-06
 30.7591	5.93422e-06
 30.7631	5.92216e-06
 30.7671	5.91013e-06
 30.7711	5.89811e-06
 30.7751	5.88612e-06
 30.7791	5.87416e-06
 30.7831	5.86222e-06
 30.7871	5.8503e-06
 30.7911	5.83841e-06
 30.7951	5.82654e-06
 30.7991	5.81469e-06
 30.8031	5.80287e-06
 30.8071	5.79107e-06
 30.8111	5.7793e-06
 30.8151	5.76754e-06
 30.8191	5.75582e-06
 30.8231	5.74411e-06
 30.8271	5.73243e-06
 30.8311	5.72077e-06
 30.8351	5.70914e-06
 30.8391	5.69753e-06
 30.8431	5.68594e-06
 30.8471	5.67438e-06
 30.8511	5.66284e-06
 30.8551	5.65132e-06
 30.8591	5.63982e-06
 30.8631	5.62835e-06
 30.8671	5.6169e-06
 30.8711	5.60547e-06
 30.8751	5.59407e-06
 30.8791	5.58269e-06
 30.8831	5.57133e-06
 30.8871	5.56e-06
 30.8911	5.54869e-06
 30.8951	5.5374e-06
 30.8991	5.52613e-06
 30.9031	5.51489e-06
 30.9071	5.50366e-06
 30.9111	5.49246e-06
 30.9151	5.48129e-06
 30.9191	5.47013e-06
 30.9231	5.459e-06
 30.9271	5.44789e-06
 30.9311	5.4368e-06
 30.9351	5.42574e-06
 30.9391	5.4147e-06
 30.9431	5.40367e-06
 30.9471	5.39268e-06
 30.9511	5.3817e-06
 30.9551	5.37074e-06
 30.9591	5.35981e-06
 30.9631	5.3489e-06
 30.9671	5.33801e-06
 30.9711	5.32714e-06
 30.9751	5.3163e-06
 30.9791	5.30548e-06
 30.9831	5.29467e-06
 30.9871	5.28389e-06
 30.9911	5.27313e-06
 30.9951	5.2624e-06
 30.9991	5.25168e-06
 31.0031	5.24099e-06
 31.0071	5.23031e-06
 31.0111	5.21966e-06
 31.0151	5.20903e-06
 31.0191	5.19843e-06
 31.0231	5.18784e-06
 31.0271	5.17727e-06
 31.0311	5.16673e-06
 31.0351	5.1562e-06
 31.0391	5.1457e-06
 31.0431	5.13522e-06
 31.0471	5.12476e-06
 31.0511	5.11432e-06
 31.0551	5.1039e-06
 31.0591	5.0935e-06
 31.0631	5.08313e-06
 31.0671	5.07277e-06
 31.0711	5.06244e-06
 31.0751	5.05212e-06
 31.0791	5.04183e-06
 31.0831	5.03155e-06
 31.0871	5.0213e-06
 31.0911	5.01107e-06
 31.0951	5.00086e-06
 31.0991	4.99067e-06
 31.1031	4.9805e-06
 31.1071	4.97035e-06
 31.1111	4.96022e-06
 31.1151	4.95011e-06
 31.1191	4.94002e-06
 31.1231	4.92995e-06
 31.1271	4.9199e-06
 31.1311	4.90987e-06
 31.1351	4.89987e-06
 31.1391	4.88988e-06
 31.1431	4.87991e-06
 31.1471	4.86996e-06
 31.1511	4.86003e-06
 31.1551	4.85013e-06
 31.1591	4.84024e-06
 31.1631	4.83037e-06
 31.1671	4.82052e-06
 31.1711	4.81069e-06
 31.1751	4.80088e-06
 31.1791	4.79109e-06
 31.1831	4.78132e-06
 31.1871	4.77157e-06
 31.1911	4.76184e-06
 31.1951	4.75213e-06
 31.1991	4.74244e-06
 31.2031	4.73277e-06
 31.2071	4.72312e-06
 31.2111	4.71348e-06
 31.2151	4.70387e-06
 31.2191	4.69428e-06
 31.2231	4.6847e-06
 31.2271	4.67515e-06
 31.2311	4.66561e-06
 31.2351	4.65609e-06
 31.2391	4.64659e-06
 31.2431	4.63711e-06
 31.2471	4.62765e-06
 31.2511	4.61821e-06
 31.2551	4.60879e-06
 31.2591	4.59939e-06
 31.2631	4.59e-06
 31.2671	4.58064e-06
 31.2711	4.57129e-06
 31.2751	4.56196e-06
 31.2791	4.55265e-06
 31.2831	4.54336e-06
 31.2871	4.53409e-06
 31.2911	4.52484e-06
 31.2951	4.5156e-06
 31.2991	4.50639e-06
 31.3031	4.49719e-06
 31.3071	4.48801e-06
 31.3111	4.47885e-06
 31.3151	4.46971e-06
 31.3191	4.46059e-06
 31.3231	4.45148e-06
 31.3271	4.44239e-06
 31.3311	4.43333e-06
 31.3351	4.42428e-06
 31.3391	4.41524e-06
 31.3431	4.40623e-06
 31.3471	4.39723e-06
 31.3511	4.38826e-06
 31.3551	4.3793e-06
 31.3591	4.37035e-06
 31.3631	4.36143e-06
 31.3671	4.35252e-06
 31.3711	4.34364e-06
 31.3751	4.33477e-06
 31.3791	4.32591e-06
 31.3831	4.31708e-06
 31.3871	4.30826e-06
 31.3911	4.29947e-06
 31.3951	4.29068e-06
 31.3991	4.28192e-06
 31.4031	4.27318e-06
 31.4071	4.26445e-06
 31.4111	4.25574e-06
 31.4151	4.24704e-06
 31.4191	4.23837e-06
 31.4231	4.22971e-06
 31.4271	4.22107e-06
 31.4311	4.21245e-06
 31.4351	4.20384e-06
 31.4391	4.19525e-06
 31.4431	4.18668e-06
 31.4471	4.17813e-06
 31.4511	4.16959e-06
 31.4551	4.16107e-06
 31.4591	4.15257e-06
 31.4631	4.14408e-06
 31.4671	4.13562e-06
 31.4711	4.12716e-06
 31.4751	4.11873e-06
 31.4791	4.11031e-06
 31.4831	4.10191e-06
 31.4871	4.09353e-06
 31.4911	4.08516e-06
 31.4951	4.07681e-06
 31.4991	4.06848e-06
 31.5032	4.06017e-06
 31.5072	4.05187e-06
 31.5112	4.04358e-06
 31.5152	4.03532e-06
 31.5192	4.02707e-06
 31.5232	4.01884e-06
 31.5272	4.01062e-06
 31.5312	4.00242e-06
 31.5352	3.99424e-06
 31.5392	3.98607e-06
 31.5432	3.97792e-06
 31.5472	3.96979e-06
 31.5512	3.96167e-06
 31.5552	3.95357e-06
 31.5592	3.94549e-06
 31.5632	3.93742e-06
 31.5672	3.92937e-06
 31.5712	3.92133e-06
 31.5752	3.91331e-06
 31.5792	3.90531e-06
 31.5832	3.89732e-06
 31.5872	3.88935e-06
 31.5912	3.8814e-06
 31.5952	3.87346e-06
 31.5992	3.86554e-06
 31.6032	3.85763e-06
 31.6072	3.84974e-06
 31.6112	3.84186e-06
 31.6152	3.834e-06
 31.6192	3.82616e-06
 31.6232	3.81833e-06
 31.6272	3.81052e-06
 31.6312	3.80273e-06
 31.6352	3.79495e-06
 31.6392	3.78718e-06
 31.6432	3.77943e-06
 31.6472	3.7717e-06
 31.6512	3.76398e-06
 31.6552	3.75628e-06
 31.6592	3.74859e-06
 31.6632	3.74092e-06
 31.6672	3.73327e-06
 31.6712	3.72563e-06
 31.6752	3.718e-06
 31.6792	3.71039e-06
 31.6832	3.7028e-06
 31.6872	3.69522e-06
 31.6912	3.68766e-06
 31.6952	3.68011e-06
 31.6992	3.67258e-06
 31.7032	3.66506e-06
 31.7072	3.65756e-06
 31.7112	3.65007e-06
 31.7152	3.6426e-06
 31.7192	3.63514e-06
 31.7232	3.6277e-06
 31.7272	3.62027e-06
 31.7312	3.61286e-06
 31.7352	3.60546e-06
 31.7392	3.59808e-06
 31.7432	3.59071e-06
 31.7472	3.58336e-06
 31.7512	3.57602e-06
 31.7552	3.5687e-06
 31.7592	3.56139e-06
 31.7632	3.5541e-06
 31.7672	3.54682e-06
 31.7712	3.53956e-06
 31.7752	3.53231e-06
 31.7792	3.52508e-06
 31.7832	3.51786e-06
 31.7872	3.51065e-06
 31.7912	3.50346e-06
 31.7952	3.49628e-06
 31.7992	3.48912e-06
 31.8032	3.48198e-06
 31.8072	3.47484e-06
 31.8112	3.46773e-06
 31.8152	3.46062e-06
 31.8192	3.45353e-06
 31.8232	3.44646e-06
 31.8272	3.4394e-06
 31.8312	3.43235e-06
 31.8352	3.42532e-06
 31.8392	3.4183e-06
 31.8432	3.41129e-06
 31.8472	3.4043e-06
 31.8512	3.39733e-06
 31.8552	3.39037e-06
 31.8592	3.38342e-06
 31.8632	3.37649e-06
 31.8672	3.36957e-06
 31.8712	3.36266e-06
 31.8752	3.35577e-06
 31.8792	3.34889e-06
 31.8832	3.34203e-06
 31.8872	3.33518e-06
 31.8912	3.32834e-06
 31.8952	3.32152e-06
 31.8992	3.31471e-06
 31.9032	3.30792e-06
 31.9072	3.30114e-06
 31.9112	3.29437e-06
 31.9152	3.28762e-06
 31.9192	3.28088e-06
 31.9232	3.27415e-06
 31.9272	3.26744e-06
 31.9312	3.26074e-06
 31.9352	3.25405e-06
 31.9392	3.24738e-06
 31.9432	3.24072e-06
 31.9472	3.23408e-06
 31.9512	3.22745e-06
 31.9552	3.22083e-06
 31.9592	3.21422e-06
 31.9632	3.20763e-06
 31.9672	3.20105e-06
 31.9712	3.19449e-06
 31.9752	3.18794e-06
 31.9792	3.1814e-06
 31.9832	3.17487e-06
 31.9872	3.16836e-06
 31.9912	3.16186e-06
 31.9952	3.15538e-06
 31.9992	3.14891e-06
 32.0032	3.14245e-06
 32.0072	3.136e-06
 32.0112	3.12957e-06
 32.0152	3.12315e-06
 32.0192	3.11674e-06
 32.0232	3.11035e-06
 32.0272	3.10396e-06
 32.0312	3.0976e-06
 32.0352	3.09124e-06
 32.0392	3.0849e-06
 32.0432	3.07857e-06
 32.0472	3.07225e-06
 32.0512	3.06595e-06
 32.0552	3.05966e-06
 32.0592	3.05338e-06
 32.0632	3.04711e-06
 32.0672	3.04086e-06
 32.0712	3.03462e-06
 32.0752	3.02839e-06
 32.0792	3.02217e-06
 32.0832	3.01597e-06
 32.0872	3.00978e-06
 32.0912	3.0036e-06
 32.0952	2.99744e-06
 32.0992	2.99129e-06
 32.1032	2.98515e-06
 32.1072	2.97902e-06
 32.1112	2.9729e-06
 32.1152	2.9668e-06
 32.1192	2.96071e-06
 32.1232	2.95463e-06
 32.1272	2.94857e-06
 32.1312	2.94251e-06
 32.1352	2.93647e-06
 32.1392	2.93044e-06
 32.1432	2.92442e-06
 32.1472	2.91842e-06
 32.1512	2.91243e-06
 32.1552	2.90645e-06
 32.1592	2.90048e-06
 32.1632	2.89452e-06
 32.1672	2.88858e-06
 32.1712	2.88265e-06
 32.1752	2.87673e-06
 32.1792	2.87082e-06
 32.1832	2.86492e-06
 32.1872	2.85904e-06
 32.1912	2.85316e-06
 32.1952	2.8473e-06
 32.1992	2.84146e-06
 32.2032	2.83562e-06
 32.2072	2.82979e-06
 32.2112	2.82398e-06
 32.2152	2.81818e-06
 32.2192	2.81239e-06
 32.2232	2.80661e-06
 32.2272	2.80085e-06
 32.2312	2.79509e-06
 32.2352	2.78935e-06
 32.2392	2.78362e-06
 32.2432	2.7779e-06
 32.2472	2.77219e-06
 32.2512	2.7665e-06
 32.2552	2.76081e-06
 32.2592	2.75514e-06
 32.2632	2.74948e-06
 32.2672	2.74383e-06
 32.2712	2.73819e-06
 32.2752	2.73256e-06
 32.2792	2.72694e-06
 32.2832	2.72134e-06
 32.2872	2.71575e-06
 32.2912	2.71017e-06
 32.2952	2.7046e-06
 32.2992	2.69904e-06
 32.3032	2.69349e-06
 32.3072	2.68795e-06
 32.3112	2.68243e-06
 32.3152	2.67691e-06
 32.3192	2.67141e-06
 32.3232	2.66592e-06
 32.3272	2.66044e-06
 32.3312	2.65497e-06
 32.3352	2.64951e-06
 32.3392	2.64406e-06
 32.3432	2.63863e-06
 32.3472	2.6332e-06
 32.3512	2.62779e-06
 32.3552	2.62238e-06
 32.3592	2.61699e-06
 32.3632	2.61161e-06
 32.3672	2.60624e-06
 32.3712	2.60088e-06
 32.3752	2.59553e-06
 32.3792	2.59019e-06
 32.3832	2.58487e-06
 32.3872	2.57955e-06
 32.3912	2.57424e-06
 32.3952	2.56895e-06
 32.3992	2.56367e-06
 32.4032	2.55839e-06
 32.4072	2.55313e-06
 32.4112	2.54788e-06
 32.4152	2.54264e-06
 32.4192	2.53741e-06
 32.4232	2.53219e-06
 32.4272	2.52698e-06
 32.4312	2.52178e-06
 32.4352	2.51659e-06
 32.4392	2.51141e-06
 32.4432	2.50625e-06
 32.4472	2.50109e-06
 32.4512	2.49594e-06
 32.4552	2.49081e-06
 32.4592	2.48568e-06
 32.4632	2.48057e-06
 32.4672	2.47546e-06
 32.4712	2.47037e-06
 32.4752	2.46529e-06
 32.4792	2.46021e-06
 32.4832	2.45515e-06
 32.4872	2.4501e-06
 32.4912	2.44505e-06
 32.4952	2.44002e-06
 32.4992	2.435e-06
 32.5033	2.42999e-06
 32.5073	2.42499e-06
 32.5113	2.42e-06
 32.5153	2.41501e-06
 32.5193	2.41004e-06
 32.5233	2.40508e-06
 32.5273	2.40013e-06
 32.5313	2.39519e-06
 32.5353	2.39026e-06
 32.5393	2.38534e-06
 32.5433	2.38043e-06
 32.5473	2.37553e-06
 32.5513	2.37064e-06
 32.5553	2.36575e-06
 32.5593	2.36088e-06
 32.5633	2.35602e-06
 32.5673	2.35117e-06
 32.5713	2.34633e-06
 32.5753	2.3415e-06
 32.5793	2.33668e-06
 32.5833	2.33186e-06
 32.5873	2.32706e-06
 32.5913	2.32227e-06
 32.5953	2.31749e-06
 32.5993	2.31271e-06
 32.6033	2.30795e-06
 32.6073	2.3032e-06
 32.6113	2.29845e-06
 32.6153	2.29372e-06
 32.6193	2.289e-06
 32.6233	2.28428e-06
 32.6273	2.27957e-06
 32.6313	2.27488e-06
 32.6353	2.27019e-06
 32.6393	2.26552e-06
 32.6433	2.26085e-06
 32.6473	2.25619e-06
 32.6513	2.25154e-06
 32.6553	2.2469e-06
 32.6593	2.24227e-06
 32.6633	2.23765e-06
 32.6673	2.23304e-06
 32.6713	2.22844e-06
 32.6753	2.22385e-06
 32.6793	2.21927e-06
 32.6833	2.2147e-06
 32.6873	2.21013e-06
 32.6913	2.20558e-06
 32.6953	2.20103e-06
 32.6993	2.1965e-06
 32.7033	2.19197e-06
 32.7073	2.18745e-06
 32.7113	2.18294e-06
 32.7153	2.17844e-06
 32.7193	2.17395e-06
 32.7233	2.16947e-06
 32.7273	2.165e-06
 32.7313	2.16054e-06
 32.7353	2.15608e-06
 32.7393	2.15164e-06
 32.7433	2.1472e-06
 32.7473	2.14278e-06
 32.7513	2.13836e-06
 32.7553	2.13395e-06
 32.7593	2.12955e-06
 32.7633	2.12516e-06
 32.7673	2.12078e-06
 32.7713	2.11641e-06
 32.7753	2.11204e-06
 32.7793	2.10769e-06
 32.7833	2.10334e-06
 32.7873	2.09901e-06
 32.7913	2.09468e-06
 32.7953	2.09036e-06
 32.7993	2.08605e-06
 32.8033	2.08175e-06
 32.8073	2.07745e-06
 32.8113	2.07317e-06
 32.8153	2.06889e-06
 32.8193	2.06462e-06
 32.8233	2.06037e-06
 32.8273	2.05612e-06
 32.8313	2.05188e-06
 32.8353	2.04764e-06
 32.8393	2.04342e-06
 32.8433	2.0392e-06
 32.8473	2.035e-06
 32.8513	2.0308e-06
 32.8553	2.02661e-06
 32.8593	2.02243e-06
 32.8633	2.01826e-06
 32.8673	2.01409e-06
 32.8713	2.00994e-06
 32.8753	2.00579e-06
 32.8793	2.00165e-06
 32.8833	1.99752e-06
 32.8873	1.9934e-06
 32.8913	1.98929e-06
 32.8953	1.98518e-06
 32.8993	1.98109e-06
 32.9033	1.977e-06
 32.9073	1.97292e-06
 32.9113	1.96885e-06
 32.9153	1.96478e-06
 32.9193	1.96073e-06
 32.9233	1.95668e-06
 32.9273	1.95264e-06
 32.9313	1.94861e-06
 32.9353	1.94459e-06
 32.9393	1.94058e-06
 32.9433	1.93657e-06
 32.9473	1.93258e-06
 32.9513	1.92859e-06
 32.9553	1.92461e-06
 32.9593	1.92063e-06
 32.9633	1.91667e-06
 32.9673	1.91271e-06
 32.9713	1.90876e-06
 32.9753	1.90482e-06
 32.9793	1.90089e-06
 32.9833	1.89696e-06
 32.9873	1.89305e-06
 32.9913	1.88914e-06
 32.9953	1.88524e-06
 32.9993	1.88135e-06
 33.0033	1.87746e-06
 33.0073	1.87358e-06
 33.0113	1.86972e-06
 33.0153	1.86585e-06
 33.0193	1.862e-06
 33.0233	1.85816e-06
 33.0273	1.85432e-06
 33.0313	1.85049e-06
 33.0353	1.84667e-06
 33.0393	1.84285e-06
 33.0433	1.83905e-06
 33.0473	1.83525e-06
 33.0513	1.83146e-06
 33.0553	1.82767e-06
 33.0593	1.8239e-06
 33.0633	1.82013e-06
 33.0673	1.81637e-06
 33.0713	1.81262e-06
 33.0753	1.80888e-06
 33.0793	1.80514e-06
 33.0833	1.80141e-06
 33.0873	1.79769e-06
 33.0913	1.79397e-06
 33.0953	1.79027e-06
 33.0993	1.78657e-06
 33.1033	1.78288e-06
 33.1073	1.77919e-06
 33.1113	1.77552e-06
 33.1153	1.77185e-06
 33.1193	1.76819e-06
 33.1233	1.76453e-06
 33.1273	1.76089e-06
 33.1313	1.75725e-06
 33.1353	1.75362e-06
 33.1393	1.74999e-06
 33.1433	1.74638e-06
 33.1473	1.74277e-06
 33.1513	1.73916e-06
 33.1553	1.73557e-06
 33.1593	1.73198e-06
 33.1633	1.7284e-06
 33.1673	1.72483e-06
 33.1713	1.72127e-06
 33.1753	1.71771e-06
 33.1793	1.71416e-06
 33.1833	1.71061e-06
 33.1873	1.70708e-06
 33.1913	1.70355e-06
 33.1953	1.70003e-06
 33.1993	1.69651e-06
 33.2033	1.693e-06
 33.2073	1.6895e-06
 33.2113	1.68601e-06
 33.2153	1.68252e-06
 33.2193	1.67905e-06
 33.2233	1.67557e-06
 33.2273	1.67211e-06
 33.2313	1.66865e-06
 33.2353	1.6652e-06
 33.2393	1.66176e-06
 33.2433	1.65832e-06
 33.2473	1.65489e-06
 33.2513	1.65147e-06
 33.2553	1.64805e-06
 33.2593	1.64465e-06
 33.2633	1.64124e-06
 33.2673	1.63785e-06
 33.2713	1.63446e-06
 33.2753	1.63108e-06
 33.2793	1.62771e-06
 33.2833	1.62434e-06
 33.2873	1.62098e-06
 33.2913	1.61763e-06
 33.2953	1.61428e-06
 33.2993	1.61094e-06
 33.3033	1.60761e-06
 33.3073	1.60428e-06
 33.3113	1.60097e-06
 33.3153	1.59765e-06
 33.3193	1.59435e-06
 33.3233	1.59105e-06
 33.3273	1.58776e-06
 33.3313	1.58447e-06
 33.3353	1.58119e-06
 33.3393	1.57792e-06
 33.3433	1.57466e-06
 33.3473	1.5714e-06
 33.3513	1.56815e-06
 33.3553	1.5649e-06
 33.3593	1.56166e-06
 33.3633	1.55843e-06
 33.3673	1.55521e-06
 33.3713	1.55199e-06
 33.3753	1.54878e-06
 33.3793	1.54557e-06
 33.3833	1.54237e-06
 33.3873	1.53918e-06
 33.3913	1.53599e-06
 33.3953	1.53281e-06
 33.3993	1.52964e-06
 33.4033	1.52648e-06
 33.4073	1.52332e-06
 33.4113	1.52016e-06
 33.4153	1.51702e-06
 33.4193	1.51387e-06
 33.4233	1.51074e-06
 33.4273	1.50761e-06
 33.4313	1.50449e-06
 33.4353	1.50138e-06
 33.4393	1.49827e-06
 33.4433	1.49517e-06
 33.4473	1.49207e-06
 33.4513	1.48898e-06
 33.4553	1.4859e-06
 33.4593	1.48282e-06
 33.4633	1.47975e-06
 33.4673	1.47669e-06
 33.4713	1.47363e-06
 33.4753	1.47058e-06
 33.4793	1.46753e-06
 33.4833	1.46449e-06
 33.4873	1.46146e-06
 33.4913	1.45843e-06
 33.4953	1.45541e-06
 33.4993	1.4524e-06
 33.5034	1.44939e-06
 33.5074	1.44639e-06
 33.5114	1.44339e-06
 33.5154	1.4404e-06
 33.5194	1.43742e-06
 33.5234	1.43444e-06
 33.5274	1.43147e-06
 33.5314	1.4285e-06
 33.5354	1.42555e-06
 33.5394	1.42259e-06
 33.5434	1.41964e-06
 33.5474	1.4167e-06
 33.5514	1.41377e-06
 33.5554	1.41084e-06
 33.5594	1.40792e-06
 33.5634	1.405e-06
 33.5674	1.40209e-06
 33.5714	1.39918e-06
 33.5754	1.39628e-06
 33.5794	1.39339e-06
 33.5834	1.3905e-06
 33.5874	1.38762e-06
 33.5914	1.38475e-06
 33.5954	1.38188e-06
 33.5994	1.37901e-06
 33.6034	1.37615e-06
 33.6074	1.3733e-06
 33.6114	1.37046e-06
 33.6154	1.36762e-06
 33.6194	1.36478e-06
 33.6234	1.36195e-06
 33.6274	1.35913e-06
 33.6314	1.35631e-06
 33.6354	1.3535e-06
 33.6394	1.3507e-06
 33.6434	1.3479e-06
 33.6474	1.3451e-06
 33.6514	1.34231e-06
 33.6554	1.33953e-06
 33.6594	1.33675e-06
 33.6634	1.33398e-06
 33.6674	1.33122e-06
 33.6714	1.32846e-06
 33.6754	1.3257e-06
 33.6794	1.32295e-06
 33.6834	1.32021e-06
 33.6874	1.31747e-06
 33.6914	1.31474e-06
 33.6954	1.31202e-06
 33.6994	1.3093e-06
 33.7034	1.30658e-06
 33.7074	1.30387e-06
 33.7114	1.30117e-06
 33.7154	1.29847e-06
 33.7194	1.29578e-06
 33.7234	1.29309e-06
 33.7274	1.29041e-06
 33.7314	1.28773e-06
 33.7354	1.28506e-06
 33.7394	1.28239e-06
 33.7434	1.27973e-06
 33.7474	1.27708e-06
 33.7514	1.27443e-06
 33.7554	1.27179e-06
 33.7594	1.26915e-06
 33.7634	1.26652e-06
 33.7674	1.26389e-06
 33.7714	1.26127e-06
 33.7754	1.25865e-06
 33.7794	1.25604e-06
 33.7834	1.25343e-06
 33.7874	1.25083e-06
 33.7914	1.24824e-06
 33.7954	1.24565e-06
 33.7994	1.24306e-06
 33.8034	1.24049e-06
 33.8074	1.23791e-06
 33.8114	1.23534e-06
 33.8154	1.23278e-06
 33.8194	1.23022e-06
 33.8234	1.22767e-06
 33.8274	1.22512e-06
 33.8314	1.22258e-06
 33.8354	1.22004e-06
 33.8394	1.21751e-06
 33.8434	1.21498e-06
 33.8474	1.21246e-06
 33.8514	1.20995e-06
 33.8554	1.20743e-06
 33.8594	1.20493e-06
 33.8634	1.20243e-06
 33.8674	1.19993e-06
 33.8714	1.19744e-06
 33.8754	1.19496e-06
 33.8794	1.19247e-06
 33.8834	1.19e-06
 33.8874	1.18753e-06
 33.8914	1.18506e-06
 33.8954	1.1826e-06
 33.8994	1.18015e-06
 33.9034	1.1777e-06
 33.9074	1.17525e-06
 33.9114	1.17281e-06
 33.9154	1.17038e-06
 33.9194	1.16795e-06
 33.9234	1.16552e-06
 33.9274	1.1631e-06
 33.9314	1.16069e-06
 33.9354	1.15828e-06
 33.9394	1.15587e-06
 33.9434	1.15347e-06
 33.9474	1.15108e-06
 33.9514	1.14869e-06
 33.9554	1.1463e-06
 33.9594	1.14392e-06
 33.9634	1.14155e-06
 33.9674	1.13918e-06
 33.9714	1.13681e-06
 33.9754	1.13445e-06
 33.9794	1.13209e-06
 33.9834	1.12974e-06
 33.9874	1.12739e-06
 33.9914	1.12505e-06
 33.9954	1.12272e-06
 33.9994	1.12038e-06
 34.0034	1.11806e-06
 34.0074	1.11573e-06
 34.0114	1.11342e-06
 34.0154	1.1111e-06
 34.0194	1.1088e-06
 34.0234	1.10649e-06
 34.0274	1.10419e-06
 34.0314	1.1019e-06
 34.0354	1.09961e-06
 34.0394	1.09733e-06
 34.0434	1.09505e-06
 34.0474	1.09277e-06
 34.0514	1.0905e-06
 34.0554	1.08823e-06
 34.0594	1.08597e-06
 34.0634	1.08372e-06
 34.0674	1.08146e-06
 34.0714	1.07922e-06
 34.0754	1.07697e-06
 34.0794	1.07474e-06
 34.0834	1.0725e-06
 34.0874	1.07027e-06
 34.0914	1.06805e-06
 34.0954	1.06583e-06
 34.0994	1.06361e-06
 34.1034	1.0614e-06
 34.1074	1.0592e-06
 34.1114	1.057e-06
 34.1154	1.0548e-06
 34.1194	1.05261e-06
 34.1234	1.05042e-06
 34.1274	1.04824e-06
 34.1314	1.04606e-06
 34.1354	1.04388e-06
 34.1394	1.04171e-06
 34.1434	1.03955e-06
 34.1474	1.03739e-06
 34.1514	1.03523e-06
 34.1554	1.03308e-06
 34.1594	1.03093e-06
 34.1634	1.02879e-06
 34.1674	1.02665e-06
 34.1714	1.02451e-06
 34.1754	1.02238e-06
 34.1794	1.02026e-06
 34.1834	1.01813e-06
 34.1874	1.01602e-06
 34.1914	1.0139e-06
 34.1954	1.0118e-06
 34.1994	1.00969e-06
 34.2034	1.00759e-06
 34.2074	1.0055e-06
 34.2114	1.00341e-06
 34.2154	1.00132e-06
 34.2194	9.99237e-07
 34.2234	9.97159e-07
 34.2274	9.95085e-07
 34.2314	9.93015e-07
 34.2354	9.9095e-07
 34.2394	9.88889e-07
 34.2434	9.86832e-07
 34.2474	9.84779e-07
 34.2514	9.82731e-07
 34.2554	9.80687e-07
 34.2594	9.78647e-07
 34.2634	9.76611e-07
 34.2674	9.74579e-07
 34.2714	9.72552e-07
 34.2754	9.70528e-07
 34.2794	9.68509e-07
 34.2834	9.66494e-07
 34.2874	9.64484e-07
 34.2914	9.62477e-07
 34.2954	9.60474e-07
 34.2994	9.58476e-07
 34.3034	9.56482e-07
 34.3074	9.54492e-07
 34.3114	9.52505e-07
 34.3154	9.50523e-07
 34.3194	9.48546e-07
 34.3234	9.46572e-07
 34.3274	9.44602e-07
 34.3314	9.42636e-07
 34.3354	9.40675e-07
 34.3394	9.38717e-07
 34.3434	9.36763e-07
 34.3474	9.34814e-07
 34.3514	9.32868e-07
 34.3554	9.30927e-07
 34.3594	9.28989e-07
 34.3634	9.27056e-07
 34.3674	9.25126e-07
 34.3714	9.232e-07
 34.3754	9.21279e-07
 34.3794	9.19361e-07
 34.3834	9.17447e-07
 34.3874	9.15537e-07
 34.3914	9.13632e-07
 34.3954	9.1173e-07
 34.3994	9.09832e-07
 34.4034	9.07938e-07
 34.4074	9.06047e-07
 34.4114	9.04161e-07
 34.4154	9.02279e-07
 34.4194	9.004e-07
 34.4234	8.98525e-07
 34.4274	8.96655e-07
 34.4314	8.94788e-07
 34.4354	8.92925e-07
 34.4394	8.91065e-07
 34.4434	8.8921e-07
 34.4474	8.87358e-07
 34.4514	8.8551e-07
 34.4554	8.83666e-07
 34.4594	8.81826e-07
 34.4634	8.7999e-07
 34.4674	8.78157e-07
 34.4714	8.76328e-07
 34.4754	8.74503e-07
 34.4794	8.72682e-07
 34.4834	8.70864e-07
 34.4874	8.69051e-07
 34.4914	8.67241e-07
 34.4954	8.65434e-07
 34.4994	8.63632e-07
 34.5035	8.61833e-07
 34.5075	8.60038e-07
 34.5115	8.58246e-07
 34.5155	8.56458e-07
 34.5195	8.54674e-07
 34.5235	8.52894e-07
 34.5275	8.51117e-07
 34.5315	8.49344e-07
 34.5355	8.47574e-07
 34.5395	8.45809e-07
 34.5435	8.44046e-07
 34.5475	8.42288e-07
 34.5515	8.40533e-07
 34.5555	8.38782e-07
 34.5595	8.37034e-07
 34.5635	8.3529e-07
 34.5675	8.3355e-07
 34.5715	8.31813e-07
 34.5755	8.30079e-07
 34.5795	8.2835e-07
 34.5835	8.26624e-07
 34.5875	8.24901e-07
 34.5915	8.23182e-07
 34.5955	8.21467e-07
 34.5995	8.19755e-07
 34.6035	8.18046e-07
 34.6075	8.16341e-07
 34.6115	8.1464e-07
 34.6155	8.12942e-07
 34.6195	8.11248e-07
 34.6235	8.09557e-07
 34.6275	8.07869e-07
 34.6315	8.06186e-07
 34.6355	8.04505e-07
 34.6395	8.02828e-07
 34.6435	8.01155e-07
 34.6475	7.99485e-07
 34.6515	7.97818e-07
 34.6555	7.96155e-07
 34.6595	7.94495e-07
 34.6635	7.92839e-07
 34.6675	7.91186e-07
 34.6715	7.89537e-07
 34.6755	7.8789e-07
 34.6795	7.86248e-07
 34.6835	7.84609e-07
 34.6875	7.82973e-07
 34.6915	7.8134e-07
 34.6955	7.79711e-07
 34.6995	7.78085e-07
 34.7035	7.76463e-07
 34.7075	7.74844e-07
 34.7115	7.73228e-07
 34.7155	7.71616e-07
 34.7195	7.70006e-07
 34.7235	7.68401e-07
 34.7275	7.66798e-07
 34.7315	7.65199e-07
 34.7355	7.63603e-07
 34.7395	7.62011e-07
 34.7435	7.60422e-07
 34.7475	7.58836e-07
 34.7515	7.57253e-07
 34.7555	7.55673e-07
 34.7595	7.54097e-07
 34.7635	7.52524e-07
 34.7675	7.50955e-07
 34.7715	7.49388e-07
 34.7755	7.47825e-07
 34.7795	7.46265e-07
 34.7835	7.44708e-07
 34.7875	7.43155e-07
 34.7915	7.41605e-07
 34.7955	7.40057e-07
 34.7995	7.38514e-07
 34.8035	7.36973e-07
 34.8075	7.35435e-07
 34.8115	7.33901e-07
 34.8155	7.3237e-07
 34.8195	7.30842e-07
 34.8235	7.29317e-07
 34.8275	7.27795e-07
 34.8315	7.26277e-07
 34.8355	7.24761e-07
 34.8395	7.23249e-07
 34.8435	7.2174e-07
 34.8475	7.20234e-07
 34.8515	7.18731e-07
 34.8555	7.17231e-07
 34.8595	7.15734e-07
 34.8635	7.1424e-07
 34.8675	7.1275e-07
 34.8715	7.11262e-07
 34.8755	7.09778e-07
 34.8795	7.08296e-07
 34.8835	7.06818e-07
 34.8875	7.05343e-07
 34.8915	7.03871e-07
 34.8955	7.02402e-07
 34.8995	7.00935e-07
 34.9035	6.99472e-07
 34.9075	6.98012e-07
 34.9115	6.96555e-07
 34.9155	6.95101e-07
 34.9195	6.9365e-07
 34.9235	6.92202e-07
 34.9275	6.90757e-07
 34.9315	6.89315e-07
 34.9355	6.87876e-07
 34.9395	6.8644e-07
 34.9435	6.85007e-07
 34.9475	6.83577e-07
 34.9515	6.8215e-07
 34.9555	6.80725e-07
 34.9595	6.79304e-07
 34.9635	6.77886e-07
 34.9675	6.7647e-07
 34.9715	6.75058e-07
 34.9755	6.73648e-07
 34.9795	6.72241e-07
 34.9835	6.70838e-07
 34.9875	6.69437e-07
 34.9915	6.68039e-07
 34.9955	6.66644e-07
 34.9995	6.65252e-07
 35.0035	6.63861e-07
 35.0075	6.62474e-07
 35.0115	6.61089e-07
 35.0155	6.59707e-07
 35.0195	6.58328e-07
 35.0235	6.56952e-07
 35.0275	6.55579e-07
 35.0315	6.54209e-07
 35.0355	6.52841e-07
 35.0395	6.51476e-07
 35.0435	6.50114e-07
 35.0475	6.48755e-07
 35.0515	6.47399e-07
 35.0555	6.46046e-07
 35.0595	6.44695e-07
 35.0635	6.43347e-07
 35.0675	6.42002e-07
 35.0715	6.4066e-07
 35.0755	6.3932e-07
 35.0795	6.37984e-07
 35.0835	6.3665e-07
 35.0875	6.35318e-07
 35.0915	6.3399e-07
 35.0955	6.32664e-07
 35.0995	6.31341e-07
 35.1035	6.30021e-07
 35.1075	6.28704e-07
 35.1115	6.27389e-07
 35.1155	6.26077e-07
 35.1195	6.24768e-07
 35.1235	6.23461e-07
 35.1275	6.22157e-07
 35.1315	6.20856e-07
 35.1355	6.19557e-07
 35.1395	6.18262e-07
 35.1435	6.16968e-07
 35.1475	6.15678e-07
 35.1515	6.1439e-07
 35.1555	6.13105e-07
 35.1595	6.11823e-07
 35.1635	6.10543e-07
 35.1675	6.09266e-07
 35.1715	6.07991e-07
 35.1755	6.06719e-07
 35.1795	6.0545e-07
 35.1835	6.04184e-07
 35.1875	6.0292e-07
 35.1915	6.01658e-07
 35.1955	6.004e-07
 35.1995	5.99144e-07
 35.2035	5.9789e-07
 35.2075	5.96639e-07
 35.2115	5.95391e-07
 35.2155	5.94145e-07
 35.2195	5.92902e-07
 35.2235	5.91661e-07
 35.2275	5.90423e-07
 35.2315	5.89188e-07
 35.2355	5.87955e-07
 35.2395	5.86725e-07
 35.2435	5.85497e-07
 35.2475	5.84272e-07
 35.2515	5.83049e-07
 35.2555	5.81829e-07
 35.2595	5.80611e-07
 35.2635	5.79396e-07
 35.2675	5.78184e-07
 35.2715	5.76974e-07
 35.2755	5.75766e-07
 35.2795	5.74561e-07
 35.2835	5.73358e-07
 35.2875	5.72158e-07
 35.2915	5.70961e-07
 35.2955	5.69766e-07
 35.2995	5.68573e-07
 35.3035	5.67383e-07
 35.3075	5.66195e-07
 35.3115	5.6501e-07
 35.3155	5.63827e-07
 35.3195	5.62647e-07
 35.3235	5.61469e-07
 35.3275	5.60294e-07
 35.3315	5.59121e-07
 35.3355	5.5795e-07
 35.3395	5.56782e-07
 35.3435	5.55617e-07
 35.3475	5.54453e-07
 35.3515	5.53292e-07
 35.3555	5.52134e-07
 35.3595	5.50978e-07
 35.3635	5.49824e-07
 35.3675	5.48673e-07
 35.3715	5.47524e-07
 35.3755	5.46378e-07
 35.3795	5.45234e-07
 35.3835	5.44092e-07
 35.3875	5.42952e-07
 35.3915	5.41815e-07
 35.3955	5.40681e-07
 35.3995	5.39549e-07
 35.4035	5.38419e-07
 35.4075	5.37291e-07
 35.4115	5.36166e-07
 35.4155	5.35043e-07
 35.4195	5.33922e-07
 35.4235	5.32804e-07
 35.4275	5.31688e-07
 35.4315	5.30574e-07
 35.4355	5.29463e-07
 35.4395	5.28354e-07
 35.4435	5.27247e-07
 35.4475	5.26143e-07
 35.4515	5.25041e-07
 35.4555	5.23941e-07
 35.4595	5.22843e-07
 35.4635	5.21748e-07
 35.4675	5.20655e-07
 35.4715	5.19564e-07
 35.4755	5.18476e-07
 35.4795	5.1739e-07
 35.4835	5.16306e-07
 35.4875	5.15224e-07
 35.4915	5.14145e-07
 35.4955	5.13067e-07
 35.4995	5.11993e-07
 35.5036	5.1092e-07
 35.5076	5.09849e-07
 35.5116	5.08781e-07
 35.5156	5.07715e-07
 35.5196	5.06651e-07
 35.5236	5.05589e-07
 35.5276	5.0453e-07
 35.5316	5.03473e-07
 35.5356	5.02418e-07
 35.5396	5.01365e-07
 35.5436	5.00314e-07
 35.5476	4.99266e-07
 35.5516	4.98219e-07
 35.5556	4.97175e-07
 35.5596	4.96133e-07
 35.5636	4.95093e-07
 35.5676	4.94056e-07
 35.5716	4.9302e-07
 35.5756	4.91987e-07
 35.5796	4.90956e-07
 35.5836	4.89926e-07
 35.5876	4.889e-07
 35.5916	4.87875e-07
 35.5956	4.86852e-07
 35.5996	4.85832e-07
 35.6036	4.84813e-07
 35.6076	4.83797e-07
 35.6116	4.82783e-07
 35.6156	4.81771e-07
 35.6196	4.80761e-07
 35.6236	4.79753e-07
 35.6276	4.78747e-07
 35.6316	4.77743e-07
 35.6356	4.76742e-07
 35.6396	4.75742e-07
 35.6436	4.74745e-07
 35.6476	4.73749e-07
 35.6516	4.72756e-07
 35.6556	4.71765e-07
 35.6596	4.70775e-07
 35.6636	4.69788e-07
 35.6676	4.68803e-07
 35.6716	4.6782e-07
 35.6756	4.66839e-07
 35.6796	4.6586e-07
 35.6836	4.64883e-07
 35.6876	4.63908e-07
 35.6916	4.62935e-07
 35.6956	4.61965e-07
 35.6996	4.60996e-07
 35.7036	4.60029e-07
 35.7076	4.59064e-07
 35.7116	4.58101e-07
 35.7156	4.57141e-07
 35.7196	4.56182e-07
 35.7236	4.55225e-07
 35.7276	4.5427e-07
 35.7316	4.53317e-07
 35.7356	4.52366e-07
 35.7396	4.51418e-07
 35.7436	4.50471e-07
 35.7476	4.49526e-07
 35.7516	4.48583e-07
 35.7556	4.47642e-07
 35.7596	4.46703e-07
 35.7636	4.45766e-07
 35.7676	4.4483e-07
 35.7716	4.43897e-07
 35.7756	4.42966e-07
 35.7796	4.42037e-07
 35.7836	4.41109e-07
 35.7876	4.40184e-07
 35.7916	4.3926e-07
 35.7956	4.38338e-07
 35.7996	4.37419e-07
 35.8036	4.36501e-07
 35.8076	4.35585e-07
 35.8116	4.34671e-07
 35.8156	4.33759e-07
 35.8196	4.32849e-07
 35.8236	4.3194e-07
 35.8276	4.31034e-07
 35.8316	4.3013e-07
 35.8356	4.29227e-07
 35.8396	4.28326e-07
 35.8436	4.27427e-07
 35.8476	4.2653e-07
 35.8516	4.25635e-07
 35.8556	4.24742e-07
 35.8596	4.2385e-07
 35.8636	4.22961e-07
 35.8676	4.22073e-07
 35.8716	4.21187e-07
 35.8756	4.20303e-07
 35.8796	4.19421e-07
 35.8836	4.18541e-07
 35.8876	4.17662e-07
 35.8916	4.16785e-07
 35.8956	4.1591e-07
 35.8996	4.15037e-07
 35.9036	4.14166e-07
 35.9076	4.13297e-07
 35.9116	4.12429e-07
 35.9156	4.11563e-07
 35.9196	4.10699e-07
 35.9236	4.09837e-07
 35.9276	4.08977e-07
 35.9316	4.08118e-07
 35.9356	4.07261e-07
 35.9396	4.06406e-07
 35.9436	4.05553e-07
 35.9476	4.04701e-07
 35.9516	4.03852e-07
 35.9556	4.03004e-07
 35.9596	4.02157e-07
 35.9636	4.01313e-07
 35.9676	4.0047e-07
 35.9716	3.99629e-07
 35.9756	3.9879e-07
 35.9796	3.97953e-07
 35.9836	3.97117e-07
 35.9876	3.96283e-07
 35.9916	3.95451e-07
 35.9956	3.9462e-07
 35.9996	3.93792e-07
 36.0036	3.92965e-07
 36.0076	3.92139e-07
 36.0116	3.91316e-07
 36.0156	3.90494e-07
 36.0196	3.89674e-07
 36.0236	3.88855e-07
 36.0276	3.88038e-07
 36.0316	3.87223e-07
 36.0356	3.8641e-07
 36.0396	3.85598e-07
 36.0436	3.84788e-07
 36.0476	3.8398e-07
 36.0516	3.83174e-07
 36.0556	3.82369e-07
 36.0596	3.81565e-07
 36.0636	3.80764e-07
 36.0676	3.79964e-07
 36.0716	3.79166e-07
 36.0756	3.78369e-07
 36.0796	3.77574e-07
 36.0836	3.76781e-07
 36.0876	3.75989e-07
 36.0916	3.75199e-07
 36.0956	3.74411e-07
 36.0996	3.73624e-07
 36.1036	3.72839e-07
 36.1076	3.72056e-07
 36.1116	3.71274e-07
 36.1156	3.70494e-07
 36.1196	3.69716e-07
 36.1236	3.68939e-07
 36.1276	3.68163e-07
 36.1316	3.6739e-07
 36.1356	3.66618e-07
 36.1396	3.65847e-07
 36.1436	3.65079e-07
 36.1476	3.64311e-07
 36.1516	3.63546e-07
 36.1556	3.62782e-07
 36.1596	3.62019e-07
 36.1636	3.61258e-07
 36.1676	3.60499e-07
 36.1716	3.59741e-07
 36.1756	3.58985e-07
 36.1796	3.58231e-07
 36.1836	3.57478e-07
 36.1876	3.56726e-07
 36.1916	3.55977e-07
 36.1956	3.55228e-07
 36.1996	3.54482e-07
 36.2036	3.53737e-07
 36.2076	3.52993e-07
 36.2116	3.52251e-07
 36.2156	3.5151e-07
 36.2196	3.50771e-07
 36.2236	3.50034e-07
 36.2276	3.49298e-07
 36.2316	3.48564e-07
 36.2356	3.47831e-07
 36.2396	3.471e-07
 36.2436	3.4637e-07
 36.2476	3.45642e-07
 36.2516	3.44915e-07
 36.2556	3.4419e-07
 36.2596	3.43466e-07
 36.2636	3.42744e-07
 36.2676	3.42023e-07
 36.2716	3.41304e-07
 36.2756	3.40586e-07
 36.2796	3.3987e-07
 36.2836	3.39156e-07
 36.2876	3.38442e-07
 36.2916	3.37731e-07
 36.2956	3.3702e-07
 36.2996	3.36312e-07
 36.3036	3.35604e-07
 36.3076	3.34899e-07
 36.3116	3.34194e-07
 36.3156	3.33492e-07
 36.3196	3.3279e-07
 36.3236	3.3209e-07
 36.3276	3.31392e-07
 36.3316	3.30695e-07
 36.3356	3.29999e-07
 36.3396	3.29305e-07
 36.3436	3.28612e-07
 36.3476	3.27921e-07
 36.3516	3.27232e-07
 36.3556	3.26543e-07
 36.3596	3.25856e-07
 36.3636	3.25171e-07
 36.3676	3.24487e-07
 36.3716	3.23804e-07
 36.3756	3.23123e-07
 36.3796	3.22443e-07
 36.3836	3.21765e-07
 36.3876	3.21088e-07
 36.3916	3.20413e-07
 36.3956	3.19738e-07
 36.3996	3.19066e-07
 36.4036	3.18394e-07
 36.4076	3.17725e-07
 36.4116	3.17056e-07
 36.4156	3.16389e-07
 36.4196	3.15723e-07
 36.4236	3.15059e-07
 36.4276	3.14396e-07
 36.4316	3.13735e-07
 36.4356	3.13074e-07
 36.4396	3.12416e-07
 36.4436	3.11758e-07
 36.4476	3.11102e-07
 36.4516	3.10447e-07
 36.4556	3.09794e-07
 36.4596	3.09142e-07
 36.4636	3.08492e-07
 36.4676	3.07842e-07
 36.4716	3.07195e-07
 36.4756	3.06548e-07
 36.4796	3.05903e-07
 36.4836	3.05259e-07
 36.4876	3.04617e-07
 36.4916	3.03975e-07
 36.4956	3.03336e-07
 36.4996	3.02697e-07
 36.5037	3.0206e-07
 36.5077	3.01424e-07
 36.5117	3.0079e-07
 36.5157	3.00157e-07
 36.5197	2.99525e-07
 36.5237	2.98894e-07
 36.5277	2.98265e-07
 36.5317	2.97637e-07
 36.5357	2.97011e-07
 36.5397	2.96385e-07
 36.5437	2.95761e-07
 36.5477	2.95139e-07
 36.5517	2.94517e-07
 36.5557	2.93897e-07
 36.5597	2.93279e-07
 36.5637	2.92661e-07
 36.5677	2.92045e-07
 36.5717	2.9143e-07
 36.5757	2.90817e-07
 36.5797	2.90204e-07
 36.5837	2.89593e-07
 36.5877	2.88983e-07
 36.5917	2.88375e-07
 36.5957	2.87768e-07
 36.5997	2.87162e-07
 36.6037	2.86557e-07
 36.6077	2.85954e-07
 36.6117	2.85351e-07
 36.6157	2.84751e-07
 36.6197	2.84151e-07
 36.6237	2.83553e-07
 36.6277	2.82955e-07
 36.6317	2.82359e-07
 36.6357	2.81765e-07
 36.6397	2.81171e-07
 36.6437	2.80579e-07
 36.6477	2.79988e-07
 36.6517	2.79399e-07
 36.6557	2.7881e-07
 36.6597	2.78223e-07
 36.6637	2.77637e-07
 36.6677	2.77052e-07
 36.6717	2.76468e-07
 36.6757	2.75886e-07
 36.6797	2.75305e-07
 36.6837	2.74725e-07
 36.6877	2.74146e-07
 36.6917	2.73569e-07
 36.6957	2.72993e-07
 36.6997	2.72418e-07
 36.7037	2.71844e-07
 36.7077	2.71271e-07
 36.7117	2.70699e-07
 36.7157	2.70129e-07
 36.7197	2.6956e-07
 36.7237	2.68992e-07
 36.7277	2.68425e-07
 36.7317	2.6786e-07
 36.7357	2.67296e-07
 36.7397	2.66732e-07
 36.7437	2.6617e-07
 36.7477	2.6561e-07
 36.7517	2.6505e-07
 36.7557	2.64491e-07
 36.7597	2.63934e-07
 36.7637	2.63378e-07
 36.7677	2.62823e-07
 36.7717	2.62269e-07
 36.7757	2.61716e-07
 36.7797	2.61165e-07
 36.7837	2.60615e-07
 36.7877	2.60065e-07
 36.7917	2.59517e-07
 36.7957	2.5897e-07
 36.7997	2.58425e-07
 36.8037	2.5788e-07
 36.8077	2.57336e-07
 36.8117	2.56794e-07
 36.8157	2.56253e-07
 36.8197	2.55713e-07
 36.8237	2.55174e-07
 36.8277	2.54636e-07
 36.8317	2.54099e-07
 36.8357	2.53564e-07
 36.8397	2.53029e-07
 36.8437	2.52496e-07
 36.8477	2.51964e-07
 36.8517	2.51432e-07
 36.8557	2.50902e-07
 36.8597	2.50374e-07
 36.8637	2.49846e-07
 36.8677	2.49319e-07
 36.8717	2.48793e-07
 36.8757	2.48269e-07
 36.8797	2.47746e-07
 36.8837	2.47223e-07
 36.8877	2.46702e-07
 36.8917	2.46182e-07
 36.8957	2.45663e-07
 36.8997	2.45145e-07
 36.9037	2.44628e-07
 36.9077	2.44112e-07
 36.9117	2.43598e-07
 36.9157	2.43084e-07
 36.9197	2.42571e-07
 36.9237	2.4206e-07
 36.9277	2.41549e-07
 36.9317	2.4104e-07
 36.9357	2.40532e-07
 36.9397	2.40025e-07
 36.9437	2.39519e-07
 36.9477	2.39013e-07
 36.9517	2.38509e-07
 36.9557	2.38006e-07
 36.9597	2.37504e-07
 36.9637	2.37004e-07
 36.9677	2.36504e-07
 36.9717	2.36005e-07
 36.9757	2.35507e-07
 36.9797	2.35011e-07
 36.9837	2.34515e-07
 36.9877	2.3402e-07
 36.9917	2.33527e-07
 36.9957	2.33034e-07
 36.9997	2.32543e-07
 37.0037	2.32052e-07
 37.0077	2.31563e-07
 37.0117	2.31074e-07
 37.0157	2.30587e-07
 37.0197	2.301e-07
 37.0237	2.29615e-07
 37.0277	2.29131e-07
 37.0317	2.28647e-07
 37.0357	2.28165e-07
 37.0397	2.27684e-07
 37.0437	2.27203e-07
 37.0477	2.26724e-07
 37.0517	2.26246e-07
 37.0557	2.25768e-07
 37.0597	2.25292e-07
 37.0637	2.24817e-07
 37.0677	2.24342e-07
 37.0717	2.23869e-07
 37.0757	2.23397e-07
 37.0797	2.22925e-07
 37.0837	2.22455e-07
 37.0877	2.21986e-07
 37.0917	2.21517e-07
 37.0957	2.2105e-07
 37.0997	2.20583e-07
 37.1037	2.20118e-07
 37.1077	2.19653e-07
 37.1117	2.1919e-07
 37.1157	2.18727e-07
 37.1197	2.18266e-07
 37.1237	2.17805e-07
 37.1277	2.17346e-07
 37.1317	2.16887e-07
 37.1357	2.16429e-07
 37.1397	2.15972e-07
 37.1437	2.15517e-07
 37.1477	2.15062e-07
 37.1517	2.14608e-07
 37.1557	2.14155e-07
 37.1597	2.13703e-07
 37.1637	2.13252e-07
 37.1677	2.12802e-07
 37.1717	2.12353e-07
 37.1757	2.11904e-07
 37.1797	2.11457e-07
 37.1837	2.11011e-07
 37.1877	2.10565e-07
 37.1917	2.10121e-07
 37.1957	2.09677e-07
 37.1997	2.09235e-07
 37.2037	2.08793e-07
 37.2077	2.08352e-07
 37.2117	2.07912e-07
 37.2157	2.07473e-07
 37.2197	2.07035e-07
 37.2237	2.06598e-07
 37.2277	2.06162e-07
 37.2317	2.05727e-07
 37.2357	2.05293e-07
 37.2397	2.04859e-07
 37.2437	2.04427e-07
 37.2477	2.03995e-07
 37.2517	2.03564e-07
 37.2557	2.03135e-07
 37.2597	2.02706e-07
 37.2637	2.02278e-07
 37.2677	2.01851e-07
 37.2717	2.01424e-07
 37.2757	2.00999e-07
 37.2797	2.00575e-07
 37.2837	2.00151e-07
 37.2877	1.99728e-07
 37.2917	1.99307e-07
 37.2957	1.98886e-07
 37.2997	1.98466e-07
 37.3037	1.98047e-07
 37.3077	1.97628e-07
 37.3117	1.97211e-07
 37.3157	1.96794e-07
 37.3197	1.96379e-07
 37.3237	1.95964e-07
 37.3277	1.9555e-07
 37.3317	1.95137e-07
 37.3357	1.94725e-07
 37.3397	1.94314e-07
 37.3437	1.93903e-07
 37.3477	1.93494e-07
 37.3517	1.93085e-07
 37.3557	1.92677e-07
 37.3597	1.9227e-07
 37.3637	1.91864e-07
 37.3677	1.91459e-07
 37.3717	1.91054e-07
 37.3757	1.90651e-07
 37.3797	1.90248e-07
 37.3837	1.89846e-07
 37.3877	1.89445e-07
 37.3917	1.89045e-07
 37.3957	1.88646e-07
 37.3997	1.88247e-07
 37.4037	1.87849e-07
 37.4077	1.87452e-07
 37.4117	1.87056e-07
 37.4157	1.86661e-07
 37.4197	1.86267e-07
 37.4237	1.85873e-07
 37.4277	1.85481e-07
 37.4317	1.85089e-07
 37.4357	1.84698e-07
 37.4397	1.84307e-07
 37.4437	1.83918e-07
 37.4477	1.83529e-07
 37.4517	1.83141e-07
 37.4557	1.82754e-07
 37.4597	1.82368e-07
 37.4637	1.81983e-07
 37.4677	1.81598e-07
 37.4717	1.81215e-07
 37.4757	1.80832e-07
 37.4797	1.8045e-07
 37.4837	1.80068e-07
 37.4877	1.79688e-07
 37.4917	1.79308e-07
 37.4957	1.78929e-07
 37.4997	1.78551e-07
 37.5038	1.78173e-07
 37.5078	1.77797e-07
 37.5118	1.77421e-07
 37.5158	1.77046e-07
 37.5198	1.76672e-07
 37.5238	1.76298e-07
 37.5278	1.75926e-07
 37.5318	1.75554e-07
 37.5358	1.75183e-07
 37.5398	1.74813e-07
 37.5438	1.74443e-07
 37.5478	1.74074e-07
 37.5518	1.73706e-07
 37.5558	1.73339e-07
 37.5598	1.72973e-07
 37.5638	1.72607e-07
 37.5678	1.72242e-07
 37.5718	1.71878e-07
 37.5758	1.71515e-07
 37.5798	1.71152e-07
 37.5838	1.7079e-07
 37.5878	1.70429e-07
 37.5918	1.70069e-07
 37.5958	1.69709e-07
 37.5998	1.6935e-07
 37.6038	1.68992e-07
 37.6078	1.68635e-07
 37.6118	1.68279e-07
 37.6158	1.67923e-07
 37.6198	1.67568e-07
 37.6238	1.67213e-07
 37.6278	1.6686e-07
 37.6318	1.66507e-07
 37.6358	1.66155e-07
 37.6398	1.65804e-07
 37.6438	1.65453e-07
 37.6478	1.65103e-07
 37.6518	1.64754e-07
 37.6558	1.64406e-07
 37.6598	1.64058e-07
 37.6638	1.63711e-07
 37.6678	1.63365e-07
 37.6718	1.63019e-07
 37.6758	1.62674e-07
 37.6798	1.6233e-07
 37.6838	1.61987e-07
 37.6878	1.61644e-07
 37.6918	1.61303e-07
 37.6958	1.60961e-07
 37.6998	1.60621e-07
 37.7038	1.60281e-07
 37.7078	1.59942e-07
 37.7118	1.59604e-07
 37.7158	1.59266e-07
 37.7198	1.58929e-07
 37.7238	1.58593e-07
 37.7278	1.58258e-07
 37.7318	1.57923e-07
 37.7358	1.57589e-07
 37.7398	1.57256e-07
 37.7438	1.56923e-07
 37.7478	1.56591e-07
 37.7518	1.5626e-07
 37.7558	1.55929e-07
 37.7598	1.55599e-07
 37.7638	1.5527e-07
 37.7678	1.54942e-07
 37.7718	1.54614e-07
 37.7758	1.54287e-07
 37.7798	1.5396e-07
 37.7838	1.53635e-07
 37.7878	1.5331e-07
 37.7918	1.52985e-07
 37.7958	1.52661e-07
 37.7998	1.52338e-07
 37.8038	1.52016e-07
 37.8078	1.51694e-07
 37.8118	1.51374e-07
 37.8158	1.51053e-07
 37.8198	1.50734e-07
 37.8238	1.50415e-07
 37.8278	1.50096e-07
 37.8318	1.49779e-07
 37.8358	1.49462e-07
 37.8398	1.49145e-07
 37.8438	1.4883e-07
 37.8478	1.48515e-07
 37.8518	1.48201e-07
 37.8558	1.47887e-07
 37.8598	1.47574e-07
 37.8638	1.47262e-07
 37.8678	1.4695e-07
 37.8718	1.46639e-07
 37.8758	1.46329e-07
 37.8798	1.46019e-07
 37.8838	1.4571e-07
 37.8878	1.45401e-07
 37.8918	1.45094e-07
 37.8958	1.44787e-07
 37.8998	1.4448e-07
 37.9038	1.44174e-07
 37.9078	1.43869e-07
 37.9118	1.43565e-07
 37.9158	1.43261e-07
 37.9198	1.42957e-07
 37.9238	1.42655e-07
 37.9278	1.42353e-07
 37.9318	1.42052e-07
 37.9358	1.41751e-07
 37.9398	1.41451e-07
 37.9438	1.41151e-07
 37.9478	1.40852e-07
 37.9518	1.40554e-07
 37.9558	1.40257e-07
 37.9598	1.3996e-07
 37.9638	1.39663e-07
 37.9678	1.39368e-07
 37.9718	1.39073e-07
 37.9758	1.38778e-07
 37.9798	1.38484e-07
 37.9838	1.38191e-07
 37.9878	1.37899e-07
 37.9918	1.37607e-07
 37.9958	1.37315e-07
 37.9998	1.37025e-07
 38.0038	1.36734e-07
 38.0078	1.36445e-07
 38.0118	1.36156e-07
 38.0158	1.35868e-07
 38.0198	1.3558e-07
 38.0238	1.35293e-07
 38.0278	1.35006e-07
 38.0318	1.3472e-07
 38.0358	1.34435e-07
 38.0398	1.3415e-07
 38.0438	1.33866e-07
 38.0478	1.33583e-07
 38.0518	1.333e-07
 38.0558	1.33018e-07
 38.0598	1.32736e-07
 38.0638	1.32455e-07
 38.0678	1.32174e-07
 38.0718	1.31894e-07
 38.0758	1.31615e-07
 38.0798	1.31336e-07
 38.0838	1.31058e-07
 38.0878	1.3078e-07
 38.0918	1.30503e-07
 38.0958	1.30227e-07
 38.0998	1.29951e-07
 38.1038	1.29676e-07
 38.1078	1.29401e-07
 38.1118	1.29127e-07
 38.1158	1.28853e-07
 38.1198	1.28581e-07
 38.1238	1.28308e-07
 38.1278	1.28036e-07
 38.1318	1.27765e-07
 38.1358	1.27494e-07
 38.1398	1.27224e-07
 38.1438	1.26955e-07
 38.1478	1.26686e-07
 38.1518	1.26417e-07
 38.1558	1.2615e-07
 38.1598	1.25882e-07
 38.1638	1.25616e-07
 38.1678	1.25349e-07
 38.1718	1.25084e-07
 38.1758	1.24819e-07
 38.1798	1.24554e-07
 38.1838	1.24291e-07
 38.1878	1.24027e-07
 38.1918	1.23764e-07
 38.1958	1.23502e-07
 38.1998	1.2324e-07
 38.2038	1.22979e-07
 38.2078	1.22719e-07
 38.2118	1.22459e-07
 38.2158	1.22199e-07
 38.2198	1.2194e-07
 38.2238	1.21682e-07
 38.2278	1.21424e-07
 38.2318	1.21167e-07
 38.2358	1.2091e-07
 38.2398	1.20654e-07
 38.2438	1.20398e-07
 38.2478	1.20143e-07
 38.2518	1.19888e-07
 38.2558	1.19634e-07
 38.2598	1.1938e-07
 38.2638	1.19127e-07
 38.2678	1.18875e-07
 38.2718	1.18623e-07
 38.2758	1.18372e-07
 38.2798	1.18121e-07
 38.2838	1.1787e-07
 38.2878	1.1762e-07
 38.2918	1.17371e-07
 38.2958	1.17122e-07
 38.2998	1.16874e-07
 38.3038	1.16626e-07
 38.3078	1.16379e-07
 38.3118	1.16132e-07
 38.3158	1.15886e-07
 38.3198	1.15641e-07
 38.3238	1.15395e-07
 38.3278	1.15151e-07
 38.3318	1.14907e-07
 38.3358	1.14663e-07
 38.3398	1.1442e-07
 38.3438	1.14177e-07
 38.3478	1.13935e-07
 38.3518	1.13694e-07
 38.3558	1.13453e-07
 38.3598	1.13212e-07
 38.3638	1.12972e-07
 38.3678	1.12733e-07
 38.3718	1.12494e-07
 38.3758	1.12255e-07
 38.3798	1.12017e-07
 38.3838	1.1178e-07
 38.3878	1.11543e-07
 38.3918	1.11306e-07
 38.3958	1.1107e-07
 38.3998	1.10835e-07
 38.4038	1.10599e-07
 38.4078	1.10365e-07
 38.4118	1.10131e-07
 38.4158	1.09897e-07
 38.4198	1.09664e-07
 38.4238	1.09432e-07
 38.4278	1.092e-07
 38.4318	1.08968e-07
 38.4358	1.08737e-07
 38.4398	1.08506e-07
 38.4438	1.08276e-07
 38.4478	1.08047e-07
 38.4518	1.07818e-07
 38.4558	1.07589e-07
 38.4598	1.07361e-07
 38.4638	1.07133e-07
 38.4678	1.06906e-07
 38.4718	1.06679e-07
 38.4758	1.06453e-07
 38.4798	1.06227e-07
 38.4838	1.06002e-07
 38.4878	1.05777e-07
 38.4918	1.05552e-07
 38.4958	1.05329e-07
 38.4998	1.05105e-07
 38.5039	1.04882e-07
 38.5079	1.0466e-07
 38.5119	1.04438e-07
 38.5159	1.04216e-07
 38.5199	1.03995e-07
 38.5239	1.03774e-07
 38.5279	1.03554e-07
 38.5319	1.03335e-07
 38.5359	1.03115e-07
 38.5399	1.02897e-07
 38.5439	1.02678e-07
 38.5479	1.0246e-07
 38.5519	1.02243e-07
 38.5559	1.02026e-07
 38.5599	1.0181e-07
 38.5639	1.01594e-07
 38.5679	1.01378e-07
 38.5719	1.01163e-07
 38.5759	1.00948e-07
 38.5799	1.00734e-07
 38.5839	1.0052e-07
 38.5879	1.00307e-07
 38.5919	1.00094e-07
 38.5959	9.9882e-08
 38.5999	9.967e-08
 38.6039	9.94585e-08
 38.6079	9.92475e-08
 38.6119	9.90369e-08
 38.6159	9.88267e-08
 38.6199	9.8617e-08
 38.6239	9.84077e-08
 38.6279	9.81989e-08
 38.6319	9.79905e-08
 38.6359	9.77826e-08
 38.6399	9.7575e-08
 38.6439	9.7368e-08
 38.6479	9.71613e-08
 38.6519	9.69551e-08
 38.6559	9.67493e-08
 38.6599	9.6544e-08
 38.6639	9.63391e-08
 38.6679	9.61346e-08
 38.6719	9.59306e-08
 38.6759	9.5727e-08
 38.6799	9.55238e-08
 38.6839	9.5321e-08
 38.6879	9.51187e-08
 38.6919	9.49168e-08
 38.6959	9.47154e-08
 38.6999	9.45143e-08
 38.7039	9.43137e-08
 38.7079	9.41135e-08
 38.7119	9.39137e-08
 38.7159	9.37143e-08
 38.7199	9.35154e-08
 38.7239	9.33169e-08
 38.7279	9.31188e-08
 38.7319	9.29211e-08
 38.7359	9.27239e-08
 38.7399	9.2527e-08
 38.7439	9.23306e-08
 38.7479	9.21346e-08
 38.7519	9.1939e-08
 38.7559	9.17438e-08
 38.7599	9.1549e-08
 38.7639	9.13546e-08
 38.7679	9.11607e-08
 38.7719	9.09671e-08
 38.7759	9.0774e-08
 38.7799	9.05812e-08
 38.7839	9.03889e-08
 38.7879	9.0197e-08
 38.7919	9.00055e-08
 38.7959	8.98144e-08
 38.7999	8.96237e-08
 38.8039	8.94333e-08
 38.8079	8.92434e-08
 38.8119	8.90539e-08
 38.8159	8.88648e-08
 38.8199	8.86761e-08
 38.8239	8.84878e-08
 38.8279	8.82999e-08
 38.8319	8.81124e-08
 38.8359	8.79253e-08
 38.8399	8.77386e-08
 38.8439	8.75522e-08
 38.8479	8.73663e-08
 38.8519	8.71808e-08
 38.8559	8.69956e-08
 38.8599	8.68108e-08
 38.8639	8.66265e-08
 38.8679	8.64425e-08
 38.8719	8.62589e-08
 38.8759	8.60757e-08
 38.8799	8.58929e-08
 38.8839	8.57104e-08
 38.8879	8.55284e-08
 38.8919	8.53467e-08
 38.8959	8.51655e-08
 38.8999	8.49846e-08
 38.9039	8.4804e-08
 38.9079	8.46239e-08
 38.9119	8.44442e-08
 38.9159	8.42648e-08
 38.9199	8.40858e-08
 38.9239	8.39072e-08
 38.9279	8.37289e-08
 38.9319	8.35511e-08
 38.9359	8.33736e-08
 38.9399	8.31965e-08
 38.9439	8.30197e-08
 38.9479	8.28434e-08
 38.9519	8.26674e-08
 38.9559	8.24917e-08
 38.9599	8.23165e-08
 38.9639	8.21416e-08
 38.9679	8.19671e-08
 38.9719	8.17929e-08
 38.9759	8.16192e-08
 38.9799	8.14458e-08
 38.9839	8.12727e-08
 38.9879	8.11e-08
 38.9919	8.09277e-08
 38.9959	8.07558e-08
 38.9999	8.05842e-08
 39.0039	8.0413e-08
 39.0079	8.02421e-08
 39.0119	8.00716e-08
 39.0159	7.99014e-08
 39.0199	7.97317e-08
 39.0239	7.95622e-08
 39.0279	7.93932e-08
 39.0319	7.92245e-08
 39.0359	7.90561e-08
 39.0399	7.88881e-08
 39.0439	7.87205e-08
 39.0479	7.85532e-08
 39.0519	7.83862e-08
 39.0559	7.82197e-08
 39.0599	7.80534e-08
 39.0639	7.78876e-08
 39.0679	7.7722e-08
 39.0719	7.75568e-08
 39.0759	7.7392e-08
 39.0799	7.72275e-08
 39.0839	7.70634e-08
 39.0879	7.68996e-08
 39.0919	7.67362e-08
 39.0959	7.65731e-08
 39.0999	7.64103e-08
 39.1039	7.62479e-08
 39.1079	7.60858e-08
 39.1119	7.59241e-08
 39.1159	7.57627e-08
 39.1199	7.56017e-08
 39.1239	7.5441e-08
 39.1279	7.52806e-08
 39.1319	7.51206e-08
 39.1359	7.49609e-08
 39.1399	7.48016e-08
 39.1439	7.46426e-08
 39.1479	7.44839e-08
 39.1519	7.43256e-08
 39.1559	7.41676e-08
 39.1599	7.40099e-08
 39.1639	7.38525e-08
 39.1679	7.36955e-08
 39.1719	7.35389e-08
 39.1759	7.33825e-08
 39.1799	7.32265e-08
 39.1839	7.30708e-08
 39.1879	7.29155e-08
 39.1919	7.27605e-08
 39.1959	7.26058e-08
 39.1999	7.24514e-08
 39.2039	7.22973e-08
 39.2079	7.21436e-08
 39.2119	7.19902e-08
 39.2159	7.18372e-08
 39.2199	7.16844e-08
 39.2239	7.1532e-08
 39.2279	7.13799e-08
 39.2319	7.12281e-08
 39.2359	7.10767e-08
 39.2399	7.09255e-08
 39.2439	7.07747e-08
 39.2479	7.06242e-08
 39.2519	7.0474e-08
 39.2559	7.03242e-08
 39.2599	7.01746e-08
 39.2639	7.00254e-08
 39.2679	6.98765e-08
 39.2719	6.97279e-08
 39.2759	6.95796e-08
 39.2799	6.94316e-08
 39.2839	6.92839e-08
 39.2879	6.91366e-08
 39.2919	6.89896e-08
 39.2959	6.88428e-08
 39.2999	6.86964e-08
 39.3039	6.85503e-08
 39.3079	6.84045e-08
 39.3119	6.8259e-08
 39.3159	6.81138e-08
 39.3199	6.7969e-08
 39.3239	6.78244e-08
 39.3279	6.76801e-08
 39.3319	6.75362e-08
 39.3359	6.73925e-08
 39.3399	6.72492e-08
 39.3439	6.71061e-08
 39.3479	6.69634e-08
 39.3519	6.68209e-08
 39.3559	6.66788e-08
 39.3599	6.6537e-08
 39.3639	6.63954e-08
 39.3679	6.62542e-08
 39.3719	6.61132e-08
 39.3759	6.59726e-08
 39.3799	6.58323e-08
 39.3839	6.56922e-08
 39.3879	6.55525e-08
 39.3919	6.5413e-08
 39.3959	6.52738e-08
 39.3999	6.5135e-08
 39.4039	6.49964e-08
 39.4079	6.48581e-08
 39.4119	6.47201e-08
 39.4159	6.45824e-08
 39.4199	6.4445e-08
 39.4239	6.43079e-08
 39.4279	6.41711e-08
 39.4319	6.40345e-08
 39.4359	6.38983e-08
 39.4399	6.37623e-08
 39.4439	6.36267e-08
 39.4479	6.34913e-08
 39.4519	6.33562e-08
 39.4559	6.32214e-08
 39.4599	6.30868e-08
 39.4639	6.29526e-08
 39.4679	6.28186e-08
 39.4719	6.2685e-08
 39.4759	6.25516e-08
 39.4799	6.24185e-08
 39.4839	6.22856e-08
 39.4879	6.21531e-08
 39.4919	6.20208e-08
 39.4959	6.18888e-08
 39.4999	6.17571e-08
 39.504	6.16257e-08
 39.508	6.14945e-08
 39.512	6.13637e-08
 39.516	6.12331e-08
 39.52	6.11027e-08
 39.524	6.09727e-08
 39.528	6.08429e-08
 39.532	6.07134e-08
 39.536	6.05842e-08
 39.54	6.04553e-08
 39.544	6.03266e-08
 39.548	6.01982e-08
 39.552	6.00701e-08
 39.556	5.99422e-08
 39.56	5.98146e-08
 39.564	5.96873e-08
 39.568	5.95602e-08
 39.572	5.94335e-08
 39.576	5.9307e-08
 39.58	5.91807e-08
 39.584	5.90547e-08
 39.588	5.8929e-08
 39.592	5.88036e-08
 39.596	5.86784e-08
 39.6	5.85535e-08
 39.604	5.84288e-08
 39.608	5.83044e-08
 39.612	5.81803e-08
 39.616	5.80565e-08
 39.62	5.79329e-08
 39.624	5.78095e-08
 39.628	5.76865e-08
 39.632	5.75636e-08
 39.636	5.74411e-08
 39.64	5.73188e-08
 39.644	5.71968e-08
 39.648	5.7075e-08
 39.652	5.69535e-08
 39.656	5.68322e-08
 39.66	5.67112e-08
 39.664	5.65904e-08
 39.668	5.64699e-08
 39.672	5.63497e-08
 39.676	5.62297e-08
 39.68	5.611e-08
 39.684	5.59905e-08
 39.688	5.58713e-08
 39.692	5.57523e-08
 39.696	5.56336e-08
 39.7	5.55151e-08
 39.704	5.53969e-08
 39.708	5.5279e-08
 39.712	5.51612e-08
 39.716	5.50438e-08
 39.72	5.49265e-08
 39.724	5.48096e-08
 39.728	5.46929e-08
 39.732	5.45764e-08
 39.736	5.44601e-08
 39.74	5.43442e-08
 39.744	5.42284e-08
 39.748	5.41129e-08
 39.752	5.39977e-08
 39.756	5.38827e-08
 39.76	5.37679e-08
 39.764	5.36534e-08
 39.768	5.35391e-08
 39.772	5.34251e-08
 39.776	5.33113e-08
 39.78	5.31978e-08
 39.784	5.30844e-08
 39.788	5.29714e-08
 39.792	5.28585e-08
 39.796	5.2746e-08
 39.8	5.26336e-08
 39.804	5.25215e-08
 39.808	5.24096e-08
 39.812	5.2298e-08
 39.816	5.21866e-08
 39.82	5.20754e-08
 39.824	5.19645e-08
 39.828	5.18538e-08
 39.832	5.17433e-08
 39.836	5.16331e-08
 39.84	5.15231e-08
 39.844	5.14133e-08
 39.848	5.13038e-08
 39.852	5.11945e-08
 39.856	5.10854e-08
 39.86	5.09766e-08
 39.864	5.0868e-08
 39.868	5.07596e-08
 39.872	5.06515e-08
 39.876	5.05436e-08
 39.88	5.04359e-08
 39.884	5.03284e-08
 39.888	5.02212e-08
 39.892	5.01142e-08
 39.896	5.00074e-08
 39.9	4.99008e-08
 39.904	4.97945e-08
 39.908	4.96884e-08
 39.912	4.95825e-08
 39.916	4.94769e-08
 39.92	4.93715e-08
 39.924	4.92663e-08
 39.928	4.91613e-08
 39.932	4.90565e-08
 39.936	4.8952e-08
 39.94	4.88477e-08
 39.944	4.87436e-08
 39.948	4.86397e-08
 39.952	4.85361e-08
 39.956	4.84326e-08
 39.96	4.83294e-08
 39.964	4.82264e-08
 39.968	4.81236e-08
 39.972	4.80211e-08
 39.976	4.79187e-08
 39.98	4.78166e-08
 39.984	4.77147e-08
 39.988	4.7613e-08
 39.992	4.75115e-08
 39.996	4.74103e-08
 40	4.73092e-08


==> anc/Lise_eff_eRecoils_Ca.dat <==
# Cut-survival probability for calcium-recoil events
# within the electron-recoil band
# Energy [keV] | Cut-survival probability
 0	0
 0.010001	0
 0.020002	0
 0.030003	0
 0.040004	0
 0.050005	0
 0.060006	0
 0.070007	0
 0.080008	0
 0.090009	0
 0.10001	0
 0.110011	0
 0.120012	0
 0.130013	0
 0.140014	0
 0.150015	0
 0.160016	0
 0.170017	0
 0.180018	0
 0.190019	0
 0.20002	0
 0.210021	0
 0.220022	0
 0.230023	0
 0.240024	0
 0.250025	0
 0.260026	0
 0.270027	0
 0.280028	0
 0.290029	0
 0.30003	0
 0.310031	0.1051
 0.320032	0.112884
 0.330033	0.120669
 0.340034	0.128454
 0.350035	0.136244
 0.360036	0.144892
 0.370037	0.153542
 0.380038	0.162192
 0.390039	0.170842
 0.40004	0.179491
 0.410041	0.187543
 0.420042	0.195595
 0.430043	0.203648
 0.440044	0.211701
 0.450045	0.219752
 0.460046	0.227392
 0.470047	0.235032
 0.480048	0.242672
 0.490049	0.250312
 0.50005	0.257951
 0.510051	0.265485
 0.520052	0.27302
 0.530053	0.280554
 0.540054	0.288088
 0.550055	0.295616
 0.560056	0.302032
 0.570057	0.308448
 0.580058	0.314864
 0.590059	0.32128
 0.60006	0.327691
 0.610061	0.333261
 0.620062	0.338832
 0.630063	0.344402
 0.640064	0.349972
 0.650065	0.355535
 0.660066	0.36027
 0.670067	0.365004
 0.680068	0.369738
 0.690069	0.374471
 0.70007	0.3792
 0.710071	0.38333
 0.720072	0.38746
 0.730073	0.391589
 0.740074	0.395718
 0.750075	0.399845
 0.760076	0.403762
 0.770077	0.407679
 0.780078	0.411595
 0.790079	0.415511
 0.80008	0.419421
 0.810081	0.422731
 0.820082	0.426041
 0.830083	0.42935
 0.840084	0.432658
 0.850085	0.43596
 0.860086	0.438583
 0.870087	0.441206
 0.880088	0.443828
 0.890089	0.44645
 0.90009	0.449071
 0.910091	0.45175
 0.920092	0.454428
 0.930093	0.457105
 0.940094	0.459782
 0.950095	0.462453
 0.960096	0.46464
 0.970097	0.466827
 0.980098	0.469013
 0.990099	0.471198
 1.0001	0.473378
 1.0101	0.475224
 1.0201	0.477069
 1.0301	0.478914
 1.0401	0.480757
 1.05011	0.482599
 1.06011	0.484441
 1.07011	0.486282
 1.08011	0.488122
 1.09011	0.48996
 1.10011	0.491795
 1.11011	0.493277
 1.12011	0.494759
 1.13011	0.496239
 1.14011	0.497719
 1.15012	0.499198
 1.16012	0.500676
 1.17012	0.502153
 1.18012	0.503629
 1.19012	0.505105
 1.20012	0.506571
 1.21012	0.507423
 1.22012	0.508273
 1.23012	0.509122
 1.24012	0.509971
 1.25013	0.510819
 1.26013	0.511666
 1.27013	0.512511
 1.28013	0.513356
 1.29013	0.5142
 1.30013	0.515044
 1.31013	0.515886
 1.32013	0.516727
 1.33013	0.517568
 1.34013	0.518407
 1.35014	0.519246
 1.36014	0.520083
 1.37014	0.52092
 1.38014	0.521755
 1.39014	0.52259
 1.40014	0.523421
 1.41014	0.524056
 1.42014	0.524689
 1.43014	0.525322
 1.44014	0.525954
 1.45015	0.526585
 1.46015	0.527215
 1.47015	0.527844
 1.48015	0.528472
 1.49015	0.529099
 1.50015	0.529725
 1.51015	0.53035
 1.52015	0.530974
 1.53015	0.531597
 1.54015	0.532219
 1.55016	0.53284
 1.56016	0.533461
 1.57016	0.53408
 1.58016	0.534698
 1.59016	0.535315
 1.60016	0.535926
 1.61016	0.53621
 1.62016	0.536493
 1.63016	0.536774
 1.64016	0.537055
 1.65017	0.537335
 1.66017	0.537614
 1.67017	0.537892
 1.68017	0.53817
 1.69017	0.538446
 1.70017	0.538721
 1.71017	0.538995
 1.72017	0.539269
 1.73017	0.539541
 1.74017	0.539813
 1.75018	0.540083
 1.76018	0.540353
 1.77018	0.540621
 1.78018	0.540889
 1.79018	0.541156
 1.80018	0.54142
 1.81018	0.541594
 1.82018	0.541767
 1.83018	0.541938
 1.84018	0.542109
 1.85019	0.542279
 1.86019	0.542449
 1.87019	0.542617
 1.88019	0.542784
 1.89019	0.54295
 1.90019	0.543115
 1.91019	0.54328
 1.92019	0.543443
 1.93019	0.543605
 1.94019	0.543767
 1.9502	0.543927
 1.9602	0.544087
 1.9702	0.544245
 1.9802	0.544403
 1.9902	0.54456
 2.0002	0.544713
 2.0102	0.544774
 2.0202	0.544834
 2.0302	0.544893
 2.0402	0.544952
 2.05021	0.545009
 2.06021	0.545065
 2.07021	0.545121
 2.08021	0.545175
 2.09021	0.545228
 2.10021	0.545281
 2.11021	0.545332
 2.12021	0.545383
 2.13021	0.545433
 2.14021	0.545481
 2.15022	0.545529
 2.16022	0.545576
 2.17022	0.545622
 2.18022	0.545666
 2.19022	0.54571
 2.20022	0.545751
 2.21022	0.545692
 2.22022	0.545632
 2.23022	0.54557
 2.24022	0.545508
 2.25023	0.545445
 2.26023	0.545381
 2.27023	0.545316
 2.28023	0.545251
 2.29023	0.545184
 2.30023	0.545116
 2.31023	0.545048
 2.32023	0.544978
 2.33023	0.544908
 2.34023	0.544837
 2.35024	0.544764
 2.36024	0.544691
 2.37024	0.544617
 2.38024	0.544542
 2.39024	0.544466
 2.40024	0.54439
 2.41024	0.544347
 2.42024	0.544303
 2.43024	0.544259
 2.44024	0.544213
 2.45025	0.544166
 2.46025	0.544119
 2.47025	0.54407
 2.48025	0.54402
 2.49025	0.54397
 2.50025	0.543918
 2.51025	0.543866
 2.52025	0.543813
 2.53025	0.543758
 2.54025	0.543703
 2.55026	0.543647
 2.56026	0.54359
 2.57026	0.543531
 2.58026	0.543472
 2.59026	0.543412
 2.60026	0.543349
 2.61026	0.543211
 2.62026	0.543071
 2.63026	0.542931
 2.64026	0.54279
 2.65027	0.542648
 2.66027	0.542505
 2.67027	0.542361
 2.68027	0.542216
 2.69027	0.54207
 2.70027	0.541923
 2.71027	0.541776
 2.72027	0.541627
 2.73027	0.541478
 2.74027	0.541327
 2.75028	0.541176
 2.76028	0.541024
 2.77028	0.54087
 2.78028	0.540716
 2.79028	0.540561
 2.80028	0.540405
 2.81028	0.540225
 2.82028	0.540044
 2.83028	0.539862
 2.84028	0.539679
 2.85029	0.539495
 2.86029	0.539311
 2.87029	0.539125
 2.88029	0.538939
 2.89029	0.538752
 2.90029	0.538563
 2.91029	0.538374
 2.92029	0.538184
 2.93029	0.537993
 2.94029	0.537801
 2.9503	0.537609
 2.9603	0.537415
 2.9703	0.53722
 2.9803	0.537025
 2.9903	0.536828
 3.0003	0.536632
 3.0103	0.536457
 3.0203	0.536282
 3.0303	0.536106
 3.0403	0.535929
 3.05031	0.53575
 3.06031	0.535571
 3.07031	0.535391
 3.08031	0.535211
 3.09031	0.535029
 3.10031	0.534846
 3.11031	0.534662
 3.12031	0.534478
 3.13031	0.534292
 3.14031	0.534106
 3.15032	0.533918
 3.16032	0.53373
 3.17032	0.533541
 3.18032	0.53335
 3.19032	0.533159
 3.20032	0.532967
 3.21032	0.532774
 3.22032	0.53258
 3.23032	0.532386
 3.24032	0.53219
 3.25033	0.531993
 3.26033	0.531796
 3.27033	0.531597
 3.28033	0.531398
 3.29033	0.531197
 3.30033	0.530996
 3.31033	0.530794
 3.32033	0.530591
 3.33033	0.530387
 3.34033	0.530182
 3.35034	0.529976
 3.36034	0.529769
 3.37034	0.529561
 3.38034	0.529352
 3.39034	0.529143
 3.40034	0.528932
 3.41034	0.528721
 3.42034	0.528508
 3.43034	0.528295
 3.44034	0.528081
 3.45035	0.527866
 3.46035	0.52765
 3.47035	0.527433
 3.48035	0.527215
 3.49035	0.526996
 3.50035	0.526776
 3.51035	0.526538
 3.52035	0.526299
 3.53035	0.52606
 3.54035	0.525819
 3.55036	0.525578
 3.56036	0.525335
 3.57036	0.525092
 3.58036	0.524848
 3.59036	0.524603
 3.60036	0.524357
 3.61036	0.52411
 3.62036	0.523863
 3.63036	0.523614
 3.64036	0.523365
 3.65037	0.523114
 3.66037	0.522863
 3.67037	0.522611
 3.68037	0.522358
 3.69037	0.522104
 3.70037	0.521849
 3.71037	0.521593
 3.72037	0.521336
 3.73037	0.521079
 3.74037	0.52082
 3.75038	0.520561
 3.76038	0.5203
 3.77038	0.520039
 3.78038	0.519777
 3.79038	0.519514
 3.80038	0.51925
 3.81038	0.518985
 3.82038	0.51872
 3.83038	0.518453
 3.84038	0.518186
 3.85039	0.517917
 3.86039	0.517648
 3.87039	0.517378
 3.88039	0.517107
 3.89039	0.516835
 3.90039	0.516562
 3.91039	0.516289
 3.92039	0.516014
 3.93039	0.515739
 3.94039	0.515462
 3.9504	0.515185
 3.9604	0.514907
 3.9704	0.514628
 3.9804	0.514348
 3.9904	0.514067
 4.0004	0.513786
 4.0104	0.513503
 4.0204	0.513218
 4.0304	0.512933
 4.0404	0.512647
 4.05041	0.512361
 4.06041	0.512073
 4.07041	0.511784
 4.08041	0.511495
 4.09041	0.511205
 4.10041	0.510913
 4.11041	0.510621
 4.12041	0.510329
 4.13041	0.510035
 4.14041	0.50974
 4.15042	0.509444
 4.16042	0.509148
 4.17042	0.508851
 4.18042	0.508553
 4.19042	0.508254
 4.20042	0.507954
 4.21042	0.507653
 4.22042	0.507351
 4.23042	0.507049
 4.24042	0.506745
 4.25043	0.506441
 4.26043	0.506136
 4.27043	0.50583
 4.28043	0.505523
 4.29043	0.505216
 4.30043	0.504907
 4.31043	0.504598
 4.32043	0.504287
 4.33043	0.503976
 4.34043	0.503664
 4.35044	0.503352
 4.36044	0.503038
 4.37044	0.502723
 4.38044	0.502408
 4.39044	0.502092
 4.40044	0.501775
 4.41044	0.501457
 4.42044	0.501138
 4.43044	0.500818
 4.44044	0.500498
 4.45045	0.500176
 4.46045	0.499854
 4.47045	0.499531
 4.48045	0.499207
 4.49045	0.498882
 4.50045	0.498557
 4.51045	0.498222
 4.52045	0.497887
 4.53045	0.497551
 4.54045	0.497214
 4.55046	0.496876
 4.56046	0.496538
 4.57046	0.496198
 4.58046	0.495858
 4.59046	0.495517
 4.60046	0.495175
 4.61046	0.494833
 4.62046	0.494489
 4.63046	0.494145
 4.64046	0.4938
 4.65047	0.493454
 4.66047	0.493107
 4.67047	0.49276
 4.68047	0.492411
 4.69047	0.492062
 4.70047	0.491712
 4.71047	0.491361
 4.72047	0.491009
 4.73047	0.490657
 4.74047	0.490304
 4.75048	0.48995
 4.76048	0.489595
 4.77048	0.489239
 4.78048	0.488883
 4.79048	0.488525
 4.80048	0.488167
 4.81048	0.487809
 4.82048	0.487449
 4.83048	0.487088
 4.84048	0.486727
 4.85049	0.486365
 4.86049	0.486002
 4.87049	0.485639
 4.88049	0.485274
 4.89049	0.484909
 4.90049	0.484543
 4.91049	0.484176
 4.92049	0.483808
 4.93049	0.48344
 4.94049	0.483071
 4.9505	0.482701
 4.9605	0.48233
 4.9705	0.481959
 4.9805	0.481586
 4.9905	0.481213
 5.0005	0.48084
 5.0105	0.480469
 5.0205	0.480098
 5.0305	0.479727
 5.0405	0.479354
 5.05051	0.478981
 5.06051	0.478606
 5.07051	0.478231
 5.08051	0.477856
 5.09051	0.477479
 5.10051	0.477102
 5.11051	0.476724
 5.12051	0.476345
 5.13051	0.475966
 5.14051	0.475585
 5.15052	0.475204
 5.16052	0.474822
 5.17052	0.47444
 5.18052	0.474056
 5.19052	0.473672
 5.20052	0.473287
 5.21052	0.472902
 5.22052	0.472515
 5.23052	0.472128
 5.24052	0.47174
 5.25053	0.471351
 5.26053	0.470962
 5.27053	0.470572
 5.28053	0.470181
 5.29053	0.469789
 5.30053	0.469397
 5.31053	0.469004
 5.32053	0.46861
 5.33053	0.468215
 5.34053	0.46782
 5.35054	0.467424
 5.36054	0.467027
 5.37054	0.466629
 5.38054	0.466231
 5.39054	0.465832
 5.40054	0.465432
 5.41054	0.465032
 5.42054	0.46463
 5.43054	0.464228
 5.44054	0.463826
 5.45055	0.463422
 5.46055	0.463018
 5.47055	0.462613
 5.48055	0.462208
 5.49055	0.461801
 5.50055	0.461394
 5.51055	0.460983
 5.52055	0.460571
 5.53055	0.460159
 5.54055	0.459746
 5.55056	0.459332
 5.56056	0.458917
 5.57056	0.458502
 5.58056	0.458086
 5.59056	0.457669
 5.60056	0.457252
 5.61056	0.456834
 5.62056	0.456415
 5.63056	0.455995
 5.64056	0.455575
 5.65057	0.455154
 5.66057	0.454733
 5.67057	0.454311
 5.68057	0.453888
 5.69057	0.453464
 5.70057	0.45304
 5.71057	0.452615
 5.72057	0.452189
 5.73057	0.451763
 5.74057	0.451336
 5.75058	0.450909
 5.76058	0.45048
 5.77058	0.450051
 5.78058	0.449622
 5.79058	0.449191
 5.80058	0.44876
 5.81058	0.448329
 5.82058	0.447897
 5.83058	0.447464
 5.84058	0.44703
 5.85059	0.446596
 5.86059	0.446161
 5.87059	0.445725
 5.88059	0.445289
 5.89059	0.444852
 5.90059	0.444415
 5.91059	0.443977
 5.92059	0.443538
 5.93059	0.443099
 5.94059	0.442659
 5.9506	0.442218
 5.9606	0.441777
 5.9706	0.441335
 5.9806	0.440892
 5.9906	0.440449
 6.0006	0.440005
 6.0106	0.439566
 6.0206	0.439127
 6.0306	0.438687
 6.0406	0.438246
 6.05061	0.437804
 6.06061	0.437362
 6.07061	0.436919
 6.08061	0.436476
 6.09061	0.436032
 6.10061	0.435587
 6.11061	0.435142
 6.12061	0.434696
 6.13061	0.43425
 6.14061	0.433803
 6.15062	0.433355
 6.16062	0.432907
 6.17062	0.432458
 6.18062	0.432008
 6.19062	0.431558
 6.20062	0.431108
 6.21062	0.430656
 6.22062	0.430204
 6.23062	0.429752
 6.24062	0.429299
 6.25063	0.428845
 6.26063	0.428391
 6.27063	0.427936
 6.28063	0.42748
 6.29063	0.427024
 6.30063	0.426568
 6.31063	0.42611
 6.32063	0.425653
 6.33063	0.425194
 6.34063	0.424735
 6.35064	0.424276
 6.36064	0.423816
 6.37064	0.423355
 6.38064	0.422894
 6.39064	0.422432
 6.40064	0.421969
 6.41064	0.421506
 6.42064	0.421043
 6.43064	0.420579
 6.44064	0.420114
 6.45065	0.419649
 6.46065	0.419183
 6.47065	0.418717
 6.48065	0.41825
 6.49065	0.417783
 6.50065	0.417315
 6.51065	0.416846
 6.52065	0.416377
 6.53065	0.415908
 6.54065	0.415438
 6.55066	0.414967
 6.56066	0.414496
 6.57066	0.414024
 6.58066	0.413552
 6.59066	0.413079
 6.60066	0.412606
 6.61066	0.412132
 6.62066	0.411658
 6.63066	0.411183
 6.64066	0.410708
 6.65067	0.410232
 6.66067	0.409755
 6.67067	0.409278
 6.68067	0.408801
 6.69067	0.408323
 6.70067	0.407845
 6.71067	0.407366
 6.72067	0.406886
 6.73067	0.406406
 6.74067	0.405926
 6.75068	0.405445
 6.76068	0.404964
 6.77068	0.404482
 6.78068	0.403999
 6.79068	0.403516
 6.80068	0.403033
 6.81068	0.402549
 6.82068	0.402065
 6.83068	0.40158
 6.84068	0.401095
 6.85069	0.400609
 6.86069	0.400123
 6.87069	0.399636
 6.88069	0.399149
 6.89069	0.398661
 6.90069	0.398173
 6.91069	0.397685
 6.92069	0.397196
 6.93069	0.396706
 6.94069	0.396216
 6.9507	0.395726
 6.9607	0.395235
 6.9707	0.394744
 6.9807	0.394252
 6.9907	0.39376
 7.0007	0.393267
 7.0107	0.392769
 7.0207	0.39227
 7.0307	0.391771
 7.0407	0.391271
 7.05071	0.390771
 7.06071	0.390271
 7.07071	0.38977
 7.08071	0.389269
 7.09071	0.388768
 7.10071	0.388266
 7.11071	0.387763
 7.12071	0.38726
 7.13071	0.386757
 7.14071	0.386254
 7.15072	0.38575
 7.16072	0.385245
 7.17072	0.38474
 7.18072	0.384235
 7.19072	0.38373
 7.20072	0.383224
 7.21072	0.382718
 7.22072	0.382211
 7.23072	0.381704
 7.24072	0.381196
 7.25073	0.380689
 7.26073	0.38018
 7.27073	0.379672
 7.28073	0.379163
 7.29073	0.378654
 7.30073	0.378144
 7.31073	0.377634
 7.32073	0.377124
 7.33073	0.376613
 7.34073	0.376102
 7.35074	0.375591
 7.36074	0.375079
 7.37074	0.374567
 7.38074	0.374054
 7.39074	0.373541
 7.40074	0.373028
 7.41074	0.372515
 7.42074	0.372001
 7.43074	0.371487
 7.44074	0.370973
 7.45075	0.370458
 7.46075	0.369943
 7.47075	0.369427
 7.48075	0.368912
 7.49075	0.368396
 7.50075	0.367879
 7.51075	0.367363
 7.52075	0.366846
 7.53075	0.366328
 7.54075	0.365811
 7.55076	0.365293
 7.56076	0.364775
 7.57076	0.364256
 7.58076	0.363737
 7.59076	0.363218
 7.60076	0.362699
 7.61076	0.362179
 7.62076	0.361659
 7.63076	0.361139
 7.64076	0.360619
 7.65077	0.360098
 7.66077	0.359577
 7.67077	0.359056
 7.68077	0.358534
 7.69077	0.358012
 7.70077	0.35749
 7.71077	0.356968
 7.72077	0.356445
 7.73077	0.355922
 7.74077	0.355399
 7.75078	0.354875
 7.76078	0.354352
 7.77078	0.353828
 7.78078	0.353304
 7.79078	0.352779
 7.80078	0.352255
 7.81078	0.35173
 7.82078	0.351205
 7.83078	0.350679
 7.84078	0.350154
 7.85079	0.349628
 7.86079	0.349102
 7.87079	0.348576
 7.88079	0.348049
 7.89079	0.347522
 7.90079	0.346995
 7.91079	0.346468
 7.92079	0.345941
 7.93079	0.345413
 7.94079	0.344886
 7.9508	0.344358
 7.9608	0.343829
 7.9708	0.343301
 7.9808	0.342773
 7.9908	0.342244
 8.0008	0.341715
 8.0108	0.341193
 8.0208	0.34067
 8.0308	0.340147
 8.0408	0.339624
 8.05081	0.3391
 8.06081	0.338577
 8.07081	0.338053
 8.08081	0.337529
 8.09081	0.337005
 8.10081	0.33648
 8.11081	0.335956
 8.12081	0.335431
 8.13081	0.334906
 8.14081	0.334381
 8.15082	0.333856
 8.16082	0.333331
 8.17082	0.332805
 8.18082	0.332279
 8.19082	0.331753
 8.20082	0.331227
 8.21082	0.330701
 8.22082	0.330174
 8.23082	0.329648
 8.24082	0.329121
 8.25083	0.328594
 8.26083	0.328067
 8.27083	0.32754
 8.28083	0.327013
 8.29083	0.326485
 8.30083	0.325958
 8.31083	0.32543
 8.32083	0.324902
 8.33083	0.324374
 8.34083	0.323846
 8.35084	0.323318
 8.36084	0.322789
 8.37084	0.322261
 8.38084	0.321732
 8.39084	0.321204
 8.40084	0.320675
 8.41084	0.320146
 8.42084	0.319617
 8.43084	0.319088
 8.44084	0.318558
 8.45085	0.318029
 8.46085	0.3175
 8.47085	0.31697
 8.48085	0.316441
 8.49085	0.315911
 8.50085	0.315381
 8.51085	0.314851
 8.52085	0.314321
 8.53085	0.313791
 8.54085	0.313261
 8.55086	0.312731
 8.56086	0.3122
 8.57086	0.31167
 8.58086	0.31114
 8.59086	0.310609
 8.60086	0.310079
 8.61086	0.309548
 8.62086	0.309017
 8.63086	0.308487
 8.64086	0.307956
 8.65087	0.307425
 8.66087	0.306894
 8.67087	0.306363
 8.68087	0.305832
 8.69087	0.305301
 8.70087	0.30477
 8.71087	0.304239
 8.72087	0.303708
 8.73087	0.303177
 8.74087	0.302646
 8.75088	0.302115
 8.76088	0.301584
 8.77088	0.301052
 8.78088	0.300521
 8.79088	0.29999
 8.80088	0.299459
 8.81088	0.298927
 8.82088	0.298396
 8.83088	0.297865
 8.84088	0.297334
 8.85089	0.296802
 8.86089	0.296271
 8.87089	0.29574
 8.88089	0.295209
 8.89089	0.294677
 8.90089	0.294146
 8.91089	0.293615
 8.92089	0.293084
 8.93089	0.292553
 8.94089	0.292022
 8.9509	0.29149
 8.9609	0.290959
 8.9709	0.290428
 8.9809	0.289897
 8.9909	0.289366
 9.0009	0.288835
 9.0109	0.288296
 9.0209	0.287757
 9.0309	0.287218
 9.0409	0.28668
 9.05091	0.286141
 9.06091	0.285603
 9.07091	0.285064
 9.08091	0.284526
 9.09091	0.283988
 9.10091	0.283449
 9.11091	0.282911
 9.12091	0.282374
 9.13091	0.281836
 9.14091	0.281298
 9.15092	0.28076
 9.16092	0.280223
 9.17092	0.279685
 9.18092	0.279148
 9.19092	0.278611
 9.20092	0.278074
 9.21092	0.277537
 9.22092	0.277
 9.23092	0.276464
 9.24092	0.275927
 9.25093	0.275391
 9.26093	0.274854
 9.27093	0.274318
 9.28093	0.273782
 9.29093	0.273246
 9.30093	0.272711
 9.31093	0.272175
 9.32093	0.27164
 9.33093	0.271105
 9.34093	0.270569
 9.35094	0.270034
 9.36094	0.2695
 9.37094	0.268965
 9.38094	0.268431
 9.39094	0.267896
 9.40094	0.267362
 9.41094	0.266828
 9.42094	0.266295
 9.43094	0.265761
 9.44094	0.265228
 9.45095	0.264694
 9.46095	0.264161
 9.47095	0.263628
 9.48095	0.263096
 9.49095	0.262563
 9.50095	0.262031
 9.51095	0.261499
 9.52095	0.260967
 9.53095	0.260435
 9.54095	0.259904
 9.55096	0.259373
 9.56096	0.258842
 9.57096	0.258311
 9.58096	0.25778
 9.59096	0.25725
 9.60096	0.256719
 9.61096	0.256189
 9.62096	0.25566
 9.63096	0.25513
 9.64096	0.254601
 9.65097	0.254072
 9.66097	0.253543
 9.67097	0.253014
 9.68097	0.252486
 9.69097	0.251958
 9.70097	0.25143
 9.71097	0.250902
 9.72097	0.250375
 9.73097	0.249848
 9.74097	0.249321
 9.75098	0.248794
 9.76098	0.248268
 9.77098	0.247742
 9.78098	0.247216
 9.79098	0.24669
 9.80098	0.246165
 9.81098	0.24564
 9.82098	0.245115
 9.83098	0.244591
 9.84098	0.244067
 9.85099	0.243543
 9.86099	0.243019
 9.87099	0.242496
 9.88099	0.241973
 9.89099	0.24145
 9.90099	0.240927
 9.91099	0.240405
 9.92099	0.239883
 9.93099	0.239361
 9.94099	0.23884
 9.951	0.238319
 9.961	0.237798
 9.971	0.237278
 9.981	0.236758
 9.991	0.236238
 10.001	0.235719
 10.011	0.235207
 10.021	0.234696
 10.031	0.234185
 10.041	0.233674
 10.051	0.233163
 10.061	0.232653
 10.071	0.232143
 10.081	0.231633
 10.091	0.231124
 10.101	0.230614
 10.111	0.230106
 10.121	0.229597
 10.131	0.229089
 10.141	0.228581
 10.151	0.228073
 10.161	0.227566
 10.171	0.227059
 10.181	0.226553
 10.191	0.226046
 10.201	0.22554
 10.211	0.225035
 10.221	0.224529
 10.231	0.224025
 10.241	0.22352
 10.251	0.223016
 10.261	0.222512
 10.271	0.222008
 10.281	0.221505
 10.291	0.221002
 10.301	0.220499
 10.311	0.219997
 10.321	0.219495
 10.331	0.218994
 10.341	0.218492
 10.351	0.217992
 10.361	0.217491
 10.371	0.216991
 10.381	0.216491
 10.391	0.215992
 10.401	0.215493
 10.411	0.214994
 10.421	0.214496
 10.431	0.213998
 10.441	0.213501
 10.451	0.213004
 10.461	0.212507
 10.471	0.212011
 10.481	0.211515
 10.491	0.211019
 10.5011	0.210524
 10.5111	0.210029
 10.5211	0.209535
 10.5311	0.209041
 10.5411	0.208548
 10.5511	0.208054
 10.5611	0.207562
 10.5711	0.207069
 10.5811	0.206577
 10.5911	0.206086
 10.6011	0.205595
 10.6111	0.205104
 10.6211	0.204614
 10.6311	0.204124
 10.6411	0.203634
 10.6511	0.203145
 10.6611	0.202657
 10.6711	0.202169
 10.6811	0.201681
 10.6911	0.201194
 10.7011	0.200707
 10.7111	0.20022
 10.7211	0.199734
 10.7311	0.199249
 10.7411	0.198764
 10.7511	0.198279
 10.7611	0.197795
 10.7711	0.197311
 10.7811	0.196828
 10.7911	0.196345
 10.8011	0.195862
 10.8111	0.19538
 10.8211	0.194899
 10.8311	0.194418
 10.8411	0.193937
 10.8511	0.193457
 10.8611	0.192977
 10.8711	0.192498
 10.8811	0.192019
 10.8911	0.191541
 10.9011	0.191063
 10.9111	0.190586
 10.9211	0.190109
 10.9311	0.189633
 10.9411	0.189157
 10.9511	0.188681
 10.9611	0.188206
 10.9711	0.187732
 10.9811	0.187258
 10.9911	0.186785
 11.0011	0.186311
 11.0111	0.185834
 11.0211	0.185358
 11.0311	0.184883
 11.0411	0.184408
 11.0511	0.183933
 11.0611	0.183459
 11.0711	0.182986
 11.0811	0.182513
 11.0911	0.18204
 11.1011	0.181568
 11.1111	0.181097
 11.1211	0.180626
 11.1311	0.180156
 11.1411	0.179686
 11.1511	0.179217
 11.1611	0.178748
 11.1711	0.17828
 11.1811	0.177812
 11.1911	0.177345
 11.2011	0.176878
 11.2111	0.176412
 11.2211	0.175947
 11.2311	0.175482
 11.2411	0.175018
 11.2511	0.174554
 11.2611	0.174091
 11.2711	0.173628
 11.2811	0.173166
 11.2911	0.172704
 11.3011	0.172243
 11.3111	0.171783
 11.3211	0.171323
 11.3311	0.170864
 11.3411	0.170405
 11.3511	0.169947
 11.3611	0.169489
 11.3711	0.169032
 11.3811	0.168576
 11.3911	0.16812
 11.4011	0.167665
 11.4111	0.16721
 11.4211	0.166756
 11.4311	0.166303
 11.4411	0.16585
 11.4511	0.165397
 11.4611	0.164945
 11.4711	0.164494
 11.4811	0.164044
 11.4911	0.163594
 11.5012	0.163144
 11.5112	0.162696
 11.5212	0.162247
 11.5312	0.1618
 11.5412	0.161353
 11.5512	0.160906
 11.5612	0.16046
 11.5712	0.160015
 11.5812	0.159571
 11.5912	0.159127
 11.6012	0.158683
 11.6112	0.158241
 11.6212	0.157798
 11.6312	0.157357
 11.6412	0.156916
 11.6512	0.156476
 11.6612	0.156036
 11.6712	0.155597
 11.6812	0.155158
 11.6912	0.15472
 11.7012	0.154283
 11.7112	0.153847
 11.7212	0.153411
 11.7312	0.152975
 11.7412	0.15254
 11.7512	0.152106
 11.7612	0.151673
 11.7712	0.15124
 11.7812	0.150808
 11.7912	0.150376
 11.8012	0.149945
 11.8112	0.149515
 11.8212	0.149085
 11.8312	0.148656
 11.8412	0.148228
 11.8512	0.1478
 11.8612	0.147373
 11.8712	0.146947
 11.8812	0.146521
 11.8912	0.146096
 11.9012	0.145671
 11.9112	0.145247
 11.9212	0.144824
 11.9312	0.144401
 11.9412	0.143979
 11.9512	0.143558
 11.9612	0.143137
 11.9712	0.142717
 11.9812	0.142298
 11.9912	0.141879
 12.0012	0.141461
 12.0112	0.141043
 12.0212	0.140626
 12.0312	0.140209
 12.0412	0.139793
 12.0512	0.139378
 12.0612	0.138963
 12.0712	0.138549
 12.0812	0.138135
 12.0912	0.137723
 12.1012	0.137311
 12.1112	0.136899
 12.1212	0.136488
 12.1312	0.136078
 12.1412	0.135669
 12.1512	0.13526
 12.1612	0.134852
 12.1712	0.134445
 12.1812	0.134038
 12.1912	0.133632
 12.2012	0.133227
 12.2112	0.132823
 12.2212	0.132419
 12.2312	0.132015
 12.2412	0.131613
 12.2512	0.131211
 12.2612	0.13081
 12.2712	0.130409
 12.2812	0.13001
 12.2912	0.12961
 12.3012	0.129212
 12.3112	0.128814
 12.3212	0.128417
 12.3312	0.128021
 12.3412	0.127625
 12.3512	0.12723
 12.3612	0.126836
 12.3712	0.126442
 12.3812	0.12605
 12.3912	0.125657
 12.4012	0.125266
 12.4112	0.124875
 12.4212	0.124485
 12.4312	0.124096
 12.4412	0.123707
 12.4512	0.123319
 12.4612	0.122932
 12.4712	0.122545
 12.4812	0.122159
 12.4912	0.121774
 12.5013	0.12139
 12.5113	0.121006
 12.5213	0.120623
 12.5313	0.120241
 12.5413	0.119859
 12.5513	0.119478
 12.5613	0.119098
 12.5713	0.118719
 12.5813	0.11834
 12.5913	0.117962
 12.6013	0.117584
 12.6113	0.117208
 12.6213	0.116832
 12.6313	0.116457
 12.6413	0.116082
 12.6513	0.115708
 12.6613	0.115335
 12.6713	0.114963
 12.6813	0.114591
 12.6913	0.11422
 12.7013	0.11385
 12.7113	0.113481
 12.7213	0.113112
 12.7313	0.112744
 12.7413	0.112377
 12.7513	0.11201
 12.7613	0.111644
 12.7713	0.111279
 12.7813	0.110915
 12.7913	0.110551
 12.8013	0.110188
 12.8113	0.109826
 12.8213	0.109464
 12.8313	0.109103
 12.8413	0.108743
 12.8513	0.108384
 12.8613	0.108025
 12.8713	0.107667
 12.8813	0.10731
 12.8913	0.106954
 12.9013	0.106598
 12.9113	0.106243
 12.9213	0.105889
 12.9313	0.105535
 12.9413	0.105182
 12.9513	0.10483
 12.9613	0.104479
 12.9713	0.104128
 12.9813	0.103778
 12.9913	0.103429
 13.0013	0.103081
 13.0113	0.102737
 13.0213	0.102393
 13.0313	0.102051
 13.0413	0.101709
 13.0513	0.101367
 13.0613	0.101027
 13.0713	0.100687
 13.0813	0.100348
 13.0913	0.100009
 13.1013	0.0996713
 13.1113	0.0993342
 13.1213	0.0989978
 13.1313	0.0986621
 13.1413	0.0983272
 13.1513	0.0979929
 13.1613	0.0976594
 13.1713	0.0973266
 13.1813	0.0969945
 13.1913	0.0966631
 13.2013	0.0963324
 13.2113	0.0960024
 13.2213	0.0956732
 13.2313	0.0953446
 13.2413	0.0950168
 13.2513	0.0946897
 13.2613	0.0943633
 13.2713	0.0940376
 13.2813	0.0937126
 13.2913	0.0933883
 13.3013	0.0930648
 13.3113	0.092742
 13.3213	0.0924198
 13.3313	0.0920984
 13.3413	0.0917777
 13.3513	0.0914578
 13.3613	0.0911385
 13.3713	0.09082
 13.3813	0.0905021
 13.3913	0.090185
 13.4013	0.0898686
 13.4113	0.0895529
 13.4213	0.0892379
 13.4313	0.0889237
 13.4413	0.0886101
 13.4513	0.0882973
 13.4613	0.0879852
 13.4713	0.0876738
 13.4813	0.0873631
 13.4913	0.0870532
 13.5014	0.0867439
 13.5114	0.0864354
 13.5214	0.0861275
 13.5314	0.0858204
 13.5414	0.0855141
 13.5514	0.0852084
 13.5614	0.0849034
 13.5714	0.0845992
 13.5814	0.0842957
 13.5914	0.0839928
 13.6014	0.0836907
 13.6114	0.0833894
 13.6214	0.0830887
 13.6314	0.0827887
 13.6414	0.0824895
 13.6514	0.082191
 13.6614	0.0818932
 13.6714	0.0815961
 13.6814	0.0812997
 13.6914	0.081004
 13.7014	0.0807091
 13.7114	0.0804148
 13.7214	0.0801213
 13.7314	0.0798285
 13.7414	0.0795364
 13.7514	0.079245
 13.7614	0.0789543
 13.7714	0.0786644
 13.7814	0.0783751
 13.7914	0.0780866
 13.8014	0.0777988
 13.8114	0.0775117
 13.8214	0.0772253
 13.8314	0.0769396
 13.8414	0.0766546
 13.8514	0.0763703
 13.8614	0.0760868
 13.8714	0.0758039
 13.8814	0.0755218
 13.8914	0.0752404
 13.9014	0.0749597
 13.9114	0.0746797
 13.9214	0.0744004
 13.9314	0.0741218
 13.9414	0.0738439
 13.9514	0.0735668
 13.9614	0.0732903
 13.9714	0.0730145
 13.9814	0.0727395
 13.9914	0.0724652
 14.0014	0.0721911
 14.0114	0.071915
 14.0214	0.0716396
 14.0314	0.071365
 14.0414	0.0710911
 14.0514	0.0708179
 14.0614	0.0705455
 14.0714	0.0702738
 14.0814	0.0700028
 14.0914	0.0697325
 14.1014	0.069463
 14.1114	0.0691942
 14.1214	0.0689261
 14.1314	0.0686587
 14.1414	0.0683921
 14.1514	0.0681262
 14.1614	0.067861
 14.1714	0.0675965
 14.1814	0.0673328
 14.1914	0.0670698
 14.2014	0.0668075
 14.2114	0.0665459
 14.2214	0.066285
 14.2314	0.0660249
 14.2414	0.0657655
 14.2514	0.0655068
 14.2614	0.0652488
 14.2714	0.0649915
 14.2814	0.0647349
 14.2914	0.0644791
 14.3014	0.064224
 14.3114	0.0639696
 14.3214	0.0637159
 14.3314	0.0634629
 14.3414	0.0632106
 14.3514	0.0629591
 14.3614	0.0627082
 14.3714	0.0624581
 14.3814	0.0622087
 14.3914	0.06196
 14.4014	0.061712
 14.4114	0.0614647
 14.4214	0.0612181
 14.4314	0.0609722
 14.4414	0.060727
 14.4514	0.0604825
 14.4614	0.0602388
 14.4714	0.0599957
 14.4814	0.0597533
 14.4914	0.0595117
 14.5015	0.0592707
 14.5115	0.0590305
 14.5215	0.0587909
 14.5315	0.0585521
 14.5415	0.0583139
 14.5515	0.0580764
 14.5615	0.0578397
 14.5715	0.0576036
 14.5815	0.0573682
 14.5915	0.0571336
 14.6015	0.0568996
 14.6115	0.0566663
 14.6215	0.0564337
 14.6315	0.0562018
 14.6415	0.0559706
 14.6515	0.0557401
 14.6615	0.0555102
 14.6715	0.0552811
 14.6815	0.0550526
 14.6915	0.0548249
 14.7015	0.0545978
 14.7115	0.0543714
 14.7215	0.0541457
 14.7315	0.0539206
 14.7415	0.0536963
 14.7515	0.0534726
 14.7615	0.0532496
 14.7715	0.0530273
 14.7815	0.0528057
 14.7915	0.0525848
 14.8015	0.0523645
 14.8115	0.0521449
 14.8215	0.051926
 14.8315	0.0517078
 14.8415	0.0514902
 14.8515	0.0512733
 14.8615	0.0510571
 14.8715	0.0508415
 14.8815	0.0506267
 14.8915	0.0504125
 14.9015	0.0501989
 14.9115	0.049986
 14.9215	0.0497738
 14.9315	0.0495623
 14.9415	0.0493514
 14.9515	0.0491412
 14.9615	0.0489317
 14.9715	0.0487228
 14.9815	0.0485146
 14.9915	0.048307
 15.0015	0.0481
 15.0115	0.0478932
 15.0215	0.047687
 15.0315	0.0474815
 15.0415	0.0472766
 15.0515	0.0470724
 15.0615	0.0468688
 15.0715	0.0466659
 15.0815	0.0464637
 15.0915	0.0462621
 15.1015	0.0460612
 15.1115	0.0458609
 15.1215	0.0456613
 15.1315	0.0454624
 15.1415	0.0452641
 15.1515	0.0450664
 15.1615	0.0448694
 15.1715	0.044673
 15.1815	0.0444773
 15.1915	0.0442822
 15.2015	0.0440878
 15.2115	0.043894
 15.2215	0.0437008
 15.2315	0.0435083
 15.2415	0.0433165
 15.2515	0.0431252
 15.2615	0.0429347
 15.2715	0.0427447
 15.2815	0.0425554
 15.2915	0.0423667
 15.3015	0.0421787
 15.3115	0.0419913
 15.3215	0.0418045
 15.3315	0.0416183
 15.3415	0.0414328
 15.3515	0.0412479
 15.3615	0.0410636
 15.3715	0.04088
 15.3815	0.040697
 15.3915	0.0405146
 15.4015	0.0403328
 15.4115	0.0401517
 15.4215	0.0399711
 15.4315	0.0397912
 15.4415	0.0396119
 15.4515	0.0394333
 15.4615	0.0392552
 15.4715	0.0390778
 15.4815	0.0389009
 15.4915	0.0387247
 15.5016	0.0385491
 15.5116	0.0383741
 15.5216	0.0381997
 15.5316	0.0380259
 15.5416	0.0378528
 15.5516	0.0376802
 15.5616	0.0375082
 15.5716	0.0373369
 15.5816	0.0371661
 15.5916	0.036996
 15.6016	0.0368264
 15.6116	0.0366575
 15.6216	0.0364891
 15.6316	0.0363213
 15.6416	0.0361542
 15.6516	0.0359876
 15.6616	0.0358216
 15.6716	0.0356562
 15.6816	0.0354914
 15.6916	0.0353272
 15.7016	0.0351636
 15.7116	0.0350006
 15.7216	0.0348381
 15.7316	0.0346762
 15.7416	0.034515
 15.7516	0.0343543
 15.7616	0.0341941
 15.7716	0.0340346
 15.7816	0.0338756
 15.7916	0.0337173
 15.8016	0.0335594
 15.8116	0.0334022
 15.8216	0.0332455
 15.8316	0.0330895
 15.8416	0.0329339
 15.8516	0.032779
 15.8616	0.0326246
 15.8716	0.0324708
 15.8816	0.0323176
 15.8916	0.0321649
 15.9016	0.0320128
 15.9116	0.0318612
 15.9216	0.0317102
 15.9316	0.0315598
 15.9416	0.0314099
 15.9516	0.0312606
 15.9616	0.0311119
 15.9716	0.0309636
 15.9816	0.030816
 15.9916	0.0306689
 16.0016	0.0305223
 16.0116	0.0303762
 16.0216	0.0302306
 16.0316	0.0300856
 16.0416	0.0299411
 16.0516	0.0297971
 16.0616	0.0296537
 16.0716	0.0295109
 16.0816	0.0293686
 16.0916	0.0292268
 16.1016	0.0290856
 16.1116	0.0289449
 16.1216	0.0288047
 16.1316	0.0286651
 16.1416	0.028526
 16.1516	0.0283875
 16.1616	0.0282494
 16.1716	0.028112
 16.1816	0.027975
 16.1916	0.0278386
 16.2016	0.0277027
 16.2116	0.0275673
 16.2216	0.0274325
 16.2316	0.0272981
 16.2416	0.0271643
 16.2516	0.0270311
 16.2616	0.0268983
 16.2716	0.0267661
 16.2816	0.0266343
 16.2916	0.0265031
 16.3016	0.0263724
 16.3116	0.0262423
 16.3216	0.0261126
 16.3316	0.0259834
 16.3416	0.0258548
 16.3516	0.0257266
 16.3616	0.025599
 16.3716	0.0254719
 16.3816	0.0253453
 16.3916	0.0252192
 16.4016	0.0250935
 16.4116	0.0249684
 16.4216	0.0248438
 16.4316	0.0247197
 16.4416	0.0245961
 16.4516	0.0244729
 16.4616	0.0243503
 16.4716	0.0242282
 16.4816	0.0241065
 16.4916	0.0239854
 16.5017	0.0238647
 16.5117	0.0237445
 16.5217	0.0236248
 16.5317	0.0235056
 16.5417	0.0233869
 16.5517	0.0232687
 16.5617	0.0231509
 16.5717	0.0230336
 16.5817	0.0229168
 16.5917	0.0228005
 16.6017	0.0226846
 16.6117	0.0225693
 16.6217	0.0224544
 16.6317	0.02234
 16.6417	0.022226
 16.6517	0.0221125
 16.6617	0.0219995
 16.6717	0.0218869
 16.6817	0.0217749
 16.6917	0.0216632
 16.7017	0.0215521
 16.7117	0.0214414
 16.7217	0.0213312
 16.7317	0.0212214
 16.7417	0.0211121
 16.7517	0.0210032
 16.7617	0.0208948
 16.7717	0.0207868
 16.7817	0.0206793
 16.7917	0.0205723
 16.8017	0.0204657
 16.8117	0.0203596
 16.8217	0.0202539
 16.8317	0.0201486
 16.8417	0.0200438
 16.8517	0.0199394
 16.8617	0.0198355
 16.8717	0.019732
 16.8817	0.019629
 16.8917	0.0195264
 16.9017	0.0194242
 16.9117	0.0193225
 16.9217	0.0192212
 16.9317	0.0191204
 16.9417	0.0190199
 16.9517	0.0189199
 16.9617	0.0188204
 16.9717	0.0187212
 16.9817	0.0186225
 16.9917	0.0185243
 17.0017	0.0184266
 17.0117	0.0183305
 17.0217	0.0182347
 17.0317	0.0181394
 17.0417	0.0180444
 17.0517	0.0179499
 17.0617	0.0178558
 17.0717	0.0177621
 17.0817	0.0176688
 17.0917	0.0175758
 17.1017	0.0174833
 17.1117	0.0173912
 17.1217	0.0172995
 17.1317	0.0172082
 17.1417	0.0171172
 17.1517	0.0170267
 17.1617	0.0169365
 17.1717	0.0168468
 17.1817	0.0167574
 17.1917	0.0166684
 17.2017	0.0165798
 17.2117	0.0164916
 17.2217	0.0164038
 17.2317	0.0163164
 17.2417	0.0162293
 17.2517	0.0161427
 17.2617	0.0160564
 17.2717	0.0159705
 17.2817	0.0158849
 17.2917	0.0157998
 17.3017	0.015715
 17.3117	0.0156306
 17.3217	0.0155465
 17.3317	0.0154629
 17.3417	0.0153796
 17.3517	0.0152967
 17.3617	0.0152141
 17.3717	0.0151319
 17.3817	0.0150501
 17.3917	0.0149687
 17.4017	0.0148876
 17.4117	0.0148068
 17.4217	0.0147265
 17.4317	0.0146465
 17.4417	0.0145668
 17.4517	0.0144876
 17.4617	0.0144086
 17.4717	0.01433
 17.4817	0.0142518
 17.4917	0.014174
 17.5018	0.0140965
 17.5118	0.0140193
 17.5218	0.0139425
 17.5318	0.013866
 17.5418	0.0137899
 17.5518	0.0137141
 17.5618	0.0136387
 17.5718	0.0135636
 17.5818	0.0134889
 17.5918	0.0134145
 17.6018	0.0133405
 17.6118	0.0132668
 17.6218	0.0131934
 17.6318	0.0131203
 17.6418	0.0130477
 17.6518	0.0129753
 17.6618	0.0129033
 17.6718	0.0128316
 17.6818	0.0127602
 17.6918	0.0126892
 17.7018	0.0126185
 17.7118	0.0125481
 17.7218	0.0124781
 17.7318	0.0124083
 17.7418	0.0123389
 17.7518	0.0122699
 17.7618	0.0122011
 17.7718	0.0121327
 17.7818	0.0120646
 17.7918	0.0119968
 17.8018	0.0119293
 17.8118	0.0118622
 17.8218	0.0117954
 17.8318	0.0117289
 17.8418	0.0116626
 17.8518	0.0115968
 17.8618	0.0115312
 17.8718	0.0114659
 17.8818	0.011401
 17.8918	0.0113363
 17.9018	0.011272
 17.9118	0.0112079
 17.9218	0.0111442
 17.9318	0.0110808
 17.9418	0.0110177
 17.9518	0.0109549
 17.9618	0.0108923
 17.9718	0.0108301
 17.9818	0.0107682
 17.9918	0.0107066
 18.0018	0.0106452
 18.0118	0.010584
 18.0218	0.0105231
 18.0318	0.0104624
 18.0418	0.0104021
 18.0518	0.010342
 18.0618	0.0102823
 18.0718	0.0102228
 18.0818	0.0101636
 18.0918	0.0101047
 18.1018	0.0100461
 18.1118	0.00998782
 18.1218	0.00992979
 18.1318	0.00987205
 18.1418	0.0098146
 18.1518	0.00975743
 18.1618	0.00970054
 18.1718	0.00964393
 18.1818	0.0095876
 18.1918	0.00953155
 18.2018	0.00947577
 18.2118	0.00942028
 18.2218	0.00936506
 18.2318	0.00931011
 18.2418	0.00925544
 18.2518	0.00920104
 18.2618	0.00914691
 18.2718	0.00909305
 18.2818	0.00903946
 18.2918	0.00898614
 18.3018	0.00893309
 18.3118	0.00888031
 18.3218	0.00882778
 18.3318	0.00877553
 18.3418	0.00872353
 18.3518	0.0086718
 18.3618	0.00862033
 18.3718	0.00856912
 18.3818	0.00851817
 18.3918	0.00846748
 18.4018	0.00841705
 18.4118	0.00836687
 18.4218	0.00831694
 18.4318	0.00826727
 18.4418	0.00821786
 18.4518	0.00816869
 18.4618	0.00811978
 18.4718	0.00807111
 18.4818	0.0080227
 18.4918	0.00797453
 18.5019	0.00792661
 18.5119	0.00787894
 18.5219	0.00783151
 18.5319	0.00778433
 18.5419	0.00773739
 18.5519	0.00769069
 18.5619	0.00764424
 18.5719	0.00759802
 18.5819	0.00755204
 18.5919	0.0075063
 18.6019	0.0074608
 18.6119	0.00741554
 18.6219	0.00737051
 18.6319	0.00732571
 18.6419	0.00728115
 18.6519	0.00723682
 18.6619	0.00719273
 18.6719	0.00714886
 18.6819	0.00710522
 18.6919	0.00706181
 18.7019	0.00701863
 18.7119	0.00697568
 18.7219	0.00693295
 18.7319	0.00689045
 18.7419	0.00684817
 18.7519	0.00680612
 18.7619	0.00676428
 18.7719	0.00672267
 18.7819	0.00668128
 18.7919	0.00664011
 18.8019	0.00659915
 18.8119	0.00655842
 18.8219	0.0065179
 18.8319	0.00647759
 18.8419	0.0064375
 18.8519	0.00639763
 18.8619	0.00635797
 18.8719	0.00631852
 18.8819	0.00627928
 18.8919	0.00624025
 18.9019	0.00620143
 18.9119	0.00616282
 18.9219	0.00612442
 18.9319	0.00608622
 18.9419	0.00604823
 18.9519	0.00601045
 18.9619	0.00597287
 18.9719	0.00593549
 18.9819	0.00589831
 18.9919	0.00586134
 19.0019	0.00582448
 19.0119	0.00578747
 19.0219	0.00575067
 19.0319	0.00571406
 19.0419	0.00567766
 19.0519	0.00564147
 19.0619	0.00560547
 19.0719	0.00556967
 19.0819	0.00553407
 19.0919	0.00549867
 19.1019	0.00546347
 19.1119	0.00542846
 19.1219	0.00539365
 19.1319	0.00535903
 19.1419	0.00532461
 19.1519	0.00529038
 19.1619	0.00525634
 19.1719	0.00522249
 19.1819	0.00518883
 19.1919	0.00515536
 19.2019	0.00512208
 19.2119	0.00508898
 19.2219	0.00505608
 19.2319	0.00502336
 19.2419	0.00499082
 19.2519	0.00495847
 19.2619	0.0049263
 19.2719	0.00489431
 19.2819	0.0048625
 19.2919	0.00483088
 19.3019	0.00479943
 19.3119	0.00476817
 19.3219	0.00473708
 19.3319	0.00470617
 19.3419	0.00467543
 19.3519	0.00464488
 19.3619	0.00461449
 19.3719	0.00458428
 19.3819	0.00455425
 19.3919	0.00452438
 19.4019	0.00449469
 19.4119	0.00446517
 19.4219	0.00443581
 19.4319	0.00440663
 19.4419	0.00437762
 19.4519	0.00434877
 19.4619	0.00432009
 19.4719	0.00429157
 19.4819	0.00426323
 19.4919	0.00423504
 19.502	0.00420702
 19.512	0.00417916
 19.522	0.00415146
 19.532	0.00412393
 19.542	0.00409655
 19.552	0.00406934
 19.562	0.00404228
 19.572	0.00401538
 19.582	0.00398864
 19.592	0.00396206
 19.602	0.00393563
 19.612	0.00390935
 19.622	0.00388324
 19.632	0.00385727
 19.642	0.00383146
 19.652	0.0038058
 19.662	0.00378029
 19.672	0.00375493
 19.682	0.00372972
 19.692	0.00370466
 19.702	0.00367975
 19.712	0.00365498
 19.722	0.00363037
 19.732	0.0036059
 19.742	0.00358157
 19.752	0.00355739
 19.762	0.00353336
 19.772	0.00350946
 19.782	0.00348571
 19.792	0.0034621
 19.802	0.00343864
 19.812	0.00341531
 19.822	0.00339212
 19.832	0.00336907
 19.842	0.00334616
 19.852	0.00332339
 19.862	0.00330076
 19.872	0.00327826
 19.882	0.00325589
 19.892	0.00323367
 19.902	0.00321157
 19.912	0.00318961
 19.922	0.00316778
 19.932	0.00314609
 19.942	0.00312453
 19.952	0.00310309
 19.962	0.00308179
 19.972	0.00306062
 19.982	0.00303957
 19.992	0.00301866
 20.002	0.0029979
 20.012	0.0029774
 20.022	0.00295703
 20.032	0.00293677
 20.042	0.00291665
 20.052	0.00289664
 20.062	0.00287675
 20.072	0.00285699
 20.082	0.00283734
 20.092	0.00281782
 20.102	0.00279841
 20.112	0.00277913
 20.122	0.00275996
 20.132	0.00274091
 20.142	0.00272197
 20.152	0.00270315
 20.162	0.00268445
 20.172	0.00266586
 20.182	0.00264738
 20.192	0.00262902
 20.202	0.00261077
 20.212	0.00259264
 20.222	0.00257461
 20.232	0.0025567
 20.242	0.0025389
 20.252	0.00252121
 20.262	0.00250363
 20.272	0.00248615
 20.282	0.00246879
 20.292	0.00245153
 20.302	0.00243438
 20.312	0.00241734
 20.322	0.0024004
 20.332	0.00238357
 20.342	0.00236685
 20.352	0.00235022
 20.362	0.00233371
 20.372	0.00231729
 20.382	0.00230098
 20.392	0.00228477
 20.402	0.00226866
 20.412	0.00225266
 20.422	0.00223675
 20.432	0.00222095
 20.442	0.00220524
 20.452	0.00218963
 20.462	0.00217412
 20.472	0.00215871
 20.482	0.0021434
 20.492	0.00212818
 20.5021	0.00211306
 20.5121	0.00209804
 20.5221	0.00208311
 20.5321	0.00206828
 20.5421	0.00205354
 20.5521	0.00203889
 20.5621	0.00202434
 20.5721	0.00200988
 20.5821	0.00199551
 20.5921	0.00198124
 20.6021	0.00196706
 20.6121	0.00195296
 20.6221	0.00193896
 20.6321	0.00192505
 20.6421	0.00191122
 20.6521	0.00189749
 20.6621	0.00188384
 20.6721	0.00187028
 20.6821	0.00185681
 20.6921	0.00184342
 20.7021	0.00183013
 20.7121	0.00181691
 20.7221	0.00180379
 20.7321	0.00179075
 20.7421	0.00177779
 20.7521	0.00176491
 20.7621	0.00175212
 20.7721	0.00173942
 20.7821	0.00172679
 20.7921	0.00171425
 20.8021	0.00170179
 20.8121	0.00168941
 20.8221	0.00167711
 20.8321	0.00166489
 20.8421	0.00165276
 20.8521	0.0016407
 20.8621	0.00162872
 20.8721	0.00161682
 20.8821	0.00160499
 20.8921	0.00159325
 20.9021	0.00158158
 20.9121	0.00156999
 20.9221	0.00155847
 20.9321	0.00154703
 20.9421	0.00153567
 20.9521	0.00152438
 20.9621	0.00151317
 20.9721	0.00150203
 20.9821	0.00149096
 20.9921	0.00147997
 21.0021	0.00146905
 21.0121	0.0014582
 21.0221	0.00144742
 21.0321	0.00143672
 21.0421	0.00142609
 21.0521	0.00141553
 21.0621	0.00140504
 21.0721	0.00139461
 21.0821	0.00138426
 21.0921	0.00137398
 21.1021	0.00136377
 21.1121	0.00135362
 21.1221	0.00134354
 21.1321	0.00133354
 21.1421	0.00132359
 21.1521	0.00131372
 21.1621	0.00130391
 21.1721	0.00129417
 21.1821	0.00128449
 21.1921	0.00127488
 21.2021	0.00126533
 21.2121	0.00125585
 21.2221	0.00124643
 21.2321	0.00123707
 21.2421	0.00122778
 21.2521	0.00121855
 21.2621	0.00120939
 21.2721	0.00120029
 21.2821	0.00119124
 21.2921	0.00118226
 21.3021	0.00117335
 21.3121	0.00116449
 21.3221	0.00115569
 21.3321	0.00114695
 21.3421	0.00113827
 21.3521	0.00112966
 21.3621	0.0011211
 21.3721	0.0011126
 21.3821	0.00110415
 21.3921	0.00109577
 21.4021	0.00108744
 21.4121	0.00107917
 21.4221	0.00107096
 21.4321	0.00106281
 21.4421	0.00105471
 21.4521	0.00104666
 21.4621	0.00103867
 21.4721	0.00103074
 21.4821	0.00102286
 21.4921	0.00101504
 21.5022	0.00100727
 21.5122	0.000999554
 21.5222	0.000991892
 21.5322	0.000984283
 21.5422	0.000976727
 21.5522	0.000969224
 21.5622	0.000961773
 21.5722	0.000954375
 21.5822	0.000947027
 21.5922	0.000939731
 21.6022	0.000932486
 21.6122	0.000925292
 21.6222	0.000918148
 21.6322	0.000911055
 21.6422	0.000904011
 21.6522	0.000897016
 21.6622	0.000890071
 21.6722	0.000883174
 21.6822	0.000876326
 21.6922	0.000869526
 21.7022	0.000862774
 21.7122	0.00085607
 21.7222	0.000849413
 21.7322	0.000842804
 21.7422	0.000836241
 21.7522	0.000829724
 21.7622	0.000823254
 21.7722	0.000816829
 21.7822	0.00081045
 21.7922	0.000804117
 21.8022	0.000797828
 21.8122	0.000791584
 21.8222	0.000785385
 21.8322	0.00077923
 21.8422	0.000773119
 21.8522	0.000767051
 21.8622	0.000761027
 21.8722	0.000755046
 21.8822	0.000749108
 21.8922	0.000743212
 21.9022	0.000737358
 21.9122	0.000731547
 21.9222	0.000725777
 21.9322	0.000720049
 21.9422	0.000714362
 21.9522	0.000708716
 21.9622	0.000703111
 21.9722	0.000697546
 21.9822	0.000692021
 21.9922	0.000686536
 22.0022	0.000681091
 22.0122	0.000675685
 22.0222	0.000670318
 22.0322	0.00066499
 22.0422	0.000659701
 22.0522	0.000654451
 22.0622	0.000649238
 22.0722	0.000644063
 22.0822	0.000638926
 22.0922	0.000633827
 22.1022	0.000628764
 22.1122	0.000623739
 22.1222	0.00061875
 22.1322	0.000613798
 22.1422	0.000608882
 22.1522	0.000604001
 22.1622	0.000599157
 22.1722	0.000594348
 22.1822	0.000589575
 22.1922	0.000584836
 22.2022	0.000580133
 22.2122	0.000575463
 22.2222	0.000570829
 22.2322	0.000566228
 22.2422	0.000561662
 22.2522	0.000557129
 22.2622	0.000552629
 22.2722	0.000548163
 22.2822	0.00054373
 22.2922	0.00053933
 22.3022	0.000534962
 22.3122	0.000530627
 22.3222	0.000526323
 22.3322	0.000522052
 22.3422	0.000517813
 22.3522	0.000513605
 22.3622	0.000509428
 22.3722	0.000505283
 22.3822	0.000501168
 22.3922	0.000497085
 22.4022	0.000493031
 22.4122	0.000489008
 22.4222	0.000485015
 22.4322	0.000481052
 22.4422	0.000477119
 22.4522	0.000473215
 22.4622	0.000469341
 22.4722	0.000465495
 22.4822	0.000461679
 22.4922	0.000457891
 22.5023	0.000454132
 22.5123	0.000450401
 22.5223	0.000446698
 22.5323	0.000443023
 22.5423	0.000439376
 22.5523	0.000435756
 22.5623	0.000432164
 22.5723	0.000428599
 22.5823	0.000425061
 22.5923	0.00042155
 22.6023	0.000418066
 22.6123	0.000414608
 22.6223	0.000411176
 22.6323	0.000407771
 22.6423	0.000404391
 22.6523	0.000401037
 22.6623	0.000397709
 22.6723	0.000394406
 22.6823	0.000391128
 22.6923	0.000387875
 22.7023	0.000384648
 22.7123	0.000381445
 22.7223	0.000378266
 22.7323	0.000375112
 22.7423	0.000371982
 22.7523	0.000368876
 22.7623	0.000365794
 22.7723	0.000362736
 22.7823	0.000359701
 22.7923	0.000356689
 22.8023	0.000353701
 22.8123	0.000350736
 22.8223	0.000347794
 22.8323	0.000344874
 22.8423	0.000341977
 22.8523	0.000339103
 22.8623	0.000336251
 22.8723	0.00033342
 22.8823	0.000330612
 22.8923	0.000327826
 22.9023	0.000325061
 22.9123	0.000322318
 22.9223	0.000319596
 22.9323	0.000316895
 22.9423	0.000314216
 22.9523	0.000311557
 22.9623	0.000308919
 22.9723	0.000306301
 22.9823	0.000303705
 22.9923	0.000301128
 23.0023	0.000298571
 23.0123	0.000296035
 23.0223	0.000293518
 23.0323	0.000291022
 23.0423	0.000288545
 23.0523	0.000286087
 23.0623	0.000283648
 23.0723	0.000281229
 23.0823	0.000278829
 23.0923	0.000276448
 23.1023	0.000274086
 23.1123	0.000271742
 23.1223	0.000269417
 23.1323	0.00026711
 23.1423	0.000264821
 23.1523	0.000262551
 23.1623	0.000260298
 23.1723	0.000258063
 23.1823	0.000255847
 23.1923	0.000253647
 23.2023	0.000251466
 23.2123	0.000249301
 23.2223	0.000247154
 23.2323	0.000245024
 23.2423	0.000242911
 23.2523	0.000240814
 23.2623	0.000238735
 23.2723	0.000236672
 23.2823	0.000234626
 23.2923	0.000232596
 23.3023	0.000230582
 23.3123	0.000228584
 23.3223	0.000226603
 23.3323	0.000224637
 23.3423	0.000222687
 23.3523	0.000220753
 23.3623	0.000218834
 23.3723	0.000216931
 23.3823	0.000215043
 23.3923	0.00021317
 23.4023	0.000211313
 23.4123	0.00020947
 23.4223	0.000207643
 23.4323	0.00020583
 23.4423	0.000204031
 23.4523	0.000202248
 23.4623	0.000200479
 23.4723	0.000198724
 23.4823	0.000196983
 23.4923	0.000195257
 23.5024	0.000193544
 23.5124	0.000191846
 23.5224	0.000190161
 23.5324	0.00018849
 23.5424	0.000186833
 23.5524	0.000185189
 23.5624	0.000183559
 23.5724	0.000181942
 23.5824	0.000180338
 23.5924	0.000178747
 23.6024	0.000177169
 23.6124	0.000175605
 23.6224	0.000174053
 23.6324	0.000172514
 23.6424	0.000170987
 23.6524	0.000169473
 23.6624	0.000167972
 23.6724	0.000166482
 23.6824	0.000165005
 23.6924	0.000163541
 23.7024	0.000162088
 23.7124	0.000160647
 23.7224	0.000159219
 23.7324	0.000157802
 23.7424	0.000156396
 23.7524	0.000155003
 23.7624	0.000153621
 23.7724	0.00015225
 23.7824	0.000150891
 23.7924	0.000149543
 23.8024	0.000148206
 23.8124	0.000146881
 23.8224	0.000145566
 23.8324	0.000144262
 23.8424	0.00014297
 23.8524	0.000141688
 23.8624	0.000140416
 23.8724	0.000139156
 23.8824	0.000137905
 23.8924	0.000136666
 23.9024	0.000135436
 23.9124	0.000134217
 23.9224	0.000133009
 23.9324	0.00013181
 23.9424	0.000130621
 23.9524	0.000129443
 23.9624	0.000128274
 23.9724	0.000127115
 23.9824	0.000125966
 23.9924	0.000124827
 24.0024	0.000123697
 24.0124	0.000122576
 24.0224	0.000121465
 24.0324	0.000120364
 24.0424	0.000119272
 24.0524	0.000118189
 24.0624	0.000117115
 24.0724	0.00011605
 24.0824	0.000114995
 24.0924	0.000113948
 24.1024	0.00011291
 24.1124	0.000111881
 24.1224	0.000110861
 24.1324	0.000109849
 24.1424	0.000108847
 24.1524	0.000107852
 24.1624	0.000106866
 24.1724	0.000105889
 24.1824	0.000104919
 24.1924	0.000103959
 24.2024	0.000103006
 24.2124	0.000102061
 24.2224	0.000101125
 24.2324	0.000100196
 24.2424	9.9276e-05
 24.2524	9.83634e-05
 24.2624	9.74587e-05
 24.2724	9.65617e-05
 24.2824	9.56725e-05
 24.2924	9.47909e-05
 24.3024	9.39168e-05
 24.3124	9.30504e-05
 24.3224	9.21913e-05
 24.3324	9.13397e-05
 24.3424	9.04955e-05
 24.3524	8.96585e-05
 24.3624	8.88288e-05
 24.3724	8.80062e-05
 24.3824	8.71908e-05
 24.3924	8.63824e-05
 24.4024	8.55811e-05
 24.4124	8.47867e-05
 24.4224	8.39992e-05
 24.4324	8.32185e-05
 24.4424	8.24446e-05
 24.4524	8.16775e-05
 24.4624	8.0917e-05
 24.4724	8.01631e-05
 24.4824	7.94159e-05
 24.4924	7.86751e-05
 24.5025	7.79408e-05
 24.5125	7.72129e-05
 24.5225	7.64914e-05
 24.5325	7.57762e-05
 24.5425	7.50672e-05
 24.5525	7.43645e-05
 24.5625	7.36679e-05
 24.5725	7.29774e-05
 24.5825	7.2293e-05
 24.5925	7.16146e-05
 24.6025	7.09422e-05
 24.6125	7.02757e-05
 24.6225	6.9615e-05
 24.6325	6.89601e-05
 24.6425	6.83111e-05
 24.6525	6.76677e-05
 24.6625	6.70301e-05
 24.6725	6.6398e-05
 24.6825	6.57716e-05
 24.6925	6.51506e-05
 24.7025	6.45352e-05
 24.7125	6.39252e-05
 24.7225	6.33207e-05
 24.7325	6.27215e-05
 24.7425	6.21276e-05
 24.7525	6.15389e-05
 24.7625	6.09556e-05
 24.7725	6.03774e-05
 24.7825	5.98043e-05
 24.7925	5.92363e-05
 24.8025	5.86734e-05
 24.8125	5.81155e-05
 24.8225	5.75626e-05
 24.8325	5.70147e-05
 24.8425	5.64716e-05
 24.8525	5.59334e-05
 24.8625	5.54e-05
 24.8725	5.48713e-05
 24.8825	5.43474e-05
 24.8925	5.38282e-05
 24.9025	5.33137e-05
 24.9125	5.28037e-05
 24.9225	5.22984e-05
 24.9325	5.17976e-05
 24.9425	5.13013e-05
 24.9525	5.08094e-05
 24.9625	5.0322e-05
 24.9725	4.9839e-05
 24.9825	4.93603e-05
 24.9925	4.8886e-05
 25.0025	4.84158e-05
 25.0125	4.79495e-05
 25.0225	4.74875e-05
 25.0325	4.70297e-05
 25.0425	4.6576e-05
 25.0525	4.61264e-05
 25.0625	4.56809e-05
 25.0725	4.52395e-05
 25.0825	4.4802e-05
 25.0925	4.43685e-05
 25.1025	4.3939e-05
 25.1125	4.35134e-05
 25.1225	4.30917e-05
 25.1325	4.26738e-05
 25.1425	4.22597e-05
 25.1525	4.18494e-05
 25.1625	4.14428e-05
 25.1725	4.104e-05
 25.1825	4.06408e-05
 25.1925	4.02453e-05
 25.2025	3.98534e-05
 25.2125	3.94651e-05
 25.2225	3.90804e-05
 25.2325	3.86992e-05
 25.2425	3.83215e-05
 25.2525	3.79473e-05
 25.2625	3.75765e-05
 25.2725	3.72091e-05
 25.2825	3.68451e-05
 25.2925	3.64845e-05
 25.3025	3.61271e-05
 25.3125	3.57731e-05
 25.3225	3.54223e-05
 25.3325	3.50748e-05
 25.3425	3.47305e-05
 25.3525	3.43894e-05
 25.3625	3.40514e-05
 25.3725	3.37166e-05
 25.3825	3.33848e-05
 25.3925	3.30562e-05
 25.4025	3.27305e-05
 25.4125	3.24079e-05
 25.4225	3.20883e-05
 25.4325	3.17717e-05
 25.4425	3.1458e-05
 25.4525	3.11473e-05
 25.4625	3.08394e-05
 25.4725	3.05344e-05
 25.4825	3.02322e-05
 25.4925	2.99329e-05
 25.5026	2.96364e-05
 25.5126	2.93426e-05
 25.5226	2.90516e-05
 25.5326	2.87633e-05
 25.5426	2.84777e-05
 25.5526	2.81947e-05
 25.5626	2.79144e-05
 25.5726	2.76368e-05
 25.5826	2.73617e-05
 25.5926	2.70893e-05
 25.6026	2.68194e-05
 25.6126	2.6552e-05
 25.6226	2.62872e-05
 25.6326	2.60248e-05
 25.6426	2.57649e-05
 25.6526	2.55075e-05
 25.6626	2.52525e-05
 25.6726	2.49999e-05
 25.6826	2.47496e-05
 25.6926	2.45018e-05
 25.7026	2.42563e-05
 25.7126	2.40131e-05
 25.7226	2.37722e-05
 25.7326	2.35336e-05
 25.7426	2.32973e-05
 25.7526	2.30632e-05
 25.7626	2.28313e-05
 25.7726	2.26016e-05
 25.7826	2.23741e-05
 25.7926	2.21488e-05
 25.8026	2.19256e-05
 25.8126	2.17046e-05
 25.8226	2.14856e-05
 25.8326	2.12687e-05
 25.8426	2.10539e-05
 25.8526	2.08412e-05
 25.8626	2.06305e-05
 25.8726	2.04218e-05
 25.8826	2.02151e-05
 25.8926	2.00104e-05
 25.9026	1.98076e-05
 25.9126	1.96068e-05
 25.9226	1.94079e-05
 25.9326	1.92109e-05
 25.9426	1.90158e-05
 25.9526	1.88225e-05
 25.9626	1.86312e-05
 25.9726	1.84416e-05
 25.9826	1.82539e-05
 25.9926	1.8068e-05
 26.0026	1.78839e-05
 26.0126	1.77016e-05
 26.0226	1.7521e-05
 26.0326	1.73422e-05
 26.0426	1.71651e-05
 26.0526	1.69897e-05
 26.0626	1.6816e-05
 26.0726	1.6644e-05
 26.0826	1.64736e-05
 26.0926	1.63049e-05
 26.1026	1.61379e-05
 26.1126	1.59724e-05
 26.1226	1.58086e-05
 26.1326	1.56463e-05
 26.1426	1.54857e-05
 26.1526	1.53266e-05
 26.1626	1.5169e-05
 26.1726	1.5013e-05
 26.1826	1.48585e-05
 26.1926	1.47055e-05
 26.2026	1.4554e-05
 26.2126	1.44039e-05
 26.2226	1.42554e-05
 26.2326	1.41083e-05
 26.2426	1.39626e-05
 26.2526	1.38183e-05
 26.2626	1.36755e-05
 26.2726	1.35341e-05
 26.2826	1.3394e-05
 26.2926	1.32553e-05
 26.3026	1.3118e-05
 26.3126	1.29821e-05
 26.3226	1.28474e-05
 26.3326	1.27141e-05
 26.3426	1.25821e-05
 26.3526	1.24514e-05
 26.3626	1.2322e-05
 26.3726	1.21939e-05
 26.3826	1.2067e-05
 26.3926	1.19414e-05
 26.4026	1.1817e-05
 26.4126	1.16938e-05
 26.4226	1.15719e-05
 26.4326	1.14512e-05
 26.4426	1.13316e-05
 26.4526	1.12133e-05
 26.4626	1.10961e-05
 26.4726	1.09801e-05
 26.4826	1.08652e-05
 26.4926	1.07515e-05
 26.5027	1.06389e-05
 26.5127	1.05274e-05
 26.5227	1.04171e-05
 26.5327	1.03078e-05
 26.5427	1.01996e-05
 26.5527	1.00925e-05
 26.5627	9.98649e-06
 26.5727	9.88152e-06
 26.5827	9.77758e-06
 26.5927	9.67469e-06
 26.6027	9.57283e-06
 26.6127	9.47198e-06
 26.6227	9.37214e-06
 26.6327	9.27331e-06
 26.6427	9.17546e-06
 26.6527	9.07859e-06
 26.6627	8.98269e-06
 26.6727	8.88776e-06
 26.6827	8.79378e-06
 26.6927	8.70074e-06
 26.7027	8.60864e-06
 26.7127	8.51746e-06
 26.7227	8.42721e-06
 26.7327	8.33786e-06
 26.7427	8.24941e-06
 26.7527	8.16185e-06
 26.7627	8.07518e-06
 26.7727	7.98938e-06
 26.7827	7.90444e-06
 26.7927	7.82037e-06
 26.8027	7.73715e-06
 26.8127	7.65476e-06
 26.8227	7.57321e-06
 26.8327	7.49249e-06
 26.8427	7.41259e-06
 26.8527	7.33349e-06
 26.8627	7.2552e-06
 26.8727	7.1777e-06
 26.8827	7.10099e-06
 26.8927	7.02506e-06
 26.9027	6.9499e-06
 26.9127	6.87551e-06
 26.9227	6.80188e-06
 26.9327	6.72899e-06
 26.9427	6.65685e-06
 26.9527	6.58544e-06
 26.9627	6.51476e-06
 26.9727	6.44481e-06
 26.9827	6.37556e-06
 26.9927	6.30703e-06
 27.0027	6.2392e-06
 27.0127	6.17206e-06
 27.0227	6.10561e-06
 27.0327	6.03984e-06
 27.0427	5.97474e-06
 27.0527	5.91032e-06
 27.0627	5.84655e-06
 27.0727	5.78344e-06
 27.0827	5.72098e-06
 27.0927	5.65916e-06
 27.1027	5.59797e-06
 27.1127	5.53742e-06
 27.1227	5.47749e-06
 27.1327	5.41817e-06
 27.1427	5.35947e-06
 27.1527	5.30138e-06
 27.1627	5.24388e-06
 27.1727	5.18698e-06
 27.1827	5.13067e-06
 27.1927	5.07493e-06
 27.2027	5.01978e-06
 27.2127	4.9652e-06
 27.2227	4.91118e-06
 27.2327	4.85772e-06
 27.2427	4.80482e-06
 27.2527	4.75246e-06
 27.2627	4.70065e-06
 27.2727	4.64938e-06
 27.2827	4.59864e-06
 27.2927	4.54842e-06
 27.3027	4.49874e-06
 27.3127	4.44956e-06
 27.3227	4.4009e-06
 27.3327	4.35275e-06
 27.3427	4.3051e-06
 27.3527	4.25795e-06
 27.3627	4.21129e-06
 27.3727	4.16512e-06
 27.3827	4.11942e-06
 27.3927	4.07421e-06
 27.4027	4.02947e-06
 27.4127	3.9852e-06
 27.4227	3.9414e-06
 27.4327	3.89805e-06
 27.4427	3.85516e-06
 27.4527	3.81271e-06
 27.4627	3.77072e-06
 27.4727	3.72916e-06
 27.4827	3.68804e-06
 27.4927	3.64736e-06
 27.5028	3.6071e-06
 27.5128	3.56727e-06
 27.5228	3.52785e-06
 27.5328	3.48886e-06
 27.5428	3.45027e-06
 27.5528	3.41209e-06
 27.5628	3.37431e-06
 27.5728	3.33694e-06
 27.5828	3.29995e-06
 27.5928	3.26336e-06
 27.6028	3.22716e-06
 27.6128	3.19134e-06
 27.6228	3.1559e-06
 27.6328	3.12083e-06
 27.6428	3.08614e-06
 27.6528	3.05182e-06
 27.6628	3.01786e-06
 27.6728	2.98426e-06
 27.6828	2.95102e-06
 27.6928	2.91813e-06
 27.7028	2.88559e-06
 27.7128	2.8534e-06
 27.7228	2.82155e-06
 27.7328	2.79004e-06
 27.7428	2.75887e-06
 27.7528	2.72803e-06
 27.7628	2.69752e-06
 27.7728	2.66733e-06
 27.7828	2.63747e-06
 27.7928	2.60793e-06
 27.8028	2.5787e-06
 27.8128	2.54979e-06
 27.8228	2.52118e-06
 27.8328	2.49289e-06
 27.8428	2.46489e-06
 27.8528	2.4372e-06
 27.8628	2.40981e-06
 27.8728	2.3827e-06
 27.8828	2.35589e-06
 27.8928	2.32937e-06
 27.9028	2.30314e-06
 27.9128	2.27718e-06
 27.9228	2.25151e-06
 27.9328	2.22611e-06
 27.9428	2.20099e-06
 27.9528	2.17614e-06
 27.9628	2.15155e-06
 27.9728	2.12724e-06
 27.9828	2.10318e-06
 27.9928	2.07938e-06
 28.0028	2.05585e-06
 28.0128	2.03256e-06
 28.0228	2.00953e-06
 28.0328	1.98675e-06
 28.0428	1.96422e-06
 28.0528	1.94193e-06
 28.0628	1.91988e-06
 28.0728	1.89807e-06
 28.0828	1.8765e-06
 28.0928	1.85517e-06
 28.1028	1.83406e-06
 28.1128	1.81319e-06
 28.1228	1.79254e-06
 28.1328	1.77212e-06
 28.1428	1.75192e-06
 28.1528	1.73194e-06
 28.1628	1.71218e-06
 28.1728	1.69264e-06
 28.1828	1.6733e-06
 28.1928	1.65418e-06
 28.2028	1.63527e-06
 28.2128	1.61657e-06
 28.2228	1.59807e-06
 28.2328	1.57977e-06
 28.2428	1.56168e-06
 28.2528	1.54378e-06
 28.2628	1.52608e-06
 28.2728	1.50857e-06
 28.2828	1.49126e-06
 28.2928	1.47413e-06
 28.3028	1.4572e-06
 28.3128	1.44045e-06
 28.3228	1.42388e-06
 28.3328	1.4075e-06
 28.3428	1.3913e-06
 28.3528	1.37528e-06
 28.3628	1.35943e-06
 28.3728	1.34376e-06
 28.3828	1.32826e-06
 28.3928	1.31293e-06
 28.4028	1.29778e-06
 28.4128	1.28279e-06
 28.4228	1.26796e-06
 28.4328	1.2533e-06
 28.4428	1.2388e-06
 28.4528	1.22447e-06
 28.4628	1.21029e-06
 28.4728	1.19627e-06
 28.4828	1.18241e-06
 28.4928	1.16869e-06
 28.5029	1.15514e-06
 28.5129	1.14173e-06
 28.5229	1.12847e-06
 28.5329	1.11536e-06
 28.5429	1.1024e-06
 28.5529	1.08958e-06
 28.5629	1.0769e-06
 28.5729	1.06436e-06
 28.5829	1.05197e-06
 28.5929	1.03971e-06
 28.6029	1.02759e-06
 28.6129	1.01561e-06
 28.6229	1.00375e-06
 28.6329	9.92037e-07
 28.6429	9.8045e-07
 28.6529	9.68993e-07
 28.6629	9.57664e-07
 28.6729	9.46463e-07
 28.6829	9.35387e-07
 28.6929	9.24435e-07
 28.7029	9.13607e-07
 28.7129	9.029e-07
 28.7229	8.92314e-07
 28.7329	8.81846e-07
 28.7429	8.71497e-07
 28.7529	8.61264e-07
 28.7629	8.51147e-07
 28.7729	8.41143e-07
 28.7829	8.31252e-07
 28.7929	8.21473e-07
 28.8029	8.11805e-07
 28.8129	8.02245e-07
 28.8229	7.92794e-07
 28.8329	7.8345e-07
 28.8429	7.74211e-07
 28.8529	7.65077e-07
 28.8629	7.56046e-07
 28.8729	7.47118e-07
 28.8829	7.38291e-07
 28.8929	7.29564e-07
 28.9029	7.20936e-07
 28.9129	7.12407e-07
 28.9229	7.03974e-07
 28.9329	6.95637e-07
 28.9429	6.87394e-07
 28.9529	6.79246e-07
 28.9629	6.7119e-07
 28.9729	6.63226e-07
 28.9829	6.55353e-07
 28.9929	6.4757e-07
 29.0029	6.39875e-07
 29.0129	6.32269e-07
 29.0229	6.24749e-07
 29.0329	6.17315e-07
 29.0429	6.09966e-07
 29.0529	6.02701e-07
 29.0629	5.9552e-07
 29.0729	5.8842e-07
 29.0829	5.81402e-07
 29.0929	5.74464e-07
 29.1029	5.67606e-07
 29.1129	5.60827e-07
 29.1229	5.54125e-07
 29.1329	5.47501e-07
 29.1429	5.40952e-07
 29.1529	5.34479e-07
 29.1629	5.2808e-07
 29.1729	5.21755e-07
 29.1829	5.15503e-07
 29.1929	5.09322e-07
 29.2029	5.03213e-07
 29.2129	4.97175e-07
 29.2229	4.91206e-07
 29.2329	4.85306e-07
 29.2429	4.79474e-07
 29.2529	4.7371e-07
 29.2629	4.68012e-07
 29.2729	4.6238e-07
 29.2829	4.56813e-07
 29.2929	4.51311e-07
 29.3029	4.45873e-07
 29.3129	4.40497e-07
 29.3229	4.35184e-07
 29.3329	4.29932e-07
 29.3429	4.24742e-07
 29.3529	4.19612e-07
 29.3629	4.14541e-07
 29.3729	4.09529e-07
 29.3829	4.04576e-07
 29.3929	3.9968e-07
 29.4029	3.94841e-07
 29.4129	3.90059e-07
 29.4229	3.85332e-07
 29.4329	3.80661e-07
 29.4429	3.76044e-07
 29.4529	3.71481e-07
 29.4629	3.66971e-07
 29.4729	3.62514e-07
 29.4829	3.58109e-07
 29.4929	3.53755e-07
 29.503	3.49453e-07
 29.513	3.452e-07
 29.523	3.40998e-07
 29.533	3.36845e-07
 29.543	3.32741e-07
 29.553	3.28684e-07
 29.563	3.24676e-07
 29.573	3.20714e-07
 29.583	3.16799e-07
 29.593	3.1293e-07
 29.603	3.09106e-07
 29.613	3.05328e-07
 29.623	3.01594e-07
 29.633	2.97904e-07
 29.643	2.94257e-07
 29.653	2.90653e-07
 29.663	2.87092e-07
 29.673	2.83573e-07
 29.683	2.80096e-07
 29.693	2.76659e-07
 29.703	2.73263e-07
 29.713	2.69907e-07
 29.723	2.66591e-07
 29.733	2.63315e-07
 29.743	2.60077e-07
 29.753	2.56877e-07
 29.763	2.53716e-07
 29.773	2.50591e-07
 29.783	2.47504e-07
 29.793	2.44454e-07
 29.803	2.4144e-07
 29.813	2.38461e-07
 29.823	2.35518e-07
 29.833	2.3261e-07
 29.843	2.29737e-07
 29.853	2.26898e-07
 29.863	2.24092e-07
 29.873	2.2132e-07
 29.883	2.18581e-07
 29.893	2.15875e-07
 29.903	2.13201e-07
 29.913	2.10559e-07
 29.923	2.07949e-07
 29.933	2.0537e-07
 29.943	2.02821e-07
 29.953	2.00303e-07
 29.963	1.97816e-07
 29.973	1.95358e-07
 29.983	1.92929e-07
 29.993	1.9053e-07
 30.003	1.88161e-07
 30.013	1.85826e-07
 30.023	1.83518e-07
 30.033	1.81239e-07
 30.043	1.78986e-07
 30.053	1.76761e-07
 30.063	1.74562e-07
 30.073	1.72389e-07
 30.083	1.70243e-07
 30.093	1.68122e-07
 30.103	1.66027e-07
 30.113	1.63957e-07
 30.123	1.61912e-07
 30.133	1.59892e-07
 30.143	1.57895e-07
 30.153	1.55923e-07
 30.163	1.53975e-07
 30.173	1.5205e-07
 30.183	1.50148e-07
 30.193	1.4827e-07
 30.203	1.46414e-07
 30.213	1.4458e-07
 30.223	1.42769e-07
 30.233	1.40979e-07
 30.243	1.39211e-07
 30.253	1.37465e-07
 30.263	1.35739e-07
 30.273	1.34035e-07
 30.283	1.32351e-07
 30.293	1.30688e-07
 30.303	1.29045e-07
 30.313	1.27421e-07
 30.323	1.25818e-07
 30.333	1.24234e-07
 30.343	1.22669e-07
 30.353	1.21123e-07
 30.363	1.19596e-07
 30.373	1.18088e-07
 30.383	1.16597e-07
 30.393	1.15126e-07
 30.403	1.13672e-07
 30.413	1.12235e-07
 30.423	1.10817e-07
 30.433	1.09415e-07
 30.443	1.08031e-07
 30.453	1.06664e-07
 30.463	1.05313e-07
 30.473	1.03979e-07
 30.483	1.02661e-07
 30.493	1.01359e-07
 30.5031	1.00074e-07
 30.5131	9.88036e-08
 30.5231	9.75491e-08
 30.5331	9.63101e-08
 30.5431	9.50862e-08
 30.5531	9.38774e-08
 30.5631	9.26834e-08
 30.5731	9.15041e-08
 30.5831	9.03393e-08
 30.5931	8.91888e-08
 30.6031	8.80525e-08
 30.6131	8.69302e-08
 30.6231	8.58216e-08
 30.6331	8.47268e-08
 30.6431	8.36454e-08
 30.6531	8.25774e-08
 30.6631	8.15225e-08
 30.6731	8.04807e-08
 30.6831	7.94517e-08
 30.6931	7.84355e-08
 30.7031	7.74318e-08
 30.7131	7.64405e-08
 30.7231	7.54615e-08
 30.7331	7.44946e-08
 30.7431	7.35397e-08
 30.7531	7.25966e-08
 30.7631	7.16652e-08
 30.7731	7.07454e-08
 30.7831	6.98369e-08
 30.7931	6.89398e-08
 30.8031	6.80538e-08
 30.8131	6.71788e-08
 30.8231	6.63147e-08
 30.8331	6.54613e-08
 30.8431	6.46185e-08
 30.8531	6.37862e-08
 30.8631	6.29643e-08
 30.8731	6.21527e-08
 30.8831	6.13511e-08
 30.8931	6.05596e-08
 30.9031	5.97779e-08
 30.9131	5.9006e-08
 30.9231	5.82437e-08
 30.9331	5.7491e-08
 30.9431	5.67476e-08
 30.9531	5.60136e-08
 30.9631	5.52887e-08
 30.9731	5.45729e-08
 30.9831	5.38661e-08
 30.9931	5.31681e-08
 31.0031	5.24789e-08
 31.0131	5.17983e-08
 31.0231	5.11263e-08
 31.0331	5.04627e-08
 31.0431	4.98074e-08
 31.0531	4.91604e-08
 31.0631	4.85215e-08
 31.0731	4.78906e-08
 31.0831	4.72677e-08
 31.0931	4.66526e-08
 31.1031	4.60452e-08
 31.1131	4.54455e-08
 31.1231	4.48534e-08
 31.1331	4.42687e-08
 31.1431	4.36914e-08
 31.1531	4.31214e-08
 31.1631	4.25586e-08
 31.1731	4.20029e-08
 31.1831	4.14542e-08
 31.1931	4.09125e-08
 31.2031	4.03776e-08
 31.2131	3.98495e-08
 31.2231	3.9328e-08
 31.2331	3.88132e-08
 31.2431	3.83049e-08
 31.2531	3.78031e-08
 31.2631	3.73076e-08
 31.2731	3.68184e-08
 31.2831	3.63354e-08
 31.2931	3.58585e-08
 31.3031	3.53877e-08
 31.3131	3.49229e-08
 31.3231	3.4464e-08
 31.3331	3.40109e-08
 31.3431	3.35636e-08
 31.3531	3.3122e-08
 31.3631	3.26861e-08
 31.3731	3.22556e-08
 31.3831	3.18307e-08
 31.3931	3.14112e-08
 31.4031	3.09971e-08
 31.4131	3.05882e-08
 31.4231	3.01846e-08
 31.4331	2.97861e-08
 31.4431	2.93927e-08
 31.4531	2.90044e-08
 31.4631	2.8621e-08
 31.4731	2.82425e-08
 31.4831	2.78689e-08
 31.4931	2.75001e-08
 31.5032	2.7136e-08
 31.5132	2.67765e-08
 31.5232	2.64217e-08
 31.5332	2.60715e-08
 31.5432	2.57257e-08
 31.5532	2.53844e-08
 31.5632	2.50474e-08
 31.5732	2.47148e-08
 31.5832	2.43865e-08
 31.5932	2.40624e-08
 31.6032	2.37425e-08
 31.6132	2.34267e-08
 31.6232	2.3115e-08
 31.6332	2.28073e-08
 31.6432	2.25035e-08
 31.6532	2.22037e-08
 31.6632	2.19078e-08
 31.6732	2.16157e-08
 31.6832	2.13273e-08
 31.6932	2.10427e-08
 31.7032	2.07618e-08
 31.7132	2.04845e-08
 31.7232	2.02108e-08
 31.7332	1.99406e-08
 31.7432	1.9674e-08
 31.7532	1.94108e-08
 31.7632	1.9151e-08
 31.7732	1.88946e-08
 31.7832	1.86415e-08
 31.7932	1.83917e-08
 31.8032	1.81451e-08
 31.8132	1.79018e-08
 31.8232	1.76616e-08
 31.8332	1.74245e-08
 31.8432	1.71905e-08
 31.8532	1.69596e-08
 31.8632	1.67317e-08
 31.8732	1.65067e-08
 31.8832	1.62847e-08
 31.8932	1.60656e-08
 31.9032	1.58494e-08
 31.9132	1.56359e-08
 31.9232	1.54253e-08
 31.9332	1.52174e-08
 31.9432	1.50122e-08
 31.9532	1.48097e-08
 31.9632	1.46099e-08
 31.9732	1.44126e-08
 31.9832	1.4218e-08
 31.9932	1.40259e-08
 32.0032	1.38363e-08
 32.0132	1.36492e-08
 32.0232	1.34646e-08
 32.0332	1.32824e-08
 32.0432	1.31026e-08
 32.0532	1.29251e-08
 32.0632	1.275e-08
 32.0732	1.25772e-08
 32.0832	1.24066e-08
 32.0932	1.22383e-08
 32.1032	1.20722e-08
 32.1132	1.19083e-08
 32.1232	1.17466e-08
 32.1332	1.1587e-08
 32.1432	1.14295e-08
 32.1532	1.12741e-08
 32.1632	1.11207e-08
 32.1732	1.09693e-08
 32.1832	1.082e-08
 32.1932	1.06726e-08
 32.2032	1.05272e-08
 32.2132	1.03837e-08
 32.2232	1.02421e-08
 32.2332	1.01024e-08
 32.2432	9.96448e-09
 32.2532	9.82843e-09
 32.2632	9.69418e-09
 32.2732	9.56171e-09
 32.2832	9.431e-09
 32.2932	9.30203e-09
 32.3032	9.17476e-09
 32.3132	9.04919e-09
 32.3232	8.92529e-09
 32.3332	8.80304e-09
 32.3432	8.68241e-09
 32.3532	8.56338e-09
 32.3632	8.44594e-09
 32.3732	8.33007e-09
 32.3832	8.21574e-09
 32.3932	8.10293e-09
 32.4032	7.99163e-09
 32.4132	7.88181e-09
 32.4232	7.77346e-09
 32.4332	7.66656e-09
 32.4432	7.56108e-09
 32.4532	7.45701e-09
 32.4632	7.35434e-09
 32.4732	7.25303e-09
 32.4832	7.15309e-09
 32.4932	7.05448e-09
 32.5033	6.95719e-09
 32.5133	6.86121e-09
 32.5233	6.76651e-09
 32.5333	6.67308e-09
 32.5433	6.58091e-09
 32.5533	6.48997e-09
 32.5633	6.40025e-09
 32.5733	6.31174e-09
 32.5833	6.22442e-09
 32.5933	6.13827e-09
 32.6033	6.05328e-09
 32.6133	5.96944e-09
 32.6233	5.88672e-09
 32.6333	5.80512e-09
 32.6433	5.72461e-09
 32.6533	5.64519e-09
 32.6633	5.56685e-09
 32.6733	5.48956e-09
 32.6833	5.41331e-09
 32.6933	5.33809e-09
 32.7033	5.26389e-09
 32.7133	5.19069e-09
 32.7233	5.11848e-09
 32.7333	5.04724e-09
 32.7433	4.97697e-09
 32.7533	4.90765e-09
 32.7633	4.83927e-09
 32.7733	4.77182e-09
 32.7833	4.70528e-09
 32.7933	4.63964e-09
 32.8033	4.57489e-09
 32.8133	4.51102e-09
 32.8233	4.44802e-09
 32.8333	4.38587e-09
 32.8433	4.32457e-09
 32.8533	4.2641e-09
 32.8633	4.20446e-09
 32.8733	4.14562e-09
 32.8833	4.08759e-09
 32.8933	4.03034e-09
 32.9033	3.97388e-09
 32.9133	3.91818e-09
 32.9233	3.86324e-09
 32.9333	3.80906e-09
 32.9433	3.75561e-09
 32.9533	3.70289e-09
 32.9633	3.65089e-09
 32.9733	3.5996e-09
 32.9833	3.54901e-09
 32.9933	3.49912e-09
 33.0033	3.4499e-09
 33.0133	3.40136e-09
 33.0233	3.35349e-09
 33.0333	3.30626e-09
 33.0433	3.25969e-09
 33.0533	3.21375e-09
 33.0633	3.16845e-09
 33.0733	3.12376e-09
 33.0833	3.07969e-09
 33.0933	3.03623e-09
 33.1033	2.99336e-09
 33.1133	2.95108e-09
 33.1233	2.90938e-09
 33.1333	2.86825e-09
 33.1433	2.82769e-09
 33.1533	2.78769e-09
 33.1633	2.74824e-09
 33.1733	2.70933e-09
 33.1833	2.67096e-09
 33.1933	2.63311e-09
 33.2033	2.59579e-09
 33.2133	2.55899e-09
 33.2233	2.52269e-09
 33.2333	2.48689e-09
 33.2433	2.45159e-09
 33.2533	2.41677e-09
 33.2633	2.38244e-09
 33.2733	2.34858e-09
 33.2833	2.31519e-09
 33.2933	2.28226e-09
 33.3033	2.24979e-09
 33.3133	2.21776e-09
 33.3233	2.18618e-09
 33.3333	2.15504e-09
 33.3433	2.12433e-09
 33.3533	2.09405e-09
 33.3633	2.06419e-09
 33.3733	2.03474e-09
 33.3833	2.0057e-09
 33.3933	1.97706e-09
 33.4033	1.94882e-09
 33.4133	1.92098e-09
 33.4233	1.89352e-09
 33.4333	1.86644e-09
 33.4433	1.83975e-09
 33.4533	1.81342e-09
 33.4633	1.78746e-09
 33.4733	1.76186e-09
 33.4833	1.73662e-09
 33.4933	1.71173e-09
 33.5034	1.68719e-09
 33.5134	1.66299e-09
 33.5234	1.63913e-09
 33.5334	1.6156e-09
 33.5434	1.5924e-09
 33.5534	1.56953e-09
 33.5634	1.54698e-09
 33.5734	1.52474e-09
 33.5834	1.50281e-09
 33.5934	1.48119e-09
 33.6034	1.45987e-09
 33.6134	1.43886e-09
 33.6234	1.41813e-09
 33.6334	1.3977e-09
 33.6434	1.37756e-09
 33.6534	1.35769e-09
 33.6634	1.33811e-09
 33.6734	1.3188e-09
 33.6834	1.29976e-09
 33.6934	1.28099e-09
 33.7034	1.26249e-09
 33.7134	1.24424e-09
 33.7234	1.22626e-09
 33.7334	1.20852e-09
 33.7434	1.19104e-09
 33.7534	1.1738e-09
 33.7634	1.15681e-09
 33.7734	1.14005e-09
 33.7834	1.12353e-09
 33.7934	1.10725e-09
 33.8034	1.09119e-09
 33.8134	1.07536e-09
 33.8234	1.05976e-09
 33.8334	1.04437e-09
 33.8434	1.02921e-09
 33.8534	1.01426e-09
 33.8634	9.99517e-10
 33.8734	9.84985e-10
 33.8834	9.7066e-10
 33.8934	9.56538e-10
 33.9034	9.42616e-10
 33.9134	9.28892e-10
 33.9234	9.15362e-10
 33.9334	9.02025e-10
 33.9434	8.88877e-10
 33.9534	8.75916e-10
 33.9634	8.63139e-10
 33.9734	8.50544e-10
 33.9834	8.38128e-10
 33.9934	8.25889e-10
 34.0034	8.13824e-10
 34.0134	8.0193e-10
 34.0234	7.90207e-10
 34.0334	7.7865e-10
 34.0434	7.67258e-10
 34.0534	7.56029e-10
 34.0634	7.4496e-10
 34.0734	7.34049e-10
 34.0834	7.23294e-10
 34.0934	7.12692e-10
 34.1034	7.02242e-10
 34.1134	6.91942e-10
 34.1234	6.81789e-10
 34.1334	6.71781e-10
 34.1434	6.61916e-10
 34.1534	6.52193e-10
 34.1634	6.42609e-10
 34.1734	6.33162e-10
 34.1834	6.23851e-10
 34.1934	6.14673e-10
 34.2034	6.05627e-10
 34.2134	5.96711e-10
 34.2234	5.87923e-10
 34.2334	5.79261e-10
 34.2434	5.70724e-10
 34.2534	5.62309e-10
 34.2634	5.54016e-10
 34.2734	5.45842e-10
 34.2834	5.37785e-10
 34.2934	5.29844e-10
 34.3034	5.22018e-10
 34.3134	5.14305e-10
 34.3234	5.06703e-10
 34.3334	4.9921e-10
 34.3434	4.91826e-10
 34.3534	4.84548e-10
 34.3634	4.77375e-10
 34.3734	4.70306e-10
 34.3834	4.63339e-10
 34.3934	4.56472e-10
 34.4034	4.49705e-10
 34.4134	4.43036e-10
 34.4234	4.36464e-10
 34.4334	4.29986e-10
 34.4434	4.23602e-10
 34.4534	4.17311e-10
 34.4634	4.11111e-10
 34.4734	4.05001e-10
 34.4834	3.9898e-10
 34.4934	3.93046e-10
 34.5035	3.87198e-10
 34.5135	3.81435e-10
 34.5235	3.75755e-10
 34.5335	3.70159e-10
 34.5435	3.64643e-10
 34.5535	3.59208e-10
 34.5635	3.53852e-10
 34.5735	3.48574e-10
 34.5835	3.43372e-10
 34.5935	3.38247e-10
 34.6035	3.33196e-10
 34.6135	3.28219e-10
 34.6235	3.23314e-10
 34.6335	3.18481e-10
 34.6435	3.13719e-10
 34.6535	3.09026e-10
 34.6635	3.04401e-10
 34.6735	2.99844e-10
 34.6835	2.95354e-10
 34.6935	2.90929e-10
 34.7035	2.86569e-10
 34.7135	2.82273e-10
 34.7235	2.7804e-10
 34.7335	2.73869e-10
 34.7435	2.69759e-10
 34.7535	2.65709e-10
 34.7635	2.61718e-10
 34.7735	2.57786e-10
 34.7835	2.53912e-10
 34.7935	2.50095e-10
 34.8035	2.46333e-10
 34.8135	2.42627e-10
 34.8235	2.38975e-10
 34.8335	2.35377e-10
 34.8435	2.31832e-10
 34.8535	2.28339e-10
 34.8635	2.24898e-10
 34.8735	2.21507e-10
 34.8835	2.18166e-10
 34.8935	2.14874e-10
 34.9035	2.11631e-10
 34.9135	2.08435e-10
 34.9235	2.05287e-10
 34.9335	2.02185e-10
 34.9435	1.99129e-10
 34.9535	1.96118e-10
 34.9635	1.93152e-10
 34.9735	1.90229e-10
 34.9835	1.8735e-10
 34.9935	1.84513e-10
 35.0035	1.81718e-10
 35.0135	1.78964e-10
 35.0235	1.7625e-10
 35.0335	1.73577e-10
 35.0435	1.70943e-10
 35.0535	1.68349e-10
 35.0635	1.65793e-10
 35.0735	1.63274e-10
 35.0835	1.60794e-10
 35.0935	1.5835e-10
 35.1035	1.55942e-10
 35.1135	1.5357e-10
 35.1235	1.51233e-10
 35.1335	1.48931e-10
 35.1435	1.46664e-10
 35.1535	1.4443e-10
 35.1635	1.42229e-10
 35.1735	1.40061e-10
 35.1835	1.37926e-10
 35.1935	1.35822e-10
 35.2035	1.33749e-10
 35.2135	1.31708e-10
 35.2235	1.29697e-10
 35.2335	1.27716e-10
 35.2435	1.25764e-10
 35.2535	1.23842e-10
 35.2635	1.21948e-10
 35.2735	1.20083e-10
 35.2835	1.18246e-10
 35.2935	1.16436e-10
 35.3035	1.14653e-10
 35.3135	1.12897e-10
 35.3235	1.11167e-10
 35.3335	1.09463e-10
 35.3435	1.07785e-10
 35.3535	1.06131e-10
 35.3635	1.04503e-10
 35.3735	1.02899e-10
 35.3835	1.01319e-10
 35.3935	9.97626e-11
 35.4035	9.82297e-11
 35.4135	9.67198e-11
 35.4235	9.52327e-11
 35.4335	9.37679e-11
 35.4435	9.23251e-11
 35.4535	9.09041e-11
 35.4635	8.95044e-11
 35.4735	8.81258e-11
 35.4835	8.67679e-11
 35.4935	8.54306e-11
 35.5036	8.41133e-11
 35.5136	8.2816e-11
 35.5236	8.15382e-11
 35.5336	8.02797e-11
 35.5436	7.90402e-11
 35.5536	7.78194e-11
 35.5636	7.6617e-11
 35.5736	7.54329e-11
 35.5836	7.42666e-11
 35.5936	7.31179e-11
 35.6036	7.19866e-11
 35.6136	7.08725e-11
 35.6236	6.97752e-11
 35.6336	6.86945e-11
 35.6436	6.76302e-11
 35.6536	6.65821e-11
 35.6636	6.55498e-11
 35.6736	6.45332e-11
 35.6836	6.3532e-11
 35.6936	6.25459e-11
 35.7036	6.15749e-11
 35.7136	6.06186e-11
 35.7236	5.96769e-11
 35.7336	5.87494e-11
 35.7436	5.78361e-11
 35.7536	5.69367e-11
 35.7636	5.60509e-11
 35.7736	5.51786e-11
 35.7836	5.43196e-11
 35.7936	5.34737e-11
 35.8036	5.26406e-11
 35.8136	5.18203e-11
 35.8236	5.10125e-11
 35.8336	5.0217e-11
 35.8436	4.94336e-11
 35.8536	4.86622e-11
 35.8636	4.79026e-11
 35.8736	4.71546e-11
 35.8836	4.6418e-11
 35.8936	4.56927e-11
 35.9036	4.49784e-11
 35.9136	4.42751e-11
 35.9236	4.35825e-11
 35.9336	4.29006e-11
 35.9436	4.22291e-11
 35.9536	4.15678e-11
 35.9636	4.09168e-11
 35.9736	4.02757e-11
 35.9836	3.96444e-11
 35.9936	3.90228e-11
 36.0036	3.84107e-11
 36.0136	3.78081e-11
 36.0236	3.72147e-11
 36.0336	3.66304e-11
 36.0436	3.60551e-11
 36.0536	3.54886e-11
 36.0636	3.49309e-11
 36.0736	3.43817e-11
 36.0836	3.3841e-11
 36.0936	3.33086e-11
 36.1036	3.27844e-11
 36.1136	3.22683e-11
 36.1236	3.17601e-11
 36.1336	3.12598e-11
 36.1436	3.07672e-11
 36.1536	3.02822e-11
 36.1636	2.98046e-11
 36.1736	2.93345e-11
 36.1836	2.88716e-11
 36.1936	2.84158e-11
 36.2036	2.79672e-11
 36.2136	2.75254e-11
 36.2236	2.70905e-11
 36.2336	2.66623e-11
 36.2436	2.62407e-11
 36.2536	2.58256e-11
 36.2636	2.5417e-11
 36.2736	2.50147e-11
 36.2836	2.46187e-11
 36.2936	2.42288e-11
 36.3036	2.38449e-11
 36.3136	2.3467e-11
 36.3236	2.3095e-11
 36.3336	2.27287e-11
 36.3436	2.23681e-11
 36.3536	2.20131e-11
 36.3636	2.16637e-11
 36.3736	2.13196e-11
 36.3836	2.0981e-11
 36.3936	2.06476e-11
 36.4036	2.03194e-11
 36.4136	1.99963e-11
 36.4236	1.96782e-11
 36.4336	1.93651e-11
 36.4436	1.90568e-11
 36.4536	1.87534e-11
 36.4636	1.84547e-11
 36.4736	1.81606e-11
 36.4836	1.78712e-11
 36.4936	1.75863e-11
 36.5037	1.73058e-11
 36.5137	1.70297e-11
 36.5237	1.67579e-11
 36.5337	1.64903e-11
 36.5437	1.6227e-11
 36.5537	1.59678e-11
 36.5637	1.57126e-11
 36.5737	1.54614e-11
 36.5837	1.52142e-11
 36.5937	1.49708e-11
 36.6037	1.47312e-11
 36.6137	1.44954e-11
 36.6237	1.42634e-11
 36.6337	1.40349e-11
 36.6437	1.381e-11
 36.6537	1.35887e-11
 36.6637	1.33708e-11
 36.6737	1.31564e-11
 36.6837	1.29453e-11
 36.6937	1.27375e-11
 36.7037	1.2533e-11
 36.7137	1.23317e-11
 36.7237	1.21337e-11
 36.7337	1.19387e-11
 36.7437	1.17467e-11
 36.7537	1.15578e-11
 36.7637	1.13719e-11
 36.7737	1.11889e-11
 36.7837	1.10088e-11
 36.7937	1.08316e-11
 36.8037	1.06571e-11
 36.8137	1.04854e-11
 36.8237	1.03164e-11
 36.8337	1.01501e-11
 36.8437	9.98639e-12
 36.8537	9.82525e-12
 36.8637	9.66669e-12
 36.8737	9.51065e-12
 36.8837	9.35708e-12
 36.8937	9.2059e-12
 36.9037	9.05715e-12
 36.9137	8.91072e-12
 36.9237	8.76665e-12
 36.9337	8.62485e-12
 36.9437	8.4853e-12
 36.9537	8.34794e-12
 36.9637	8.21279e-12
 36.9737	8.07976e-12
 36.9837	7.94886e-12
 36.9937	7.82004e-12
 37.0037	7.69326e-12
 37.0137	7.5685e-12
 37.0237	7.44574e-12
 37.0337	7.32492e-12
 37.0437	7.20599e-12
 37.0537	7.08898e-12
 37.0637	6.97384e-12
 37.0737	6.86051e-12
 37.0837	6.74903e-12
 37.0937	6.63929e-12
 37.1037	6.53129e-12
 37.1137	6.42502e-12
 37.1237	6.32046e-12
 37.1337	6.21756e-12
 37.1437	6.11632e-12
 37.1537	6.0167e-12
 37.1637	5.91862e-12
 37.1737	5.82217e-12
 37.1837	5.72723e-12
 37.1937	5.63379e-12
 37.2037	5.54186e-12
 37.2137	5.45143e-12
 37.2237	5.3624e-12
 37.2337	5.27483e-12
 37.2437	5.18866e-12
 37.2537	5.10388e-12
 37.2637	5.02041e-12
 37.2737	4.93833e-12
 37.2837	4.85752e-12
 37.2937	4.77804e-12
 37.3037	4.69982e-12
 37.3137	4.62288e-12
 37.3237	4.54718e-12
 37.3337	4.47267e-12
 37.3437	4.39937e-12
 37.3537	4.32722e-12
 37.3637	4.25627e-12
 37.3737	4.18644e-12
 37.3837	4.11773e-12
 37.3937	4.05014e-12
 37.4037	3.98364e-12
 37.4137	3.91817e-12
 37.4237	3.8538e-12
 37.4337	3.79046e-12
 37.4437	3.72813e-12
 37.4537	3.6668e-12
 37.4637	3.60648e-12
 37.4737	3.54712e-12
 37.4837	3.48874e-12
 37.4937	3.43127e-12
 37.5038	3.37478e-12
 37.5138	3.31913e-12
 37.5238	3.26446e-12
 37.5338	3.21063e-12
 37.5438	3.15765e-12
 37.5538	3.10556e-12
 37.5638	3.05429e-12
 37.5738	3.00386e-12
 37.5838	2.95425e-12
 37.5938	2.90545e-12
 37.6038	2.85746e-12
 37.6138	2.8102e-12
 37.6238	2.76376e-12
 37.6338	2.71801e-12
 37.6438	2.67303e-12
 37.6538	2.62879e-12
 37.6638	2.58529e-12
 37.6738	2.54248e-12
 37.6838	2.50033e-12
 37.6938	2.45891e-12
 37.7038	2.41815e-12
 37.7138	2.37805e-12
 37.7238	2.3386e-12
 37.7338	2.29982e-12
 37.7438	2.26161e-12
 37.7538	2.22406e-12
 37.7638	2.18713e-12
 37.7738	2.15081e-12
 37.7838	2.11504e-12
 37.7938	2.07989e-12
 37.8038	2.04532e-12
 37.8138	2.01129e-12
 37.8238	1.9778e-12
 37.8338	1.94489e-12
 37.8438	1.91252e-12
 37.8538	1.88065e-12
 37.8638	1.84933e-12
 37.8738	1.81851e-12
 37.8838	1.78819e-12
 37.8938	1.75838e-12
 37.9038	1.72903e-12
 37.9138	1.70018e-12
 37.9238	1.67179e-12
 37.9338	1.64387e-12
 37.9438	1.61642e-12
 37.9538	1.58943e-12
 37.9638	1.56286e-12
 37.9738	1.53672e-12
 37.9838	1.51105e-12
 37.9938	1.48576e-12
 38.0038	1.46089e-12
 38.0138	1.43645e-12
 38.0238	1.4124e-12
 38.0338	1.38874e-12
 38.0438	1.36546e-12
 38.0538	1.34257e-12
 38.0638	1.32007e-12
 38.0738	1.29795e-12
 38.0838	1.27618e-12
 38.0938	1.25476e-12
 38.1038	1.23369e-12
 38.1138	1.21297e-12
 38.1238	1.19259e-12
 38.1338	1.17257e-12
 38.1438	1.15285e-12
 38.1538	1.13348e-12
 38.1638	1.11442e-12
 38.1738	1.09567e-12
 38.1838	1.07723e-12
 38.1938	1.0591e-12
 38.2038	1.04128e-12
 38.2138	1.02373e-12
 38.2238	1.00649e-12
 38.2338	9.89519e-13
 38.2438	9.72859e-13
 38.2538	9.56431e-13
 38.2638	9.40313e-13
 38.2738	9.24427e-13
 38.2838	9.08851e-13
 38.2938	8.93507e-13
 38.3038	8.78395e-13
 38.3138	8.63555e-13
 38.3238	8.48985e-13
 38.3338	8.34609e-13
 38.3438	8.20503e-13
 38.3538	8.0663e-13
 38.3638	7.9299e-13
 38.3738	7.79581e-13
 38.3838	7.66366e-13
 38.3938	7.53384e-13
 38.4038	7.40634e-13
 38.4138	7.28077e-13
 38.4238	7.15714e-13
 38.4338	7.03583e-13
 38.4438	6.91646e-13
 38.4538	6.79941e-13
 38.4638	6.68391e-13
 38.4738	6.57034e-13
 38.4838	6.45871e-13
 38.4938	6.34902e-13
 38.5039	6.24127e-13
 38.5139	6.13506e-13
 38.5239	6.03079e-13
 38.5339	5.92845e-13
 38.5439	5.82728e-13
 38.5539	5.72843e-13
 38.5639	5.63074e-13
 38.5739	5.53499e-13
 38.5839	5.44079e-13
 38.5939	5.34775e-13
 38.6039	5.25664e-13
 38.6139	5.16709e-13
 38.6239	5.07908e-13
 38.6339	4.99224e-13
 38.6439	4.90733e-13
 38.6539	4.82358e-13
 38.6639	4.741e-13
 38.6739	4.65996e-13
 38.6839	4.58048e-13
 38.6939	4.50216e-13
 38.7039	4.42538e-13
 38.7139	4.34938e-13
 38.7239	4.27532e-13
 38.7339	4.20204e-13
 38.7439	4.1303e-13
 38.7539	4.05933e-13
 38.7639	3.98992e-13
 38.7739	3.92167e-13
 38.7839	3.85419e-13
 38.7939	3.78827e-13
 38.8039	3.7235e-13
 38.8139	3.65951e-13
 38.8239	3.59669e-13
 38.8339	3.53502e-13
 38.8439	3.47413e-13
 38.8539	3.41479e-13
 38.8639	3.35584e-13
 38.8739	3.29843e-13
 38.8839	3.24142e-13
 38.8939	3.18595e-13
 38.9039	3.13126e-13
 38.9139	3.07735e-13
 38.9239	3.02421e-13
 38.9339	2.97223e-13
 38.9439	2.92102e-13
 38.9539	2.8706e-13
 38.9639	2.82133e-13
 38.9739	2.77284e-13
 38.9839	2.72474e-13
 38.9939	2.6778e-13
 39.0039	2.63163e-13
 39.0139	2.58624e-13
 39.0239	2.54163e-13
 39.0339	2.49779e-13
 39.0439	2.45472e-13
 39.0539	2.41205e-13
 39.0639	2.37053e-13
 39.0739	2.3294e-13
 39.0839	2.28944e-13
 39.0939	2.24987e-13
 39.1039	2.21068e-13
 39.1139	2.17265e-13
 39.1239	2.13501e-13
 39.1339	2.09776e-13
 39.1439	2.06168e-13
 39.1539	2.02598e-13
 39.1639	1.99066e-13
 39.1739	1.95613e-13
 39.1839	1.92236e-13
 39.1939	1.88899e-13
 39.2039	1.85639e-13
 39.2139	1.82418e-13
 39.2239	1.79236e-13
 39.2339	1.76131e-13
 39.2439	1.73065e-13
 39.2539	1.70038e-13
 39.2639	1.67088e-13
 39.2739	1.64177e-13
 39.2839	1.61344e-13
 39.2939	1.58549e-13
 39.3039	1.55755e-13
 39.3139	1.53077e-13
 39.3239	1.50398e-13
 39.3339	1.47759e-13
 39.3439	1.45197e-13
 39.3539	1.42674e-13
 39.3639	1.4019e-13
 39.3739	1.37744e-13
 39.3839	1.35337e-13
 39.3939	1.32969e-13
 39.4039	1.3064e-13
 39.4139	1.28388e-13
 39.4239	1.26137e-13
 39.4339	1.23924e-13
 39.4439	1.2175e-13
 39.4539	1.19653e-13
 39.4639	1.17557e-13
 39.4739	1.15499e-13
 39.4839	1.1348e-13
 39.4939	1.115e-13
 39.504	1.0952e-13
 39.514	1.07617e-13
 39.524	1.05714e-13
 39.534	1.03889e-13
 39.544	1.02064e-13
 39.554	1.00278e-13
 39.564	9.84919e-14
 39.574	9.67833e-14
 39.584	9.50747e-14
 39.594	9.34049e-14
 39.604	9.17739e-14
 39.614	9.01817e-14
 39.624	8.85894e-14
 39.634	8.7036e-14
 39.644	8.54825e-14
 39.654	8.40067e-14
 39.664	8.25309e-14
 39.674	8.1055e-14
 39.684	7.96179e-14
 39.694	7.82197e-14
 39.704	7.68603e-14
 39.714	7.55009e-14
 39.724	7.41803e-14
 39.734	7.28596e-14
 39.744	7.15778e-14
 39.754	7.03348e-14
 39.764	6.90918e-14
 39.774	6.78487e-14
 39.784	6.66445e-14
 39.794	6.54791e-14
 39.804	6.43137e-14
 39.814	6.31871e-14
 39.824	6.20605e-14
 39.834	6.09728e-14
 39.844	5.9885e-14
 39.854	5.8836e-14
 39.864	5.7787e-14
 39.874	5.67769e-14
 39.884	5.57667e-14
 39.894	5.47954e-14
 39.904	5.38241e-14
 39.914	5.28527e-14
 39.924	5.19202e-14
 39.934	5.10265e-14
 39.944	5.0094e-14
 39.954	4.92002e-14
 39.964	4.83454e-14
 39.974	4.74905e-14
 39.984	4.66356e-14
 39.994	4.58196e-14
 40.004	4.50032e-14
 40.014	4.41864e-14
 40.024	4.34085e-14
 40.034	4.26305e-14
 40.044	4.18915e-14
 40.054	4.11525e-14
 40.064	4.04134e-14
 40.074	3.96744e-14
 40.084	3.89743e-14
 40.094	3.82741e-14
 40.104	3.76129e-14
 40.114	3.69127e-14
 40.124	3.62904e-14
 40.134	3.56292e-14
 40.144	3.50068e-14
 40.154	3.43456e-14
 40.164	3.37621e-14
 40.174	3.31398e-14
 40.184	3.25563e-14
 40.194	3.19729e-14
 40.204	3.13894e-14
 40.214	3.08449e-14
 40.224	3.03003e-14
 40.234	2.97558e-14
 40.244	2.92112e-14
 40.254	2.87056e-14
 40.264	2.8161e-14
 40.274	2.76554e-14
 40.284	2.71886e-14
 40.294	2.6683e-14
 40.304	2.62162e-14
 40.314	2.57495e-14
 40.324	2.52827e-14
 40.334	2.48159e-14
 40.344	2.43881e-14
 40.354	2.39602e-14
 40.364	2.35324e-14
 40.374	2.31045e-14
 40.384	2.26766e-14
 40.394	2.22877e-14
 40.404	2.18598e-14
 40.414	2.14708e-14
 40.424	2.10819e-14
 40.434	2.06929e-14
 40.444	2.03428e-14
 40.454	1.99539e-14
 40.464	1.96038e-14
 40.474	1.92537e-14
 40.484	1.89037e-14
 40.494	1.85536e-14
 40.5041	1.82424e-14
 40.5141	1.78924e-14
 40.5241	1.75812e-14
 40.5341	1.727e-14
 40.5441	1.69589e-14
 40.5541	1.66477e-14
 40.5641	1.63365e-14
 40.5741	1.60642e-14
 40.5841	1.57531e-14
 40.5941	1.54808e-14
 40.6041	1.52085e-14
 40.6141	1.49362e-14
 40.6241	1.4664e-14
 40.6341	1.43917e-14
 40.6441	1.41194e-14
 40.6541	1.3886e-14
 40.6641	1.36138e-14
 40.6741	1.33804e-14
 40.6841	1.3147e-14
 40.6941	1.29136e-14
 40.7041	1.26802e-14
 40.7141	1.24469e-14
 40.7241	1.22135e-14
 40.7341	1.19801e-14
 40.7441	1.17856e-14
 40.7541	1.15522e-14
 40.7641	1.13578e-14
 40.7741	1.11244e-14
 40.7841	1.09299e-14
 40.7941	1.07354e-14
 40.8041	1.05409e-14
 40.8141	1.03465e-14
 40.8241	1.0152e-14
 40.8341	9.95749e-15
 40.8441	9.80191e-15
 40.8541	9.60743e-15
 40.8641	9.45184e-15
 40.8741	9.25736e-15
 40.8841	9.10177e-15
 40.8941	8.94619e-15
 40.9041	8.7906e-15
 40.9141	8.59612e-15
 40.9241	8.44053e-15
 40.9341	8.28495e-15
 40.9441	8.16826e-15
 40.9541	8.01267e-15
 40.9641	7.85709e-15
 40.9741	7.7015e-15
 40.9841	7.58481e-15
 40.9941	7.42922e-15
 41.0041	7.31253e-15
 41.0141	7.15695e-15
 41.0241	7.04026e-15
 41.0341	6.88467e-15
 41.0441	6.76798e-15
 41.0541	6.65129e-15
 41.0641	6.53461e-15
 41.0741	6.41792e-15
 41.0841	6.30123e-15
 41.0941	6.18454e-15
 41.1041	6.06785e-15
 41.1141	5.95116e-15
 41.1241	5.83447e-15
 41.1341	5.75668e-15
 41.1441	5.63999e-15
 41.1541	5.5233e-15
 41.1641	5.4455e-15
 41.1741	5.32882e-15
 41.1841	5.21213e-15
 41.1941	5.13433e-15
 41.2041	5.05654e-15
 41.2141	4.93985e-15
 41.2241	4.86206e-15
 41.2341	4.78426e-15
 41.2441	4.66758e-15
 41.2541	4.58978e-15
 41.2641	4.51199e-15
 41.2741	4.4342e-15
 41.2841	4.3564e-15
 41.2941	4.27861e-15
 41.3041	4.20082e-15
 41.3141	4.12302e-15
 41.3241	4.04523e-15
 41.3341	3.96744e-15
 41.3441	3.88965e-15
 41.3541	3.81185e-15
 41.3641	3.73406e-15
 41.3741	3.65627e-15
 41.3841	3.61737e-15
 41.3941	3.53958e-15
 41.4041	3.46179e-15
 41.4141	3.42289e-15
 41.4241	3.3451e-15
 41.4341	3.2673e-15
 41.4441	3.22841e-15
 41.4541	3.15061e-15
 41.4641	3.11172e-15
 41.4741	3.03392e-15
 41.4841	2.99503e-15
 41.4941	2.95613e-15
 41.5042	2.87834e-15
 41.5142	2.83944e-15
 41.5242	2.76165e-15
 41.5342	2.72275e-15
 41.5442	2.68386e-15
 41.5542	2.60606e-15
 41.5642	2.56717e-15
 41.5742	2.52827e-15
 41.5842	2.48937e-15
 41.5942	2.45048e-15
 41.6042	2.37268e-15
 41.6142	2.33379e-15
 41.6242	2.29489e-15
 41.6342	2.25599e-15
 41.6442	2.2171e-15
 41.6542	2.1782e-15
 41.6642	2.13931e-15
 41.6742	2.10041e-15
 41.6842	2.06151e-15
 41.6942	2.02262e-15
 41.7042	1.98372e-15
 41.7142	1.94482e-15
 41.7242	1.90593e-15
 41.7342	1.86703e-15
 41.7442	1.82813e-15
 41.7542	1.78924e-15
 41.7642	1.75034e-15
 41.7742	1.75034e-15
 41.7842	1.71144e-15
 41.7942	1.67255e-15
 41.8042	1.63365e-15
 41.8142	1.59475e-15
 41.8242	1.59475e-15
 41.8342	1.55586e-15
 41.8442	1.51696e-15
 41.8542	1.47807e-15
 41.8642	1.47807e-15
 41.8742	1.43917e-15
 41.8842	1.40027e-15
 41.8942	1.40027e-15
 41.9042	1.36138e-15
 41.9142	1.32248e-15
 41.9242	1.32248e-15
 41.9342	1.28358e-15
 41.9442	1.24469e-15
 41.9542	1.24469e-15
 41.9642	1.20579e-15
 41.9742	1.20579e-15
 41.9842	1.16689e-15
 41.9942	1.128e-15
 42.0042	1.128e-15
 42.0142	1.0891e-15
 42.0242	1.0891e-15
 42.0342	1.0502e-15
 42.0442	1.0502e-15
 42.0542	1.01131e-15
 42.0642	1.01131e-15
 42.0742	9.72412e-16
 42.0842	9.72412e-16
 42.0942	9.33515e-16
 42.1042	9.33515e-16
 42.1142	8.94619e-16
 42.1242	8.94619e-16
 42.1342	8.94619e-16
 42.1442	8.55722e-16
 42.1542	8.55722e-16
 42.1642	8.16826e-16
 42.1742	8.16826e-16
 42.1842	8.16826e-16
 42.1942	7.77929e-16
 42.2042	7.77929e-16
 42.2142	7.39033e-16
 42.2242	7.39033e-16
 42.2342	7.39033e-16
 42.2442	7.00136e-16
 42.2542	7.00136e-16
 42.2642	7.00136e-16
 42.2742	6.6124e-16
 42.2842	6.6124e-16
 42.2942	6.6124e-16
 42.3042	6.22343e-16
 42.3142	6.22343e-16
 42.3242	6.22343e-16
 42.3342	5.83447e-16
 42.3442	5.83447e-16
 42.3542	5.83447e-16
 42.3642	5.83447e-16
 42.3742	5.4455e-16
 42.3842	5.4455e-16
 42.3942	5.4455e-16
 42.4042	5.05654e-16
 42.4142	5.05654e-16
 42.4242	5.05654e-16
 42.4342	5.05654e-16
 42.4442	4.66758e-16
 42.4542	4.66758e-16
 42.4642	4.66758e-16
 42.4742	4.66758e-16
 42.4842	4.66758e-16
 42.4942	4.27861e-16
 42.5043	4.27861e-16
 42.5143	4.27861e-16
 42.5243	4.27861e-16
 42.5343	4.27861e-16
 42.5443	3.88965e-16
 42.5543	3.88965e-16
 42.5643	3.88965e-16
 42.5743	3.88965e-16
 42.5843	3.88965e-16
 42.5943	3.50068e-16
 42.6043	3.50068e-16
 42.6143	3.50068e-16
 42.6243	3.50068e-16
 42.6343	3.50068e-16
 42.6443	3.50068e-16
 42.6543	3.11172e-16
 42.6643	3.11172e-16
 42.6743	3.11172e-16
 42.6843	3.11172e-16
 42.6943	3.11172e-16
 42.7043	3.11172e-16
 42.7143	2.72275e-16
 42.7243	2.72275e-16
 42.7343	2.72275e-16
 42.7443	2.72275e-16
 42.7543	2.72275e-16
 42.7643	2.72275e-16
 42.7743	2.72275e-16
 42.7843	2.33379e-16
 42.7943	2.33379e-16
 42.8043	2.33379e-16
 42.8143	2.33379e-16
 42.8243	2.33379e-16
 42.8343	2.33379e-16
 42.8443	2.33379e-16
 42.8543	2.33379e-16
 42.8643	2.33379e-16
 42.8743	1.94482e-16
 42.8843	1.94482e-16
 42.8943	1.94482e-16
 42.9043	1.94482e-16
 42.9143	1.94482e-16
 42.9243	1.94482e-16
 42.9343	1.94482e-16
 42.9443	1.94482e-16
 42.9543	1.94482e-16
 42.9643	1.94482e-16
 42.9743	1.55586e-16
 42.9843	1.55586e-16
 42.9943	1.55586e-16
 43.0043	1.55586e-16
 43.0143	1.55586e-16
 43.0243	1.55586e-16
 43.0343	1.55586e-16
 43.0443	1.55586e-16
 43.0543	1.55586e-16
 43.0643	1.55586e-16
 43.0743	1.55586e-16
 43.0843	1.55586e-16
 43.0943	1.55586e-16
 43.1043	1.16689e-16
 43.1143	1.16689e-16
 43.1243	1.16689e-16
 43.1343	1.16689e-16
 43.1443	1.16689e-16
 43.1543	1.16689e-16
 43.1643	1.16689e-16
 43.1743	1.16689e-16
 43.1843	1.16689e-16
 43.1943	1.16689e-16
 43.2043	1.16689e-16
 43.2143	1.16689e-16
 43.2243	1.16689e-16
 43.2343	1.16689e-16
 43.2443	1.16689e-16
 43.2543	1.16689e-16
 43.2643	1.16689e-16
 43.2743	1.16689e-16
 43.2843	7.77929e-17
 43.2943	7.77929e-17
 43.3043	7.77929e-17
 43.3143	7.77929e-17
 43.3243	7.77929e-17
 43.3343	7.77929e-17
 43.3443	7.77929e-17
 43.3543	7.77929e-17
 43.3643	7.77929e-17
 43.3743	7.77929e-17
 43.3843	7.77929e-17
 43.3943	7.77929e-17
 43.4043	7.77929e-17
 43.4143	7.77929e-17
 43.4243	7.77929e-17
 43.4343	7.77929e-17
 43.4443	7.77929e-17
 43.4543	7.77929e-17
 43.4643	7.77929e-17
 43.4743	7.77929e-17
 43.4843	7.77929e-17
 43.4943	7.77929e-17
 43.5044	7.77929e-17
 43.5144	7.77929e-17
 43.5244	7.77929e-17
 43.5344	7.77929e-17
 43.5444	3.88965e-17
 43.5544	3.88965e-17
 43.5644	3.88965e-17
 43.5744	3.88965e-17
 43.5844	3.88965e-17
 43.5944	3.88965e-17
 43.6044	3.88965e-17
 43.6144	3.88965e-17
 43.6244	3.88965e-17
 43.6344	3.88965e-17
 43.6444	3.88965e-17
 43.6544	3.88965e-17
 43.6644	3.88965e-17
 43.6744	3.88965e-17
 43.6844	3.88965e-17
 43.6944	3.88965e-17
 43.7044	3.88965e-17
 43.7144	3.88965e-17
 43.7244	3.88965e-17
 43.7344	3.88965e-17
 43.7444	3.88965e-17
 43.7544	3.88965e-17
 43.7644	3.88965e-17
 43.7744	3.88965e-17
 43.7844	3.88965e-17
 43.7944	3.88965e-17
 43.8044	3.88965e-17
 43.8144	3.88965e-17
 43.8244	3.88965e-17
 43.8344	3.88965e-17
 43.8444	3.88965e-17
 43.8544	3.88965e-17
 43.8644	3.88965e-17
 43.8744	3.88965e-17
 43.8844	3.88965e-17
 43.8944	3.88965e-17
 43.9044	3.88965e-17
 43.9144	3.88965e-17
 43.9244	3.88965e-17
 43.9344	3.88965e-17
 43.9444	3.88965e-17
 43.9544	3.88965e-17
 43.9644	3.88965e-17
 43.9744	3.88965e-17
 43.9844	3.88965e-17
 43.9944	3.88965e-17
 44.0044	3.88965e-17
 44.0144	3.88965e-17
 44.0244	3.88965e-17
 44.0344	3.88965e-17
 44.0444	3.88965e-17
 44.0544	3.88965e-17
 44.0644	3.88965e-17
 44.0744	3.88965e-17
 44.0844	3.88965e-17
 44.0944	0
 44.1044	0
 44.1144	0
 44.1244	0
 44.1344	0
 44.1444	0
 44.1544	0
 44.1644	0
 44.1744	0
 44.1844	0
 44.1944	0
 44.2044	0
 44.2144	0
 44.2244	0
 44.2344	0
 44.2444	0
 44.2544	0
 44.2644	0
 44.2744	0
 44.2844	0
 44.2944	0
 44.3044	0
 44.3144	0
 44.3244	0
 44.3344	0
 44.3444	0
 44.3544	0
 44.3644	0
 44.3744	0
 44.3844	0
 44.3944	0
 44.4044	0
 44.4144	0
 44.4244	0
 44.4344	0
 44.4444	0
 44.4544	0
 44.4644	0
 44.4744	0
 44.4844	0
 44.4944	0
 44.5045	0
 44.5145	0
 44.5245	0
 44.5345	0
 44.5445	0
 44.5545	0
 44.5645	0
 44.5745	0
 44.5845	0
 44.5945	0
 44.6045	0
 44.6145	0
 44.6245	0
 44.6345	0
 44.6445	0
 44.6545	0
 44.6645	0
 44.6745	0
 44.6845	0
 44.6945	0
 44.7045	0
 44.7145	0
 44.7245	0
 44.7345	0
 44.7445	0
 44.7545	0
 44.7645	0
 44.7745	0
 44.7845	0
 44.7945	0
 44.8045	0
 44.8145	0
 44.8245	0
 44.8345	0
 44.8445	0
 44.8545	0
 44.8645	0
 44.8745	0
 44.8845	0
 44.8945	0
 44.9045	0
 44.9145	0
 44.9245	0
 44.9345	0
 44.9445	0
 44.9545	0
 44.9645	0
 44.9745	0
 44.9845	0
 44.9945	0
 45.0045	0
 45.0145	0
 45.0245	0
 45.0345	0
 45.0445	0
 45.0545	0
 45.0645	0
 45.0745	0
 45.0845	0
 45.0945	0
 45.1045	0
 45.1145	0
 45.1245	0
 45.1345	0
 45.1445	0
 45.1545	0
 45.1645	0
 45.1745	0
 45.1845	0
 45.1945	0
 45.2045	0
 45.2145	0
 45.2245	0
 45.2345	0
 45.2445	0
 45.2545	0
 45.2645	0
 45.2745	0
 45.2845	0
 45.2945	0
 45.3045	0
 45.3145	0
 45.3245	0
 45.3345	0
 45.3445	0
 45.3545	0
 45.3645	0
 45.3745	0
 45.3845	0
 45.3945	0
 45.4045	0
 45.4145	0
 45.4245	0
 45.4345	0
 45.4445	0
 45.4545	0
 45.4645	0
 45.4745	0
 45.4845	0
 45.4945	0
 45.5046	0
 45.5146	0
 45.5246	0
 45.5346	0
 45.5446	0
 45.5546	0
 45.5646	0
 45.5746	0
 45.5846	0
 45.5946	0
 45.6046	0
 45.6146	0
 45.6246	0
 45.6346	0
 45.6446	0
 45.6546	0
 45.6646	0
 45.6746	0
 45.6846	0
 45.6946	0
 45.7046	0
 45.7146	0
 45.7246	0
 45.7346	0
 45.7446	0
 45.7546	0
 45.7646	0
 45.7746	0
 45.7846	0
 45.7946	0
 45.8046	0
 45.8146	0
 45.8246	0
 45.8346	0
 45.8446	0
 45.8546	0
 45.8646	0
 45.8746	0
 45.8846	0
 45.8946	0
 45.9046	0
 45.9146	0
 45.9246	0
 45.9346	0
 45.9446	0
 45.9546	0
 45.9646	0
 45.9746	0
 45.9846	0
 45.9946	0
 46.0046	0
 46.0146	0
 46.0246	0
 46.0346	0
 46.0446	0
 46.0546	0
 46.0646	0
 46.0746	0
 46.0846	0
 46.0946	0
 46.1046	0
 46.1146	0
 46.1246	0
 46.1346	0
 46.1446	0
 46.1546	0
 46.1646	0
 46.1746	0
 46.1846	0
 46.1946	0
 46.2046	0
 46.2146	0
 46.2246	0
 46.2346	0
 46.2446	0
 46.2546	0
 46.2646	0
 46.2746	0
 46.2846	0
 46.2946	0
 46.3046	0
 46.3146	0
 46.3246	0
 46.3346	0
 46.3446	0
 46.3546	0
 46.3646	0
 46.3746	0
 46.3846	0
 46.3946	0
 46.4046	0
 46.4146	0
 46.4246	0
 46.4346	0
 46.4446	0
 46.4546	0
 46.4646	0
 46.4746	0
 46.4846	0
 46.4946	0
 46.5047	0
 46.5147	0
 46.5247	0
 46.5347	0
 46.5447	0
 46.5547	0
 46.5647	0
 46.5747	0
 46.5847	0
 46.5947	0
 46.6047	0
 46.6147	0
 46.6247	0
 46.6347	0
 46.6447	0
 46.6547	0
 46.6647	0
 46.6747	0
 46.6847	0
 46.6947	0
 46.7047	0
 46.7147	0
 46.7247	0
 46.7347	0
 46.7447	0
 46.7547	0
 46.7647	0
 46.7747	0
 46.7847	0
 46.7947	0
 46.8047	0
 46.8147	0
 46.8247	0
 46.8347	0
 46.8447	0
 46.8547	0
 46.8647	0
 46.8747	0
 46.8847	0
 46.8947	0
 46.9047	0
 46.9147	0
 46.9247	0
 46.9347	0
 46.9447	0
 46.9547	0
 46.9647	0
 46.9747	0
 46.9847	0
 46.9947	0
 47.0047	0
 47.0147	0
 47.0247	0
 47.0347	0
 47.0447	0
 47.0547	0
 47.0647	0
 47.0747	0
 47.0847	0
 47.0947	0
 47.1047	0
 47.1147	0
 47.1247	0
 47.1347	0
 47.1447	0
 47.1547	0
 47.1647	0
 47.1747	0
 47.1847	0
 47.1947	0
 47.2047	0
 47.2147	0
 47.2247	0
 47.2347	0
 47.2447	0
 47.2547	0
 47.2647	0
 47.2747	0
 47.2847	0
 47.2947	0
 47.3047	0
 47.3147	0
 47.3247	0
 47.3347	0
 47.3447	0
 47.3547	0
 47.3647	0
 47.3747	0
 47.3847	0
 47.3947	0
 47.4047	0
 47.4147	0
 47.4247	0
 47.4347	0
 47.4447	0
 47.4547	0
 47.4647	0
 47.4747	0
 47.4847	0
 47.4947	0
 47.5048	0
 47.5148	0
 47.5248	0
 47.5348	0
 47.5448	0
 47.5548	0
 47.5648	0
 47.5748	0
 47.5848	0
 47.5948	0
 47.6048	0
 47.6148	0
 47.6248	0
 47.6348	0
 47.6448	0
 47.6548	0
 47.6648	0
 47.6748	0
 47.6848	0
 47.6948	0
 47.7048	0
 47.7148	0
 47.7248	0
 47.7348	0
 47.7448	0
 47.7548	0
 47.7648	0
 47.7748	0
 47.7848	0
 47.7948	0
 47.8048	0
 47.8148	0
 47.8248	0
 47.8348	0
 47.8448	0
 47.8548	0
 47.8648	0
 47.8748	0
 47.8848	0
 47.8948	0
 47.9048	0
 47.9148	0
 47.9248	0
 47.9348	0
 47.9448	0
 47.9548	0
 47.9648	0
 47.9748	0
 47.9848	0
 47.9948	0
 48.0048	0
 48.0148	0
 48.0248	0
 48.0348	0
 48.0448	0
 48.0548	0
 48.0648	0
 48.0748	0
 48.0848	0
 48.0948	0
 48.1048	0
 48.1148	0
 48.1248	0
 48.1348	0
 48.1448	0
 48.1548	0
 48.1648	0
 48.1748	0
 48.1848	0
 48.1948	0
 48.2048	0
 48.2148	0
 48.2248	0
 48.2348	0
 48.2448	0
 48.2548	0
 48.2648	0
 48.2748	0
 48.2848	0
 48.2948	0
 48.3048	0
 48.3148	0
 48.3248	0
 48.3348	0
 48.3448	0
 48.3548	0
 48.3648	0
 48.3748	0
 48.3848	0
 48.3948	0
 48.4048	0
 48.4148	0
 48.4248	0
 48.4348	0
 48.4448	0
 48.4548	0
 48.4648	0
 48.4748	0
 48.4848	0
 48.4948	0
 48.5049	0
 48.5149	0
 48.5249	0
 48.5349	0
 48.5449	0
 48.5549	0
 48.5649	0
 48.5749	0
 48.5849	0
 48.5949	0
 48.6049	0
 48.6149	0
 48.6249	0
 48.6349	0
 48.6449	0
 48.6549	0
 48.6649	0
 48.6749	0
 48.6849	0
 48.6949	0
 48.7049	0
 48.7149	0
 48.7249	0
 48.7349	0
 48.7449	0
 48.7549	0
 48.7649	0
 48.7749	0
 48.7849	0
 48.7949	0
 48.8049	0
 48.8149	0
 48.8249	0
 48.8349	0
 48.8449	0
 48.8549	0
 48.8649	0
 48.8749	0
 48.8849	0
 48.8949	0
 48.9049	0
 48.9149	0
 48.9249	0
 48.9349	0
 48.9449	0
 48.9549	0
 48.9649	0
 48.9749	0
 48.9849	0
 48.9949	0
 49.0049	0
 49.0149	0
 49.0249	0
 49.0349	0
 49.0449	0
 49.0549	0
 49.0649	0
 49.0749	0
 49.0849	0
 49.0949	0
 49.1049	0
 49.1149	0
 49.1249	0
 49.1349	0
 49.1449	0
 49.1549	0
 49.1649	0
 49.1749	0
 49.1849	0
 49.1949	0
 49.2049	0
 49.2149	0
 49.2249	0
 49.2349	0
 49.2449	0
 49.2549	0
 49.2649	0
 49.2749	0
 49.2849	0
 49.2949	0
 49.3049	0
 49.3149	0
 49.3249	0
 49.3349	0
 49.3449	0
 49.3549	0
 49.3649	0
 49.3749	0
 49.3849	0
 49.3949	0
 49.4049	0
 49.4149	0
 49.4249	0
 49.4349	0
 49.4449	0
 49.4549	0
 49.4649	0
 49.4749	0
 49.4849	0
 49.4949	0
 49.505	0
 49.515	0
 49.525	0
 49.535	0
 49.545	0
 49.555	0
 49.565	0
 49.575	0
 49.585	0
 49.595	0
 49.605	0
 49.615	0
 49.625	0
 49.635	0
 49.645	0
 49.655	0
 49.665	0
 49.675	0
 49.685	0
 49.695	0
 49.705	0
 49.715	0
 49.725	0
 49.735	0
 49.745	0
 49.755	0
 49.765	0
 49.775	0
 49.785	0
 49.795	0
 49.805	0
 49.815	0
 49.825	0
 49.835	0
 49.845	0
 49.855	0
 49.865	0
 49.875	0
 49.885	0
 49.895	0
 49.905	0
 49.915	0
 49.925	0
 49.935	0
 49.945	0
 49.955	0
 49.965	0
 49.975	0
 49.985	0
 49.995	0
 50.005	0
 50.015	0
 50.025	0
 50.035	0
 50.045	0
 50.055	0
 50.065	0
 50.075	0
 50.085	0
 50.095	0
 50.105	0
 50.115	0
 50.125	0
 50.135	0
 50.145	0
 50.155	0
 50.165	0
 50.175	0
 50.185	0
 50.195	0
 50.205	0
 50.215	0
 50.225	0
 50.235	0
 50.245	0
 50.255	0
 50.265	0
 50.275	0
 50.285	0
 50.295	0
 50.305	0
 50.315	0
 50.325	0
 50.335	0
 50.345	0
 50.355	0
 50.365	0
 50.375	0
 50.385	0
 50.395	0
 50.405	0
 50.415	0
 50.425	0
 50.435	0
 50.445	0
 50.455	0
 50.465	0
 50.475	0
 50.485	0
 50.495	0
 50.5051	0
 50.5151	0
 50.5251	0
 50.5351	0
 50.5451	0
 50.5551	0
 50.5651	0
 50.5751	0
 50.5851	0
 50.5951	0
 50.6051	0
 50.6151	0
 50.6251	0
 50.6351	0
 50.6451	0
 50.6551	0
 50.6651	0
 50.6751	0
 50.6851	0
 50.6951	0
 50.7051	0
 50.7151	0
 50.7251	0
 50.7351	0
 50.7451	0
 50.7551	0
 50.7651	0
 50.7751	0
 50.7851	0
 50.7951	0
 50.8051	0
 50.8151	0
 50.8251	0
 50.8351	0
 50.8451	0
 50.8551	0
 50.8651	0
 50.8751	0
 50.8851	0
 50.8951	0
 50.9051	0
 50.9151	0
 50.9251	0
 50.9351	0
 50.9451	0
 50.9551	0
 50.9651	0
 50.9751	0
 50.9851	0
 50.9951	0
 51.0051	0
 51.0151	0
 51.0251	0
 51.0351	0
 51.0451	0
 51.0551	0
 51.0651	0
 51.0751	0
 51.0851	0
 51.0951	0
 51.1051	0
 51.1151	0
 51.1251	0
 51.1351	0
 51.1451	0
 51.1551	0
 51.1651	0
 51.1751	0
 51.1851	0
 51.1951	0
 51.2051	0
 51.2151	0
 51.2251	0
 51.2351	0
 51.2451	0
 51.2551	0
 51.2651	0
 51.2751	0
 51.2851	0
 51.2951	0
 51.3051	0
 51.3151	0
 51.3251	0
 51.3351	0
 51.3451	0
 51.3551	0
 51.3651	0
 51.3751	0
 51.3851	0
 51.3951	0
 51.4051	0
 51.4151	0
 51.4251	0
 51.4351	0
 51.4451	0
 51.4551	0
 51.4651	0
 51.4751	0
 51.4851	0
 51.4951	0
 51.5052	0
 51.5152	0
 51.5252	0
 51.5352	0
 51.5452	0
 51.5552	0
 51.5652	0
 51.5752	0
 51.5852	0
 51.5952	0
 51.6052	0
 51.6152	0
 51.6252	0
 51.6352	0
 51.6452	0
 51.6552	0
 51.6652	0
 51.6752	0
 51.6852	0
 51.6952	0
 51.7052	0
 51.7152	0
 51.7252	0
 51.7352	0
 51.7452	0
 51.7552	0
 51.7652	0
 51.7752	0
 51.7852	0
 51.7952	0
 51.8052	0
 51.8152	0
 51.8252	0
 51.8352	0
 51.8452	0
 51.8552	0
 51.8652	0
 51.8752	0
 51.8852	0
 51.8952	0
 51.9052	0
 51.9152	0
 51.9252	0
 51.9352	0
 51.9452	0
 51.9552	0
 51.9652	0
 51.9752	0
 51.9852	0
 51.9952	0
 52.0052	0
 52.0152	0
 52.0252	0
 52.0352	0
 52.0452	0
 52.0552	0
 52.0652	0
 52.0752	0
 52.0852	0
 52.0952	0
 52.1052	0
 52.1152	0
 52.1252	0
 52.1352	0
 52.1452	0
 52.1552	0
 52.1652	0
 52.1752	0
 52.1852	0
 52.1952	0
 52.2052	0
 52.2152	0
 52.2252	0
 52.2352	0
 52.2452	0
 52.2552	0
 52.2652	0
 52.2752	0
 52.2852	0
 52.2952	0
 52.3052	0
 52.3152	0
 52.3252	0
 52.3352	0
 52.3452	0
 52.3552	0
 52.3652	0
 52.3752	0
 52.3852	0
 52.3952	0
 52.4052	0
 52.4152	0
 52.4252	0
 52.4352	0
 52.4452	0
 52.4552	0
 52.4652	0
 52.4752	0
 52.4852	0
 52.4952	0
 52.5053	0
 52.5153	0
 52.5253	0
 52.5353	0
 52.5453	0
 52.5553	0
 52.5653	0
 52.5753	0
 52.5853	0
 52.5953	0
 52.6053	0
 52.6153	0
 52.6253	0
 52.6353	0
 52.6453	0
 52.6553	0
 52.6653	0
 52.6753	0
 52.6853	0
 52.6953	0
 52.7053	0
 52.7153	0
 52.7253	0
 52.7353	0
 52.7453	0
 52.7553	0
 52.7653	0
 52.7753	0
 52.7853	0
 52.7953	0
 52.8053	0
 52.8153	0
 52.8253	0
 52.8353	0
 52.8453	0
 52.8553	0
 52.8653	0
 52.8753	0
 52.8853	0
 52.8953	0
 52.9053	0
 52.9153	0
 52.9253	0
 52.9353	0
 52.9453	0
 52.9553	0
 52.9653	0
 52.9753	0
 52.9853	0
 52.9953	0
 53.0053	0
 53.0153	0
 53.0253	0
 53.0353	0
 53.0453	0
 53.0553	0
 53.0653	0
 53.0753	0
 53.0853	0
 53.0953	0
 53.1053	0
 53.1153	0
 53.1253	0
 53.1353	0
 53.1453	0
 53.1553	0
 53.1653	0
 53.1753	0
 53.1853	0
 53.1953	0
 53.2053	0
 53.2153	0
 53.2253	0
 53.2353	0
 53.2453	0
 53.2553	0
 53.2653	0
 53.2753	0
 53.2853	0
 53.2953	0
 53.3053	0
 53.3153	0
 53.3253	0
 53.3353	0
 53.3453	0
 53.3553	0
 53.3653	0
 53.3753	0
 53.3853	0
 53.3953	0
 53.4053	0
 53.4153	0
 53.4253	0
 53.4353	0
 53.4453	0
 53.4553	0
 53.4653	0
 53.4753	0
 53.4853	0
 53.4953	0
 53.5054	0
 53.5154	0
 53.5254	0
 53.5354	0
 53.5454	0
 53.5554	0
 53.5654	0
 53.5754	0
 53.5854	0
 53.5954	0
 53.6054	0
 53.6154	0
 53.6254	0
 53.6354	0
 53.6454	0
 53.6554	0
 53.6654	0
 53.6754	0
 53.6854	0
 53.6954	0
 53.7054	0
 53.7154	0
 53.7254	0
 53.7354	0
 53.7454	0
 53.7554	0
 53.7654	0
 53.7754	0
 53.7854	0
 53.7954	0
 53.8054	0
 53.8154	0
 53.8254	0
 53.8354	0
 53.8454	0
 53.8554	0
 53.8654	0
 53.8754	0
 53.8854	0
 53.8954	0
 53.9054	0
 53.9154	0
 53.9254	0
 53.9354	0
 53.9454	0
 53.9554	0
 53.9654	0
 53.9754	0
 53.9854	0
 53.9954	0
 54.0054	0
 54.0154	0
 54.0254	0
 54.0354	0
 54.0454	0
 54.0554	0
 54.0654	0
 54.0754	0
 54.0854	0
 54.0954	0
 54.1054	0
 54.1154	0
 54.1254	0
 54.1354	0
 54.1454	0
 54.1554	0
 54.1654	0
 54.1754	0
 54.1854	0
 54.1954	0
 54.2054	0
 54.2154	0
 54.2254	0
 54.2354	0
 54.2454	0
 54.2554	0
 54.2654	0
 54.2754	0
 54.2854	0
 54.2954	0
 54.3054	0
 54.3154	0
 54.3254	0
 54.3354	0
 54.3454	0
 54.3554	0
 54.3654	0
 54.3754	0
 54.3854	0
 54.3954	0
 54.4054	0
 54.4154	0
 54.4254	0
 54.4354	0
 54.4454	0
 54.4554	0
 54.4654	0
 54.4754	0
 54.4854	0
 54.4954	0
 54.5055	0
 54.5155	0
 54.5255	0
 54.5355	0
 54.5455	0
 54.5555	0
 54.5655	0
 54.5755	0
 54.5855	0
 54.5955	0
 54.6055	0
 54.6155	0
 54.6255	0
 54.6355	0
 54.6455	0
 54.6555	0
 54.6655	0
 54.6755	0
 54.6855	0
 54.6955	0
 54.7055	0
 54.7155	0
 54.7255	0
 54.7355	0
 54.7455	0
 54.7555	0
 54.7655	0
 54.7755	0
 54.7855	0
 54.7955	0
 54.8055	0
 54.8155	0
 54.8255	0
 54.8355	0
 54.8455	0
 54.8555	0
 54.8655	0
 54.8755	0
 54.8855	0
 54.8955	0
 54.9055	0
 54.9155	0
 54.9255	0
 54.9355	0
 54.9455	0
 54.9555	0
 54.9655	0
 54.9755	0
 54.9855	0
 54.9955	0
 55.0055	0
 55.0155	0
 55.0255	0
 55.0355	0
 55.0455	0
 55.0555	0
 55.0655	0
 55.0755	0
 55.0855	0
 55.0955	0
 55.1055	0
 55.1155	0
 55.1255	0
 55.1355	0
 55.1455	0
 55.1555	0
 55.1655	0
 55.1755	0
 55.1855	0
 55.1955	0
 55.2055	0
 55.2155	0
 55.2255	0
 55.2355	0
 55.2455	0
 55.2555	0
 55.2655	0
 55.2755	0
 55.2855	0
 55.2955	0
 55.3055	0
 55.3155	0
 55.3255	0
 55.3355	0
 55.3455	0
 55.3555	0
 55.3655	0
 55.3755	0
 55.3855	0
 55.3955	0
 55.4055	0
 55.4155	0
 55.4255	0
 55.4355	0
 55.4455	0
 55.4555	0
 55.4655	0
 55.4755	0
 55.4855	0
 55.4955	0
 55.5056	0
 55.5156	0
 55.5256	0
 55.5356	0
 55.5456	0
 55.5556	0
 55.5656	0
 55.5756	0
 55.5856	0
 55.5956	0
 55.6056	0
 55.6156	0
 55.6256	0
 55.6356	0
 55.6456	0
 55.6556	0
 55.6656	0
 55.6756	0
 55.6856	0
 55.6956	0
 55.7056	0
 55.7156	0
 55.7256	0
 55.7356	0
 55.7456	0
 55.7556	0
 55.7656	0
 55.7756	0
 55.7856	0
 55.7956	0
 55.8056	0
 55.8156	0
 55.8256	0
 55.8356	0
 55.8456	0
 55.8556	0
 55.8656	0
 55.8756	0
 55.8856	0
 55.8956	0
 55.9056	0
 55.9156	0
 55.9256	0
 55.9356	0
 55.9456	0
 55.9556	0
 55.9656	0
 55.9756	0
 55.9856	0
 55.9956	0
 56.0056	0
 56.0156	0
 56.0256	0
 56.0356	0
 56.0456	0
 56.0556	0
 56.0656	0
 56.0756	0
 56.0856	0
 56.0956	0
 56.1056	0
 56.1156	0
 56.1256	0
 56.1356	0
 56.1456	0
 56.1556	0
 56.1656	0
 56.1756	0
 56.1856	0
 56.1956	0
 56.2056	0
 56.2156	0
 56.2256	0
 56.2356	0
 56.2456	0
 56.2556	0
 56.2656	0
 56.2756	0
 56.2856	0
 56.2956	0
 56.3056	0
 56.3156	0
 56.3256	0
 56.3356	0
 56.3456	0
 56.3556	0
 56.3656	0
 56.3756	0
 56.3856	0
 56.3956	0
 56.4056	0
 56.4156	0
 56.4256	0
 56.4356	0
 56.4456	0
 56.4556	0
 56.4656	0
 56.4756	0
 56.4856	0
 56.4956	0
 56.5057	0
 56.5157	0
 56.5257	0
 56.5357	0
 56.5457	0
 56.5557	0
 56.5657	0
 56.5757	0
 56.5857	0
 56.5957	0
 56.6057	0
 56.6157	0
 56.6257	0
 56.6357	0
 56.6457	0
 56.6557	0
 56.6657	0
 56.6757	0
 56.6857	0
 56.6957	0
 56.7057	0
 56.7157	0
 56.7257	0
 56.7357	0
 56.7457	0
 56.7557	0
 56.7657	0
 56.7757	0
 56.7857	0
 56.7957	0
 56.8057	0
 56.8157	0
 56.8257	0
 56.8357	0
 56.8457	0
 56.8557	0
 56.8657	0
 56.8757	0
 56.8857	0
 56.8957	0
 56.9057	0
 56.9157	0
 56.9257	0
 56.9357	0
 56.9457	0
 56.9557	0
 56.9657	0
 56.9757	0
 56.9857	0
 56.9957	0
 57.0057	0
 57.0157	0
 57.0257	0
 57.0357	0
 57.0457	0
 57.0557	0
 57.0657	0
 57.0757	0
 57.0857	0
 57.0957	0
 57.1057	0
 57.1157	0
 57.1257	0
 57.1357	0
 57.1457	0
 57.1557	0
 57.1657	0
 57.1757	0
 57.1857	0
 57.1957	0
 57.2057	0
 57.2157	0
 57.2257	0
 57.2357	0
 57.2457	0
 57.2557	0
 57.2657	0
 57.2757	0
 57.2857	0
 57.2957	0
 57.3057	0
 57.3157	0
 57.3257	0
 57.3357	0
 57.3457	0
 57.3557	0
 57.3657	0
 57.3757	0
 57.3857	0
 57.3957	0
 57.4057	0
 57.4157	0
 57.4257	0
 57.4357	0
 57.4457	0
 57.4557	0
 57.4657	0
 57.4757	0
 57.4857	0
 57.4957	0
 57.5058	0
 57.5158	0
 57.5258	0
 57.5358	0
 57.5458	0
 57.5558	0
 57.5658	0
 57.5758	0
 57.5858	0
 57.5958	0
 57.6058	0
 57.6158	0
 57.6258	0
 57.6358	0
 57.6458	0
 57.6558	0
 57.6658	0
 57.6758	0
 57.6858	0
 57.6958	0
 57.7058	0
 57.7158	0
 57.7258	0
 57.7358	0
 57.7458	0
 57.7558	0
 57.7658	0
 57.7758	0
 57.7858	0
 57.7958	0
 57.8058	0
 57.8158	0
 57.8258	0
 57.8358	0
 57.8458	0
 57.8558	0
 57.8658	0
 57.8758	0
 57.8858	0
 57.8958	0
 57.9058	0
 57.9158	0
 57.9258	0
 57.9358	0
 57.9458	0
 57.9558	0
 57.9658	0
 57.9758	0
 57.9858	0
 57.9958	0
 58.0058	0
 58.0158	0
 58.0258	0
 58.0358	0
 58.0458	0
 58.0558	0
 58.0658	0
 58.0758	0
 58.0858	0
 58.0958	0
 58.1058	0
 58.1158	0
 58.1258	0
 58.1358	0
 58.1458	0
 58.1558	0
 58.1658	0
 58.1758	0
 58.1858	0
 58.1958	0
 58.2058	0
 58.2158	0
 58.2258	0
 58.2358	0
 58.2458	0
 58.2558	0
 58.2658	0
 58.2758	0
 58.2858	0
 58.2958	0
 58.3058	0
 58.3158	0
 58.3258	0
 58.3358	0
 58.3458	0
 58.3558	0
 58.3658	0
 58.3758	0
 58.3858	0
 58.3958	0
 58.4058	0
 58.4158	0
 58.4258	0
 58.4358	0
 58.4458	0
 58.4558	0
 58.4658	0
 58.4758	0
 58.4858	0
 58.4958	0
 58.5059	0
 58.5159	0
 58.5259	0
 58.5359	0
 58.5459	0
 58.5559	0
 58.5659	0
 58.5759	0
 58.5859	0
 58.5959	0
 58.6059	0
 58.6159	0
 58.6259	0
 58.6359	0
 58.6459	0
 58.6559	0
 58.6659	0
 58.6759	0
 58.6859	0
 58.6959	0
 58.7059	0
 58.7159	0
 58.7259	0
 58.7359	0
 58.7459	0
 58.7559	0
 58.7659	0
 58.7759	0
 58.7859	0
 58.7959	0
 58.8059	0
 58.8159	0
 58.8259	0
 58.8359	0
 58.8459	0
 58.8559	0
 58.8659	0
 58.8759	0
 58.8859	0
 58.8959	0
 58.9059	0
 58.9159	0
 58.9259	0
 58.9359	0
 58.9459	0
 58.9559	0
 58.9659	0
 58.9759	0
 58.9859	0
 58.9959	0
 59.0059	0
 59.0159	0
 59.0259	0
 59.0359	0
 59.0459	0
 59.0559	0
 59.0659	0
 59.0759	0
 59.0859	0
 59.0959	0
 59.1059	0
 59.1159	0
 59.1259	0
 59.1359	0
 59.1459	0
 59.1559	0
 59.1659	0
 59.1759	0
 59.1859	0
 59.1959	0
 59.2059	0
 59.2159	0
 59.2259	0
 59.2359	0
 59.2459	0
 59.2559	0
 59.2659	0
 59.2759	0
 59.2859	0
 59.2959	0
 59.3059	0
 59.3159	0
 59.3259	0
 59.3359	0
 59.3459	0
 59.3559	0
 59.3659	0
 59.3759	0
 59.3859	0
 59.3959	0
 59.4059	0
 59.4159	0
 59.4259	0
 59.4359	0
 59.4459	0
 59.4559	0
 59.4659	0
 59.4759	0
 59.4859	0
 59.4959	0
 59.506	0
 59.516	0
 59.526	0
 59.536	0
 59.546	0
 59.556	0
 59.566	0
 59.576	0
 59.586	0
 59.596	0
 59.606	0
 59.616	0
 59.626	0
 59.636	0
 59.646	0
 59.656	0
 59.666	0
 59.676	0
 59.686	0
 59.696	0
 59.706	0
 59.716	0
 59.726	0
 59.736	0
 59.746	0
 59.756	0
 59.766	0
 59.776	0
 59.786	0
 59.796	0
 59.806	0
 59.816	0
 59.826	0
 59.836	0
 59.846	0
 59.856	0
 59.866	0
 59.876	0
 59.886	0
 59.896	0
 59.906	0
 59.916	0
 59.926	0
 59.936	0
 59.946	0
 59.956	0
 59.966	0
 59.976	0
 59.986	0
 59.996	0
 60.006	0
 60.016	0
 60.026	0
 60.036	0
 60.046	0
 60.056	0
 60.066	0
 60.076	0
 60.086	0
 60.096	0
 60.106	0
 60.116	0
 60.126	0
 60.136	0
 60.146	0
 60.156	0
 60.166	0
 60.176	0
 60.186	0
 60.196	0
 60.206	0
 60.216	0
 60.226	0
 60.236	0
 60.246	0
 60.256	0
 60.266	0
 60.276	0
 60.286	0
 60.296	0
 60.306	0
 60.316	0
 60.326	0
 60.336	0
 60.346	0
 60.356	0
 60.366	0
 60.376	0
 60.386	0
 60.396	0
 60.406	0
 60.416	0
 60.426	0
 60.436	0
 60.446	0
 60.456	0
 60.466	0
 60.476	0
 60.486	0
 60.496	0
 60.5061	0
 60.5161	0
 60.5261	0
 60.5361	0
 60.5461	0
 60.5561	0
 60.5661	0
 60.5761	0
 60.5861	0
 60.5961	0
 60.6061	0
 60.6161	0
 60.6261	0
 60.6361	0
 60.6461	0
 60.6561	0
 60.6661	0
 60.6761	0
 60.6861	0
 60.6961	0
 60.7061	0
 60.7161	0
 60.7261	0
 60.7361	0
 60.7461	0
 60.7561	0
 60.7661	0
 60.7761	0
 60.7861	0
 60.7961	0
 60.8061	0
 60.8161	0
 60.8261	0
 60.8361	0
 60.8461	0
 60.8561	0
 60.8661	0
 60.8761	0
 60.8861	0
 60.8961	0
 60.9061	0
 60.9161	0
 60.9261	0
 60.9361	0
 60.9461	0
 60.9561	0
 60.9661	0
 60.9761	0
 60.9861	0
 60.9961	0
 61.0061	0
 61.0161	0
 61.0261	0
 61.0361	0
 61.0461	0
 61.0561	0
 61.0661	0
 61.0761	0
 61.0861	0
 61.0961	0
 61.1061	0
 61.1161	0
 61.1261	0
 61.1361	0
 61.1461	0
 61.1561	0
 61.1661	0
 61.1761	0
 61.1861	0
 61.1961	0
 61.2061	0
 61.2161	0
 61.2261	0
 61.2361	0
 61.2461	0
 61.2561	0
 61.2661	0
 61.2761	0
 61.2861	0
 61.2961	0
 61.3061	0
 61.3161	0
 61.3261	0
 61.3361	0
 61.3461	0
 61.3561	0
 61.3661	0
 61.3761	0
 61.3861	0
 61.3961	0
 61.4061	0
 61.4161	0
 61.4261	0
 61.4361	0
 61.4461	0
 61.4561	0
 61.4661	0
 61.4761	0
 61.4861	0
 61.4961	0
 61.5062	0
 61.5162	0
 61.5262	0
 61.5362	0
 61.5462	0
 61.5562	0
 61.5662	0
 61.5762	0
 61.5862	0
 61.5962	0
 61.6062	0
 61.6162	0
 61.6262	0
 61.6362	0
 61.6462	0
 61.6562	0
 61.6662	0
 61.6762	0
 61.6862	0
 61.6962	0
 61.7062	0
 61.7162	0
 61.7262	0
 61.7362	0
 61.7462	0
 61.7562	0
 61.7662	0
 61.7762	0
 61.7862	0
 61.7962	0
 61.8062	0
 61.8162	0
 61.8262	0
 61.8362	0
 61.8462	0
 61.8562	0
 61.8662	0
 61.8762	0
 61.8862	0
 61.8962	0
 61.9062	0
 61.9162	0
 61.9262	0
 61.9362	0
 61.9462	0
 61.9562	0
 61.9662	0
 61.9762	0
 61.9862	0
 61.9962	0
 62.0062	0
 62.0162	0
 62.0262	0
 62.0362	0
 62.0462	0
 62.0562	0
 62.0662	0
 62.0762	0
 62.0862	0
 62.0962	0
 62.1062	0
 62.1162	0
 62.1262	0
 62.1362	0
 62.1462	0
 62.1562	0
 62.1662	0
 62.1762	0
 62.1862	0
 62.1962	0
 62.2062	0
 62.2162	0
 62.2262	0
 62.2362	0
 62.2462	0
 62.2562	0
 62.2662	0
 62.2762	0
 62.2862	0
 62.2962	0
 62.3062	0
 62.3162	0
 62.3262	0
 62.3362	0
 62.3462	0
 62.3562	0
 62.3662	0
 62.3762	0
 62.3862	0
 62.3962	0
 62.4062	0
 62.4162	0
 62.4262	0
 62.4362	0
 62.4462	0
 62.4562	0
 62.4662	0
 62.4762	0
 62.4862	0
 62.4962	0
 62.5063	0
 62.5163	0
 62.5263	0
 62.5363	0
 62.5463	0
 62.5563	0
 62.5663	0
 62.5763	0
 62.5863	0
 62.5963	0
 62.6063	0
 62.6163	0
 62.6263	0
 62.6363	0
 62.6463	0
 62.6563	0
 62.6663	0
 62.6763	0
 62.6863	0
 62.6963	0
 62.7063	0
 62.7163	0
 62.7263	0
 62.7363	0
 62.7463	0
 62.7563	0
 62.7663	0
 62.7763	0
 62.7863	0
 62.7963	0
 62.8063	0
 62.8163	0
 62.8263	0
 62.8363	0
 62.8463	0
 62.8563	0
 62.8663	0
 62.8763	0
 62.8863	0
 62.8963	0
 62.9063	0
 62.9163	0
 62.9263	0
 62.9363	0
 62.9463	0
 62.9563	0
 62.9663	0
 62.9763	0
 62.9863	0
 62.9963	0
 63.0063	0
 63.0163	0
 63.0263	0
 63.0363	0
 63.0463	0
 63.0563	0
 63.0663	0
 63.0763	0
 63.0863	0
 63.0963	0
 63.1063	0
 63.1163	0
 63.1263	0
 63.1363	0
 63.1463	0
 63.1563	0
 63.1663	0
 63.1763	0
 63.1863	0
 63.1963	0
 63.2063	0
 63.2163	0
 63.2263	0
 63.2363	0
 63.2463	0
 63.2563	0
 63.2663	0
 63.2763	0
 63.2863	0
 63.2963	0
 63.3063	0
 63.3163	0
 63.3263	0
 63.3363	0
 63.3463	0
 63.3563	0
 63.3663	0
 63.3763	0
 63.3863	0
 63.3963	0
 63.4063	0
 63.4163	0
 63.4263	0
 63.4363	0
 63.4463	0
 63.4563	0
 63.4663	0
 63.4763	0
 63.4863	0
 63.4963	0
 63.5064	0
 63.5164	0
 63.5264	0
 63.5364	0
 63.5464	0
 63.5564	0
 63.5664	0
 63.5764	0
 63.5864	0
 63.5964	0
 63.6064	0
 63.6164	0
 63.6264	0
 63.6364	0
 63.6464	0
 63.6564	0
 63.6664	0
 63.6764	0
 63.6864	0
 63.6964	0
 63.7064	0
 63.7164	0
 63.7264	0
 63.7364	0
 63.7464	0
 63.7564	0
 63.7664	0
 63.7764	0
 63.7864	0
 63.7964	0
 63.8064	0
 63.8164	0
 63.8264	0
 63.8364	0
 63.8464	0
 63.8564	0
 63.8664	0
 63.8764	0
 63.8864	0
 63.8964	0
 63.9064	0
 63.9164	0
 63.9264	0
 63.9364	0
 63.9464	0
 63.9564	0
 63.9664	0
 63.9764	0
 63.9864	0
 63.9964	0
 64.0064	0
 64.0164	0
 64.0264	0
 64.0364	0
 64.0464	0
 64.0564	0
 64.0664	0
 64.0764	0
 64.0864	0
 64.0964	0
 64.1064	0
 64.1164	0
 64.1264	0
 64.1364	0
 64.1464	0
 64.1564	0
 64.1664	0
 64.1764	0
 64.1864	0
 64.1964	0
 64.2064	0
 64.2164	0
 64.2264	0
 64.2364	0
 64.2464	0
 64.2564	0
 64.2664	0
 64.2764	0
 64.2864	0
 64.2964	0
 64.3064	0
 64.3164	0
 64.3264	0
 64.3364	0
 64.3464	0
 64.3564	0
 64.3664	0
 64.3764	0
 64.3864	0
 64.3964	0
 64.4064	0
 64.4164	0
 64.4264	0
 64.4364	0
 64.4464	0
 64.4564	0
 64.4664	0
 64.4764	0
 64.4864	0
 64.4964	0
 64.5065	0
 64.5165	0
 64.5265	0
 64.5365	0
 64.5465	0
 64.5565	0
 64.5665	0
 64.5765	0
 64.5865	0
 64.5965	0
 64.6065	0
 64.6165	0
 64.6265	0
 64.6365	0
 64.6465	0
 64.6565	0
 64.6665	0
 64.6765	0
 64.6865	0
 64.6965	0
 64.7065	0
 64.7165	0
 64.7265	0
 64.7365	0
 64.7465	0
 64.7565	0
 64.7665	0
 64.7765	0
 64.7865	0
 64.7965	0
 64.8065	0
 64.8165	0
 64.8265	0
 64.8365	0
 64.8465	0
 64.8565	0
 64.8665	0
 64.8765	0
 64.8865	0
 64.8965	0
 64.9065	0
 64.9165	0
 64.9265	0
 64.9365	0
 64.9465	0
 64.9565	0
 64.9665	0
 64.9765	0
 64.9865	0
 64.9965	0
 65.0065	0
 65.0165	0
 65.0265	0
 65.0365	0
 65.0465	0
 65.0565	0
 65.0665	0
 65.0765	0
 65.0865	0
 65.0965	0
 65.1065	0
 65.1165	0
 65.1265	0
 65.1365	0
 65.1465	0
 65.1565	0
 65.1665	0
 65.1765	0
 65.1865	0
 65.1965	0
 65.2065	0
 65.2165	0
 65.2265	0
 65.2365	0
 65.2465	0
 65.2565	0
 65.2665	0
 65.2765	0
 65.2865	0
 65.2965	0
 65.3065	0
 65.3165	0
 65.3265	0
 65.3365	0
 65.3465	0
 65.3565	0
 65.3665	0
 65.3765	0
 65.3865	0
 65.3965	0
 65.4065	0
 65.4165	0
 65.4265	0
 65.4365	0
 65.4465	0
 65.4565	0
 65.4665	0
 65.4765	0
 65.4865	0
 65.4965	0
 65.5066	0
 65.5166	0
 65.5266	0
 65.5366	0
 65.5466	0
 65.5566	0
 65.5666	0
 65.5766	0
 65.5866	0
 65.5966	0
 65.6066	0
 65.6166	0
 65.6266	0
 65.6366	0
 65.6466	0
 65.6566	0
 65.6666	0
 65.6766	0
 65.6866	0
 65.6966	0
 65.7066	0
 65.7166	0
 65.7266	0
 65.7366	0
 65.7466	0
 65.7566	0
 65.7666	0
 65.7766	0
 65.7866	0
 65.7966	0
 65.8066	0
 65.8166	0
 65.8266	0
 65.8366	0
 65.8466	0
 65.8566	0
 65.8666	0
 65.8766	0
 65.8866	0
 65.8966	0
 65.9066	0
 65.9166	0
 65.9266	0
 65.9366	0
 65.9466	0
 65.9566	0
 65.9666	0
 65.9766	0
 65.9866	0
 65.9966	0
 66.0066	0
 66.0166	0
 66.0266	0
 66.0366	0
 66.0466	0
 66.0566	0
 66.0666	0
 66.0766	0
 66.0866	0
 66.0966	0
 66.1066	0
 66.1166	0
 66.1266	0
 66.1366	0
 66.1466	0
 66.1566	0
 66.1666	0
 66.1766	0
 66.1866	0
 66.1966	0
 66.2066	0
 66.2166	0
 66.2266	0
 66.2366	0
 66.2466	0
 66.2566	0
 66.2666	0
 66.2766	0
 66.2866	0
 66.2966	0
 66.3066	0
 66.3166	0
 66.3266	0
 66.3366	0
 66.3466	0
 66.3566	0
 66.3666	0
 66.3766	0
 66.3866	0
 66.3966	0
 66.4066	0
 66.4166	0
 66.4266	0
 66.4366	0
 66.4466	0
 66.4566	0
 66.4666	0
 66.4766	0
 66.4866	0
 66.4966	0
 66.5067	0
 66.5167	0
 66.5267	0
 66.5367	0
 66.5467	0
 66.5567	0
 66.5667	0
 66.5767	0
 66.5867	0
 66.5967	0
 66.6067	0
 66.6167	0
 66.6267	0
 66.6367	0
 66.6467	0
 66.6567	0
 66.6667	0
 66.6767	0
 66.6867	0
 66.6967	0
 66.7067	0
 66.7167	0
 66.7267	0
 66.7367	0
 66.7467	0
 66.7567	0
 66.7667	0
 66.7767	0
 66.7867	0
 66.7967	0
 66.8067	0
 66.8167	0
 66.8267	0
 66.8367	0
 66.8467	0
 66.8567	0
 66.8667	0
 66.8767	0
 66.8867	0
 66.8967	0
 66.9067	0
 66.9167	0
 66.9267	0
 66.9367	0
 66.9467	0
 66.9567	0
 66.9667	0
 66.9767	0
 66.9867	0
 66.9967	0
 67.0067	0
 67.0167	0
 67.0267	0
 67.0367	0
 67.0467	0
 67.0567	0
 67.0667	0
 67.0767	0
 67.0867	0
 67.0967	0
 67.1067	0
 67.1167	0
 67.1267	0
 67.1367	0
 67.1467	0
 67.1567	0
 67.1667	0
 67.1767	0
 67.1867	0
 67.1967	0
 67.2067	0
 67.2167	0
 67.2267	0
 67.2367	0
 67.2467	0
 67.2567	0
 67.2667	0
 67.2767	0
 67.2867	0
 67.2967	0
 67.3067	0
 67.3167	0
 67.3267	0
 67.3367	0
 67.3467	0
 67.3567	0
 67.3667	0
 67.3767	0
 67.3867	0
 67.3967	0
 67.4067	0
 67.4167	0
 67.4267	0
 67.4367	0
 67.4467	0
 67.4567	0
 67.4667	0
 67.4767	0
 67.4867	0
 67.4967	0
 67.5068	0
 67.5168	0
 67.5268	0
 67.5368	0
 67.5468	0
 67.5568	0
 67.5668	0
 67.5768	0
 67.5868	0
 67.5968	0
 67.6068	0
 67.6168	0
 67.6268	0
 67.6368	0
 67.6468	0
 67.6568	0
 67.6668	0
 67.6768	0
 67.6868	0
 67.6968	0
 67.7068	0
 67.7168	0
 67.7268	0
 67.7368	0
 67.7468	0
 67.7568	0
 67.7668	0
 67.7768	0
 67.7868	0
 67.7968	0
 67.8068	0
 67.8168	0
 67.8268	0
 67.8368	0
 67.8468	0
 67.8568	0
 67.8668	0
 67.8768	0
 67.8868	0
 67.8968	0
 67.9068	0
 67.9168	0
 67.9268	0
 67.9368	0
 67.9468	0
 67.9568	0
 67.9668	0
 67.9768	0
 67.9868	0
 67.9968	0
 68.0068	0
 68.0168	0
 68.0268	0
 68.0368	0
 68.0468	0
 68.0568	0
 68.0668	0
 68.0768	0
 68.0868	0
 68.0968	0
 68.1068	0
 68.1168	0
 68.1268	0
 68.1368	0
 68.1468	0
 68.1568	0
 68.1668	0
 68.1768	0
 68.1868	0
 68.1968	0
 68.2068	0
 68.2168	0
 68.2268	0
 68.2368	0
 68.2468	0
 68.2568	0
 68.2668	0
 68.2768	0
 68.2868	0
 68.2968	0
 68.3068	0
 68.3168	0
 68.3268	0
 68.3368	0
 68.3468	0
 68.3568	0
 68.3668	0
 68.3768	0
 68.3868	0
 68.3968	0
 68.4068	0
 68.4168	0
 68.4268	0
 68.4368	0
 68.4468	0
 68.4568	0
 68.4668	0
 68.4768	0
 68.4868	0
 68.4968	0
 68.5069	0
 68.5169	0
 68.5269	0
 68.5369	0
 68.5469	0
 68.5569	0
 68.5669	0
 68.5769	0
 68.5869	0
 68.5969	0
 68.6069	0
 68.6169	0
 68.6269	0
 68.6369	0
 68.6469	0
 68.6569	0
 68.6669	0
 68.6769	0
 68.6869	0
 68.6969	0
 68.7069	0
 68.7169	0
 68.7269	0
 68.7369	0
 68.7469	0
 68.7569	0
 68.7669	0
 68.7769	0
 68.7869	0
 68.7969	0
 68.8069	0
 68.8169	0
 68.8269	0
 68.8369	0
 68.8469	0
 68.8569	0
 68.8669	0
 68.8769	0
 68.8869	0
 68.8969	0
 68.9069	0
 68.9169	0
 68.9269	0
 68.9369	0
 68.9469	0
 68.9569	0
 68.9669	0
 68.9769	0
 68.9869	0
 68.9969	0
 69.0069	0
 69.0169	0
 69.0269	0
 69.0369	0
 69.0469	0
 69.0569	0
 69.0669	0
 69.0769	0
 69.0869	0
 69.0969	0
 69.1069	0
 69.1169	0
 69.1269	0
 69.1369	0
 69.1469	0
 69.1569	0
 69.1669	0
 69.1769	0
 69.1869	0
 69.1969	0
 69.2069	0
 69.2169	0
 69.2269	0
 69.2369	0
 69.2469	0
 69.2569	0
 69.2669	0
 69.2769	0
 69.2869	0
 69.2969	0
 69.3069	0
 69.3169	0
 69.3269	0
 69.3369	0
 69.3469	0
 69.3569	0
 69.3669	0
 69.3769	0
 69.3869	0
 69.3969	0
 69.4069	0
 69.4169	0
 69.4269	0
 69.4369	0
 69.4469	0
 69.4569	0
 69.4669	0
 69.4769	0
 69.4869	0
 69.4969	0
 69.507	0
 69.517	0
 69.527	0
 69.537	0
 69.547	0
 69.557	0
 69.567	0
 69.577	0
 69.587	0
 69.597	0
 69.607	0
 69.617	0
 69.627	0
 69.637	0
 69.647	0
 69.657	0
 69.667	0
 69.677	0
 69.687	0
 69.697	0
 69.707	0
 69.717	0
 69.727	0
 69.737	0
 69.747	0
 69.757	0
 69.767	0
 69.777	0
 69.787	0
 69.797	0
 69.807	0
 69.817	0
 69.827	0
 69.837	0
 69.847	0
 69.857	0
 69.867	0
 69.877	0
 69.887	0
 69.897	0
 69.907	0
 69.917	0
 69.927	0
 69.937	0
 69.947	0
 69.957	0
 69.967	0
 69.977	0
 69.987	0
 69.997	0
 70.007	0
 70.017	0
 70.027	0
 70.037	0
 70.047	0
 70.057	0
 70.067	0
 70.077	0
 70.087	0
 70.097	0
 70.107	0
 70.117	0
 70.127	0
 70.137	0
 70.147	0
 70.157	0
 70.167	0
 70.177	0
 70.187	0
 70.197	0
 70.207	0
 70.217	0
 70.227	0
 70.237	0
 70.247	0
 70.257	0
 70.267	0
 70.277	0
 70.287	0
 70.297	0
 70.307	0
 70.317	0
 70.327	0
 70.337	0
 70.347	0
 70.357	0
 70.367	0
 70.377	0
 70.387	0
 70.397	0
 70.407	0
 70.417	0
 70.427	0
 70.437	0
 70.447	0
 70.457	0
 70.467	0
 70.477	0
 70.487	0
 70.497	0
 70.5071	0
 70.5171	0
 70.5271	0
 70.5371	0
 70.5471	0
 70.5571	0
 70.5671	0
 70.5771	0
 70.5871	0
 70.5971	0
 70.6071	0
 70.6171	0
 70.6271	0
 70.6371	0
 70.6471	0
 70.6571	0
 70.6671	0
 70.6771	0
 70.6871	0
 70.6971	0
 70.7071	0
 70.7171	0
 70.7271	0
 70.7371	0
 70.7471	0
 70.7571	0
 70.7671	0
 70.7771	0
 70.7871	0
 70.7971	0
 70.8071	0
 70.8171	0
 70.8271	0
 70.8371	0
 70.8471	0
 70.8571	0
 70.8671	0
 70.8771	0
 70.8871	0
 70.8971	0
 70.9071	0
 70.9171	0
 70.9271	0
 70.9371	0
 70.9471	0
 70.9571	0
 70.9671	0
 70.9771	0
 70.9871	0
 70.9971	0
 71.0071	0
 71.0171	0
 71.0271	0
 71.0371	0
 71.0471	0
 71.0571	0
 71.0671	0
 71.0771	0
 71.0871	0
 71.0971	0
 71.1071	0
 71.1171	0
 71.1271	0
 71.1371	0
 71.1471	0
 71.1571	0
 71.1671	0
 71.1771	0
 71.1871	0
 71.1971	0
 71.2071	0
 71.2171	0
 71.2271	0
 71.2371	0
 71.2471	0
 71.2571	0
 71.2671	0
 71.2771	0
 71.2871	0
 71.2971	0
 71.3071	0
 71.3171	0
 71.3271	0
 71.3371	0
 71.3471	0
 71.3571	0
 71.3671	0
 71.3771	0
 71.3871	0
 71.3971	0
 71.4071	0
 71.4171	0
 71.4271	0
 71.4371	0
 71.4471	0
 71.4571	0
 71.4671	0
 71.4771	0
 71.4871	0
 71.4971	0
 71.5072	0
 71.5172	0
 71.5272	0
 71.5372	0
 71.5472	0
 71.5572	0
 71.5672	0
 71.5772	0
 71.5872	0
 71.5972	0
 71.6072	0
 71.6172	0
 71.6272	0
 71.6372	0
 71.6472	0
 71.6572	0
 71.6672	0
 71.6772	0
 71.6872	0
 71.6972	0
 71.7072	0
 71.7172	0
 71.7272	0
 71.7372	0
 71.7472	0
 71.7572	0
 71.7672	0
 71.7772	0
 71.7872	0
 71.7972	0
 71.8072	0
 71.8172	0
 71.8272	0
 71.8372	0
 71.8472	0
 71.8572	0
 71.8672	0
 71.8772	0
 71.8872	0
 71.8972	0
 71.9072	0
 71.9172	0
 71.9272	0
 71.9372	0
 71.9472	0
 71.9572	0
 71.9672	0
 71.9772	0
 71.9872	0
 71.9972	0
 72.0072	0
 72.0172	0
 72.0272	0
 72.0372	0
 72.0472	0
 72.0572	0
 72.0672	0
 72.0772	0
 72.0872	0
 72.0972	0
 72.1072	0
 72.1172	0
 72.1272	0
 72.1372	0
 72.1472	0
 72.1572	0
 72.1672	0
 72.1772	0
 72.1872	0
 72.1972	0
 72.2072	0
 72.2172	0
 72.2272	0
 72.2372	0
 72.2472	0
 72.2572	0
 72.2672	0
 72.2772	0
 72.2872	0
 72.2972	0
 72.3072	0
 72.3172	0
 72.3272	0
 72.3372	0
 72.3472	0
 72.3572	0
 72.3672	0
 72.3772	0
 72.3872	0
 72.3972	0
 72.4072	0
 72.4172	0
 72.4272	0
 72.4372	0
 72.4472	0
 72.4572	0
 72.4672	0
 72.4772	0
 72.4872	0
 72.4972	0
 72.5073	0
 72.5173	0
 72.5273	0
 72.5373	0
 72.5473	0
 72.5573	0
 72.5673	0
 72.5773	0
 72.5873	0
 72.5973	0
 72.6073	0
 72.6173	0
 72.6273	0
 72.6373	0
 72.6473	0
 72.6573	0
 72.6673	0
 72.6773	0
 72.6873	0
 72.6973	0
 72.7073	0
 72.7173	0
 72.7273	0
 72.7373	0
 72.7473	0
 72.7573	0
 72.7673	0
 72.7773	0
 72.7873	0
 72.7973	0
 72.8073	0
 72.8173	0
 72.8273	0
 72.8373	0
 72.8473	0
 72.8573	0
 72.8673	0
 72.8773	0
 72.8873	0
 72.8973	0
 72.9073	0
 72.9173	0
 72.9273	0
 72.9373	0
 72.9473	0
 72.9573	0
 72.9673	0
 72.9773	0
 72.9873	0
 72.9973	0
 73.0073	0
 73.0173	0
 73.0273	0
 73.0373	0
 73.0473	0
 73.0573	0
 73.0673	0
 73.0773	0
 73.0873	0
 73.0973	0
 73.1073	0
 73.1173	0
 73.1273	0
 73.1373	0
 73.1473	0
 73.1573	0
 73.1673	0
 73.1773	0
 73.1873	0
 73.1973	0
 73.2073	0
 73.2173	0
 73.2273	0
 73.2373	0
 73.2473	0
 73.2573	0
 73.2673	0
 73.2773	0
 73.2873	0
 73.2973	0
 73.3073	0
 73.3173	0
 73.3273	0
 73.3373	0
 73.3473	0
 73.3573	0
 73.3673	0
 73.3773	0
 73.3873	0
 73.3973	0
 73.4073	0
 73.4173	0
 73.4273	0
 73.4373	0
 73.4473	0
 73.4573	0
 73.4673	0
 73.4773	0
 73.4873	0
 73.4973	0
 73.5074	0
 73.5174	0
 73.5274	0
 73.5374	0
 73.5474	0
 73.5574	0
 73.5674	0
 73.5774	0
 73.5874	0
 73.5974	0
 73.6074	0
 73.6174	0
 73.6274	0
 73.6374	0
 73.6474	0
 73.6574	0
 73.6674	0
 73.6774	0
 73.6874	0
 73.6974	0
 73.7074	0
 73.7174	0
 73.7274	0
 73.7374	0
 73.7474	0
 73.7574	0
 73.7674	0
 73.7774	0
 73.7874	0
 73.7974	0
 73.8074	0
 73.8174	0
 73.8274	0
 73.8374	0
 73.8474	0
 73.8574	0
 73.8674	0
 73.8774	0
 73.8874	0
 73.8974	0
 73.9074	0
 73.9174	0
 73.9274	0
 73.9374	0
 73.9474	0
 73.9574	0
 73.9674	0
 73.9774	0
 73.9874	0
 73.9974	0
 74.0074	0
 74.0174	0
 74.0274	0
 74.0374	0
 74.0474	0
 74.0574	0
 74.0674	0
 74.0774	0
 74.0874	0
 74.0974	0
 74.1074	0
 74.1174	0
 74.1274	0
 74.1374	0
 74.1474	0
 74.1574	0
 74.1674	0
 74.1774	0
 74.1874	0
 74.1974	0
 74.2074	0
 74.2174	0
 74.2274	0
 74.2374	0
 74.2474	0
 74.2574	0
 74.2674	0
 74.2774	0
 74.2874	0
 74.2974	0
 74.3074	0
 74.3174	0
 74.3274	0
 74.3374	0
 74.3474	0
 74.3574	0
 74.3674	0
 74.3774	0
 74.3874	0
 74.3974	0
 74.4074	0
 74.4174	0
 74.4274	0
 74.4374	0
 74.4474	0
 74.4574	0
 74.4674	0
 74.4774	0
 74.4874	0
 74.4974	0
 74.5075	0
 74.5175	0
 74.5275	0
 74.5375	0
 74.5475	0
 74.5575	0
 74.5675	0
 74.5775	0
 74.5875	0
 74.5975	0
 74.6075	0
 74.6175	0
 74.6275	0
 74.6375	0
 74.6475	0
 74.6575	0
 74.6675	0
 74.6775	0
 74.6875	0
 74.6975	0
 74.7075	0
 74.7175	0
 74.7275	0
 74.7375	0
 74.7475	0
 74.7575	0
 74.7675	0
 74.7775	0
 74.7875	0
 74.7975	0
 74.8075	0
 74.8175	0
 74.8275	0
 74.8375	0
 74.8475	0
 74.8575	0
 74.8675	0
 74.8775	0
 74.8875	0
 74.8975	0
 74.9075	0
 74.9175	0
 74.9275	0
 74.9375	0
 74.9475	0
 74.9575	0
 74.9675	0
 74.9775	0
 74.9875	0
 74.9975	0
 75.0075	0
 75.0175	0
 75.0275	0
 75.0375	0
 75.0475	0
 75.0575	0
 75.0675	0
 75.0775	0
 75.0875	0
 75.0975	0
 75.1075	0
 75.1175	0
 75.1275	0
 75.1375	0
 75.1475	0
 75.1575	0
 75.1675	0
 75.1775	0
 75.1875	0
 75.1975	0
 75.2075	0
 75.2175	0
 75.2275	0
 75.2375	0
 75.2475	0
 75.2575	0
 75.2675	0
 75.2775	0
 75.2875	0
 75.2975	0
 75.3075	0
 75.3175	0
 75.3275	0
 75.3375	0
 75.3475	0
 75.3575	0
 75.3675	0
 75.3775	0
 75.3875	0
 75.3975	0
 75.4075	0
 75.4175	0
 75.4275	0
 75.4375	0
 75.4475	0
 75.4575	0
 75.4675	0
 75.4775	0
 75.4875	0
 75.4975	0
 75.5076	0
 75.5176	0
 75.5276	0
 75.5376	0
 75.5476	0
 75.5576	0
 75.5676	0
 75.5776	0
 75.5876	0
 75.5976	0
 75.6076	0
 75.6176	0
 75.6276	0
 75.6376	0
 75.6476	0
 75.6576	0
 75.6676	0
 75.6776	0
 75.6876	0
 75.6976	0
 75.7076	0
 75.7176	0
 75.7276	0
 75.7376	0
 75.7476	0
 75.7576	0
 75.7676	0
 75.7776	0
 75.7876	0
 75.7976	0
 75.8076	0
 75.8176	0
 75.8276	0
 75.8376	0
 75.8476	0
 75.8576	0
 75.8676	0
 75.8776	0
 75.8876	0
 75.8976	0
 75.9076	0
 75.9176	0
 75.9276	0
 75.9376	0
 75.9476	0
 75.9576	0
 75.9676	0
 75.9776	0
 75.9876	0
 75.9976	0
 76.0076	0
 76.0176	0
 76.0276	0
 76.0376	0
 76.0476	0
 76.0576	0
 76.0676	0
 76.0776	0
 76.0876	0
 76.0976	0
 76.1076	0
 76.1176	0
 76.1276	0
 76.1376	0
 76.1476	0
 76.1576	0
 76.1676	0
 76.1776	0
 76.1876	0
 76.1976	0
 76.2076	0
 76.2176	0
 76.2276	0
 76.2376	0
 76.2476	0
 76.2576	0
 76.2676	0
 76.2776	0
 76.2876	0
 76.2976	0
 76.3076	0
 76.3176	0
 76.3276	0
 76.3376	0
 76.3476	0
 76.3576	0
 76.3676	0
 76.3776	0
 76.3876	0
 76.3976	0
 76.4076	0
 76.4176	0
 76.4276	0
 76.4376	0
 76.4476	0
 76.4576	0
 76.4676	0
 76.4776	0
 76.4876	0
 76.4976	0
 76.5077	0
 76.5177	0
 76.5277	0
 76.5377	0
 76.5477	0
 76.5577	0
 76.5677	0
 76.5777	0
 76.5877	0
 76.5977	0
 76.6077	0
 76.6177	0
 76.6277	0
 76.6377	0
 76.6477	0
 76.6577	0
 76.6677	0
 76.6777	0
 76.6877	0
 76.6977	0
 76.7077	0
 76.7177	0
 76.7277	0
 76.7377	0
 76.7477	0
 76.7577	0
 76.7677	0
 76.7777	0
 76.7877	0
 76.7977	0
 76.8077	0
 76.8177	0
 76.8277	0
 76.8377	0
 76.8477	0
 76.8577	0
 76.8677	0
 76.8777	0
 76.8877	0
 76.8977	0
 76.9077	0
 76.9177	0
 76.9277	0
 76.9377	0
 76.9477	0
 76.9577	0
 76.9677	0
 76.9777	0
 76.9877	0
 76.9977	0
 77.0077	0
 77.0177	0
 77.0277	0
 77.0377	0
 77.0477	0
 77.0577	0
 77.0677	0
 77.0777	0
 77.0877	0
 77.0977	0
 77.1077	0
 77.1177	0
 77.1277	0
 77.1377	0
 77.1477	0
 77.1577	0
 77.1677	0
 77.1777	0
 77.1877	0
 77.1977	0
 77.2077	0
 77.2177	0
 77.2277	0
 77.2377	0
 77.2477	0
 77.2577	0
 77.2677	0
 77.2777	0
 77.2877	0
 77.2977	0
 77.3077	0
 77.3177	0
 77.3277	0
 77.3377	0
 77.3477	0
 77.3577	0
 77.3677	0
 77.3777	0
 77.3877	0
 77.3977	0
 77.4077	0
 77.4177	0
 77.4277	0
 77.4377	0
 77.4477	0
 77.4577	0
 77.4677	0
 77.4777	0
 77.4877	0
 77.4977	0
 77.5078	0
 77.5178	0
 77.5278	0
 77.5378	0
 77.5478	0
 77.5578	0
 77.5678	0
 77.5778	0
 77.5878	0
 77.5978	0
 77.6078	0
 77.6178	0
 77.6278	0
 77.6378	0
 77.6478	0
 77.6578	0
 77.6678	0
 77.6778	0
 77.6878	0
 77.6978	0
 77.7078	0
 77.7178	0
 77.7278	0
 77.7378	0
 77.7478	0
 77.7578	0
 77.7678	0
 77.7778	0
 77.7878	0
 77.7978	0
 77.8078	0
 77.8178	0
 77.8278	0
 77.8378	0
 77.8478	0
 77.8578	0
 77.8678	0
 77.8778	0
 77.8878	0
 77.8978	0
 77.9078	0
 77.9178	0
 77.9278	0
 77.9378	0
 77.9478	0
 77.9578	0
 77.9678	0
 77.9778	0
 77.9878	0
 77.9978	0
 78.0078	0
 78.0178	0
 78.0278	0
 78.0378	0
 78.0478	0
 78.0578	0
 78.0678	0
 78.0778	0
 78.0878	0
 78.0978	0
 78.1078	0
 78.1178	0
 78.1278	0
 78.1378	0
 78.1478	0
 78.1578	0
 78.1678	0
 78.1778	0
 78.1878	0
 78.1978	0
 78.2078	0
 78.2178	0
 78.2278	0
 78.2378	0
 78.2478	0
 78.2578	0
 78.2678	0
 78.2778	0
 78.2878	0
 78.2978	0
 78.3078	0
 78.3178	0
 78.3278	0
 78.3378	0
 78.3478	0
 78.3578	0
 78.3678	0
 78.3778	0
 78.3878	0
 78.3978	0
 78.4078	0
 78.4178	0
 78.4278	0
 78.4378	0
 78.4478	0
 78.4578	0
 78.4678	0
 78.4778	0
 78.4878	0
 78.4978	0
 78.5079	0
 78.5179	0
 78.5279	0
 78.5379	0
 78.5479	0
 78.5579	0
 78.5679	0
 78.5779	0
 78.5879	0
 78.5979	0
 78.6079	0
 78.6179	0
 78.6279	0
 78.6379	0
 78.6479	0
 78.6579	0
 78.6679	0
 78.6779	0
 78.6879	0
 78.6979	0
 78.7079	0
 78.7179	0
 78.7279	0
 78.7379	0
 78.7479	0
 78.7579	0
 78.7679	0
 78.7779	0
 78.7879	0
 78.7979	0
 78.8079	0
 78.8179	0
 78.8279	0
 78.8379	0
 78.8479	0
 78.8579	0
 78.8679	0
 78.8779	0
 78.8879	0
 78.8979	0
 78.9079	0
 78.9179	0
 78.9279	0
 78.9379	0
 78.9479	0
 78.9579	0
 78.9679	0
 78.9779	0
 78.9879	0
 78.9979	0
 79.0079	0
 79.0179	0
 79.0279	0
 79.0379	0
 79.0479	0
 79.0579	0
 79.0679	0
 79.0779	0
 79.0879	0
 79.0979	0
 79.1079	0
 79.1179	0
 79.1279	0
 79.1379	0
 79.1479	0
 79.1579	0
 79.1679	0
 79.1779	0
 79.1879	0
 79.1979	0
 79.2079	0
 79.2179	0
 79.2279	0
 79.2379	0
 79.2479	0
 79.2579	0
 79.2679	0
 79.2779	0
 79.2879	0
 79.2979	0
 79.3079	0
 79.3179	0
 79.3279	0
 79.3379	0
 79.3479	0
 79.3579	0
 79.3679	0
 79.3779	0
 79.3879	0
 79.3979	0
 79.4079	0
 79.4179	0
 79.4279	0
 79.4379	0
 79.4479	0
 79.4579	0
 79.4679	0
 79.4779	0
 79.4879	0
 79.4979	0
 79.508	0
 79.518	0
 79.528	0
 79.538	0
 79.548	0
 79.558	0
 79.568	0
 79.578	0
 79.588	0
 79.598	0
 79.608	0
 79.618	0
 79.628	0
 79.638	0
 79.648	0
 79.658	0
 79.668	0
 79.678	0
 79.688	0
 79.698	0
 79.708	0
 79.718	0
 79.728	0
 79.738	0
 79.748	0
 79.758	0
 79.768	0
 79.778	0
 79.788	0
 79.798	0
 79.808	0
 79.818	0
 79.828	0
 79.838	0
 79.848	0
 79.858	0
 79.868	0
 79.878	0
 79.888	0
 79.898	0
 79.908	0
 79.918	0
 79.928	0
 79.938	0
 79.948	0
 79.958	0
 79.968	0
 79.978	0
 79.988	0
 79.998	0
 80.008	0
 80.018	0
 80.028	0
 80.038	0
 80.048	0
 80.058	0
 80.068	0
 80.078	0
 80.088	0
 80.098	0
 80.108	0
 80.118	0
 80.128	0
 80.138	0
 80.148	0
 80.158	0
 80.168	0
 80.178	0
 80.188	0
 80.198	0
 80.208	0
 80.218	0
 80.228	0
 80.238	0
 80.248	0
 80.258	0
 80.268	0
 80.278	0
 80.288	0
 80.298	0
 80.308	0
 80.318	0
 80.328	0
 80.338	0
 80.348	0
 80.358	0
 80.368	0
 80.378	0
 80.388	0
 80.398	0
 80.408	0
 80.418	0
 80.428	0
 80.438	0
 80.448	0
 80.458	0
 80.468	0
 80.478	0
 80.488	0
 80.498	0
 80.5081	0
 80.5181	0
 80.5281	0
 80.5381	0
 80.5481	0
 80.5581	0
 80.5681	0
 80.5781	0
 80.5881	0
 80.5981	0
 80.6081	0
 80.6181	0
 80.6281	0
 80.6381	0
 80.6481	0
 80.6581	0
 80.6681	0
 80.6781	0
 80.6881	0
 80.6981	0
 80.7081	0
 80.7181	0
 80.7281	0
 80.7381	0
 80.7481	0
 80.7581	0
 80.7681	0
 80.7781	0
 80.7881	0
 80.7981	0
 80.8081	0
 80.8181	0
 80.8281	0
 80.8381	0
 80.8481	0
 80.8581	0
 80.8681	0
 80.8781	0
 80.8881	0
 80.8981	0
 80.9081	0
 80.9181	0
 80.9281	0
 80.9381	0
 80.9481	0
 80.9581	0
 80.9681	0
 80.9781	0
 80.9881	0
 80.9981	0
 81.0081	0
 81.0181	0
 81.0281	0
 81.0381	0
 81.0481	0
 81.0581	0
 81.0681	0
 81.0781	0
 81.0881	0
 81.0981	0
 81.1081	0
 81.1181	0
 81.1281	0
 81.1381	0
 81.1481	0
 81.1581	0
 81.1681	0
 81.1781	0
 81.1881	0
 81.1981	0
 81.2081	0
 81.2181	0
 81.2281	0
 81.2381	0
 81.2481	0
 81.2581	0
 81.2681	0
 81.2781	0
 81.2881	0
 81.2981	0
 81.3081	0
 81.3181	0
 81.3281	0
 81.3381	0
 81.3481	0
 81.3581	0
 81.3681	0
 81.3781	0
 81.3881	0
 81.3981	0
 81.4081	0
 81.4181	0
 81.4281	0
 81.4381	0
 81.4481	0
 81.4581	0
 81.4681	0
 81.4781	0
 81.4881	0
 81.4981	0
 81.5082	0
 81.5182	0
 81.5282	0
 81.5382	0
 81.5482	0
 81.5582	0
 81.5682	0
 81.5782	0
 81.5882	0
 81.5982	0
 81.6082	0
 81.6182	0
 81.6282	0
 81.6382	0
 81.6482	0
 81.6582	0
 81.6682	0
 81.6782	0
 81.6882	0
 81.6982	0
 81.7082	0
 81.7182	0
 81.7282	0
 81.7382	0
 81.7482	0
 81.7582	0
 81.7682	0
 81.7782	0
 81.7882	0
 81.7982	0
 81.8082	0
 81.8182	0
 81.8282	0
 81.8382	0
 81.8482	0
 81.8582	0
 81.8682	0
 81.8782	0
 81.8882	0
 81.8982	0
 81.9082	0
 81.9182	0
 81.9282	0
 81.9382	0
 81.9482	0
 81.9582	0
 81.9682	0
 81.9782	0
 81.9882	0
 81.9982	0
 82.0082	0
 82.0182	0
 82.0282	0
 82.0382	0
 82.0482	0
 82.0582	0
 82.0682	0
 82.0782	0
 82.0882	0
 82.0982	0
 82.1082	0
 82.1182	0
 82.1282	0
 82.1382	0
 82.1482	0
 82.1582	0
 82.1682	0
 82.1782	0
 82.1882	0
 82.1982	0
 82.2082	0
 82.2182	0
 82.2282	0
 82.2382	0
 82.2482	0
 82.2582	0
 82.2682	0
 82.2782	0
 82.2882	0
 82.2982	0
 82.3082	0
 82.3182	0
 82.3282	0
 82.3382	0
 82.3482	0
 82.3582	0
 82.3682	0
 82.3782	0
 82.3882	0
 82.3982	0
 82.4082	0
 82.4182	0
 82.4282	0
 82.4382	0
 82.4482	0
 82.4582	0
 82.4682	0
 82.4782	0
 82.4882	0
 82.4982	0
 82.5083	0
 82.5183	0
 82.5283	0
 82.5383	0
 82.5483	0
 82.5583	0
 82.5683	0
 82.5783	0
 82.5883	0
 82.5983	0
 82.6083	0
 82.6183	0
 82.6283	0
 82.6383	0
 82.6483	0
 82.6583	0
 82.6683	0
 82.6783	0
 82.6883	0
 82.6983	0
 82.7083	0
 82.7183	0
 82.7283	0
 82.7383	0
 82.7483	0
 82.7583	0
 82.7683	0
 82.7783	0
 82.7883	0
 82.7983	0
 82.8083	0
 82.8183	0
 82.8283	0
 82.8383	0
 82.8483	0
 82.8583	0
 82.8683	0
 82.8783	0
 82.8883	0
 82.8983	0
 82.9083	0
 82.9183	0
 82.9283	0
 82.9383	0
 82.9483	0
 82.9583	0
 82.9683	0
 82.9783	0
 82.9883	0
 82.9983	0
 83.0083	0
 83.0183	0
 83.0283	0
 83.0383	0
 83.0483	0
 83.0583	0
 83.0683	0
 83.0783	0
 83.0883	0
 83.0983	0
 83.1083	0
 83.1183	0
 83.1283	0
 83.1383	0
 83.1483	0
 83.1583	0
 83.1683	0
 83.1783	0
 83.1883	0
 83.1983	0
 83.2083	0
 83.2183	0
 83.2283	0
 83.2383	0
 83.2483	0
 83.2583	0
 83.2683	0
 83.2783	0
 83.2883	0
 83.2983	0
 83.3083	0
 83.3183	0
 83.3283	0
 83.3383	0
 83.3483	0
 83.3583	0
 83.3683	0
 83.3783	0
 83.3883	0
 83.3983	0
 83.4083	0
 83.4183	0
 83.4283	0
 83.4383	0
 83.4483	0
 83.4583	0
 83.4683	0
 83.4783	0
 83.4883	0
 83.4983	0
 83.5084	0
 83.5184	0
 83.5284	0
 83.5384	0
 83.5484	0
 83.5584	0
 83.5684	0
 83.5784	0
 83.5884	0
 83.5984	0
 83.6084	0
 83.6184	0
 83.6284	0
 83.6384	0
 83.6484	0
 83.6584	0
 83.6684	0
 83.6784	0
 83.6884	0
 83.6984	0
 83.7084	0
 83.7184	0
 83.7284	0
 83.7384	0
 83.7484	0
 83.7584	0
 83.7684	0
 83.7784	0
 83.7884	0
 83.7984	0
 83.8084	0
 83.8184	0
 83.8284	0
 83.8384	0
 83.8484	0
 83.8584	0
 83.8684	0
 83.8784	0
 83.8884	0
 83.8984	0
 83.9084	0
 83.9184	0
 83.9284	0
 83.9384	0
 83.9484	0
 83.9584	0
 83.9684	0
 83.9784	0
 83.9884	0
 83.9984	0
 84.0084	0
 84.0184	0
 84.0284	0
 84.0384	0
 84.0484	0
 84.0584	0
 84.0684	0
 84.0784	0
 84.0884	0
 84.0984	0
 84.1084	0
 84.1184	0
 84.1284	0
 84.1384	0
 84.1484	0
 84.1584	0
 84.1684	0
 84.1784	0
 84.1884	0
 84.1984	0
 84.2084	0
 84.2184	0
 84.2284	0
 84.2384	0
 84.2484	0
 84.2584	0
 84.2684	0
 84.2784	0
 84.2884	0
 84.2984	0
 84.3084	0
 84.3184	0
 84.3284	0
 84.3384	0
 84.3484	0
 84.3584	0
 84.3684	0
 84.3784	0
 84.3884	0
 84.3984	0
 84.4084	0
 84.4184	0
 84.4284	0
 84.4384	0
 84.4484	0
 84.4584	0
 84.4684	0
 84.4784	0
 84.4884	0
 84.4984	0
 84.5085	0
 84.5185	0
 84.5285	0
 84.5385	0
 84.5485	0
 84.5585	0
 84.5685	0
 84.5785	0
 84.5885	0
 84.5985	0
 84.6085	0
 84.6185	0
 84.6285	0
 84.6385	0
 84.6485	0
 84.6585	0
 84.6685	0
 84.6785	0
 84.6885	0
 84.6985	0
 84.7085	0
 84.7185	0
 84.7285	0
 84.7385	0
 84.7485	0
 84.7585	0
 84.7685	0
 84.7785	0
 84.7885	0
 84.7985	0
 84.8085	0
 84.8185	0
 84.8285	0
 84.8385	0
 84.8485	0
 84.8585	0
 84.8685	0
 84.8785	0
 84.8885	0
 84.8985	0
 84.9085	0
 84.9185	0
 84.9285	0
 84.9385	0
 84.9485	0
 84.9585	0
 84.9685	0
 84.9785	0
 84.9885	0
 84.9985	0
 85.0085	0
 85.0185	0
 85.0285	0
 85.0385	0
 85.0485	0
 85.0585	0
 85.0685	0
 85.0785	0
 85.0885	0
 85.0985	0
 85.1085	0
 85.1185	0
 85.1285	0
 85.1385	0
 85.1485	0
 85.1585	0
 85.1685	0
 85.1785	0
 85.1885	0
 85.1985	0
 85.2085	0
 85.2185	0
 85.2285	0
 85.2385	0
 85.2485	0
 85.2585	0
 85.2685	0
 85.2785	0
 85.2885	0
 85.2985	0
 85.3085	0
 85.3185	0
 85.3285	0
 85.3385	0
 85.3485	0
 85.3585	0
 85.3685	0
 85.3785	0
 85.3885	0
 85.3985	0
 85.4085	0
 85.4185	0
 85.4285	0
 85.4385	0
 85.4485	0
 85.4585	0
 85.4685	0
 85.4785	0
 85.4885	0
 85.4985	0
 85.5086	0
 85.5186	0
 85.5286	0
 85.5386	0
 85.5486	0
 85.5586	0
 85.5686	0
 85.5786	0
 85.5886	0
 85.5986	0
 85.6086	0
 85.6186	0
 85.6286	0
 85.6386	0
 85.6486	0
 85.6586	0
 85.6686	0
 85.6786	0
 85.6886	0
 85.6986	0
 85.7086	0
 85.7186	0
 85.7286	0
 85.7386	0
 85.7486	0
 85.7586	0
 85.7686	0
 85.7786	0
 85.7886	0
 85.7986	0
 85.8086	0
 85.8186	0
 85.8286	0
 85.8386	0
 85.8486	0
 85.8586	0
 85.8686	0
 85.8786	0
 85.8886	0
 85.8986	0
 85.9086	0
 85.9186	0
 85.9286	0
 85.9386	0
 85.9486	0
 85.9586	0
 85.9686	0
 85.9786	0
 85.9886	0
 85.9986	0
 86.0086	0
 86.0186	0
 86.0286	0
 86.0386	0
 86.0486	0
 86.0586	0
 86.0686	0
 86.0786	0
 86.0886	0
 86.0986	0
 86.1086	0
 86.1186	0
 86.1286	0
 86.1386	0
 86.1486	0
 86.1586	0
 86.1686	0
 86.1786	0
 86.1886	0
 86.1986	0
 86.2086	0
 86.2186	0
 86.2286	0
 86.2386	0
 86.2486	0
 86.2586	0
 86.2686	0
 86.2786	0
 86.2886	0
 86.2986	0
 86.3086	0
 86.3186	0
 86.3286	0
 86.3386	0
 86.3486	0
 86.3586	0
 86.3686	0
 86.3786	0
 86.3886	0
 86.3986	0
 86.4086	0
 86.4186	0
 86.4286	0
 86.4386	0
 86.4486	0
 86.4586	0
 86.4686	0
 86.4786	0
 86.4886	0
 86.4986	0
 86.5087	0
 86.5187	0
 86.5287	0
 86.5387	0
 86.5487	0
 86.5587	0
 86.5687	0
 86.5787	0
 86.5887	0
 86.5987	0
 86.6087	0
 86.6187	0
 86.6287	0
 86.6387	0
 86.6487	0
 86.6587	0
 86.6687	0
 86.6787	0
 86.6887	0
 86.6987	0
 86.7087	0
 86.7187	0
 86.7287	0
 86.7387	0
 86.7487	0
 86.7587	0
 86.7687	0
 86.7787	0
 86.7887	0
 86.7987	0
 86.8087	0
 86.8187	0
 86.8287	0
 86.8387	0
 86.8487	0
 86.8587	0
 86.8687	0
 86.8787	0
 86.8887	0
 86.8987	0
 86.9087	0
 86.9187	0
 86.9287	0
 86.9387	0
 86.9487	0
 86.9587	0
 86.9687	0
 86.9787	0
 86.9887	0
 86.9987	0
 87.0087	0
 87.0187	0
 87.0287	0
 87.0387	0
 87.0487	0
 87.0587	0
 87.0687	0
 87.0787	0
 87.0887	0
 87.0987	0
 87.1087	0
 87.1187	0
 87.1287	0
 87.1387	0
 87.1487	0
 87.1587	0
 87.1687	0
 87.1787	0
 87.1887	0
 87.1987	0
 87.2087	0
 87.2187	0
 87.2287	0
 87.2387	0
 87.2487	0
 87.2587	0
 87.2687	0
 87.2787	0
 87.2887	0
 87.2987	0
 87.3087	0
 87.3187	0
 87.3287	0
 87.3387	0
 87.3487	0
 87.3587	0
 87.3687	0
 87.3787	0
 87.3887	0
 87.3987	0
 87.4087	0
 87.4187	0
 87.4287	0
 87.4387	0
 87.4487	0
 87.4587	0
 87.4687	0
 87.4787	0
 87.4887	0
 87.4987	0
 87.5088	0
 87.5188	0
 87.5288	0
 87.5388	0
 87.5488	0
 87.5588	0
 87.5688	0
 87.5788	0
 87.5888	0
 87.5988	0
 87.6088	0
 87.6188	0
 87.6288	0
 87.6388	0
 87.6488	0
 87.6588	0
 87.6688	0
 87.6788	0
 87.6888	0
 87.6988	0
 87.7088	0
 87.7188	0
 87.7288	0
 87.7388	0
 87.7488	0
 87.7588	0
 87.7688	0
 87.7788	0
 87.7888	0
 87.7988	0
 87.8088	0
 87.8188	0
 87.8288	0
 87.8388	0
 87.8488	0
 87.8588	0
 87.8688	0
 87.8788	0
 87.8888	0
 87.8988	0
 87.9088	0
 87.9188	0
 87.9288	0
 87.9388	0
 87.9488	0
 87.9588	0
 87.9688	0
 87.9788	0
 87.9888	0
 87.9988	0
 88.0088	0
 88.0188	0
 88.0288	0
 88.0388	0
 88.0488	0
 88.0588	0
 88.0688	0
 88.0788	0
 88.0888	0
 88.0988	0
 88.1088	0
 88.1188	0
 88.1288	0
 88.1388	0
 88.1488	0
 88.1588	0
 88.1688	0
 88.1788	0
 88.1888	0
 88.1988	0
 88.2088	0
 88.2188	0
 88.2288	0
 88.2388	0
 88.2488	0
 88.2588	0
 88.2688	0
 88.2788	0
 88.2888	0
 88.2988	0
 88.3088	0
 88.3188	0
 88.3288	0
 88.3388	0
 88.3488	0
 88.3588	0
 88.3688	0
 88.3788	0
 88.3888	0
 88.3988	0
 88.4088	0
 88.4188	0
 88.4288	0
 88.4388	0
 88.4488	0
 88.4588	0
 88.4688	0
 88.4788	0
 88.4888	0
 88.4988	0
 88.5089	0
 88.5189	0
 88.5289	0
 88.5389	0
 88.5489	0
 88.5589	0
 88.5689	0
 88.5789	0
 88.5889	0
 88.5989	0
 88.6089	0
 88.6189	0
 88.6289	0
 88.6389	0
 88.6489	0
 88.6589	0
 88.6689	0
 88.6789	0
 88.6889	0
 88.6989	0
 88.7089	0
 88.7189	0
 88.7289	0
 88.7389	0
 88.7489	0
 88.7589	0
 88.7689	0
 88.7789	0
 88.7889	0
 88.7989	0
 88.8089	0
 88.8189	0
 88.8289	0
 88.8389	0
 88.8489	0
 88.8589	0
 88.8689	0
 88.8789	0
 88.8889	0
 88.8989	0
 88.9089	0
 88.9189	0
 88.9289	0
 88.9389	0
 88.9489	0
 88.9589	0
 88.9689	0
 88.9789	0
 88.9889	0
 88.9989	0
 89.0089	0
 89.0189	0
 89.0289	0
 89.0389	0
 89.0489	0
 89.0589	0
 89.0689	0
 89.0789	0
 89.0889	0
 89.0989	0
 89.1089	0
 89.1189	0
 89.1289	0
 89.1389	0
 89.1489	0
 89.1589	0
 89.1689	0
 89.1789	0
 89.1889	0
 89.1989	0
 89.2089	0
 89.2189	0
 89.2289	0
 89.2389	0
 89.2489	0
 89.2589	0
 89.2689	0
 89.2789	0
 89.2889	0
 89.2989	0
 89.3089	0
 89.3189	0
 89.3289	0
 89.3389	0
 89.3489	0
 89.3589	0
 89.3689	0
 89.3789	0
 89.3889	0
 89.3989	0
 89.4089	0
 89.4189	0
 89.4289	0
 89.4389	0
 89.4489	0
 89.4589	0
 89.4689	0
 89.4789	0
 89.4889	0
 89.4989	0
 89.509	0
 89.519	0
 89.529	0
 89.539	0
 89.549	0
 89.559	0
 89.569	0
 89.579	0
 89.589	0
 89.599	0
 89.609	0
 89.619	0
 89.629	0
 89.639	0
 89.649	0
 89.659	0
 89.669	0
 89.679	0
 89.689	0
 89.699	0
 89.709	0
 89.719	0
 89.729	0
 89.739	0
 89.749	0
 89.759	0
 89.769	0
 89.779	0
 89.789	0
 89.799	0
 89.809	0
 89.819	0
 89.829	0
 89.839	0
 89.849	0
 89.859	0
 89.869	0
 89.879	0
 89.889	0
 89.899	0
 89.909	0
 89.919	0
 89.929	0
 89.939	0
 89.949	0
 89.959	0
 89.969	0
 89.979	0
 89.989	0
 89.999	0
 90.009	0
 90.019	0
 90.029	0
 90.039	0
 90.049	0
 90.059	0
 90.069	0
 90.079	0
 90.089	0
 90.099	0
 90.109	0
 90.119	0
 90.129	0
 90.139	0
 90.149	0
 90.159	0
 90.169	0
 90.179	0
 90.189	0
 90.199	0
 90.209	0
 90.219	0
 90.229	0
 90.239	0
 90.249	0
 90.259	0
 90.269	0
 90.279	0
 90.289	0
 90.299	0
 90.309	0
 90.319	0
 90.329	0
 90.339	0
 90.349	0
 90.359	0
 90.369	0
 90.379	0
 90.389	0
 90.399	0
 90.409	0
 90.419	0
 90.429	0
 90.439	0
 90.449	0
 90.459	0
 90.469	0
 90.479	0
 90.489	0
 90.499	0
 90.5091	0
 90.5191	0
 90.5291	0
 90.5391	0
 90.5491	0
 90.5591	0
 90.5691	0
 90.5791	0
 90.5891	0
 90.5991	0
 90.6091	0
 90.6191	0
 90.6291	0
 90.6391	0
 90.6491	0
 90.6591	0
 90.6691	0
 90.6791	0
 90.6891	0
 90.6991	0
 90.7091	0
 90.7191	0
 90.7291	0
 90.7391	0
 90.7491	0
 90.7591	0
 90.7691	0
 90.7791	0
 90.7891	0
 90.7991	0
 90.8091	0
 90.8191	0
 90.8291	0
 90.8391	0
 90.8491	0
 90.8591	0
 90.8691	0
 90.8791	0
 90.8891	0
 90.8991	0
 90.9091	0
 90.9191	0
 90.9291	0
 90.9391	0
 90.9491	0
 90.9591	0
 90.9691	0
 90.9791	0
 90.9891	0
 90.9991	0
 91.0091	0
 91.0191	0
 91.0291	0
 91.0391	0
 91.0491	0
 91.0591	0
 91.0691	0
 91.0791	0
 91.0891	0
 91.0991	0
 91.1091	0
 91.1191	0
 91.1291	0
 91.1391	0
 91.1491	0
 91.1591	0
 91.1691	0
 91.1791	0
 91.1891	0
 91.1991	0
 91.2091	0
 91.2191	0
 91.2291	0
 91.2391	0
 91.2491	0
 91.2591	0
 91.2691	0
 91.2791	0
 91.2891	0
 91.2991	0
 91.3091	0
 91.3191	0
 91.3291	0
 91.3391	0
 91.3491	0
 91.3591	0
 91.3691	0
 91.3791	0
 91.3891	0
 91.3991	0
 91.4091	0
 91.4191	0
 91.4291	0
 91.4391	0
 91.4491	0
 91.4591	0
 91.4691	0
 91.4791	0
 91.4891	0
 91.4991	0
 91.5092	0
 91.5192	0
 91.5292	0
 91.5392	0
 91.5492	0
 91.5592	0
 91.5692	0
 91.5792	0
 91.5892	0
 91.5992	0
 91.6092	0
 91.6192	0
 91.6292	0
 91.6392	0
 91.6492	0
 91.6592	0
 91.6692	0
 91.6792	0
 91.6892	0
 91.6992	0
 91.7092	0
 91.7192	0
 91.7292	0
 91.7392	0
 91.7492	0
 91.7592	0
 91.7692	0
 91.7792	0
 91.7892	0
 91.7992	0
 91.8092	0
 91.8192	0
 91.8292	0
 91.8392	0
 91.8492	0
 91.8592	0
 91.8692	0
 91.8792	0
 91.8892	0
 91.8992	0
 91.9092	0
 91.9192	0
 91.9292	0
 91.9392	0
 91.9492	0
 91.9592	0
 91.9692	0
 91.9792	0
 91.9892	0
 91.9992	0
 92.0092	0
 92.0192	0
 92.0292	0
 92.0392	0
 92.0492	0
 92.0592	0
 92.0692	0
 92.0792	0
 92.0892	0
 92.0992	0
 92.1092	0
 92.1192	0
 92.1292	0
 92.1392	0
 92.1492	0
 92.1592	0
 92.1692	0
 92.1792	0
 92.1892	0
 92.1992	0
 92.2092	0
 92.2192	0
 92.2292	0
 92.2392	0
 92.2492	0
 92.2592	0
 92.2692	0
 92.2792	0
 92.2892	0
 92.2992	0
 92.3092	0
 92.3192	0
 92.3292	0
 92.3392	0
 92.3492	0
 92.3592	0
 92.3692	0
 92.3792	0
 92.3892	0
 92.3992	0
 92.4092	0
 92.4192	0
 92.4292	0
 92.4392	0
 92.4492	0
 92.4592	0
 92.4692	0
 92.4792	0
 92.4892	0
 92.4992	0
 92.5093	0
 92.5193	0
 92.5293	0
 92.5393	0
 92.5493	0
 92.5593	0
 92.5693	0
 92.5793	0
 92.5893	0
 92.5993	0
 92.6093	0
 92.6193	0
 92.6293	0
 92.6393	0
 92.6493	0
 92.6593	0
 92.6693	0
 92.6793	0
 92.6893	0
 92.6993	0
 92.7093	0
 92.7193	0
 92.7293	0
 92.7393	0
 92.7493	0
 92.7593	0
 92.7693	0
 92.7793	0
 92.7893	0
 92.7993	0
 92.8093	0
 92.8193	0
 92.8293	0
 92.8393	0
 92.8493	0
 92.8593	0
 92.8693	0
 92.8793	0
 92.8893	0
 92.8993	0
 92.9093	0
 92.9193	0
 92.9293	0
 92.9393	0
 92.9493	0
 92.9593	0
 92.9693	0
 92.9793	0
 92.9893	0
 92.9993	0
 93.0093	0
 93.0193	0
 93.0293	0
 93.0393	0
 93.0493	0
 93.0593	0
 93.0693	0
 93.0793	0
 93.0893	0
 93.0993	0
 93.1093	0
 93.1193	0
 93.1293	0
 93.1393	0
 93.1493	0
 93.1593	0
 93.1693	0
 93.1793	0
 93.1893	0
 93.1993	0
 93.2093	0
 93.2193	0
 93.2293	0
 93.2393	0
 93.2493	0
 93.2593	0
 93.2693	0
 93.2793	0
 93.2893	0
 93.2993	0
 93.3093	0
 93.3193	0
 93.3293	0
 93.3393	0
 93.3493	0
 93.3593	0
 93.3693	0
 93.3793	0
 93.3893	0
 93.3993	0
 93.4093	0
 93.4193	0
 93.4293	0
 93.4393	0
 93.4493	0
 93.4593	0
 93.4693	0
 93.4793	0
 93.4893	0
 93.4993	0
 93.5094	0
 93.5194	0
 93.5294	0
 93.5394	0
 93.5494	0
 93.5594	0
 93.5694	0
 93.5794	0
 93.5894	0
 93.5994	0
 93.6094	0
 93.6194	0
 93.6294	0
 93.6394	0
 93.6494	0
 93.6594	0
 93.6694	0
 93.6794	0
 93.6894	0
 93.6994	0
 93.7094	0
 93.7194	0
 93.7294	0
 93.7394	0
 93.7494	0
 93.7594	0
 93.7694	0
 93.7794	0
 93.7894	0
 93.7994	0
 93.8094	0
 93.8194	0
 93.8294	0
 93.8394	0
 93.8494	0
 93.8594	0
 93.8694	0
 93.8794	0
 93.8894	0
 93.8994	0
 93.9094	0
 93.9194	0
 93.9294	0
 93.9394	0
 93.9494	0
 93.9594	0
 93.9694	0
 93.9794	0
 93.9894	0
 93.9994	0
 94.0094	0
 94.0194	0
 94.0294	0
 94.0394	0
 94.0494	0
 94.0594	0
 94.0694	0
 94.0794	0
 94.0894	0
 94.0994	0
 94.1094	0
 94.1194	0
 94.1294	0
 94.1394	0
 94.1494	0
 94.1594	0
 94.1694	0
 94.1794	0
 94.1894	0
 94.1994	0
 94.2094	0
 94.2194	0
 94.2294	0
 94.2394	0
 94.2494	0
 94.2594	0
 94.2694	0
 94.2794	0
 94.2894	0
 94.2994	0
 94.3094	0
 94.3194	0
 94.3294	0
 94.3394	0
 94.3494	0
 94.3594	0
 94.3694	0
 94.3794	0
 94.3894	0
 94.3994	0
 94.4094	0
 94.4194	0
 94.4294	0
 94.4394	0
 94.4494	0
 94.4594	0
 94.4694	0
 94.4794	0
 94.4894	0
 94.4994	0
 94.5095	0
 94.5195	0
 94.5295	0
 94.5395	0
 94.5495	0
 94.5595	0
 94.5695	0
 94.5795	0
 94.5895	0
 94.5995	0
 94.6095	0
 94.6195	0
 94.6295	0
 94.6395	0
 94.6495	0
 94.6595	0
 94.6695	0
 94.6795	0
 94.6895	0
 94.6995	0
 94.7095	0
 94.7195	0
 94.7295	0
 94.7395	0
 94.7495	0
 94.7595	0
 94.7695	0
 94.7795	0
 94.7895	0
 94.7995	0
 94.8095	0
 94.8195	0
 94.8295	0
 94.8395	0
 94.8495	0
 94.8595	0
 94.8695	0
 94.8795	0
 94.8895	0
 94.8995	0
 94.9095	0
 94.9195	0
 94.9295	0
 94.9395	0
 94.9495	0
 94.9595	0
 94.9695	0
 94.9795	0
 94.9895	0
 94.9995	0
 95.0095	0
 95.0195	0
 95.0295	0
 95.0395	0
 95.0495	0
 95.0595	0
 95.0695	0
 95.0795	0
 95.0895	0
 95.0995	0
 95.1095	0
 95.1195	0
 95.1295	0
 95.1395	0
 95.1495	0
 95.1595	0
 95.1695	0
 95.1795	0
 95.1895	0
 95.1995	0
 95.2095	0
 95.2195	0
 95.2295	0
 95.2395	0
 95.2495	0
 95.2595	0
 95.2695	0
 95.2795	0
 95.2895	0
 95.2995	0
 95.3095	0
 95.3195	0
 95.3295	0
 95.3395	0
 95.3495	0
 95.3595	0
 95.3695	0
 95.3795	0
 95.3895	0
 95.3995	0
 95.4095	0
 95.4195	0
 95.4295	0
 95.4395	0
 95.4495	0
 95.4595	0
 95.4695	0
 95.4795	0
 95.4895	0
 95.4995	0
 95.5096	0
 95.5196	0
 95.5296	0
 95.5396	0
 95.5496	0
 95.5596	0
 95.5696	0
 95.5796	0
 95.5896	0
 95.5996	0
 95.6096	0
 95.6196	0
 95.6296	0
 95.6396	0
 95.6496	0
 95.6596	0
 95.6696	0
 95.6796	0
 95.6896	0
 95.6996	0
 95.7096	0
 95.7196	0
 95.7296	0
 95.7396	0
 95.7496	0
 95.7596	0
 95.7696	0
 95.7796	0
 95.7896	0
 95.7996	0
 95.8096	0
 95.8196	0
 95.8296	0
 95.8396	0
 95.8496	0
 95.8596	0
 95.8696	0
 95.8796	0
 95.8896	0
 95.8996	0
 95.9096	0
 95.9196	0
 95.9296	0
 95.9396	0
 95.9496	0
 95.9596	0
 95.9696	0
 95.9796	0
 95.9896	0
 95.9996	0
 96.0096	0
 96.0196	0
 96.0296	0
 96.0396	0
 96.0496	0
 96.0596	0
 96.0696	0
 96.0796	0
 96.0896	0
 96.0996	0
 96.1096	0
 96.1196	0
 96.1296	0
 96.1396	0
 96.1496	0
 96.1596	0
 96.1696	0
 96.1796	0
 96.1896	0
 96.1996	0
 96.2096	0
 96.2196	0
 96.2296	0
 96.2396	0
 96.2496	0
 96.2596	0
 96.2696	0
 96.2796	0
 96.2896	0
 96.2996	0
 96.3096	0
 96.3196	0
 96.3296	0
 96.3396	0
 96.3496	0
 96.3596	0
 96.3696	0
 96.3796	0
 96.3896	0
 96.3996	0
 96.4096	0
 96.4196	0
 96.4296	0
 96.4396	0
 96.4496	0
 96.4596	0
 96.4696	0
 96.4796	0
 96.4896	0
 96.4996	0
 96.5097	0
 96.5197	0
 96.5297	0
 96.5397	0
 96.5497	0
 96.5597	0
 96.5697	0
 96.5797	0
 96.5897	0
 96.5997	0
 96.6097	0
 96.6197	0
 96.6297	0
 96.6397	0
 96.6497	0
 96.6597	0
 96.6697	0
 96.6797	0
 96.6897	0
 96.6997	0
 96.7097	0
 96.7197	0
 96.7297	0
 96.7397	0
 96.7497	0
 96.7597	0
 96.7697	0
 96.7797	0
 96.7897	0
 96.7997	0
 96.8097	0
 96.8197	0
 96.8297	0
 96.8397	0
 96.8497	0
 96.8597	0
 96.8697	0
 96.8797	0
 96.8897	0
 96.8997	0
 96.9097	0
 96.9197	0
 96.9297	0
 96.9397	0
 96.9497	0
 96.9597	0
 96.9697	0
 96.9797	0
 96.9897	0
 96.9997	0
 97.0097	0
 97.0197	0
 97.0297	0
 97.0397	0
 97.0497	0
 97.0597	0
 97.0697	0
 97.0797	0
 97.0897	0
 97.0997	0
 97.1097	0
 97.1197	0
 97.1297	0
 97.1397	0
 97.1497	0
 97.1597	0
 97.1697	0
 97.1797	0
 97.1897	0
 97.1997	0
 97.2097	0
 97.2197	0
 97.2297	0
 97.2397	0
 97.2497	0
 97.2597	0
 97.2697	0
 97.2797	0
 97.2897	0
 97.2997	0
 97.3097	0
 97.3197	0
 97.3297	0
 97.3397	0
 97.3497	0
 97.3597	0
 97.3697	0
 97.3797	0
 97.3897	0
 97.3997	0
 97.4097	0
 97.4197	0
 97.4297	0
 97.4397	0
 97.4497	0
 97.4597	0
 97.4697	0
 97.4797	0
 97.4897	0
 97.4997	0
 97.5098	0
 97.5198	0
 97.5298	0
 97.5398	0
 97.5498	0
 97.5598	0
 97.5698	0
 97.5798	0
 97.5898	0
 97.5998	0
 97.6098	0
 97.6198	0
 97.6298	0
 97.6398	0
 97.6498	0
 97.6598	0
 97.6698	0
 97.6798	0
 97.6898	0
 97.6998	0
 97.7098	0
 97.7198	0
 97.7298	0
 97.7398	0
 97.7498	0
 97.7598	0
 97.7698	0
 97.7798	0
 97.7898	0
 97.7998	0
 97.8098	0
 97.8198	0
 97.8298	0
 97.8398	0
 97.8498	0
 97.8598	0
 97.8698	0
 97.8798	0
 97.8898	0
 97.8998	0
 97.9098	0
 97.9198	0
 97.9298	0
 97.9398	0
 97.9498	0
 97.9598	0
 97.9698	0
 97.9798	0
 97.9898	0
 97.9998	0
 98.0098	0
 98.0198	0
 98.0298	0
 98.0398	0
 98.0498	0
 98.0598	0
 98.0698	0
 98.0798	0
 98.0898	0
 98.0998	0
 98.1098	0
 98.1198	0
 98.1298	0
 98.1398	0
 98.1498	0
 98.1598	0
 98.1698	0
 98.1798	0
 98.1898	0
 98.1998	0
 98.2098	0
 98.2198	0
 98.2298	0
 98.2398	0
 98.2498	0
 98.2598	0
 98.2698	0
 98.2798	0
 98.2898	0
 98.2998	0
 98.3098	0
 98.3198	0
 98.3298	0
 98.3398	0
 98.3498	0
 98.3598	0
 98.3698	0
 98.3798	0
 98.3898	0
 98.3998	0
 98.4098	0
 98.4198	0
 98.4298	0
 98.4398	0
 98.4498	0
 98.4598	0
 98.4698	0
 98.4798	0
 98.4898	0
 98.4998	0
 98.5099	0
 98.5199	0
 98.5299	0
 98.5399	0
 98.5499	0
 98.5599	0
 98.5699	0
 98.5799	0
 98.5899	0
 98.5999	0
 98.6099	0
 98.6199	0
 98.6299	0
 98.6399	0
 98.6499	0
 98.6599	0
 98.6699	0
 98.6799	0
 98.6899	0
 98.6999	0
 98.7099	0
 98.7199	0
 98.7299	0
 98.7399	0
 98.7499	0
 98.7599	0
 98.7699	0
 98.7799	0
 98.7899	0
 98.7999	0
 98.8099	0
 98.8199	0
 98.8299	0
 98.8399	0
 98.8499	0
 98.8599	0
 98.8699	0
 98.8799	0
 98.8899	0
 98.8999	0
 98.9099	0
 98.9199	0
 98.9299	0
 98.9399	0
 98.9499	0
 98.9599	0
 98.9699	0
 98.9799	0
 98.9899	0
 98.9999	0
 99.0099	0
 99.0199	0
 99.0299	0
 99.0399	0
 99.0499	0
 99.0599	0
 99.0699	0
 99.0799	0
 99.0899	0
 99.0999	0
 99.1099	0
 99.1199	0
 99.1299	0
 99.1399	0
 99.1499	0
 99.1599	0
 99.1699	0
 99.1799	0
 99.1899	0
 99.1999	0
 99.2099	0
 99.2199	0
 99.2299	0
 99.2399	0
 99.2499	0
 99.2599	0
 99.2699	0
 99.2799	0
 99.2899	0
 99.2999	0
 99.3099	0
 99.3199	0
 99.3299	0
 99.3399	0
 99.3499	0
 99.3599	0
 99.3699	0
 99.3799	0
 99.3899	0
 99.3999	0
 99.4099	0
 99.4199	0
 99.4299	0
 99.4399	0
 99.4499	0
 99.4599	0
 99.4699	0
 99.4799	0
 99.4899	0
 99.4999	0
 99.51	0
 99.52	0
 99.53	0
 99.54	0
 99.55	0
 99.56	0
 99.57	0
 99.58	0
 99.59	0
 99.6	0
 99.61	0
 99.62	0
 99.63	0
 99.64	0
 99.65	0
 99.66	0
 99.67	0
 99.68	0
 99.69	0
 99.7	0
 99.71	0
 99.72	0
 99.73	0
 99.74	0
 99.75	0
 99.76	0
 99.77	0
 99.78	0
 99.79	0
 99.8	0
 99.81	0
 99.82	0
 99.83	0
 99.84	0
 99.85	0
 99.86	0
 99.87	0
 99.88	0
 99.89	0
 99.9	0
 99.91	0
 99.92	0
 99.93	0
 99.94	0
 99.95	0
 99.96	0
 99.97	0
 99.98	0
 99.99	0
 100	0


==> anc/Lise_eff_eRecoils_O.dat <==
# Cut-survival probability for oxygen-recoil events
# within the electron-recoil band
# Energy [keV] | Cut-survival probability
 0	0
 0.010001	0
 0.020002	0
 0.030003	0
 0.040004	0
 0.050005	0
 0.060006	0
 0.070007	0
 0.080008	0
 0.090009	0
 0.10001	0
 0.110011	0
 0.120012	0
 0.130013	0
 0.140014	0
 0.150015	0
 0.160016	0
 0.170017	0
 0.180018	0
 0.190019	0
 0.20002	0
 0.210021	0
 0.220022	0
 0.230023	0
 0.240024	0
 0.250025	0
 0.260026	0
 0.270027	0
 0.280028	0
 0.290029	0
 0.30003	0
 0.310031	0.105082
 0.320032	0.112865
 0.330033	0.120648
 0.340034	0.128432
 0.350035	0.13622
 0.360036	0.144867
 0.370037	0.153515
 0.380038	0.162163
 0.390039	0.170812
 0.40004	0.179459
 0.410041	0.18751
 0.420042	0.195561
 0.430043	0.203613
 0.440044	0.211665
 0.450045	0.219715
 0.460046	0.227354
 0.470047	0.234993
 0.480048	0.242633
 0.490049	0.250272
 0.50005	0.257911
 0.510051	0.265445
 0.520052	0.272979
 0.530053	0.280514
 0.540054	0.288048
 0.550055	0.295576
 0.560056	0.301993
 0.570057	0.30841
 0.580058	0.314826
 0.590059	0.321243
 0.60006	0.327655
 0.610061	0.333227
 0.620062	0.338799
 0.630063	0.34437
 0.640064	0.349942
 0.650065	0.355508
 0.660066	0.360245
 0.670067	0.364981
 0.680068	0.369718
 0.690069	0.374454
 0.70007	0.379185
 0.710071	0.383319
 0.720072	0.387452
 0.730073	0.391584
 0.740074	0.395717
 0.750075	0.399847
 0.760076	0.403769
 0.770077	0.40769
 0.780078	0.41161
 0.790079	0.41553
 0.80008	0.419445
 0.810081	0.42276
 0.820082	0.426075
 0.830083	0.429389
 0.840084	0.432703
 0.850085	0.436011
 0.860086	0.43864
 0.870087	0.441269
 0.880088	0.443897
 0.890089	0.446524
 0.90009	0.449152
 0.910091	0.451838
 0.920092	0.454523
 0.930093	0.457207
 0.940094	0.459891
 0.950095	0.462569
 0.960096	0.464764
 0.970097	0.466959
 0.980098	0.469153
 0.990099	0.471346
 1.0001	0.473535
 1.0101	0.475389
 1.0201	0.477243
 1.0301	0.479096
 1.0401	0.480948
 1.05011	0.4828
 1.06011	0.48465
 1.07011	0.486501
 1.08011	0.48835
 1.09011	0.490199
 1.10011	0.492043
 1.11011	0.493536
 1.12011	0.495028
 1.13011	0.496519
 1.14011	0.49801
 1.15012	0.4995
 1.16012	0.500989
 1.17012	0.502477
 1.18012	0.503965
 1.19012	0.505451
 1.20012	0.50693
 1.21012	0.507793
 1.22012	0.508655
 1.23012	0.509517
 1.24012	0.510377
 1.25013	0.511237
 1.26013	0.512097
 1.27013	0.512955
 1.28013	0.513813
 1.29013	0.51467
 1.30013	0.515526
 1.31013	0.516382
 1.32013	0.517237
 1.33013	0.518091
 1.34013	0.518944
 1.35014	0.519797
 1.36014	0.520649
 1.37014	0.5215
 1.38014	0.52235
 1.39014	0.5232
 1.40014	0.524046
 1.41014	0.524696
 1.42014	0.525344
 1.43014	0.525992
 1.44014	0.52664
 1.45015	0.527286
 1.46015	0.527932
 1.47015	0.528577
 1.48015	0.529221
 1.49015	0.529865
 1.50015	0.530507
 1.51015	0.531149
 1.52015	0.53179
 1.53015	0.532431
 1.54015	0.53307
 1.55016	0.533709
 1.56016	0.534347
 1.57016	0.534984
 1.58016	0.53562
 1.59016	0.536255
 1.60016	0.536885
 1.61016	0.537186
 1.62016	0.537487
 1.63016	0.537787
 1.64016	0.538087
 1.65017	0.538385
 1.66017	0.538683
 1.67017	0.53898
 1.68017	0.539277
 1.69017	0.539572
 1.70017	0.539867
 1.71017	0.540161
 1.72017	0.540454
 1.73017	0.540747
 1.74017	0.541038
 1.75018	0.541329
 1.76018	0.541619
 1.77018	0.541909
 1.78018	0.542197
 1.79018	0.542485
 1.80018	0.54277
 1.81018	0.542965
 1.82018	0.543159
 1.83018	0.543353
 1.84018	0.543545
 1.85019	0.543737
 1.86019	0.543928
 1.87019	0.544118
 1.88019	0.544308
 1.89019	0.544496
 1.90019	0.544684
 1.91019	0.544871
 1.92019	0.545058
 1.93019	0.545243
 1.94019	0.545428
 1.9502	0.545612
 1.9602	0.545795
 1.9702	0.545977
 1.9802	0.546159
 1.9902	0.546339
 2.0002	0.546517
 2.0102	0.546602
 2.0202	0.546687
 2.0302	0.54677
 2.0402	0.546853
 2.05021	0.546935
 2.06021	0.547016
 2.07021	0.547097
 2.08021	0.547176
 2.09021	0.547255
 2.10021	0.547333
 2.11021	0.54741
 2.12021	0.547487
 2.13021	0.547562
 2.14021	0.547637
 2.15022	0.547711
 2.16022	0.547785
 2.17022	0.547857
 2.18022	0.547929
 2.19022	0.547999
 2.20022	0.548067
 2.21022	0.548035
 2.22022	0.548002
 2.23022	0.547967
 2.24022	0.547933
 2.25023	0.547897
 2.26023	0.547861
 2.27023	0.547824
 2.28023	0.547786
 2.29023	0.547747
 2.30023	0.547708
 2.31023	0.547667
 2.32023	0.547626
 2.33023	0.547585
 2.34023	0.547542
 2.35024	0.547499
 2.36024	0.547455
 2.37024	0.54741
 2.38024	0.547364
 2.39024	0.547318
 2.40024	0.547271
 2.41024	0.547258
 2.42024	0.547245
 2.43024	0.54723
 2.44024	0.547215
 2.45025	0.547199
 2.46025	0.547182
 2.47025	0.547164
 2.48025	0.547146
 2.49025	0.547126
 2.50025	0.547106
 2.51025	0.547085
 2.52025	0.547063
 2.53025	0.547041
 2.54025	0.547018
 2.55026	0.546993
 2.56026	0.546968
 2.57026	0.546943
 2.58026	0.546916
 2.59026	0.546889
 2.60026	0.546858
 2.61026	0.546752
 2.62026	0.546646
 2.63026	0.546538
 2.64026	0.54643
 2.65027	0.546321
 2.66027	0.546211
 2.67027	0.5461
 2.68027	0.545989
 2.69027	0.545877
 2.70027	0.545764
 2.71027	0.54565
 2.72027	0.545535
 2.73027	0.54542
 2.74027	0.545304
 2.75028	0.545187
 2.76028	0.545069
 2.77028	0.544951
 2.78028	0.544832
 2.79028	0.544712
 2.80028	0.54459
 2.81028	0.544445
 2.82028	0.5443
 2.83028	0.544153
 2.84028	0.544006
 2.85029	0.543858
 2.86029	0.543709
 2.87029	0.543559
 2.88029	0.543409
 2.89029	0.543258
 2.90029	0.543106
 2.91029	0.542953
 2.92029	0.5428
 2.93029	0.542645
 2.94029	0.54249
 2.9503	0.542334
 2.9603	0.542178
 2.9703	0.54202
 2.9803	0.541862
 2.9903	0.541703
 3.0003	0.541544
 3.0103	0.541408
 3.0203	0.541271
 3.0303	0.541133
 3.0403	0.540994
 3.05031	0.540854
 3.06031	0.540714
 3.07031	0.540572
 3.08031	0.54043
 3.09031	0.540287
 3.10031	0.540144
 3.11031	0.539999
 3.12031	0.539854
 3.13031	0.539708
 3.14031	0.539561
 3.15032	0.539414
 3.16032	0.539265
 3.17032	0.539116
 3.18032	0.538966
 3.19032	0.538815
 3.20032	0.538664
 3.21032	0.538511
 3.22032	0.538358
 3.23032	0.538204
 3.24032	0.53805
 3.25033	0.537894
 3.26033	0.537738
 3.27033	0.53758
 3.28033	0.537422
 3.29033	0.537264
 3.30033	0.537104
 3.31033	0.536944
 3.32033	0.536783
 3.33033	0.536621
 3.34033	0.536458
 3.35034	0.536294
 3.36034	0.53613
 3.37034	0.535965
 3.38034	0.535799
 3.39034	0.535632
 3.40034	0.535465
 3.41034	0.535296
 3.42034	0.535127
 3.43034	0.534957
 3.44034	0.534786
 3.45035	0.534615
 3.46035	0.534442
 3.47035	0.534269
 3.48035	0.534095
 3.49035	0.533921
 3.50035	0.533744
 3.51035	0.533551
 3.52035	0.533356
 3.53035	0.533161
 3.54035	0.532965
 3.55036	0.532768
 3.56036	0.532571
 3.57036	0.532372
 3.58036	0.532173
 3.59036	0.531973
 3.60036	0.531773
 3.61036	0.531571
 3.62036	0.531369
 3.63036	0.531166
 3.64036	0.530962
 3.65037	0.530757
 3.66037	0.530552
 3.67037	0.530346
 3.68037	0.530139
 3.69037	0.529931
 3.70037	0.529722
 3.71037	0.529513
 3.72037	0.529303
 3.73037	0.529092
 3.74037	0.52888
 3.75038	0.528667
 3.76038	0.528454
 3.77038	0.52824
 3.78038	0.528025
 3.79038	0.52781
 3.80038	0.527593
 3.81038	0.527376
 3.82038	0.527158
 3.83038	0.526939
 3.84038	0.52672
 3.85039	0.526499
 3.86039	0.526278
 3.87039	0.526056
 3.88039	0.525834
 3.89039	0.52561
 3.90039	0.525386
 3.91039	0.525161
 3.92039	0.524935
 3.93039	0.524708
 3.94039	0.524481
 3.9504	0.524253
 3.9604	0.524024
 3.9704	0.523794
 3.9804	0.523564
 3.9904	0.523332
 4.0004	0.5231
 4.0104	0.522867
 4.0204	0.522632
 4.0304	0.522397
 4.0404	0.522161
 4.05041	0.521925
 4.06041	0.521687
 4.07041	0.521449
 4.08041	0.52121
 4.09041	0.52097
 4.10041	0.520729
 4.11041	0.520488
 4.12041	0.520246
 4.13041	0.520003
 4.14041	0.519759
 4.15042	0.519515
 4.16042	0.51927
 4.17042	0.519024
 4.18042	0.518777
 4.19042	0.518529
 4.20042	0.518281
 4.21042	0.518032
 4.22042	0.517782
 4.23042	0.517531
 4.24042	0.51728
 4.25043	0.517028
 4.26043	0.516775
 4.27043	0.516521
 4.28043	0.516267
 4.29043	0.516012
 4.30043	0.515756
 4.31043	0.515499
 4.32043	0.515241
 4.33043	0.514983
 4.34043	0.514724
 4.35044	0.514464
 4.36044	0.514203
 4.37044	0.513942
 4.38044	0.51368
 4.39044	0.513417
 4.40044	0.513153
 4.41044	0.512889
 4.42044	0.512624
 4.43044	0.512358
 4.44044	0.512091
 4.45045	0.511824
 4.46045	0.511556
 4.47045	0.511287
 4.48045	0.511017
 4.49045	0.510746
 4.50045	0.510475
 4.51045	0.510195
 4.52045	0.509914
 4.53045	0.509632
 4.54045	0.50935
 4.55046	0.509066
 4.56046	0.508782
 4.57046	0.508498
 4.58046	0.508212
 4.59046	0.507926
 4.60046	0.507639
 4.61046	0.507352
 4.62046	0.507063
 4.63046	0.506774
 4.64046	0.506484
 4.65047	0.506194
 4.66047	0.505903
 4.67047	0.50561
 4.68047	0.505318
 4.69047	0.505024
 4.70047	0.50473
 4.71047	0.504435
 4.72047	0.504139
 4.73047	0.503843
 4.74047	0.503545
 4.75048	0.503247
 4.76048	0.502949
 4.77048	0.502649
 4.78048	0.502349
 4.79048	0.502048
 4.80048	0.501747
 4.81048	0.501444
 4.82048	0.501141
 4.83048	0.500837
 4.84048	0.500533
 4.85049	0.500228
 4.86049	0.499922
 4.87049	0.499615
 4.88049	0.499308
 4.89049	0.498999
 4.90049	0.498691
 4.91049	0.498381
 4.92049	0.498071
 4.93049	0.49776
 4.94049	0.497448
 4.9505	0.497135
 4.9605	0.496822
 4.9705	0.496508
 4.9805	0.496194
 4.9905	0.495878
 5.0005	0.495563
 5.0105	0.49525
 5.0205	0.494937
 5.0305	0.494624
 5.0405	0.494309
 5.05051	0.493994
 5.06051	0.493678
 5.07051	0.493362
 5.08051	0.493044
 5.09051	0.492727
 5.10051	0.492408
 5.11051	0.492088
 5.12051	0.491768
 5.13051	0.491447
 5.14051	0.491126
 5.15052	0.490804
 5.16052	0.490481
 5.17052	0.490157
 5.18052	0.489833
 5.19052	0.489508
 5.20052	0.489182
 5.21052	0.488855
 5.22052	0.488528
 5.23052	0.4882
 5.24052	0.487872
 5.25053	0.487542
 5.26053	0.487212
 5.27053	0.486882
 5.28053	0.48655
 5.29053	0.486218
 5.30053	0.485886
 5.31053	0.485552
 5.32053	0.485218
 5.33053	0.484883
 5.34053	0.484548
 5.35054	0.484211
 5.36054	0.483874
 5.37054	0.483537
 5.38054	0.483199
 5.39054	0.48286
 5.40054	0.48252
 5.41054	0.48218
 5.42054	0.481839
 5.43054	0.481497
 5.44054	0.481154
 5.45055	0.480811
 5.46055	0.480468
 5.47055	0.480123
 5.48055	0.479778
 5.49055	0.479432
 5.50055	0.479086
 5.51055	0.478735
 5.52055	0.478384
 5.53055	0.478032
 5.54055	0.477679
 5.55056	0.477326
 5.56056	0.476972
 5.57056	0.476617
 5.58056	0.476262
 5.59056	0.475906
 5.60056	0.475549
 5.61056	0.475192
 5.62056	0.474834
 5.63056	0.474476
 5.64056	0.474116
 5.65057	0.473757
 5.66057	0.473396
 5.67057	0.473035
 5.68057	0.472673
 5.69057	0.47231
 5.70057	0.471947
 5.71057	0.471584
 5.72057	0.471219
 5.73057	0.470854
 5.74057	0.470488
 5.75058	0.470122
 5.76058	0.469755
 5.77058	0.469387
 5.78058	0.469019
 5.79058	0.46865
 5.80058	0.46828
 5.81058	0.46791
 5.82058	0.467539
 5.83058	0.467168
 5.84058	0.466796
 5.85059	0.466423
 5.86059	0.46605
 5.87059	0.465676
 5.88059	0.465301
 5.89059	0.464926
 5.90059	0.46455
 5.91059	0.464173
 5.92059	0.463796
 5.93059	0.463418
 5.94059	0.46304
 5.9506	0.462661
 5.9606	0.462281
 5.9706	0.461901
 5.9806	0.46152
 5.9906	0.461139
 6.0006	0.460757
 6.0106	0.46038
 6.0206	0.460002
 6.0306	0.459624
 6.0406	0.459245
 6.05061	0.458866
 6.06061	0.458486
 6.07061	0.458105
 6.08061	0.457724
 6.09061	0.457342
 6.10061	0.45696
 6.11061	0.456577
 6.12061	0.456193
 6.13061	0.455809
 6.14061	0.455424
 6.15062	0.455038
 6.16062	0.454652
 6.17062	0.454265
 6.18062	0.453878
 6.19062	0.45349
 6.20062	0.453101
 6.21062	0.452712
 6.22062	0.452323
 6.23062	0.451932
 6.24062	0.451541
 6.25063	0.45115
 6.26063	0.450758
 6.27063	0.450365
 6.28063	0.449972
 6.29063	0.449578
 6.30063	0.449183
 6.31063	0.448788
 6.32063	0.448393
 6.33063	0.447997
 6.34063	0.4476
 6.35064	0.447202
 6.36064	0.446805
 6.37064	0.446406
 6.38064	0.446007
 6.39064	0.445607
 6.40064	0.445207
 6.41064	0.444806
 6.42064	0.444405
 6.43064	0.444003
 6.44064	0.4436
 6.45065	0.443197
 6.46065	0.442794
 6.47065	0.442389
 6.48065	0.441985
 6.49065	0.441579
 6.50065	0.441174
 6.51065	0.440767
 6.52065	0.44036
 6.53065	0.439953
 6.54065	0.439544
 6.55066	0.439136
 6.56066	0.438727
 6.57066	0.438317
 6.58066	0.437906
 6.59066	0.437496
 6.60066	0.437084
 6.61066	0.436672
 6.62066	0.43626
 6.63066	0.435847
 6.64066	0.435433
 6.65067	0.435019
 6.66067	0.434605
 6.67067	0.434189
 6.68067	0.433774
 6.69067	0.433357
 6.70067	0.432941
 6.71067	0.432523
 6.72067	0.432106
 6.73067	0.431687
 6.74067	0.431268
 6.75068	0.430849
 6.76068	0.430429
 6.77068	0.430009
 6.78068	0.429588
 6.79068	0.429166
 6.80068	0.428744
 6.81068	0.428322
 6.82068	0.427899
 6.83068	0.427475
 6.84068	0.427051
 6.85069	0.426627
 6.86069	0.426202
 6.87069	0.425776
 6.88069	0.42535
 6.89069	0.424924
 6.90069	0.424497
 6.91069	0.424069
 6.92069	0.423641
 6.93069	0.423213
 6.94069	0.422784
 6.9507	0.422354
 6.9607	0.421924
 6.9707	0.421494
 6.9807	0.421063
 6.9907	0.420631
 7.0007	0.420199
 7.0107	0.419761
 7.0207	0.419323
 7.0307	0.418884
 7.0407	0.418444
 7.05071	0.418004
 7.06071	0.417564
 7.07071	0.417123
 7.08071	0.416682
 7.09071	0.41624
 7.10071	0.415798
 7.11071	0.415356
 7.12071	0.414913
 7.13071	0.414469
 7.14071	0.414025
 7.15072	0.413581
 7.16072	0.413136
 7.17072	0.412691
 7.18072	0.412245
 7.19072	0.411799
 7.20072	0.411352
 7.21072	0.410905
 7.22072	0.410458
 7.23072	0.41001
 7.24072	0.409561
 7.25073	0.409113
 7.26073	0.408663
 7.27073	0.408214
 7.28073	0.407764
 7.29073	0.407313
 7.30073	0.406862
 7.31073	0.406411
 7.32073	0.405959
 7.33073	0.405507
 7.34073	0.405054
 7.35074	0.404602
 7.36074	0.404148
 7.37074	0.403694
 7.38074	0.40324
 7.39074	0.402785
 7.40074	0.40233
 7.41074	0.401875
 7.42074	0.401419
 7.43074	0.400963
 7.44074	0.400506
 7.45075	0.400049
 7.46075	0.399592
 7.47075	0.399134
 7.48075	0.398676
 7.49075	0.398217
 7.50075	0.397758
 7.51075	0.397299
 7.52075	0.396839
 7.53075	0.396379
 7.54075	0.395918
 7.55076	0.395458
 7.56076	0.394996
 7.57076	0.394535
 7.58076	0.394073
 7.59076	0.39361
 7.60076	0.393148
 7.61076	0.392684
 7.62076	0.392221
 7.63076	0.391757
 7.64076	0.391293
 7.65077	0.390828
 7.66077	0.390363
 7.67077	0.389898
 7.68077	0.389432
 7.69077	0.388966
 7.70077	0.3885
 7.71077	0.388033
 7.72077	0.387566
 7.73077	0.387099
 7.74077	0.386631
 7.75078	0.386163
 7.76078	0.385695
 7.77078	0.385226
 7.78078	0.384757
 7.79078	0.384287
 7.80078	0.383818
 7.81078	0.383348
 7.82078	0.382877
 7.83078	0.382406
 7.84078	0.381935
 7.85079	0.381464
 7.86079	0.380992
 7.87079	0.38052
 7.88079	0.380048
 7.89079	0.379575
 7.90079	0.379102
 7.91079	0.378629
 7.92079	0.378155
 7.93079	0.377681
 7.94079	0.377207
 7.9508	0.376733
 7.9608	0.376258
 7.9708	0.375783
 7.9808	0.375307
 7.9908	0.374831
 8.0008	0.374356
 8.0108	0.373887
 8.0208	0.373417
 8.0308	0.372948
 8.0408	0.372478
 8.05081	0.372007
 8.06081	0.371537
 8.07081	0.371066
 8.08081	0.370594
 8.09081	0.370123
 8.10081	0.369651
 8.11081	0.369179
 8.12081	0.368706
 8.13081	0.368234
 8.14081	0.367761
 8.15082	0.367287
 8.16082	0.366814
 8.17082	0.36634
 8.18082	0.365866
 8.19082	0.365392
 8.20082	0.364917
 8.21082	0.364442
 8.22082	0.363967
 8.23082	0.363491
 8.24082	0.363015
 8.25083	0.362539
 8.26083	0.362063
 8.27083	0.361586
 8.28083	0.36111
 8.29083	0.360633
 8.30083	0.360155
 8.31083	0.359678
 8.32083	0.3592
 8.33083	0.358722
 8.34083	0.358243
 8.35084	0.357765
 8.36084	0.357286
 8.37084	0.356807
 8.38084	0.356328
 8.39084	0.355848
 8.40084	0.355368
 8.41084	0.354888
 8.42084	0.354408
 8.43084	0.353927
 8.44084	0.353447
 8.45085	0.352966
 8.46085	0.352485
 8.47085	0.352003
 8.48085	0.351522
 8.49085	0.35104
 8.50085	0.350558
 8.51085	0.350076
 8.52085	0.349593
 8.53085	0.34911
 8.54085	0.348627
 8.55086	0.348144
 8.56086	0.347661
 8.57086	0.347178
 8.58086	0.346694
 8.59086	0.34621
 8.60086	0.345726
 8.61086	0.345242
 8.62086	0.344757
 8.63086	0.344272
 8.64086	0.343787
 8.65087	0.343302
 8.66087	0.342817
 8.67087	0.342332
 8.68087	0.341846
 8.69087	0.34136
 8.70087	0.340874
 8.71087	0.340388
 8.72087	0.339902
 8.73087	0.339415
 8.74087	0.338929
 8.75088	0.338442
 8.76088	0.337955
 8.77088	0.337468
 8.78088	0.33698
 8.79088	0.336493
 8.80088	0.336005
 8.81088	0.335518
 8.82088	0.33503
 8.83088	0.334542
 8.84088	0.334053
 8.85089	0.333565
 8.86089	0.333076
 8.87089	0.332588
 8.88089	0.332099
 8.89089	0.33161
 8.90089	0.331121
 8.91089	0.330632
 8.92089	0.330142
 8.93089	0.329653
 8.94089	0.329163
 8.9509	0.328673
 8.9609	0.328184
 8.9709	0.327694
 8.9809	0.327203
 8.9909	0.326713
 9.0009	0.326222
 9.0109	0.325723
 9.0209	0.325223
 9.0309	0.324723
 9.0409	0.324224
 9.05091	0.323724
 9.06091	0.323224
 9.07091	0.322724
 9.08091	0.322224
 9.09091	0.321724
 9.10091	0.321223
 9.11091	0.320723
 9.12091	0.320223
 9.13091	0.319723
 9.14091	0.319222
 9.15092	0.318722
 9.16092	0.318221
 9.17092	0.31772
 9.18092	0.31722
 9.19092	0.316719
 9.20092	0.316218
 9.21092	0.315717
 9.22092	0.315217
 9.23092	0.314716
 9.24092	0.314215
 9.25093	0.313714
 9.26093	0.313213
 9.27093	0.312712
 9.28093	0.312211
 9.29093	0.31171
 9.30093	0.311209
 9.31093	0.310707
 9.32093	0.310206
 9.33093	0.309705
 9.34093	0.309204
 9.35094	0.308703
 9.36094	0.308201
 9.37094	0.3077
 9.38094	0.307199
 9.39094	0.306698
 9.40094	0.306196
 9.41094	0.305695
 9.42094	0.305194
 9.43094	0.304692
 9.44094	0.304191
 9.45095	0.30369
 9.46095	0.303189
 9.47095	0.302687
 9.48095	0.302186
 9.49095	0.301685
 9.50095	0.301184
 9.51095	0.300682
 9.52095	0.300181
 9.53095	0.29968
 9.54095	0.299179
 9.55096	0.298678
 9.56096	0.298177
 9.57096	0.297676
 9.58096	0.297175
 9.59096	0.296674
 9.60096	0.296173
 9.61096	0.295672
 9.62096	0.295171
 9.63096	0.29467
 9.64096	0.294169
 9.65097	0.293668
 9.66097	0.293168
 9.67097	0.292667
 9.68097	0.292166
 9.69097	0.291666
 9.70097	0.291165
 9.71097	0.290665
 9.72097	0.290164
 9.73097	0.289664
 9.74097	0.289164
 9.75098	0.288664
 9.76098	0.288163
 9.77098	0.287663
 9.78098	0.287163
 9.79098	0.286663
 9.80098	0.286164
 9.81098	0.285664
 9.82098	0.285164
 9.83098	0.284665
 9.84098	0.284165
 9.85099	0.283666
 9.86099	0.283166
 9.87099	0.282667
 9.88099	0.282168
 9.89099	0.281669
 9.90099	0.28117
 9.91099	0.280671
 9.92099	0.280172
 9.93099	0.279673
 9.94099	0.279175
 9.951	0.278676
 9.961	0.278178
 9.971	0.27768
 9.981	0.277182
 9.991	0.276684
 10.001	0.276187
 10.011	0.275697
 10.021	0.275208
 10.031	0.274719
 10.041	0.274231
 10.051	0.273742
 10.061	0.273253
 10.071	0.272765
 10.081	0.272276
 10.091	0.271788
 10.101	0.2713
 10.111	0.270811
 10.121	0.270323
 10.131	0.269835
 10.141	0.269348
 10.151	0.26886
 10.161	0.268372
 10.171	0.267885
 10.181	0.267398
 10.191	0.26691
 10.201	0.266423
 10.211	0.265936
 10.221	0.265449
 10.231	0.264963
 10.241	0.264476
 10.251	0.26399
 10.261	0.263503
 10.271	0.263017
 10.281	0.262531
 10.291	0.262045
 10.301	0.26156
 10.311	0.261074
 10.321	0.260589
 10.331	0.260103
 10.341	0.259618
 10.351	0.259133
 10.361	0.258649
 10.371	0.258164
 10.381	0.257679
 10.391	0.257195
 10.401	0.256711
 10.411	0.256227
 10.421	0.255743
 10.431	0.255259
 10.441	0.254776
 10.451	0.254293
 10.461	0.253809
 10.471	0.253327
 10.481	0.252844
 10.491	0.252361
 10.5011	0.251879
 10.5111	0.251397
 10.5211	0.250914
 10.5311	0.250433
 10.5411	0.249951
 10.5511	0.24947
 10.5611	0.248988
 10.5711	0.248507
 10.5811	0.248026
 10.5911	0.247546
 10.6011	0.247065
 10.6111	0.246585
 10.6211	0.246105
 10.6311	0.245625
 10.6411	0.245145
 10.6511	0.244666
 10.6611	0.244187
 10.6711	0.243708
 10.6811	0.243229
 10.6911	0.242751
 10.7011	0.242272
 10.7111	0.241794
 10.7211	0.241316
 10.7311	0.240839
 10.7411	0.240361
 10.7511	0.239884
 10.7611	0.239407
 10.7711	0.23893
 10.7811	0.238454
 10.7911	0.237978
 10.8011	0.237502
 10.8111	0.237026
 10.8211	0.23655
 10.8311	0.236075
 10.8411	0.2356
 10.8511	0.235125
 10.8611	0.234651
 10.8711	0.234177
 10.8811	0.233703
 10.8911	0.233229
 10.9011	0.232756
 10.9111	0.232282
 10.9211	0.231809
 10.9311	0.231337
 10.9411	0.230864
 10.9511	0.230392
 10.9611	0.22992
 10.9711	0.229449
 10.9811	0.228977
 10.9911	0.228506
 11.0011	0.228035
 11.0111	0.227559
 11.0211	0.227084
 11.0311	0.226609
 11.0411	0.226135
 11.0511	0.22566
 11.0611	0.225186
 11.0711	0.224712
 11.0811	0.224239
 11.0911	0.223766
 11.1011	0.223293
 11.1111	0.222821
 11.1211	0.222349
 11.1311	0.221877
 11.1411	0.221405
 11.1511	0.220934
 11.1611	0.220463
 11.1711	0.219993
 11.1811	0.219523
 11.1911	0.219053
 11.2011	0.218583
 11.2111	0.218114
 11.2211	0.217645
 11.2311	0.217177
 11.2411	0.216709
 11.2511	0.216241
 11.2611	0.215773
 11.2711	0.215306
 11.2811	0.21484
 11.2911	0.214373
 11.3011	0.213907
 11.3111	0.213441
 11.3211	0.212976
 11.3311	0.212511
 11.3411	0.212046
 11.3511	0.211582
 11.3611	0.211118
 11.3711	0.210655
 11.3811	0.210191
 11.3911	0.209729
 11.4011	0.209266
 11.4111	0.208804
 11.4211	0.208342
 11.4311	0.207881
 11.4411	0.20742
 11.4511	0.206959
 11.4611	0.206499
 11.4711	0.206039
 11.4811	0.20558
 11.4911	0.205121
 11.5012	0.204662
 11.5112	0.204204
 11.5212	0.203746
 11.5312	0.203288
 11.5412	0.202831
 11.5512	0.202374
 11.5612	0.201918
 11.5712	0.201462
 11.5812	0.201007
 11.5912	0.200551
 11.6012	0.200097
 11.6112	0.199642
 11.6212	0.199188
 11.6312	0.198735
 11.6412	0.198282
 11.6512	0.197829
 11.6612	0.197377
 11.6712	0.196925
 11.6812	0.196473
 11.6912	0.196022
 11.7012	0.195571
 11.7112	0.195121
 11.7212	0.194671
 11.7312	0.194222
 11.7412	0.193773
 11.7512	0.193324
 11.7612	0.192876
 11.7712	0.192428
 11.7812	0.191981
 11.7912	0.191534
 11.8012	0.191088
 11.8112	0.190642
 11.8212	0.190196
 11.8312	0.189751
 11.8412	0.189306
 11.8512	0.188862
 11.8612	0.188418
 11.8712	0.187975
 11.8812	0.187532
 11.8912	0.18709
 11.9012	0.186648
 11.9112	0.186206
 11.9212	0.185765
 11.9312	0.185324
 11.9412	0.184884
 11.9512	0.184444
 11.9612	0.184005
 11.9712	0.183566
 11.9812	0.183127
 11.9912	0.182689
 12.0012	0.182252
 12.0112	0.181814
 12.0212	0.181376
 12.0312	0.180939
 12.0412	0.180503
 12.0512	0.180066
 12.0612	0.179631
 12.0712	0.179196
 12.0812	0.178761
 12.0912	0.178327
 12.1012	0.177893
 12.1112	0.17746
 12.1212	0.177027
 12.1312	0.176595
 12.1412	0.176163
 12.1512	0.175731
 12.1612	0.1753
 12.1712	0.17487
 12.1812	0.17444
 12.1912	0.174011
 12.2012	0.173582
 12.2112	0.173154
 12.2212	0.172726
 12.2312	0.172298
 12.2412	0.171871
 12.2512	0.171445
 12.2612	0.171019
 12.2712	0.170593
 12.2812	0.170168
 12.2912	0.169744
 12.3012	0.16932
 12.3112	0.168897
 12.3212	0.168474
 12.3312	0.168051
 12.3412	0.167629
 12.3512	0.167208
 12.3612	0.166787
 12.3712	0.166367
 12.3812	0.165947
 12.3912	0.165527
 12.4012	0.165108
 12.4112	0.16469
 12.4212	0.164272
 12.4312	0.163855
 12.4412	0.163438
 12.4512	0.163022
 12.4612	0.162606
 12.4712	0.162191
 12.4812	0.161776
 12.4912	0.161362
 12.5013	0.160948
 12.5113	0.160535
 12.5213	0.160123
 12.5313	0.15971
 12.5413	0.159299
 12.5513	0.158888
 12.5613	0.158477
 12.5713	0.158067
 12.5813	0.157658
 12.5913	0.157249
 12.6013	0.156841
 12.6113	0.156433
 12.6213	0.156026
 12.6313	0.155619
 12.6413	0.155213
 12.6513	0.154807
 12.6613	0.154402
 12.6713	0.153997
 12.6813	0.153593
 12.6913	0.15319
 12.7013	0.152787
 12.7113	0.152385
 12.7213	0.151983
 12.7313	0.151581
 12.7413	0.151181
 12.7513	0.15078
 12.7613	0.150381
 12.7713	0.149982
 12.7813	0.149583
 12.7913	0.149185
 12.8013	0.148788
 12.8113	0.148391
 12.8213	0.147995
 12.8313	0.147599
 12.8413	0.147204
 12.8513	0.146809
 12.8613	0.146415
 12.8713	0.146021
 12.8813	0.145628
 12.8913	0.145236
 12.9013	0.144844
 12.9113	0.144453
 12.9213	0.144062
 12.9313	0.143672
 12.9413	0.143283
 12.9513	0.142894
 12.9613	0.142505
 12.9713	0.142117
 12.9813	0.14173
 12.9913	0.141343
 13.0013	0.140958
 13.0113	0.140577
 13.0213	0.140197
 13.0313	0.139817
 13.0413	0.139438
 13.0513	0.13906
 13.0613	0.138682
 13.0713	0.138304
 13.0813	0.137928
 13.0913	0.137551
 13.1013	0.137176
 13.1113	0.1368
 13.1213	0.136426
 13.1313	0.136052
 13.1413	0.135678
 13.1513	0.135305
 13.1613	0.134933
 13.1713	0.134561
 13.1813	0.13419
 13.1913	0.133819
 13.2013	0.133449
 13.2113	0.133079
 13.2213	0.13271
 13.2313	0.132342
 13.2413	0.131974
 13.2513	0.131607
 13.2613	0.13124
 13.2713	0.130874
 13.2813	0.130508
 13.2913	0.130143
 13.3013	0.129779
 13.3113	0.129415
 13.3213	0.129051
 13.3313	0.128689
 13.3413	0.128326
 13.3513	0.127965
 13.3613	0.127604
 13.3713	0.127243
 13.3813	0.126883
 13.3913	0.126524
 13.4013	0.126165
 13.4113	0.125807
 13.4213	0.12545
 13.4313	0.125093
 13.4413	0.124736
 13.4513	0.12438
 13.4613	0.124025
 13.4713	0.12367
 13.4813	0.123316
 13.4913	0.122963
 13.5014	0.12261
 13.5114	0.122258
 13.5214	0.121906
 13.5314	0.121555
 13.5414	0.121204
 13.5514	0.120854
 13.5614	0.120505
 13.5714	0.120156
 13.5814	0.119807
 13.5914	0.11946
 13.6014	0.119113
 13.6114	0.118766
 13.6214	0.11842
 13.6314	0.118075
 13.6414	0.11773
 13.6514	0.117386
 13.6614	0.117043
 13.6714	0.1167
 13.6814	0.116358
 13.6914	0.116016
 13.7014	0.115675
 13.7114	0.115334
 13.7214	0.114994
 13.7314	0.114655
 13.7414	0.114316
 13.7514	0.113978
 13.7614	0.11364
 13.7714	0.113303
 13.7814	0.112967
 13.7914	0.112631
 13.8014	0.112296
 13.8114	0.111961
 13.8214	0.111627
 13.8314	0.111294
 13.8414	0.110961
 13.8514	0.110629
 13.8614	0.110297
 13.8714	0.109966
 13.8814	0.109636
 13.8914	0.109306
 13.9014	0.108977
 13.9114	0.108648
 13.9214	0.10832
 13.9314	0.107993
 13.9414	0.107666
 13.9514	0.10734
 13.9614	0.107015
 13.9714	0.10669
 13.9814	0.106365
 13.9914	0.106042
 14.0014	0.105718
 14.0114	0.105391
 14.0214	0.105064
 14.0314	0.104738
 14.0414	0.104413
 14.0514	0.104088
 14.0614	0.103764
 14.0714	0.103441
 14.0814	0.103118
 14.0914	0.102796
 14.1014	0.102475
 14.1114	0.102154
 14.1214	0.101834
 14.1314	0.101514
 14.1414	0.101195
 14.1514	0.100877
 14.1614	0.100559
 14.1714	0.100242
 14.1814	0.0999261
 14.1914	0.0996103
 14.2014	0.0992953
 14.2114	0.0989808
 14.2214	0.098667
 14.2314	0.0983539
 14.2414	0.0980413
 14.2514	0.0977294
 14.2614	0.0974182
 14.2714	0.0971076
 14.2814	0.0967976
 14.2914	0.0964883
 14.3014	0.0961796
 14.3114	0.0958715
 14.3214	0.0955641
 14.3314	0.0952573
 14.3414	0.0949512
 14.3514	0.0946457
 14.3614	0.0943408
 14.3714	0.0940366
 14.3814	0.093733
 14.3914	0.09343
 14.4014	0.0931277
 14.4114	0.0928261
 14.4214	0.092525
 14.4314	0.0922246
 14.4414	0.0919249
 14.4514	0.0916258
 14.4614	0.0913273
 14.4714	0.0910294
 14.4814	0.0907322
 14.4914	0.0904357
 14.5015	0.0901398
 14.5115	0.0898445
 14.5215	0.0895498
 14.5315	0.0892558
 14.5415	0.0889624
 14.5515	0.0886697
 14.5615	0.0883776
 14.5715	0.0880861
 14.5815	0.0877953
 14.5915	0.0875051
 14.6015	0.0872156
 14.6115	0.0869267
 14.6215	0.0866384
 14.6315	0.0863508
 14.6415	0.0860638
 14.6515	0.0857774
 14.6615	0.0854917
 14.6715	0.0852066
 14.6815	0.0849222
 14.6915	0.0846384
 14.7015	0.0843552
 14.7115	0.0840727
 14.7215	0.0837908
 14.7315	0.0835095
 14.7415	0.0832288
 14.7515	0.0829489
 14.7615	0.0826695
 14.7715	0.0823908
 14.7815	0.0821127
 14.7915	0.0818352
 14.8015	0.0815584
 14.8115	0.0812822
 14.8215	0.0810066
 14.8315	0.0807317
 14.8415	0.0804574
 14.8515	0.0801838
 14.8615	0.0799108
 14.8715	0.0796384
 14.8815	0.0793666
 14.8915	0.0790955
 14.9015	0.078825
 14.9115	0.0785551
 14.9215	0.0782859
 14.9315	0.0780173
 14.9415	0.0777494
 14.9515	0.077482
 14.9615	0.0772153
 14.9715	0.0769492
 14.9815	0.0766838
 14.9915	0.076419
 15.0015	0.0761546
 15.0115	0.0758901
 15.0215	0.0756262
 15.0315	0.075363
 15.0415	0.0751004
 15.0515	0.0748384
 15.0615	0.074577
 15.0715	0.0743163
 15.0815	0.0740562
 15.0915	0.0737968
 15.1015	0.073538
 15.1115	0.0732798
 15.1215	0.0730222
 15.1315	0.0727653
 15.1415	0.072509
 15.1515	0.0722534
 15.1615	0.0719983
 15.1715	0.0717439
 15.1815	0.0714902
 15.1915	0.071237
 15.2015	0.0709845
 15.2115	0.0707326
 15.2215	0.0704814
 15.2315	0.0702307
 15.2415	0.0699807
 15.2515	0.0697314
 15.2615	0.0694826
 15.2715	0.0692345
 15.2815	0.068987
 15.2915	0.0687401
 15.3015	0.0684938
 15.3115	0.0682482
 15.3215	0.0680032
 15.3315	0.0677588
 15.3415	0.0675151
 15.3515	0.0672719
 15.3615	0.0670294
 15.3715	0.0667875
 15.3815	0.0665462
 15.3915	0.0663056
 15.4015	0.0660655
 15.4115	0.0658261
 15.4215	0.0655873
 15.4315	0.0653491
 15.4415	0.0651115
 15.4515	0.0648746
 15.4615	0.0646382
 15.4715	0.0644025
 15.4815	0.0641674
 15.4915	0.0639329
 15.5016	0.063699
 15.5116	0.0634658
 15.5216	0.0632331
 15.5316	0.0630011
 15.5416	0.0627697
 15.5516	0.0625388
 15.5616	0.0623086
 15.5716	0.062079
 15.5816	0.06185
 15.5916	0.0616217
 15.6016	0.0613939
 15.6116	0.0611667
 15.6216	0.0609402
 15.6316	0.0607142
 15.6416	0.0604889
 15.6516	0.0602641
 15.6616	0.06004
 15.6716	0.0598165
 15.6816	0.0595936
 15.6916	0.0593712
 15.7016	0.0591495
 15.7116	0.0589284
 15.7216	0.0587079
 15.7316	0.0584879
 15.7416	0.0582686
 15.7516	0.0580499
 15.7616	0.0578318
 15.7716	0.0576143
 15.7816	0.0573973
 15.7916	0.057181
 15.8016	0.0569653
 15.8116	0.0567501
 15.8216	0.0565356
 15.8316	0.0563216
 15.8416	0.0561083
 15.8516	0.0558955
 15.8616	0.0556833
 15.8716	0.0554717
 15.8816	0.0552607
 15.8916	0.0550503
 15.9016	0.0548405
 15.9116	0.0546313
 15.9216	0.0544227
 15.9316	0.0542146
 15.9416	0.0540071
 15.9516	0.0538003
 15.9616	0.053594
 15.9716	0.0533882
 15.9816	0.0531831
 15.9916	0.0529786
 16.0016	0.0527746
 16.0116	0.0525709
 16.0216	0.0523679
 16.0316	0.0521654
 16.0416	0.0519635
 16.0516	0.0517622
 16.0616	0.0515615
 16.0716	0.0513613
 16.0816	0.0511618
 16.0916	0.0509628
 16.1016	0.0507644
 16.1116	0.0505665
 16.1216	0.0503692
 16.1316	0.0501726
 16.1416	0.0499764
 16.1516	0.0497809
 16.1616	0.0495859
 16.1716	0.0493915
 16.1816	0.0491977
 16.1916	0.0490044
 16.2016	0.0488117
 16.2116	0.0486196
 16.2216	0.048428
 16.2316	0.048237
 16.2416	0.0480466
 16.2516	0.0478567
 16.2616	0.0476674
 16.2716	0.0474787
 16.2816	0.0472905
 16.2916	0.0471029
 16.3016	0.0469158
 16.3116	0.0467293
 16.3216	0.0465434
 16.3316	0.046358
 16.3416	0.0461732
 16.3516	0.0459889
 16.3616	0.0458052
 16.3716	0.0456221
 16.3816	0.0454395
 16.3916	0.0452574
 16.4016	0.0450759
 16.4116	0.044895
 16.4216	0.0447146
 16.4316	0.0445347
 16.4416	0.0443554
 16.4516	0.0441767
 16.4616	0.0439985
 16.4716	0.0438208
 16.4816	0.0436437
 16.4916	0.0434672
 16.5017	0.0432911
 16.5117	0.0431157
 16.5217	0.0429407
 16.5317	0.0427663
 16.5417	0.0425925
 16.5517	0.0424192
 16.5617	0.0422464
 16.5717	0.0420742
 16.5817	0.0419025
 16.5917	0.0417313
 16.6017	0.0415607
 16.6117	0.0413906
 16.6217	0.041221
 16.6317	0.041052
 16.6417	0.0408835
 16.6517	0.0407155
 16.6617	0.040548
 16.6717	0.0403811
 16.6817	0.0402147
 16.6917	0.0400489
 16.7017	0.0398836
 16.7117	0.0397188
 16.7217	0.0395545
 16.7317	0.0393907
 16.7417	0.0392275
 16.7517	0.0390648
 16.7617	0.0389026
 16.7717	0.0387409
 16.7817	0.0385797
 16.7917	0.0384191
 16.8017	0.038259
 16.8117	0.0380994
 16.8217	0.0379403
 16.8317	0.0377817
 16.8417	0.0376236
 16.8517	0.0374661
 16.8617	0.037309
 16.8717	0.0371525
 16.8817	0.0369965
 16.8917	0.036841
 16.9017	0.036686
 16.9117	0.0365315
 16.9217	0.0363775
 16.9317	0.036224
 16.9417	0.036071
 16.9517	0.0359185
 16.9617	0.0357665
 16.9717	0.0356151
 16.9817	0.0354641
 16.9917	0.0353136
 17.0017	0.035164
 17.0117	0.035017
 17.0217	0.0348704
 17.0317	0.0347243
 17.0417	0.0345787
 17.0517	0.0344336
 17.0617	0.0342889
 17.0717	0.0341447
 17.0817	0.034001
 17.0917	0.0338577
 17.1017	0.0337149
 17.1117	0.0335726
 17.1217	0.0334308
 17.1317	0.0332894
 17.1417	0.0331485
 17.1517	0.033008
 17.1617	0.032868
 17.1717	0.0327285
 17.1817	0.0325894
 17.1917	0.0324508
 17.2017	0.0323126
 17.2117	0.0321749
 17.2217	0.0320377
 17.2317	0.0319009
 17.2417	0.0317646
 17.2517	0.0316287
 17.2617	0.0314933
 17.2717	0.0313584
 17.2817	0.0312238
 17.2917	0.0310898
 17.3017	0.0309562
 17.3117	0.030823
 17.3217	0.0306903
 17.3317	0.0305581
 17.3417	0.0304263
 17.3517	0.0302949
 17.3617	0.030164
 17.3717	0.0300335
 17.3817	0.0299035
 17.3917	0.0297739
 17.4017	0.0296448
 17.4117	0.029516
 17.4217	0.0293878
 17.4317	0.02926
 17.4417	0.0291326
 17.4517	0.0290056
 17.4617	0.0288791
 17.4717	0.028753
 17.4817	0.0286274
 17.4917	0.0285022
 17.5018	0.0283774
 17.5118	0.0282531
 17.5218	0.0281292
 17.5318	0.0280057
 17.5418	0.0278826
 17.5518	0.02776
 17.5618	0.0276378
 17.5718	0.027516
 17.5818	0.0273947
 17.5918	0.0272738
 17.6018	0.0271533
 17.6118	0.0270332
 17.6218	0.0269135
 17.6318	0.0267943
 17.6418	0.0266755
 17.6518	0.0265571
 17.6618	0.0264391
 17.6718	0.0263216
 17.6818	0.0262044
 17.6918	0.0260877
 17.7018	0.0259714
 17.7118	0.0258555
 17.7218	0.02574
 17.7318	0.0256249
 17.7418	0.0255103
 17.7518	0.025396
 17.7618	0.0252822
 17.7718	0.0251687
 17.7818	0.0250557
 17.7918	0.0249431
 17.8018	0.0248308
 17.8118	0.024719
 17.8218	0.0246076
 17.8318	0.0244966
 17.8418	0.024386
 17.8518	0.0242758
 17.8618	0.024166
 17.8718	0.0240566
 17.8818	0.0239475
 17.8918	0.0238389
 17.9018	0.0237307
 17.9118	0.0236229
 17.9218	0.0235155
 17.9318	0.0234084
 17.9418	0.0233018
 17.9518	0.0231955
 17.9618	0.0230896
 17.9718	0.0229842
 17.9818	0.0228791
 17.9918	0.0227744
 18.0018	0.02267
 18.0118	0.0225656
 18.0218	0.0224616
 18.0318	0.0223581
 18.0418	0.0222548
 18.0518	0.022152
 18.0618	0.0220496
 18.0718	0.0219475
 18.0818	0.0218459
 18.0918	0.0217446
 18.1018	0.0216437
 18.1118	0.0215432
 18.1218	0.021443
 18.1318	0.0213432
 18.1418	0.0212438
 18.1518	0.0211448
 18.1618	0.0210462
 18.1718	0.0209479
 18.1818	0.02085
 18.1918	0.0207525
 18.2018	0.0206554
 18.2118	0.0205586
 18.2218	0.0204622
 18.2318	0.0203661
 18.2418	0.0202705
 18.2518	0.0201751
 18.2618	0.0200802
 18.2718	0.0199856
 18.2818	0.0198914
 18.2918	0.0197976
 18.3018	0.0197041
 18.3118	0.0196109
 18.3218	0.0195182
 18.3318	0.0194258
 18.3418	0.0193337
 18.3518	0.019242
 18.3618	0.0191507
 18.3718	0.0190597
 18.3818	0.0189691
 18.3918	0.0188788
 18.4018	0.0187889
 18.4118	0.0186993
 18.4218	0.0186101
 18.4318	0.0185212
 18.4418	0.0184327
 18.4518	0.0183445
 18.4618	0.0182567
 18.4718	0.0181692
 18.4818	0.018082
 18.4918	0.0179952
 18.5019	0.0179088
 18.5119	0.0178227
 18.5219	0.0177369
 18.5319	0.0176515
 18.5419	0.0175664
 18.5519	0.0174816
 18.5619	0.0173972
 18.5719	0.0173131
 18.5819	0.0172294
 18.5919	0.0171459
 18.6019	0.0170629
 18.6119	0.0169801
 18.6219	0.0168977
 18.6319	0.0168156
 18.6419	0.0167338
 18.6519	0.0166524
 18.6619	0.0165713
 18.6719	0.0164905
 18.6819	0.0164101
 18.6919	0.01633
 18.7019	0.0162502
 18.7119	0.0161707
 18.7219	0.0160915
 18.7319	0.0160127
 18.7419	0.0159342
 18.7519	0.015856
 18.7619	0.0157781
 18.7719	0.0157005
 18.7819	0.0156233
 18.7919	0.0155464
 18.8019	0.0154698
 18.8119	0.0153935
 18.8219	0.0153175
 18.8319	0.0152418
 18.8419	0.0151664
 18.8519	0.0150914
 18.8619	0.0150166
 18.8719	0.0149422
 18.8819	0.0148681
 18.8919	0.0147942
 18.9019	0.0147207
 18.9119	0.0146475
 18.9219	0.0145746
 18.9319	0.014502
 18.9419	0.0144297
 18.9519	0.0143577
 18.9619	0.014286
 18.9719	0.0142146
 18.9819	0.0141434
 18.9919	0.0140726
 19.0019	0.0140019
 19.0119	0.0139306
 19.0219	0.0138597
 19.0319	0.013789
 19.0419	0.0137187
 19.0519	0.0136486
 19.0619	0.0135788
 19.0719	0.0135094
 19.0819	0.0134402
 19.0919	0.0133714
 19.1019	0.0133028
 19.1119	0.0132346
 19.1219	0.0131666
 19.1319	0.0130989
 19.1419	0.0130315
 19.1519	0.0129644
 19.1619	0.0128976
 19.1719	0.0128311
 19.1819	0.0127649
 19.1919	0.012699
 19.2019	0.0126333
 19.2119	0.012568
 19.2219	0.0125029
 19.2319	0.0124381
 19.2419	0.0123736
 19.2519	0.0123094
 19.2619	0.0122455
 19.2719	0.0121818
 19.2819	0.0121184
 19.2919	0.0120553
 19.3019	0.0119925
 19.3119	0.01193
 19.3219	0.0118677
 19.3319	0.0118057
 19.3419	0.011744
 19.3519	0.0116826
 19.3619	0.0116214
 19.3719	0.0115605
 19.3819	0.0114999
 19.3919	0.0114395
 19.4019	0.0113795
 19.4119	0.0113196
 19.4219	0.0112601
 19.4319	0.0112008
 19.4419	0.0111418
 19.4519	0.011083
 19.4619	0.0110245
 19.4719	0.0109663
 19.4819	0.0109083
 19.4919	0.0108506
 19.502	0.0107932
 19.512	0.010736
 19.522	0.0106791
 19.532	0.0106224
 19.542	0.010566
 19.552	0.0105098
 19.562	0.0104539
 19.572	0.0103983
 19.582	0.0103429
 19.592	0.0102877
 19.602	0.0102328
 19.612	0.0101782
 19.622	0.0101238
 19.632	0.0100696
 19.642	0.0100157
 19.652	0.00996207
 19.662	0.00990867
 19.672	0.0098555
 19.682	0.00980258
 19.692	0.0097499
 19.702	0.00969747
 19.712	0.00964527
 19.722	0.00959332
 19.732	0.00954161
 19.742	0.00949013
 19.752	0.00943889
 19.762	0.00938789
 19.772	0.00933713
 19.782	0.0092866
 19.792	0.00923631
 19.802	0.00918625
 19.812	0.00913642
 19.822	0.00908682
 19.832	0.00903746
 19.842	0.00898832
 19.852	0.00893942
 19.862	0.00889074
 19.872	0.00884229
 19.882	0.00879407
 19.892	0.00874607
 19.902	0.0086983
 19.912	0.00865076
 19.922	0.00860343
 19.932	0.00855633
 19.942	0.00850945
 19.952	0.0084628
 19.962	0.00841636
 19.972	0.00837014
 19.982	0.00832414
 19.992	0.00827836
 20.002	0.00823289
 20.012	0.00818798
 20.022	0.00814329
 20.032	0.00809881
 20.042	0.00805454
 20.052	0.00801047
 20.062	0.00796662
 20.072	0.00792296
 20.082	0.00787952
 20.092	0.00783628
 20.102	0.00779324
 20.112	0.00775041
 20.122	0.00770778
 20.132	0.00766536
 20.142	0.00762313
 20.152	0.0075811
 20.162	0.00753928
 20.172	0.00749765
 20.182	0.00745622
 20.192	0.00741499
 20.202	0.00737396
 20.212	0.00733312
 20.222	0.00729248
 20.232	0.00725203
 20.242	0.00721177
 20.252	0.00717171
 20.262	0.00713184
 20.272	0.00709216
 20.282	0.00705268
 20.292	0.00701338
 20.302	0.00697427
 20.312	0.00693535
 20.322	0.00689662
 20.332	0.00685808
 20.342	0.00681972
 20.352	0.00678155
 20.362	0.00674356
 20.372	0.00670576
 20.382	0.00666814
 20.392	0.00663071
 20.402	0.00659345
 20.412	0.00655638
 20.422	0.00651949
 20.432	0.00648278
 20.442	0.00644624
 20.452	0.00640989
 20.462	0.00637372
 20.472	0.00633772
 20.482	0.00630189
 20.492	0.00626625
 20.5021	0.00623078
 20.5121	0.00619548
 20.5221	0.00616036
 20.5321	0.00612541
 20.5421	0.00609063
 20.5521	0.00605603
 20.5621	0.00602159
 20.5721	0.00598733
 20.5821	0.00595323
 20.5921	0.00591931
 20.6021	0.00588555
 20.6121	0.00585196
 20.6221	0.00581854
 20.6321	0.00578528
 20.6421	0.00575219
 20.6521	0.00571926
 20.6621	0.0056865
 20.6721	0.0056539
 20.6821	0.00562147
 20.6921	0.00558919
 20.7021	0.00555708
 20.7121	0.00552513
 20.7221	0.00549334
 20.7321	0.00546171
 20.7421	0.00543024
 20.7521	0.00539893
 20.7621	0.00536777
 20.7721	0.00533677
 20.7821	0.00530593
 20.7921	0.00527524
 20.8021	0.00524471
 20.8121	0.00521434
 20.8221	0.00518411
 20.8321	0.00515404
 20.8421	0.00512413
 20.8521	0.00509436
 20.8621	0.00506475
 20.8721	0.00503528
 20.8821	0.00500597
 20.8921	0.00497681
 20.9021	0.00494779
 20.9121	0.00491892
 20.9221	0.0048902
 20.9321	0.00486163
 20.9421	0.0048332
 20.9521	0.00480492
 20.9621	0.00477679
 20.9721	0.0047488
 20.9821	0.00472095
 20.9921	0.00469325
 21.0021	0.00466569
 21.0121	0.00463827
 21.0221	0.00461099
 21.0321	0.00458385
 21.0421	0.00455685
 21.0521	0.00453
 21.0621	0.00450328
 21.0721	0.0044767
 21.0821	0.00445026
 21.0921	0.00442395
 21.1021	0.00439779
 21.1121	0.00437175
 21.1221	0.00434586
 21.1321	0.0043201
 21.1421	0.00429447
 21.1521	0.00426898
 21.1621	0.00424362
 21.1721	0.00421839
 21.1821	0.00419329
 21.1921	0.00416833
 21.2021	0.0041435
 21.2121	0.00411879
 21.2221	0.00409422
 21.2321	0.00406978
 21.2421	0.00404546
 21.2521	0.00402127
 21.2621	0.00399721
 21.2721	0.00397328
 21.2821	0.00394948
 21.2921	0.00392579
 21.3021	0.00390224
 21.3121	0.00387881
 21.3221	0.0038555
 21.3321	0.00383232
 21.3421	0.00380926
 21.3521	0.00378632
 21.3621	0.00376351
 21.3721	0.00374081
 21.3821	0.00371824
 21.3921	0.00369579
 21.4021	0.00367346
 21.4121	0.00365124
 21.4221	0.00362915
 21.4321	0.00360717
 21.4421	0.00358531
 21.4521	0.00356357
 21.4621	0.00354195
 21.4721	0.00352044
 21.4821	0.00349905
 21.4921	0.00347777
 21.5022	0.00345661
 21.5122	0.00343556
 21.5222	0.00341462
 21.5322	0.0033938
 21.5422	0.00337309
 21.5522	0.00335249
 21.5622	0.003332
 21.5722	0.00331163
 21.5822	0.00329136
 21.5922	0.00327121
 21.6022	0.00325116
 21.6122	0.00323122
 21.6222	0.00321139
 21.6322	0.00319167
 21.6422	0.00317206
 21.6522	0.00315256
 21.6622	0.00313316
 21.6722	0.00311386
 21.6822	0.00309467
 21.6922	0.00307559
 21.7022	0.00305661
 21.7122	0.00303774
 21.7222	0.00301897
 21.7322	0.0030003
 21.7422	0.00298174
 21.7522	0.00296327
 21.7622	0.00294491
 21.7722	0.00292665
 21.7822	0.00290849
 21.7922	0.00289043
 21.8022	0.00287247
 21.8122	0.00285461
 21.8222	0.00283685
 21.8322	0.00281919
 21.8422	0.00280163
 21.8522	0.00278416
 21.8622	0.00276679
 21.8722	0.00274951
 21.8822	0.00273234
 21.8922	0.00271526
 21.9022	0.00269827
 21.9122	0.00268138
 21.9222	0.00266458
 21.9322	0.00264787
 21.9422	0.00263126
 21.9522	0.00261475
 21.9622	0.00259832
 21.9722	0.00258199
 21.9822	0.00256575
 21.9922	0.0025496
 22.0022	0.00253354
 22.0122	0.00251757
 22.0222	0.00250169
 22.0322	0.0024859
 22.0422	0.0024702
 22.0522	0.00245459
 22.0622	0.00243906
 22.0722	0.00242363
 22.0822	0.00240828
 22.0922	0.00239302
 22.1022	0.00237784
 22.1122	0.00236275
 22.1222	0.00234775
 22.1322	0.00233283
 22.1422	0.002318
 22.1522	0.00230325
 22.1622	0.00228858
 22.1722	0.002274
 22.1822	0.0022595
 22.1922	0.00224509
 22.2022	0.00223075
 22.2122	0.0022165
 22.2222	0.00220233
 22.2322	0.00218824
 22.2422	0.00217423
 22.2522	0.00216031
 22.2622	0.00214646
 22.2722	0.00213269
 22.2822	0.002119
 22.2922	0.00210539
 22.3022	0.00209186
 22.3122	0.00207841
 22.3222	0.00206503
 22.3322	0.00205173
 22.3422	0.00203851
 22.3522	0.00202537
 22.3622	0.0020123
 22.3722	0.0019993
 22.3822	0.00198638
 22.3922	0.00197354
 22.4022	0.00196077
 22.4122	0.00194808
 22.4222	0.00193546
 22.4322	0.00192291
 22.4422	0.00191044
 22.4522	0.00189803
 22.4622	0.00188571
 22.4722	0.00187345
 22.4822	0.00186126
 22.4922	0.00184915
 22.5023	0.00183711
 22.5123	0.00182513
 22.5223	0.00181323
 22.5323	0.0018014
 22.5423	0.00178964
 22.5523	0.00177794
 22.5623	0.00176632
 22.5723	0.00175476
 22.5823	0.00174327
 22.5923	0.00173185
 22.6023	0.0017205
 22.6123	0.00170921
 22.6223	0.00169799
 22.6323	0.00168684
 22.6423	0.00167575
 22.6523	0.00166473
 22.6623	0.00165377
 22.6723	0.00164288
 22.6823	0.00163206
 22.6923	0.00162129
 22.7023	0.0016106
 22.7123	0.00159996
 22.7223	0.00158939
 22.7323	0.00157888
 22.7423	0.00156844
 22.7523	0.00155805
 22.7623	0.00154773
 22.7723	0.00153747
 22.7823	0.00152728
 22.7923	0.00151714
 22.8023	0.00150706
 22.8123	0.00149705
 22.8223	0.00148709
 22.8323	0.0014772
 22.8423	0.00146736
 22.8523	0.00145759
 22.8623	0.00144787
 22.8723	0.00143821
 22.8823	0.00142861
 22.8923	0.00141907
 22.9023	0.00140958
 22.9123	0.00140015
 22.9223	0.00139078
 22.9323	0.00138147
 22.9423	0.00137221
 22.9523	0.00136301
 22.9623	0.00135386
 22.9723	0.00134477
 22.9823	0.00133574
 22.9923	0.00132676
 23.0023	0.00131783
 23.0123	0.00130896
 23.0223	0.00130014
 23.0323	0.00129138
 23.0423	0.00128267
 23.0523	0.00127402
 23.0623	0.00126541
 23.0723	0.00125686
 23.0823	0.00124836
 23.0923	0.00123992
 23.1023	0.00123152
 23.1123	0.00122318
 23.1223	0.00121489
 23.1323	0.00120665
 23.1423	0.00119846
 23.1523	0.00119032
 23.1623	0.00118223
 23.1723	0.00117419
 23.1823	0.0011662
 23.1923	0.00115826
 23.2023	0.00115037
 23.2123	0.00114253
 23.2223	0.00113473
 23.2323	0.00112699
 23.2423	0.00111929
 23.2523	0.00111164
 23.2623	0.00110404
 23.2723	0.00109649
 23.2823	0.00108898
 23.2923	0.00108152
 23.3023	0.0010741
 23.3123	0.00106673
 23.3223	0.00105941
 23.3323	0.00105213
 23.3423	0.0010449
 23.3523	0.00103772
 23.3623	0.00103058
 23.3723	0.00102348
 23.3823	0.00101643
 23.3923	0.00100942
 23.4023	0.00100246
 23.4123	0.000995536
 23.4223	0.000988659
 23.4323	0.000981826
 23.4423	0.000975036
 23.4523	0.000968289
 23.4623	0.000961584
 23.4723	0.000954921
 23.4823	0.000948301
 23.4923	0.000941722
 23.5024	0.000935185
 23.5124	0.000928689
 23.5224	0.000922235
 23.5324	0.000915821
 23.5424	0.000909448
 23.5524	0.000903115
 23.5624	0.000896823
 23.5724	0.000890571
 23.5824	0.000884358
 23.5924	0.000878185
 23.6024	0.000872051
 23.6124	0.000865957
 23.6224	0.000859901
 23.6324	0.000853884
 23.6424	0.000847905
 23.6524	0.000841965
 23.6624	0.000836062
 23.6724	0.000830198
 23.6824	0.000824371
 23.6924	0.000818581
 23.7024	0.000812828
 23.7124	0.000807113
 23.7224	0.000801434
 23.7324	0.000795792
 23.7424	0.000790186
 23.7524	0.000784616
 23.7624	0.000779082
 23.7724	0.000773583
 23.7824	0.00076812
 23.7924	0.000762693
 23.8024	0.0007573
 23.8124	0.000751943
 23.8224	0.00074662
 23.8324	0.000741331
 23.8424	0.000736077
 23.8524	0.000730857
 23.8624	0.00072567
 23.8724	0.000720518
 23.8824	0.000715399
 23.8924	0.000710313
 23.9024	0.00070526
 23.9124	0.000700241
 23.9224	0.000695254
 23.9324	0.000690299
 23.9424	0.000685377
 23.9524	0.000680487
 23.9624	0.000675629
 23.9724	0.000670803
 23.9824	0.000666008
 23.9924	0.000661245
 24.0024	0.000656513
 24.0124	0.000651812
 24.0224	0.000647142
 24.0324	0.000642502
 24.0424	0.000637893
 24.0524	0.000633315
 24.0624	0.000628766
 24.0724	0.000624248
 24.0824	0.000619759
 24.0924	0.0006153
 24.1024	0.000610871
 24.1124	0.00060647
 24.1224	0.000602099
 24.1324	0.000597757
 24.1424	0.000593443
 24.1524	0.000589158
 24.1624	0.000584902
 24.1724	0.000580673
 24.1824	0.000576473
 24.1924	0.000572301
 24.2024	0.000568156
 24.2124	0.000564039
 24.2224	0.000559949
 24.2324	0.000555887
 24.2424	0.000551852
 24.2524	0.000547843
 24.2624	0.000543862
 24.2724	0.000539907
 24.2824	0.000535978
 24.2924	0.000532076
 24.3024	0.0005282
 24.3124	0.00052435
 24.3224	0.000520525
 24.3324	0.000516727
 24.3424	0.000512953
 24.3524	0.000509206
 24.3624	0.000505483
 24.3724	0.000501785
 24.3824	0.000498113
 24.3924	0.000494465
 24.4024	0.000490841
 24.4124	0.000487242
 24.4224	0.000483668
 24.4324	0.000480117
 24.4424	0.000476591
 24.4524	0.000473088
 24.4624	0.00046961
 24.4724	0.000466154
 24.4824	0.000462722
 24.4924	0.000459314
 24.5025	0.000455928
 24.5125	0.000452566
 24.5225	0.000449226
 24.5325	0.000445909
 24.5425	0.000442615
 24.5525	0.000439343
 24.5625	0.000436094
 24.5725	0.000432866
 24.5825	0.000429661
 24.5925	0.000426477
 24.6025	0.000423316
 24.6125	0.000420175
 24.6225	0.000417057
 24.6325	0.00041396
 24.6425	0.000410884
 24.6525	0.000407829
 24.6625	0.000404795
 24.6725	0.000401782
 24.6825	0.000398789
 24.6925	0.000395817
 24.7025	0.000392866
 24.7125	0.000389935
 24.7225	0.000387024
 24.7325	0.000384133
 24.7425	0.000381262
 24.7525	0.000378411
 24.7625	0.00037558
 24.7725	0.000372768
 24.7825	0.000369976
 24.7925	0.000367203
 24.8025	0.000364449
 24.8125	0.000361715
 24.8225	0.000358999
 24.8325	0.000356302
 24.8425	0.000353624
 24.8525	0.000350964
 24.8625	0.000348323
 24.8725	0.000345701
 24.8825	0.000343096
 24.8925	0.00034051
 24.9025	0.000337942
 24.9125	0.000335392
 24.9225	0.000332859
 24.9325	0.000330345
 24.9425	0.000327847
 24.9525	0.000325368
 24.9625	0.000322905
 24.9725	0.00032046
 24.9825	0.000318032
 24.9925	0.000315621
 25.0025	0.000313227
 25.0125	0.000310847
 25.0225	0.000308484
 25.0325	0.000306137
 25.0425	0.000303807
 25.0525	0.000301494
 25.0625	0.000299196
 25.0725	0.000296915
 25.0825	0.000294651
 25.0925	0.000292402
 25.1025	0.000290169
 25.1125	0.000287952
 25.1225	0.00028575
 25.1325	0.000283564
 25.1425	0.000281394
 25.1525	0.000279239
 25.1625	0.0002771
 25.1725	0.000274975
 25.1825	0.000272866
 25.1925	0.000270772
 25.2025	0.000268692
 25.2125	0.000266628
 25.2225	0.000264578
 25.2325	0.000262543
 25.2425	0.000260522
 25.2525	0.000258516
 25.2625	0.000256524
 25.2725	0.000254546
 25.2825	0.000252583
 25.2925	0.000250633
 25.3025	0.000248698
 25.3125	0.000246777
 25.3225	0.000244869
 25.3325	0.000242975
 25.3425	0.000241094
 25.3525	0.000239227
 25.3625	0.000237374
 25.3725	0.000235534
 25.3825	0.000233707
 25.3925	0.000231893
 25.4025	0.000230092
 25.4125	0.000228305
 25.4225	0.00022653
 25.4325	0.000224768
 25.4425	0.000223019
 25.4525	0.000221283
 25.4625	0.000219559
 25.4725	0.000217847
 25.4825	0.000216148
 25.4925	0.000214461
 25.5026	0.000212787
 25.5126	0.000211125
 25.5226	0.000209475
 25.5326	0.000207836
 25.5426	0.00020621
 25.5526	0.000204596
 25.5626	0.000202993
 25.5726	0.000201402
 25.5826	0.000199823
 25.5926	0.000198255
 25.6026	0.000196698
 25.6126	0.000195153
 25.6226	0.00019362
 25.6326	0.000192097
 25.6426	0.000190586
 25.6526	0.000189086
 25.6626	0.000187596
 25.6726	0.000186118
 25.6826	0.000184651
 25.6926	0.000183194
 25.7026	0.000181748
 25.7126	0.000180313
 25.7226	0.000178888
 25.7326	0.000177474
 25.7426	0.00017607
 25.7526	0.000174676
 25.7626	0.000173293
 25.7726	0.00017192
 25.7826	0.000170557
 25.7926	0.000169204
 25.8026	0.000167862
 25.8126	0.000166529
 25.8226	0.000165206
 25.8326	0.000163893
 25.8426	0.000162589
 25.8526	0.000161295
 25.8626	0.000160011
 25.8726	0.000158737
 25.8826	0.000157472
 25.8926	0.000156216
 25.9026	0.000154969
 25.9126	0.000153732
 25.9226	0.000152504
 25.9326	0.000151286
 25.9426	0.000150076
 25.9526	0.000148876
 25.9626	0.000147684
 25.9726	0.000146501
 25.9826	0.000145327
 25.9926	0.000144162
 26.0026	0.000143006
 26.0126	0.000141858
 26.0226	0.000140719
 26.0326	0.000139589
 26.0426	0.000138467
 26.0526	0.000137353
 26.0626	0.000136248
 26.0726	0.000135151
 26.0826	0.000134062
 26.0926	0.000132982
 26.1026	0.000131909
 26.1126	0.000130845
 26.1226	0.000129789
 26.1326	0.000128741
 26.1426	0.0001277
 26.1526	0.000126668
 26.1626	0.000125643
 26.1726	0.000124626
 26.1826	0.000123617
 26.1926	0.000122615
 26.2026	0.000121621
 26.2126	0.000120635
 26.2226	0.000119656
 26.2326	0.000118685
 26.2426	0.00011772
 26.2526	0.000116764
 26.2626	0.000115814
 26.2726	0.000114872
 26.2826	0.000113937
 26.2926	0.000113009
 26.3026	0.000112088
 26.3126	0.000111174
 26.3226	0.000110267
 26.3326	0.000109367
 26.3426	0.000108474
 26.3526	0.000107588
 26.3626	0.000106708
 26.3726	0.000105836
 26.3826	0.000104969
 26.3926	0.00010411
 26.4026	0.000103257
 26.4126	0.000102411
 26.4226	0.000101571
 26.4326	0.000100738
 26.4426	9.9911e-05
 26.4526	9.90904e-05
 26.4626	9.82762e-05
 26.4726	9.74682e-05
 26.4826	9.66665e-05
 26.4926	9.58709e-05
 26.5027	9.50815e-05
 26.5127	9.42982e-05
 26.5227	9.3521e-05
 26.5327	9.27497e-05
 26.5427	9.19844e-05
 26.5527	9.12251e-05
 26.5627	9.04716e-05
 26.5727	8.97239e-05
 26.5827	8.89821e-05
 26.5927	8.8246e-05
 26.6027	8.75156e-05
 26.6127	8.67909e-05
 26.6227	8.60718e-05
 26.6327	8.53584e-05
 26.6427	8.46504e-05
 26.6527	8.3948e-05
 26.6627	8.32511e-05
 26.6727	8.25596e-05
 26.6827	8.18735e-05
 26.6927	8.11927e-05
 26.7027	8.05172e-05
 26.7127	7.98471e-05
 26.7227	7.91821e-05
 26.7327	7.85224e-05
 26.7427	7.78678e-05
 26.7527	7.72184e-05
 26.7627	7.65741e-05
 26.7727	7.59348e-05
 26.7827	7.53005e-05
 26.7927	7.46712e-05
 26.8027	7.40468e-05
 26.8127	7.34273e-05
 26.8227	7.28128e-05
 26.8327	7.2203e-05
 26.8427	7.1598e-05
 26.8527	7.09979e-05
 26.8627	7.04024e-05
 26.8727	6.98116e-05
 26.8827	6.92255e-05
 26.8927	6.86441e-05
 26.9027	6.80672e-05
 26.9127	6.74949e-05
 26.9227	6.69271e-05
 26.9327	6.63638e-05
 26.9427	6.58049e-05
 26.9527	6.52505e-05
 26.9627	6.47005e-05
 26.9727	6.41548e-05
 26.9827	6.36135e-05
 26.9927	6.30765e-05
 27.0027	6.25437e-05
 27.0127	6.20152e-05
 27.0227	6.14909e-05
 27.0327	6.09707e-05
 27.0427	6.04547e-05
 27.0527	5.99428e-05
 27.0627	5.9435e-05
 27.0727	5.89312e-05
 27.0827	5.84314e-05
 27.0927	5.79357e-05
 27.1027	5.74439e-05
 27.1127	5.6956e-05
 27.1227	5.64721e-05
 27.1327	5.5992e-05
 27.1427	5.55157e-05
 27.1527	5.50433e-05
 27.1627	5.45747e-05
 27.1727	5.41098e-05
 27.1827	5.36486e-05
 27.1927	5.31912e-05
 27.2027	5.27374e-05
 27.2127	5.22873e-05
 27.2227	5.18408e-05
 27.2327	5.13978e-05
 27.2427	5.09585e-05
 27.2527	5.05227e-05
 27.2627	5.00904e-05
 27.2727	4.96616e-05
 27.2827	4.92363e-05
 27.2927	4.88143e-05
 27.3027	4.83958e-05
 27.3127	4.79807e-05
 27.3227	4.7569e-05
 27.3327	4.71605e-05
 27.3427	4.67554e-05
 27.3527	4.63536e-05
 27.3627	4.5955e-05
 27.3727	4.55597e-05
 27.3827	4.51675e-05
 27.3927	4.47786e-05
 27.4027	4.43928e-05
 27.4127	4.40101e-05
 27.4227	4.36306e-05
 27.4327	4.32541e-05
 27.4427	4.28807e-05
 27.4527	4.25104e-05
 27.4627	4.2143e-05
 27.4727	4.17787e-05
 27.4827	4.14174e-05
 27.4927	4.10589e-05
 27.5028	4.07035e-05
 27.5128	4.03509e-05
 27.5228	4.00012e-05
 27.5328	3.96544e-05
 27.5428	3.93104e-05
 27.5528	3.89692e-05
 27.5628	3.86308e-05
 27.5728	3.82952e-05
 27.5828	3.79624e-05
 27.5928	3.76323e-05
 27.6028	3.73049e-05
 27.6128	3.69802e-05
 27.6228	3.66581e-05
 27.6328	3.63387e-05
 27.6428	3.6022e-05
 27.6528	3.57078e-05
 27.6628	3.53963e-05
 27.6728	3.50873e-05
 27.6828	3.47808e-05
 27.6928	3.44769e-05
 27.7028	3.41755e-05
 27.7128	3.38766e-05
 27.7228	3.35802e-05
 27.7328	3.32862e-05
 27.7428	3.29946e-05
 27.7528	3.27055e-05
 27.7628	3.24187e-05
 27.7728	3.21344e-05
 27.7828	3.18524e-05
 27.7928	3.15727e-05
 27.8028	3.12954e-05
 27.8128	3.10203e-05
 27.8228	3.07476e-05
 27.8328	3.04771e-05
 27.8428	3.02089e-05
 27.8528	2.99429e-05
 27.8628	2.96791e-05
 27.8728	2.94175e-05
 27.8828	2.91581e-05
 27.8928	2.89008e-05
 27.9028	2.86458e-05
 27.9128	2.83928e-05
 27.9228	2.8142e-05
 27.9328	2.78932e-05
 27.9428	2.76465e-05
 27.9528	2.74019e-05
 27.9628	2.71594e-05
 27.9728	2.69189e-05
 27.9828	2.66804e-05
 27.9928	2.64439e-05
 28.0028	2.62094e-05
 28.0128	2.59768e-05
 28.0228	2.57462e-05
 28.0328	2.55176e-05
 28.0428	2.52908e-05
 28.0528	2.5066e-05
 28.0628	2.48431e-05
 28.0728	2.4622e-05
 28.0828	2.44028e-05
 28.0928	2.41855e-05
 28.1028	2.397e-05
 28.1128	2.37563e-05
 28.1228	2.35444e-05
 28.1328	2.33344e-05
 28.1428	2.3126e-05
 28.1528	2.29195e-05
 28.1628	2.27147e-05
 28.1728	2.25116e-05
 28.1828	2.23103e-05
 28.1928	2.21106e-05
 28.2028	2.19127e-05
 28.2128	2.17164e-05
 28.2228	2.15218e-05
 28.2328	2.13289e-05
 28.2428	2.11376e-05
 28.2528	2.09479e-05
 28.2628	2.07599e-05
 28.2728	2.05734e-05
 28.2828	2.03885e-05
 28.2928	2.02052e-05
 28.3028	2.00235e-05
 28.3128	1.98433e-05
 28.3228	1.96647e-05
 28.3328	1.94876e-05
 28.3428	1.9312e-05
 28.3528	1.91378e-05
 28.3628	1.89652e-05
 28.3728	1.87941e-05
 28.3828	1.86244e-05
 28.3928	1.84562e-05
 28.4028	1.82894e-05
 28.4128	1.81241e-05
 28.4228	1.79602e-05
 28.4328	1.77976e-05
 28.4428	1.76365e-05
 28.4528	1.74768e-05
 28.4628	1.73184e-05
 28.4728	1.71614e-05
 28.4828	1.70058e-05
 28.4928	1.68515e-05
 28.5029	1.66985e-05
 28.5129	1.65468e-05
 28.5229	1.63965e-05
 28.5329	1.62474e-05
 28.5429	1.60996e-05
 28.5529	1.59532e-05
 28.5629	1.58079e-05
 28.5729	1.5664e-05
 28.5829	1.55212e-05
 28.5929	1.53798e-05
 28.6029	1.52395e-05
 28.6129	1.51004e-05
 28.6229	1.49626e-05
 28.6329	1.4826e-05
 28.6429	1.46905e-05
 28.6529	1.45562e-05
 28.6629	1.44231e-05
 28.6729	1.42911e-05
 28.6829	1.41603e-05
 28.6929	1.40307e-05
 28.7029	1.39021e-05
 28.7129	1.37747e-05
 28.7229	1.36484e-05
 28.7329	1.35232e-05
 28.7429	1.3399e-05
 28.7529	1.3276e-05
 28.7629	1.3154e-05
 28.7729	1.30331e-05
 28.7829	1.29133e-05
 28.7929	1.27945e-05
 28.8029	1.26768e-05
 28.8129	1.256e-05
 28.8229	1.24443e-05
 28.8329	1.23296e-05
 28.8429	1.2216e-05
 28.8529	1.21033e-05
 28.8629	1.19916e-05
 28.8729	1.18809e-05
 28.8829	1.17711e-05
 28.8929	1.16624e-05
 28.9029	1.15545e-05
 28.9129	1.14477e-05
 28.9229	1.13417e-05
 28.9329	1.12367e-05
 28.9429	1.11327e-05
 28.9529	1.10295e-05
 28.9629	1.09273e-05
 28.9729	1.08259e-05
 28.9829	1.07255e-05
 28.9929	1.06259e-05
 29.0029	1.05272e-05
 29.0129	1.04294e-05
 29.0229	1.03325e-05
 29.0329	1.02364e-05
 29.0429	1.01412e-05
 29.0529	1.00468e-05
 29.0629	9.95322e-06
 29.0729	9.8605e-06
 29.0829	9.7686e-06
 29.0929	9.67751e-06
 29.1029	9.58724e-06
 29.1129	9.49776e-06
 29.1229	9.40908e-06
 29.1329	9.3212e-06
 29.1429	9.23409e-06
 29.1529	9.14776e-06
 29.1629	9.0622e-06
 29.1729	8.9774e-06
 29.1829	8.89335e-06
 29.1929	8.81006e-06
 29.2029	8.72751e-06
 29.2129	8.6457e-06
 29.2229	8.56462e-06
 29.2329	8.48426e-06
 29.2429	8.40462e-06
 29.2529	8.3257e-06
 29.2629	8.24748e-06
 29.2729	8.16996e-06
 29.2829	8.09314e-06
 29.2929	8.017e-06
 29.3029	7.94155e-06
 29.3129	7.86678e-06
 29.3229	7.79267e-06
 29.3329	7.71924e-06
 29.3429	7.64646e-06
 29.3529	7.57434e-06
 29.3629	7.50286e-06
 29.3729	7.43203e-06
 29.3829	7.36184e-06
 29.3929	7.29228e-06
 29.4029	7.22335e-06
 29.4129	7.15503e-06
 29.4229	7.08734e-06
 29.4329	7.02025e-06
 29.4429	6.95378e-06
 29.4529	6.8879e-06
 29.4629	6.82262e-06
 29.4729	6.75792e-06
 29.4829	6.69382e-06
 29.4929	6.63029e-06
 29.503	6.56734e-06
 29.513	6.50496e-06
 29.523	6.44315e-06
 29.533	6.3819e-06
 29.543	6.3212e-06
 29.553	6.26105e-06
 29.563	6.20145e-06
 29.573	6.14239e-06
 29.583	6.08387e-06
 29.593	6.02588e-06
 29.603	5.96842e-06
 29.613	5.91148e-06
 29.623	5.85506e-06
 29.633	5.79916e-06
 29.643	5.74376e-06
 29.653	5.68887e-06
 29.663	5.63449e-06
 29.673	5.58059e-06
 29.683	5.52719e-06
 29.693	5.47428e-06
 29.703	5.42186e-06
 29.713	5.36991e-06
 29.723	5.31844e-06
 29.733	5.26743e-06
 29.743	5.2169e-06
 29.753	5.16683e-06
 29.763	5.11722e-06
 29.773	5.06806e-06
 29.783	5.01936e-06
 29.793	4.9711e-06
 29.803	4.92329e-06
 29.813	4.87591e-06
 29.823	4.82898e-06
 29.833	4.78247e-06
 29.843	4.73639e-06
 29.853	4.69074e-06
 29.863	4.6455e-06
 29.873	4.60069e-06
 29.883	4.55629e-06
 29.893	4.51229e-06
 29.903	4.46871e-06
 29.913	4.42552e-06
 29.923	4.38274e-06
 29.933	4.34035e-06
 29.943	4.29835e-06
 29.953	4.25674e-06
 29.963	4.21552e-06
 29.973	4.17468e-06
 29.983	4.13421e-06
 29.993	4.09412e-06
 30.003	4.05445e-06
 30.013	4.01525e-06
 30.023	3.97641e-06
 30.033	3.93793e-06
 30.043	3.89981e-06
 30.053	3.86204e-06
 30.063	3.82462e-06
 30.073	3.78754e-06
 30.083	3.75081e-06
 30.093	3.71443e-06
 30.103	3.67837e-06
 30.113	3.64266e-06
 30.123	3.60727e-06
 30.133	3.57222e-06
 30.143	3.53749e-06
 30.153	3.50308e-06
 30.163	3.46899e-06
 30.173	3.43523e-06
 30.183	3.40177e-06
 30.193	3.36863e-06
 30.203	3.33579e-06
 30.213	3.30327e-06
 30.223	3.27104e-06
 30.233	3.23912e-06
 30.243	3.2075e-06
 30.253	3.17617e-06
 30.263	3.14513e-06
 30.273	3.11439e-06
 30.283	3.08393e-06
 30.293	3.05376e-06
 30.303	3.02387e-06
 30.313	2.99426e-06
 30.323	2.96492e-06
 30.333	2.93587e-06
 30.343	2.90708e-06
 30.353	2.87857e-06
 30.363	2.85032e-06
 30.373	2.82234e-06
 30.383	2.79463e-06
 30.393	2.76717e-06
 30.403	2.73997e-06
 30.413	2.71303e-06
 30.423	2.68634e-06
 30.433	2.6599e-06
 30.443	2.63372e-06
 30.453	2.60778e-06
 30.463	2.58208e-06
 30.473	2.55663e-06
 30.483	2.53141e-06
 30.493	2.50644e-06
 30.5031	2.4817e-06
 30.5131	2.4572e-06
 30.5231	2.43293e-06
 30.5331	2.40888e-06
 30.5431	2.38507e-06
 30.5531	2.36148e-06
 30.5631	2.33811e-06
 30.5731	2.31497e-06
 30.5831	2.29205e-06
 30.5931	2.26934e-06
 30.6031	2.24685e-06
 30.6131	2.22457e-06
 30.6231	2.20251e-06
 30.6331	2.18065e-06
 30.6431	2.159e-06
 30.6531	2.13756e-06
 30.6631	2.11632e-06
 30.6731	2.09529e-06
 30.6831	2.07446e-06
 30.6931	2.05382e-06
 30.7031	2.03338e-06
 30.7131	2.01314e-06
 30.7231	1.99309e-06
 30.7331	1.97323e-06
 30.7431	1.95356e-06
 30.7531	1.93408e-06
 30.7631	1.91478e-06
 30.7731	1.89567e-06
 30.7831	1.87675e-06
 30.7931	1.858e-06
 30.8031	1.83944e-06
 30.8131	1.82105e-06
 30.8231	1.80284e-06
 30.8331	1.7848e-06
 30.8431	1.76694e-06
 30.8531	1.74925e-06
 30.8631	1.73172e-06
 30.8731	1.71437e-06
 30.8831	1.69718e-06
 30.8931	1.68016e-06
 30.9031	1.66331e-06
 30.9131	1.64661e-06
 30.9231	1.63008e-06
 30.9331	1.6137e-06
 30.9431	1.59749e-06
 30.9531	1.58143e-06
 30.9631	1.56552e-06
 30.9731	1.54977e-06
 30.9831	1.53417e-06
 30.9931	1.51872e-06
 31.0031	1.50342e-06
 31.0131	1.48827e-06
 31.0231	1.47327e-06
 31.0331	1.45841e-06
 31.0431	1.44369e-06
 31.0531	1.42912e-06
 31.0631	1.41469e-06
 31.0731	1.40039e-06
 31.0831	1.38624e-06
 31.0931	1.37223e-06
 31.1031	1.35835e-06
 31.1131	1.3446e-06
 31.1231	1.33099e-06
 31.1331	1.31751e-06
 31.1431	1.30417e-06
 31.1531	1.29095e-06
 31.1631	1.27786e-06
 31.1731	1.2649e-06
 31.1831	1.25206e-06
 31.1931	1.23936e-06
 31.2031	1.22677e-06
 31.2131	1.21431e-06
 31.2231	1.20197e-06
 31.2331	1.18975e-06
 31.2431	1.17764e-06
 31.2531	1.16566e-06
 31.2631	1.1538e-06
 31.2731	1.14205e-06
 31.2831	1.13041e-06
 31.2931	1.11889e-06
 31.3031	1.10748e-06
 31.3131	1.09619e-06
 31.3231	1.085e-06
 31.3331	1.07393e-06
 31.3431	1.06296e-06
 31.3531	1.0521e-06
 31.3631	1.04135e-06
 31.3731	1.0307e-06
 31.3831	1.02016e-06
 31.3931	1.00972e-06
 31.4031	9.99387e-07
 31.4131	9.89154e-07
 31.4231	9.79021e-07
 31.4331	9.68987e-07
 31.4431	9.59053e-07
 31.4531	9.49217e-07
 31.4631	9.39478e-07
 31.4731	9.29835e-07
 31.4831	9.20287e-07
 31.4931	9.10834e-07
 31.5032	9.01473e-07
 31.5132	8.92206e-07
 31.5232	8.8303e-07
 31.5332	8.73945e-07
 31.5432	8.6495e-07
 31.5532	8.56044e-07
 31.5632	8.47226e-07
 31.5732	8.38496e-07
 31.5832	8.29852e-07
 31.5932	8.21294e-07
 31.6032	8.12821e-07
 31.6132	8.04432e-07
 31.6232	7.96126e-07
 31.6332	7.87903e-07
 31.6432	7.79762e-07
 31.6532	7.71702e-07
 31.6632	7.63722e-07
 31.6732	7.55821e-07
 31.6832	7.47999e-07
 31.6932	7.40255e-07
 31.7032	7.32588e-07
 31.7132	7.24998e-07
 31.7232	7.17483e-07
 31.7332	7.10043e-07
 31.7432	7.02678e-07
 31.7532	6.95386e-07
 31.7632	6.88167e-07
 31.7732	6.81021e-07
 31.7832	6.73945e-07
 31.7932	6.66941e-07
 31.8032	6.60006e-07
 31.8132	6.53141e-07
 31.8232	6.46345e-07
 31.8332	6.39617e-07
 31.8432	6.32957e-07
 31.8532	6.26363e-07
 31.8632	6.19835e-07
 31.8732	6.13373e-07
 31.8832	6.06976e-07
 31.8932	6.00643e-07
 31.9032	5.94374e-07
 31.9132	5.88168e-07
 31.9232	5.82024e-07
 31.9332	5.75942e-07
 31.9432	5.69922e-07
 31.9532	5.63962e-07
 31.9632	5.58062e-07
 31.9732	5.52221e-07
 31.9832	5.4644e-07
 31.9932	5.40717e-07
 32.0032	5.35051e-07
 32.0132	5.29443e-07
 32.0232	5.23892e-07
 32.0332	5.18396e-07
 32.0432	5.12956e-07
 32.0532	5.07571e-07
 32.0632	5.02241e-07
 32.0732	4.96965e-07
 32.0832	4.91742e-07
 32.0932	4.86572e-07
 32.1032	4.81454e-07
 32.1132	4.76388e-07
 32.1232	4.71374e-07
 32.1332	4.66411e-07
 32.1432	4.61498e-07
 32.1532	4.56635e-07
 32.1632	4.51821e-07
 32.1732	4.47056e-07
 32.1832	4.4234e-07
 32.1932	4.37671e-07
 32.2032	4.33051e-07
 32.2132	4.28477e-07
 32.2232	4.2395e-07
 32.2332	4.19469e-07
 32.2432	4.15033e-07
 32.2532	4.10643e-07
 32.2632	4.06298e-07
 32.2732	4.01997e-07
 32.2832	3.9774e-07
 32.2932	3.93527e-07
 32.3032	3.89356e-07
 32.3132	3.85228e-07
 32.3232	3.81143e-07
 32.3332	3.77099e-07
 32.3432	3.73097e-07
 32.3532	3.69135e-07
 32.3632	3.65214e-07
 32.3732	3.61334e-07
 32.3832	3.57493e-07
 32.3932	3.53691e-07
 32.4032	3.49929e-07
 32.4132	3.46205e-07
 32.4232	3.4252e-07
 32.4332	3.38872e-07
 32.4432	3.35262e-07
 32.4532	3.31689e-07
 32.4632	3.28153e-07
 32.4732	3.24653e-07
 32.4832	3.21189e-07
 32.4932	3.17761e-07
 32.5033	3.14368e-07
 32.5133	3.1101e-07
 32.5233	3.07687e-07
 32.5333	3.04398e-07
 32.5433	3.01143e-07
 32.5533	2.97921e-07
 32.5633	2.94733e-07
 32.5733	2.91578e-07
 32.5833	2.88455e-07
 32.5933	2.85365e-07
 32.6033	2.82307e-07
 32.6133	2.7928e-07
 32.6233	2.76285e-07
 32.6333	2.7332e-07
 32.6433	2.70387e-07
 32.6533	2.67484e-07
 32.6633	2.64611e-07
 32.6733	2.61767e-07
 32.6833	2.58954e-07
 32.6933	2.56169e-07
 32.7033	2.53414e-07
 32.7133	2.50687e-07
 32.7233	2.47988e-07
 32.7333	2.45317e-07
 32.7433	2.42675e-07
 32.7533	2.40059e-07
 32.7633	2.37471e-07
 32.7733	2.3491e-07
 32.7833	2.32376e-07
 32.7933	2.29868e-07
 32.8033	2.27386e-07
 32.8133	2.2493e-07
 32.8233	2.225e-07
 32.8333	2.20095e-07
 32.8433	2.17715e-07
 32.8533	2.15361e-07
 32.8633	2.1303e-07
 32.8733	2.10724e-07
 32.8833	2.08443e-07
 32.8933	2.06185e-07
 32.9033	2.0395e-07
 32.9133	2.0174e-07
 32.9233	1.99552e-07
 32.9333	1.97387e-07
 32.9433	1.95245e-07
 32.9533	1.93126e-07
 32.9633	1.91028e-07
 32.9733	1.88953e-07
 32.9833	1.86899e-07
 32.9933	1.84867e-07
 33.0033	1.82857e-07
 33.0133	1.80867e-07
 33.0233	1.78899e-07
 33.0333	1.76951e-07
 33.0433	1.75024e-07
 33.0533	1.73117e-07
 33.0633	1.7123e-07
 33.0733	1.69363e-07
 33.0833	1.67516e-07
 33.0933	1.65688e-07
 33.1033	1.63879e-07
 33.1133	1.6209e-07
 33.1233	1.60319e-07
 33.1333	1.58568e-07
 33.1433	1.56834e-07
 33.1533	1.55119e-07
 33.1633	1.53423e-07
 33.1733	1.51744e-07
 33.1833	1.50083e-07
 33.1933	1.48439e-07
 33.2033	1.46813e-07
 33.2133	1.45204e-07
 33.2233	1.43612e-07
 33.2333	1.42037e-07
 33.2433	1.40479e-07
 33.2533	1.38937e-07
 33.2633	1.37412e-07
 33.2733	1.35903e-07
 33.2833	1.3441e-07
 33.2933	1.32933e-07
 33.3033	1.31471e-07
 33.3133	1.30025e-07
 33.3233	1.28595e-07
 33.3333	1.2718e-07
 33.3433	1.25779e-07
 33.3533	1.24394e-07
 33.3633	1.23024e-07
 33.3733	1.21668e-07
 33.3833	1.20326e-07
 33.3933	1.18999e-07
 33.4033	1.17686e-07
 33.4133	1.16387e-07
 33.4233	1.15102e-07
 33.4333	1.13831e-07
 33.4433	1.12573e-07
 33.4533	1.11329e-07
 33.4633	1.10098e-07
 33.4733	1.0888e-07
 33.4833	1.07675e-07
 33.4933	1.06484e-07
 33.5034	1.05305e-07
 33.5134	1.04138e-07
 33.5234	1.02984e-07
 33.5334	1.01843e-07
 33.5434	1.00713e-07
 33.5534	9.95964e-08
 33.5634	9.84912e-08
 33.5734	9.7398e-08
 33.5834	9.63165e-08
 33.5934	9.52466e-08
 33.6034	9.41882e-08
 33.6134	9.31413e-08
 33.6234	9.21056e-08
 33.6334	9.1081e-08
 33.6434	9.00675e-08
 33.6534	8.9065e-08
 33.6634	8.80732e-08
 33.6734	8.70922e-08
 33.6834	8.61217e-08
 33.6934	8.51617e-08
 33.7034	8.42121e-08
 33.7134	8.32727e-08
 33.7234	8.23435e-08
 33.7334	8.14243e-08
 33.7434	8.05151e-08
 33.7534	7.96157e-08
 33.7634	7.8726e-08
 33.7734	7.7846e-08
 33.7834	7.69755e-08
 33.7934	7.61145e-08
 33.8034	7.52628e-08
 33.8134	7.44203e-08
 33.8234	7.35869e-08
 33.8334	7.27626e-08
 33.8434	7.19473e-08
 33.8534	7.11408e-08
 33.8634	7.03431e-08
 33.8734	6.9554e-08
 33.8834	6.87735e-08
 33.8934	6.80016e-08
 33.9034	6.7238e-08
 33.9134	6.64827e-08
 33.9234	6.57357e-08
 33.9334	6.49967e-08
 33.9434	6.42659e-08
 33.9534	6.3543e-08
 33.9634	6.2828e-08
 33.9734	6.21208e-08
 33.9834	6.14213e-08
 33.9934	6.07294e-08
 34.0034	6.00452e-08
 34.0134	5.93683e-08
 34.0234	5.86989e-08
 34.0334	5.80368e-08
 34.0434	5.7382e-08
 34.0534	5.67343e-08
 34.0634	5.60937e-08
 34.0734	5.54601e-08
 34.0834	5.48335e-08
 34.0934	5.42137e-08
 34.1034	5.36007e-08
 34.1134	5.29944e-08
 34.1234	5.23948e-08
 34.1334	5.18018e-08
 34.1434	5.12153e-08
 34.1534	5.06352e-08
 34.1634	5.00615e-08
 34.1734	4.94941e-08
 34.1834	4.8933e-08
 34.1934	4.8378e-08
 34.2034	4.78291e-08
 34.2134	4.72863e-08
 34.2234	4.67494e-08
 34.2334	4.62185e-08
 34.2434	4.56934e-08
 34.2534	4.51741e-08
 34.2634	4.46605e-08
 34.2734	4.41526e-08
 34.2834	4.36503e-08
 34.2934	4.31535e-08
 34.3034	4.26623e-08
 34.3134	4.21764e-08
 34.3234	4.16959e-08
 34.3334	4.12208e-08
 34.3434	4.07509e-08
 34.3534	4.02861e-08
 34.3634	3.98266e-08
 34.3734	3.93721e-08
 34.3834	3.89227e-08
 34.3934	3.84782e-08
 34.4034	3.80387e-08
 34.4134	3.7604e-08
 34.4234	3.71742e-08
 34.4334	3.67491e-08
 34.4434	3.63287e-08
 34.4534	3.5913e-08
 34.4634	3.5502e-08
 34.4734	3.50955e-08
 34.4834	3.46935e-08
 34.4934	3.4296e-08
 34.5035	3.39029e-08
 34.5135	3.35142e-08
 34.5235	3.31298e-08
 34.5335	3.27497e-08
 34.5435	3.23738e-08
 34.5535	3.20021e-08
 34.5635	3.16346e-08
 34.5735	3.12712e-08
 34.5835	3.09118e-08
 34.5935	3.05564e-08
 34.6035	3.0205e-08
 34.6135	2.98575e-08
 34.6235	2.95139e-08
 34.6335	2.91742e-08
 34.6435	2.88382e-08
 34.6535	2.8506e-08
 34.6635	2.81775e-08
 34.6735	2.78527e-08
 34.6835	2.75316e-08
 34.6935	2.7214e-08
 34.7035	2.69e-08
 34.7135	2.65895e-08
 34.7235	2.62825e-08
 34.7335	2.59789e-08
 34.7435	2.56787e-08
 34.7535	2.53819e-08
 34.7635	2.50885e-08
 34.7735	2.47983e-08
 34.7835	2.45114e-08
 34.7935	2.42277e-08
 34.8035	2.39472e-08
 34.8135	2.36699e-08
 34.8235	2.33957e-08
 34.8335	2.31246e-08
 34.8435	2.28565e-08
 34.8535	2.25915e-08
 34.8635	2.23294e-08
 34.8735	2.20703e-08
 34.8835	2.18141e-08
 34.8935	2.15608e-08
 34.9035	2.13104e-08
 34.9135	2.10627e-08
 34.9235	2.08179e-08
 34.9335	2.05759e-08
 34.9435	2.03366e-08
 34.9535	2.01e-08
 34.9635	1.9866e-08
 34.9735	1.96347e-08
 34.9835	1.94061e-08
 34.9935	1.918e-08
 35.0035	1.89564e-08
 35.0135	1.87354e-08
 35.0235	1.85168e-08
 35.0335	1.83007e-08
 35.0435	1.80871e-08
 35.0535	1.78759e-08
 35.0635	1.76671e-08
 35.0735	1.74607e-08
 35.0835	1.72566e-08
 35.0935	1.70548e-08
 35.1035	1.68553e-08
 35.1135	1.66581e-08
 35.1235	1.64632e-08
 35.1335	1.62704e-08
 35.1435	1.60799e-08
 35.1535	1.58915e-08
 35.1635	1.57053e-08
 35.1735	1.55211e-08
 35.1835	1.53391e-08
 35.1935	1.51592e-08
 35.2035	1.49813e-08
 35.2135	1.48055e-08
 35.2235	1.46316e-08
 35.2335	1.44598e-08
 35.2435	1.42899e-08
 35.2535	1.41219e-08
 35.2635	1.39559e-08
 35.2735	1.37917e-08
 35.2835	1.36295e-08
 35.2935	1.34691e-08
 35.3035	1.33105e-08
 35.3135	1.31538e-08
 35.3235	1.29988e-08
 35.3335	1.28456e-08
 35.3435	1.26942e-08
 35.3535	1.25445e-08
 35.3635	1.23966e-08
 35.3735	1.22503e-08
 35.3835	1.21057e-08
 35.3935	1.19628e-08
 35.4035	1.18215e-08
 35.4135	1.16818e-08
 35.4235	1.15438e-08
 35.4335	1.14073e-08
 35.4435	1.12724e-08
 35.4535	1.11391e-08
 35.4635	1.10073e-08
 35.4735	1.0877e-08
 35.4835	1.07482e-08
 35.4935	1.06209e-08
 35.5036	1.0495e-08
 35.5136	1.03706e-08
 35.5236	1.02477e-08
 35.5336	1.01261e-08
 35.5436	1.0006e-08
 35.5536	9.88726e-09
 35.5636	9.76989e-09
 35.5736	9.65387e-09
 35.5836	9.53919e-09
 35.5936	9.42584e-09
 35.6036	9.31381e-09
 35.6136	9.20306e-09
 35.6236	9.0936e-09
 35.6336	8.98541e-09
 35.6436	8.87847e-09
 35.6536	8.77277e-09
 35.6636	8.66829e-09
 35.6736	8.56503e-09
 35.6836	8.46296e-09
 35.6936	8.36208e-09
 35.7036	8.26237e-09
 35.7136	8.16382e-09
 35.7236	8.06641e-09
 35.7336	7.97013e-09
 35.7436	7.87497e-09
 35.7536	7.78092e-09
 35.7636	7.68796e-09
 35.7736	7.59609e-09
 35.7836	7.50528e-09
 35.7936	7.41553e-09
 35.8036	7.32682e-09
 35.8136	7.23915e-09
 35.8236	7.1525e-09
 35.8336	7.06687e-09
 35.8436	6.98222e-09
 35.8536	6.89857e-09
 35.8636	6.81589e-09
 35.8736	6.73418e-09
 35.8836	6.65343e-09
 35.8936	6.57361e-09
 35.9036	6.49473e-09
 35.9136	6.41677e-09
 35.9236	6.33972e-09
 35.9336	6.26358e-09
 35.9436	6.18832e-09
 35.9536	6.11395e-09
 35.9636	6.04044e-09
 35.9736	5.9678e-09
 35.9836	5.89601e-09
 35.9936	5.82506e-09
 36.0036	5.75494e-09
 36.0136	5.68564e-09
 36.0236	5.61716e-09
 36.0336	5.54948e-09
 36.0436	5.4826e-09
 36.0536	5.4165e-09
 36.0636	5.35118e-09
 36.0736	5.28662e-09
 36.0836	5.22283e-09
 36.0936	5.15978e-09
 36.1036	5.09748e-09
 36.1136	5.0359e-09
 36.1236	4.97506e-09
 36.1336	4.91493e-09
 36.1436	4.85551e-09
 36.1536	4.79679e-09
 36.1636	4.73876e-09
 36.1736	4.68141e-09
 36.1836	4.62474e-09
 36.1936	4.56874e-09
 36.2036	4.51341e-09
 36.2136	4.45872e-09
 36.2236	4.40468e-09
 36.2336	4.35128e-09
 36.2436	4.29851e-09
 36.2536	4.24636e-09
 36.2636	4.19483e-09
 36.2736	4.14392e-09
 36.2836	4.0936e-09
 36.2936	4.04388e-09
 36.3036	3.99474e-09
 36.3136	3.94619e-09
 36.3236	3.89822e-09
 36.3336	3.85081e-09
 36.3436	3.80397e-09
 36.3536	3.75768e-09
 36.3636	3.71194e-09
 36.3736	3.66674e-09
 36.3836	3.62208e-09
 36.3936	3.57795e-09
 36.4036	3.53434e-09
 36.4136	3.49126e-09
 36.4236	3.44868e-09
 36.4336	3.40661e-09
 36.4436	3.36505e-09
 36.4536	3.32397e-09
 36.4636	3.28339e-09
 36.4736	3.24329e-09
 36.4836	3.20366e-09
 36.4936	3.16451e-09
 36.5037	3.12583e-09
 36.5137	3.0876e-09
 36.5237	3.04983e-09
 36.5337	3.01252e-09
 36.5437	2.97564e-09
 36.5537	2.93921e-09
 36.5637	2.90322e-09
 36.5737	2.86765e-09
 36.5837	2.83251e-09
 36.5937	2.79779e-09
 36.6037	2.76348e-09
 36.6137	2.72959e-09
 36.6237	2.6961e-09
 36.6337	2.66301e-09
 36.6437	2.63031e-09
 36.6537	2.59801e-09
 36.6637	2.5661e-09
 36.6737	2.53457e-09
 36.6837	2.50341e-09
 36.6937	2.47263e-09
 36.7037	2.44222e-09
 36.7137	2.41217e-09
 36.7237	2.38249e-09
 36.7337	2.35316e-09
 36.7437	2.32418e-09
 36.7537	2.29555e-09
 36.7637	2.26727e-09
 36.7737	2.23933e-09
 36.7837	2.21172e-09
 36.7937	2.18444e-09
 36.8037	2.15749e-09
 36.8137	2.13087e-09
 36.8237	2.10457e-09
 36.8337	2.07858e-09
 36.8437	2.05291e-09
 36.8537	2.02755e-09
 36.8637	2.00249e-09
 36.8737	1.97774e-09
 36.8837	1.95328e-09
 36.8937	1.92912e-09
 36.9037	1.90525e-09
 36.9137	1.88167e-09
 36.9237	1.85837e-09
 36.9337	1.83536e-09
 36.9437	1.81262e-09
 36.9537	1.79016e-09
 36.9637	1.76797e-09
 36.9737	1.74605e-09
 36.9837	1.72439e-09
 36.9937	1.703e-09
 37.0037	1.68186e-09
 37.0137	1.66098e-09
 37.0237	1.64036e-09
 37.0337	1.61998e-09
 37.0437	1.59986e-09
 37.0537	1.57997e-09
 37.0637	1.56033e-09
 37.0737	1.54092e-09
 37.0837	1.52176e-09
 37.0937	1.50282e-09
 37.1037	1.48411e-09
 37.1137	1.46564e-09
 37.1237	1.44738e-09
 37.1337	1.42935e-09
 37.1437	1.41154e-09
 37.1537	1.39394e-09
 37.1637	1.37656e-09
 37.1737	1.35939e-09
 37.1837	1.34243e-09
 37.1937	1.32568e-09
 37.2037	1.30913e-09
 37.2137	1.29278e-09
 37.2237	1.27663e-09
 37.2337	1.26068e-09
 37.2437	1.24492e-09
 37.2537	1.22936e-09
 37.2637	1.21398e-09
 37.2737	1.1988e-09
 37.2837	1.18379e-09
 37.2937	1.16898e-09
 37.3037	1.15434e-09
 37.3137	1.13988e-09
 37.3237	1.1256e-09
 37.3337	1.1115e-09
 37.3437	1.09756e-09
 37.3537	1.0838e-09
 37.3637	1.07021e-09
 37.3737	1.05678e-09
 37.3837	1.04352e-09
 37.3937	1.03042e-09
 37.4037	1.01748e-09
 37.4137	1.0047e-09
 37.4237	9.92073e-10
 37.4337	9.79604e-10
 37.4437	9.67289e-10
 37.4537	9.55124e-10
 37.4637	9.43109e-10
 37.4737	9.31242e-10
 37.4837	9.1952e-10
 37.4937	9.07943e-10
 37.5038	8.96509e-10
 37.5138	8.85215e-10
 37.5238	8.7406e-10
 37.5338	8.63042e-10
 37.5438	8.5216e-10
 37.5538	8.41412e-10
 37.5638	8.30797e-10
 37.5738	8.20312e-10
 37.5838	8.09957e-10
 37.5938	7.9973e-10
 37.6038	7.89629e-10
 37.6138	7.79652e-10
 37.6238	7.69799e-10
 37.6338	7.60067e-10
 37.6438	7.50456e-10
 37.6538	7.40964e-10
 37.6638	7.31588e-10
 37.6738	7.22329e-10
 37.6838	7.13185e-10
 37.6938	7.04153e-10
 37.7038	6.95233e-10
 37.7138	6.86424e-10
 37.7238	6.77724e-10
 37.7338	6.69132e-10
 37.7438	6.60646e-10
 37.7538	6.52265e-10
 37.7638	6.43989e-10
 37.7738	6.35815e-10
 37.7838	6.27742e-10
 37.7938	6.1977e-10
 37.8038	6.11896e-10
 37.8138	6.04121e-10
 37.8238	5.96442e-10
 37.8338	5.88858e-10
 37.8438	5.81369e-10
 37.8538	5.73973e-10
 37.8638	5.66669e-10
 37.8738	5.59456e-10
 37.8838	5.52332e-10
 37.8938	5.45298e-10
 37.9038	5.3835e-10
 37.9138	5.3149e-10
 37.9238	5.24715e-10
 37.9338	5.18024e-10
 37.9438	5.11417e-10
 37.9538	5.04892e-10
 37.9638	4.98449e-10
 37.9738	4.92086e-10
 37.9838	4.85802e-10
 37.9938	4.79597e-10
 38.0038	4.7347e-10
 38.0138	4.67419e-10
 38.0238	4.61444e-10
 38.0338	4.55543e-10
 38.0438	4.49716e-10
 38.0538	4.43962e-10
 38.0638	4.3828e-10
 38.0738	4.3267e-10
 38.0838	4.27129e-10
 38.0938	4.21658e-10
 38.1038	4.16256e-10
 38.1138	4.10921e-10
 38.1238	4.05653e-10
 38.1338	4.00451e-10
 38.1438	3.95314e-10
 38.1538	3.90242e-10
 38.1638	3.85234e-10
 38.1738	3.80288e-10
 38.1838	3.75404e-10
 38.1938	3.70582e-10
 38.2038	3.65821e-10
 38.2138	3.61119e-10
 38.2238	3.56477e-10
 38.2338	3.51892e-10
 38.2438	3.47366e-10
 38.2538	3.42896e-10
 38.2638	3.38483e-10
 38.2738	3.34126e-10
 38.2838	3.29823e-10
 38.2938	3.25574e-10
 38.3038	3.21379e-10
 38.3138	3.17237e-10
 38.3238	3.13147e-10
 38.3338	3.09109e-10
 38.3438	3.05122e-10
 38.3538	3.01185e-10
 38.3638	2.97297e-10
 38.3738	2.93459e-10
 38.3838	2.8967e-10
 38.3938	2.85928e-10
 38.4038	2.82233e-10
 38.4138	2.78586e-10
 38.4238	2.74984e-10
 38.4338	2.71428e-10
 38.4438	2.67917e-10
 38.4538	2.64451e-10
 38.4638	2.61028e-10
 38.4738	2.57649e-10
 38.4838	2.54312e-10
 38.4938	2.51018e-10
 38.5039	2.47765e-10
 38.5139	2.44554e-10
 38.5239	2.41384e-10
 38.5339	2.38254e-10
 38.5439	2.35163e-10
 38.5539	2.32112e-10
 38.5639	2.291e-10
 38.5739	2.26125e-10
 38.5839	2.23189e-10
 38.5939	2.2029e-10
 38.6039	2.17428e-10
 38.6139	2.14602e-10
 38.6239	2.11812e-10
 38.6339	2.09058e-10
 38.6439	2.06339e-10
 38.6539	2.03654e-10
 38.6639	2.01004e-10
 38.6739	1.98387e-10
 38.6839	1.95804e-10
 38.6939	1.93253e-10
 38.7039	1.90735e-10
 38.7139	1.8825e-10
 38.7239	1.85796e-10
 38.7339	1.83373e-10
 38.7439	1.80981e-10
 38.7539	1.7862e-10
 38.7639	1.76289e-10
 38.7739	1.73988e-10
 38.7839	1.71716e-10
 38.7939	1.69473e-10
 38.8039	1.67259e-10
 38.8139	1.65073e-10
 38.8239	1.62916e-10
 38.8339	1.60786e-10
 38.8439	1.58683e-10
 38.8539	1.56607e-10
 38.8639	1.54557e-10
 38.8739	1.52534e-10
 38.8839	1.50537e-10
 38.8939	1.48566e-10
 38.9039	1.46619e-10
 38.9139	1.44698e-10
 38.9239	1.42802e-10
 38.9339	1.40929e-10
 38.9439	1.39081e-10
 38.9539	1.37257e-10
 38.9639	1.35456e-10
 38.9739	1.33678e-10
 38.9839	1.31923e-10
 38.9939	1.3019e-10
 39.0039	1.2848e-10
 39.0139	1.26792e-10
 39.0239	1.25126e-10
 39.0339	1.23481e-10
 39.0439	1.21857e-10
 39.0539	1.20254e-10
 39.0639	1.18672e-10
 39.0739	1.1711e-10
 39.0839	1.15568e-10
 39.0939	1.14047e-10
 39.1039	1.12544e-10
 39.1139	1.11062e-10
 39.1239	1.09598e-10
 39.1339	1.08153e-10
 39.1439	1.06727e-10
 39.1539	1.0532e-10
 39.1639	1.0393e-10
 39.1739	1.02559e-10
 39.1839	1.01205e-10
 39.1939	9.98688e-11
 39.2039	9.85498e-11
 39.2139	9.72479e-11
 39.2239	9.59629e-11
 39.2339	9.46945e-11
 39.2439	9.34426e-11
 39.2539	9.22068e-11
 39.2639	9.09871e-11
 39.2739	8.97832e-11
 39.2839	8.85949e-11
 39.2939	8.7422e-11
 39.3039	8.62644e-11
 39.3139	8.51217e-11
 39.3239	8.39939e-11
 39.3339	8.28808e-11
 39.3439	8.17821e-11
 39.3539	8.06976e-11
 39.3639	7.96273e-11
 39.3739	7.85709e-11
 39.3839	7.75282e-11
 39.3939	7.64991e-11
 39.4039	7.54834e-11
 39.4139	7.44808e-11
 39.4239	7.34914e-11
 39.4339	7.25148e-11
 39.4439	7.1551e-11
 39.4539	7.05997e-11
 39.4639	6.96608e-11
 39.4739	6.87342e-11
 39.4839	6.78196e-11
 39.4939	6.69169e-11
 39.504	6.60261e-11
 39.514	6.51469e-11
 39.524	6.42791e-11
 39.534	6.34227e-11
 39.544	6.25774e-11
 39.554	6.17433e-11
 39.564	6.09199e-11
 39.574	6.01074e-11
 39.584	5.93055e-11
 39.594	5.85141e-11
 39.604	5.77331e-11
 39.614	5.69622e-11
 39.624	5.62015e-11
 39.634	5.54507e-11
 39.644	5.47098e-11
 39.654	5.39785e-11
 39.664	5.32569e-11
 39.674	5.25447e-11
 39.684	5.18419e-11
 39.694	5.11482e-11
 39.704	5.04637e-11
 39.714	4.97881e-11
 39.724	4.91215e-11
 39.734	4.84635e-11
 39.744	4.78142e-11
 39.754	4.71735e-11
 39.764	4.65412e-11
 39.774	4.59171e-11
 39.784	4.53014e-11
 39.794	4.46936e-11
 39.804	4.40939e-11
 39.814	4.35021e-11
 39.824	4.2918e-11
 39.834	4.23417e-11
 39.844	4.17729e-11
 39.854	4.12117e-11
 39.864	4.06578e-11
 39.874	4.01113e-11
 39.884	3.95719e-11
 39.894	3.90397e-11
 39.904	3.85145e-11
 39.914	3.79962e-11
 39.924	3.74847e-11
 39.934	3.698e-11
 39.944	3.6482e-11
 39.954	3.59906e-11
 39.964	3.55056e-11
 39.974	3.50271e-11
 39.984	3.45549e-11
 39.994	3.40889e-11
 40.004	3.36289e-11
 40.014	3.31746e-11
 40.024	3.27264e-11
 40.034	3.22841e-11
 40.044	3.18476e-11
 40.054	3.14169e-11
 40.064	3.0992e-11
 40.074	3.05727e-11
 40.084	3.0159e-11
 40.094	2.97507e-11
 40.104	2.93479e-11
 40.114	2.89505e-11
 40.124	2.85583e-11
 40.134	2.81713e-11
 40.144	2.77895e-11
 40.154	2.74127e-11
 40.164	2.7041e-11
 40.174	2.66742e-11
 40.184	2.63123e-11
 40.194	2.59553e-11
 40.204	2.56029e-11
 40.214	2.52553e-11
 40.224	2.49123e-11
 40.234	2.45739e-11
 40.244	2.42399e-11
 40.254	2.39105e-11
 40.264	2.35854e-11
 40.274	2.32646e-11
 40.284	2.29482e-11
 40.294	2.2636e-11
 40.304	2.23279e-11
 40.314	2.2024e-11
 40.324	2.17241e-11
 40.334	2.14282e-11
 40.344	2.11363e-11
 40.354	2.08483e-11
 40.364	2.05641e-11
 40.374	2.02838e-11
 40.384	2.00071e-11
 40.394	1.97342e-11
 40.404	1.9465e-11
 40.414	1.91993e-11
 40.424	1.89372e-11
 40.434	1.86787e-11
 40.444	1.84235e-11
 40.454	1.81719e-11
 40.464	1.79236e-11
 40.474	1.76786e-11
 40.484	1.74369e-11
 40.494	1.71984e-11
 40.5041	1.69632e-11
 40.5141	1.67311e-11
 40.5241	1.65021e-11
 40.5341	1.62762e-11
 40.5441	1.60533e-11
 40.5541	1.58335e-11
 40.5641	1.56166e-11
 40.5741	1.54026e-11
 40.5841	1.51915e-11
 40.5941	1.49832e-11
 40.6041	1.47777e-11
 40.6141	1.4575e-11
 40.6241	1.43751e-11
 40.6341	1.41778e-11
 40.6441	1.39832e-11
 40.6541	1.37912e-11
 40.6641	1.36018e-11
 40.6741	1.34149e-11
 40.6841	1.32306e-11
 40.6941	1.30488e-11
 40.7041	1.28694e-11
 40.7141	1.26924e-11
 40.7241	1.25179e-11
 40.7341	1.23456e-11
 40.7441	1.21757e-11
 40.7541	1.20081e-11
 40.7641	1.18428e-11
 40.7741	1.16797e-11
 40.7841	1.15188e-11
 40.7941	1.13601e-11
 40.8041	1.12035e-11
 40.8141	1.10491e-11
 40.8241	1.08967e-11
 40.8341	1.07464e-11
 40.8441	1.05982e-11
 40.8541	1.04519e-11
 40.8641	1.03077e-11
 40.8741	1.01654e-11
 40.8841	1.0025e-11
 40.8941	9.88651e-12
 40.9041	9.74994e-12
 40.9141	9.61521e-12
 40.9241	9.48226e-12
 40.9341	9.35118e-12
 40.9441	9.22185e-12
 40.9541	9.09426e-12
 40.9641	8.96843e-12
 40.9741	8.84432e-12
 40.9841	8.72187e-12
 40.9941	8.6011e-12
 41.0041	8.48196e-12
 41.0141	8.36445e-12
 41.0241	8.24854e-12
 41.0341	8.13422e-12
 41.0441	8.02142e-12
 41.0541	7.91022e-12
 41.0641	7.80049e-12
 41.0741	7.69224e-12
 41.0841	7.58551e-12
 41.0941	7.48022e-12
 41.1041	7.37632e-12
 41.1141	7.27391e-12
 41.1241	7.17286e-12
 41.1341	7.07317e-12
 41.1441	6.97487e-12
 41.1541	6.87791e-12
 41.1641	6.78226e-12
 41.1741	6.68794e-12
 41.1841	6.59489e-12
 41.1941	6.50314e-12
 41.2041	6.41263e-12
 41.2141	6.32332e-12
 41.2241	6.23526e-12
 41.2341	6.14844e-12
 41.2441	6.06275e-12
 41.2541	5.97827e-12
 41.2641	5.89495e-12
 41.2741	5.81276e-12
 41.2841	5.73167e-12
 41.2941	5.65173e-12
 41.3041	5.57285e-12
 41.3141	5.4951e-12
 41.3241	5.41839e-12
 41.3341	5.34274e-12
 41.3441	5.2681e-12
 41.3541	5.19451e-12
 41.3641	5.12192e-12
 41.3741	5.05036e-12
 41.3841	4.97972e-12
 41.3941	4.91009e-12
 41.4041	4.8414e-12
 41.4141	4.77368e-12
 41.4241	4.7069e-12
 41.4341	4.64101e-12
 41.4441	4.57601e-12
 41.4541	4.51195e-12
 41.4641	4.44874e-12
 41.4741	4.38643e-12
 41.4841	4.32494e-12
 41.4941	4.2643e-12
 41.5042	4.20451e-12
 41.5142	4.14555e-12
 41.5242	4.0874e-12
 41.5342	4.03006e-12
 41.5442	3.97351e-12
 41.5542	3.91773e-12
 41.5642	3.86269e-12
 41.5742	3.80847e-12
 41.5842	3.75495e-12
 41.5942	3.7022e-12
 41.6042	3.65016e-12
 41.6142	3.59886e-12
 41.6242	3.54825e-12
 41.6342	3.49835e-12
 41.6442	3.4491e-12
 41.6542	3.4006e-12
 41.6642	3.35272e-12
 41.6742	3.30554e-12
 41.6842	3.25898e-12
 41.6942	3.21308e-12
 41.7042	3.16781e-12
 41.7142	3.12315e-12
 41.7242	3.07916e-12
 41.7342	3.03571e-12
 41.7442	2.99293e-12
 41.7542	2.95069e-12
 41.7642	2.90907e-12
 41.7742	2.86803e-12
 41.7842	2.82754e-12
 41.7942	2.78763e-12
 41.8042	2.74823e-12
 41.8142	2.70941e-12
 41.8242	2.67114e-12
 41.8342	2.63341e-12
 41.8442	2.59618e-12
 41.8542	2.55946e-12
 41.8642	2.52325e-12
 41.8742	2.48758e-12
 41.8842	2.45238e-12
 41.8942	2.41765e-12
 41.9042	2.38346e-12
 41.9142	2.3497e-12
 41.9242	2.3164e-12
 41.9342	2.28361e-12
 41.9442	2.25125e-12
 41.9542	2.21935e-12
 41.9642	2.18789e-12
 41.9742	2.15685e-12
 41.9842	2.12628e-12
 41.9942	2.09609e-12
 42.0042	2.06637e-12
 42.0142	2.03705e-12
 42.0242	2.00811e-12
 42.0342	1.9796e-12
 42.0442	1.95147e-12
 42.0542	1.92374e-12
 42.0642	1.89644e-12
 42.0742	1.86948e-12
 42.0842	1.84288e-12
 42.0942	1.8167e-12
 42.1042	1.79083e-12
 42.1142	1.76535e-12
 42.1242	1.74027e-12
 42.1342	1.71549e-12
 42.1442	1.69106e-12
 42.1542	1.66699e-12
 42.1642	1.64322e-12
 42.1742	1.61984e-12
 42.1842	1.59674e-12
 42.1942	1.57398e-12
 42.2042	1.55154e-12
 42.2142	1.52941e-12
 42.2242	1.50759e-12
 42.2342	1.48608e-12
 42.2442	1.46488e-12
 42.2542	1.44399e-12
 42.2642	1.42338e-12
 42.2742	1.40303e-12
 42.2842	1.383e-12
 42.2942	1.36324e-12
 42.3042	1.34376e-12
 42.3142	1.32454e-12
 42.3242	1.30564e-12
 42.3342	1.28697e-12
 42.3442	1.26853e-12
 42.3542	1.2504e-12
 42.3642	1.23251e-12
 42.3742	1.21485e-12
 42.3842	1.19747e-12
 42.3942	1.18031e-12
 42.4042	1.16343e-12
 42.4142	1.14675e-12
 42.4242	1.13033e-12
 42.4342	1.11411e-12
 42.4442	1.09812e-12
 42.4542	1.08241e-12
 42.4642	1.06685e-12
 42.4742	1.05157e-12
 42.4842	1.03647e-12
 42.4942	1.02158e-12
 42.5043	1.00691e-12
 42.5143	9.92482e-13
 42.5243	9.78207e-13
 42.5343	9.64165e-13
 42.5443	9.50318e-13
 42.5543	9.36666e-13
 42.5643	9.23169e-13
 42.5743	9.09905e-13
 42.5843	8.96836e-13
 42.5943	8.83922e-13
 42.6043	8.71203e-13
 42.6143	8.58678e-13
 42.6243	8.46309e-13
 42.6343	8.34096e-13
 42.6443	8.22116e-13
 42.6543	8.10252e-13
 42.6643	7.98583e-13
 42.6743	7.8707e-13
 42.6843	7.75712e-13
 42.6943	7.64549e-13
 42.7043	7.53502e-13
 42.7143	7.4265e-13
 42.7243	7.31915e-13
 42.7343	7.21374e-13
 42.7443	7.1095e-13
 42.7543	7.00681e-13
 42.7643	6.90568e-13
 42.7743	6.80571e-13
 42.7843	6.70769e-13
 42.7943	6.61045e-13
 42.8043	6.51516e-13
 42.8143	6.42064e-13
 42.8243	6.32807e-13
 42.8343	6.23627e-13
 42.8443	6.14603e-13
 42.8543	6.05735e-13
 42.8643	5.96944e-13
 42.8743	5.88309e-13
 42.8843	5.79791e-13
 42.8943	5.71389e-13
 42.9043	5.63104e-13
 42.9143	5.54936e-13
 42.9243	5.46923e-13
 42.9343	5.38988e-13
 42.9443	5.3117e-13
 42.9543	5.23469e-13
 42.9643	5.15884e-13
 42.9743	5.08377e-13
 42.9843	5.00986e-13
 42.9943	4.93713e-13
 43.0043	4.86556e-13
 43.0143	4.79477e-13
 43.0243	4.72514e-13
 43.0343	4.65668e-13
 43.0443	4.589e-13
 43.0543	4.5221e-13
 43.0643	4.45637e-13
 43.0743	4.39141e-13
 43.0843	4.32762e-13
 43.0943	4.26461e-13
 43.1043	4.20276e-13
 43.1143	4.14131e-13
 43.1243	4.08102e-13
 43.1343	4.02189e-13
 43.1443	3.96316e-13
 43.1543	3.9052e-13
 43.1643	3.84842e-13
 43.1743	3.7924e-13
 43.1843	3.73717e-13
 43.1943	3.68272e-13
 43.2043	3.62904e-13
 43.2143	3.57575e-13
 43.2243	3.52363e-13
 43.2343	3.47229e-13
 43.2443	3.42172e-13
 43.2543	3.37155e-13
 43.2643	3.32254e-13
 43.2743	3.27392e-13
 43.2843	3.22607e-13
 43.2943	3.17901e-13
 43.3043	3.13233e-13
 43.3143	3.08643e-13
 43.3243	3.04131e-13
 43.3343	2.99697e-13
 43.3443	2.95302e-13
 43.3543	2.90984e-13
 43.3643	2.86706e-13
 43.3743	2.82544e-13
 43.3843	2.78382e-13
 43.3943	2.74298e-13
 43.4043	2.70292e-13
 43.4143	2.66324e-13
 43.4243	2.62434e-13
 43.4343	2.58584e-13
 43.4443	2.54772e-13
 43.4543	2.51038e-13
 43.4643	2.47381e-13
 43.4743	2.43725e-13
 43.4843	2.40147e-13
 43.4943	2.36646e-13
 43.5044	2.33145e-13
 43.5144	2.29722e-13
 43.5244	2.26339e-13
 43.5344	2.23032e-13
 43.5444	2.19765e-13
 43.5544	2.16537e-13
 43.5644	2.13347e-13
 43.5744	2.10196e-13
 43.5844	2.07124e-13
 43.5944	2.04051e-13
 43.6044	2.01056e-13
 43.6144	1.981e-13
 43.6244	1.95182e-13
 43.6344	1.92304e-13
 43.6444	1.89465e-13
 43.6544	1.86664e-13
 43.6644	1.83941e-13
 43.6744	1.81219e-13
 43.6844	1.78535e-13
 43.6944	1.75929e-13
 43.7044	1.73323e-13
 43.7144	1.70755e-13
 43.7244	1.68227e-13
 43.7344	1.65777e-13
 43.7444	1.63326e-13
 43.7544	1.60915e-13
 43.7644	1.58503e-13
 43.7744	1.56169e-13
 43.7844	1.53874e-13
 43.7944	1.5158e-13
 43.8044	1.49362e-13
 43.8144	1.47145e-13
 43.8244	1.44967e-13
 43.8344	1.42828e-13
 43.8444	1.40727e-13
 43.8544	1.38627e-13
 43.8644	1.36565e-13
 43.8744	1.34543e-13
 43.8844	1.32559e-13
 43.8944	1.30614e-13
 43.9044	1.28669e-13
 43.9144	1.26764e-13
 43.9244	1.24897e-13
 43.9344	1.2303e-13
 43.9444	1.21201e-13
 43.9544	1.19412e-13
 43.9644	1.17623e-13
 43.9744	1.15911e-13
 43.9844	1.14161e-13
 43.9944	1.12489e-13
 44.0044	1.10816e-13
 44.0144	1.09143e-13
 44.0244	1.07549e-13
 44.0344	1.05954e-13
 44.0444	1.04359e-13
 44.0544	1.02803e-13
 44.0644	1.01286e-13
 44.0744	9.97694e-14
 44.0844	9.82914e-14
 44.0944	9.68522e-14
 44.1044	9.5413e-14
 44.1144	9.39738e-14
 44.1244	9.25736e-14
 44.1344	9.12122e-14
 44.1444	8.98508e-14
 44.1544	8.84894e-14
 44.1644	8.7167e-14
 44.1744	8.58834e-14
 44.1844	8.45998e-14
 44.1944	8.33551e-14
 44.2044	8.21104e-14
 44.2144	8.08657e-14
 44.2244	7.966e-14
 44.2344	7.84931e-14
 44.2444	7.73262e-14
 44.2544	7.61593e-14
 44.2644	7.50313e-14
 44.2744	7.39033e-14
 44.2844	7.27753e-14
 44.2944	7.17251e-14
 44.3044	7.0636e-14
 44.3144	6.95858e-14
 44.3244	6.85356e-14
 44.3344	6.75243e-14
 44.3444	6.65129e-14
 44.3544	6.55016e-14
 44.3644	6.45292e-14
 44.3744	6.35568e-14
 44.3844	6.26233e-14
 44.3944	6.16898e-14
 44.4044	6.07563e-14
 44.4144	5.98228e-14
 44.4244	5.89281e-14
 44.4344	5.80724e-14
 44.4444	5.71778e-14
 44.4544	5.63221e-14
 44.4644	5.55052e-14
 44.4744	5.46495e-14
 44.4844	5.38327e-14
 44.4944	5.30159e-14
 44.5045	5.22379e-14
 44.5145	5.146e-14
 44.5245	5.06821e-14
 44.5345	4.99042e-14
 44.5445	4.91651e-14
 44.5545	4.84261e-14
 44.5645	4.76871e-14
 44.5745	4.69869e-14
 44.5845	4.62868e-14
 44.5945	4.55867e-14
 44.6045	4.48865e-14
 44.6145	4.42253e-14
 44.6245	4.3564e-14
 44.6345	4.29028e-14
 44.6445	4.22416e-14
 44.6545	4.16192e-14
 44.6645	4.09969e-14
 44.6745	4.03745e-14
 44.6845	3.97522e-14
 44.6945	3.91687e-14
 44.7045	3.85853e-14
 44.7145	3.80018e-14
 44.7245	3.74184e-14
 44.7345	3.68738e-14
 44.7445	3.62904e-14
 44.7545	3.57458e-14
 44.7645	3.52013e-14
 44.7745	3.46956e-14
 44.7845	3.41511e-14
 44.7945	3.36454e-14
 44.8045	3.31398e-14
 44.8145	3.26341e-14
 44.8245	3.21285e-14
 44.8345	3.16617e-14
 44.8445	3.1195e-14
 44.8545	3.06893e-14
 44.8645	3.02226e-14
 44.8745	2.97947e-14
 44.8845	2.93279e-14
 44.8945	2.89001e-14
 44.9045	2.84333e-14
 44.9145	2.80055e-14
 44.9245	2.75776e-14
 44.9345	2.71886e-14
 44.9445	2.67608e-14
 44.9545	2.63718e-14
 44.9645	2.59439e-14
 44.9745	2.5555e-14
 44.9845	2.5166e-14
 44.9945	2.48159e-14
 45.0045	2.4427e-14
 45.0145	2.4038e-14
 45.0245	2.36879e-14
 45.0345	2.33379e-14
 45.0445	2.29878e-14
 45.0545	2.26377e-14
 45.0645	2.22877e-14
 45.0745	2.19376e-14
 45.0845	2.16264e-14
 45.0945	2.12764e-14
 45.1045	2.09652e-14
 45.1145	2.0654e-14
 45.1245	2.03428e-14
 45.1345	2.00317e-14
 45.1445	1.97205e-14
 45.1545	1.94093e-14
 45.1645	1.90982e-14
 45.1745	1.88259e-14
 45.1845	1.85536e-14
 45.1945	1.82424e-14
 45.2045	1.79702e-14
 45.2145	1.76979e-14
 45.2245	1.74256e-14
 45.2345	1.71533e-14
 45.2445	1.692e-14
 45.2545	1.66477e-14
 45.2645	1.64143e-14
 45.2745	1.6142e-14
 45.2845	1.59087e-14
 45.2945	1.56753e-14
 45.3045	1.5403e-14
 45.3145	1.51696e-14
 45.3245	1.49362e-14
 45.3345	1.47418e-14
 45.3445	1.45084e-14
 45.3545	1.4275e-14
 45.3645	1.40416e-14
 45.3745	1.38471e-14
 45.3845	1.36138e-14
 45.3945	1.34193e-14
 45.4045	1.32248e-14
 45.4145	1.30303e-14
 45.4245	1.28358e-14
 45.4345	1.26025e-14
 45.4445	1.24469e-14
 45.4545	1.22524e-14
 45.4645	1.20579e-14
 45.4745	1.18634e-14
 45.4845	1.16689e-14
 45.4945	1.15134e-14
 45.5046	1.13189e-14
 45.5146	1.11633e-14
 45.5246	1.09688e-14
 45.5346	1.08132e-14
 45.5446	1.06576e-14
 45.5546	1.0502e-14
 45.5646	1.03076e-14
 45.5746	1.0152e-14
 45.5846	9.99639e-15
 45.5946	9.8408e-15
 45.6046	9.72412e-15
 45.6146	9.56853e-15
 45.6246	9.41294e-15
 45.6346	9.25736e-15
 45.6446	9.14067e-15
 45.6546	8.98508e-15
 45.6646	8.8295e-15
 45.6746	8.71281e-15
 45.6846	8.55722e-15
 45.6946	8.44053e-15
 45.7046	8.32384e-15
 45.7146	8.16826e-15
 45.7246	8.05157e-15
 45.7346	7.93488e-15
 45.7446	7.81819e-15
 45.7546	7.7015e-15
 45.7646	7.58481e-15
 45.7746	7.46812e-15
 45.7846	7.35143e-15
 45.7946	7.23474e-15
 45.8046	7.11805e-15
 45.8146	7.00136e-15
 45.8246	6.88467e-15
 45.8346	6.80688e-15
 45.8446	6.69019e-15
 45.8546	6.5735e-15
 45.8646	6.49571e-15
 45.8746	6.37902e-15
 45.8846	6.30123e-15
 45.8946	6.18454e-15
 45.9046	6.10674e-15
 45.9146	5.99006e-15
 45.9246	5.91226e-15
 45.9346	5.79557e-15
 45.9446	5.71778e-15
 45.9546	5.63999e-15
 45.9646	5.56219e-15
 45.9746	5.4455e-15
 45.9846	5.36771e-15
 45.9946	5.28992e-15
 46.0046	5.21213e-15
 46.0146	5.13433e-15
 46.0246	5.05654e-15
 46.0346	4.97875e-15
 46.0446	4.90095e-15
 46.0546	4.82316e-15
 46.0646	4.74537e-15
 46.0746	4.66758e-15
 46.0846	4.58978e-15
 46.0946	4.51199e-15
 46.1046	4.47309e-15
 46.1146	4.3953e-15
 46.1246	4.31751e-15
 46.1346	4.23971e-15
 46.1446	4.20082e-15
 46.1546	4.12302e-15
 46.1646	4.04523e-15
 46.1746	4.00634e-15
 46.1846	3.92854e-15
 46.1946	3.88965e-15
 46.2046	3.81185e-15
 46.2146	3.77296e-15
 46.2246	3.69516e-15
 46.2346	3.65627e-15
 46.2446	3.57847e-15
 46.2546	3.53958e-15
 46.2646	3.46179e-15
 46.2746	3.42289e-15
 46.2846	3.3451e-15
 46.2946	3.3062e-15
 46.3046	3.2673e-15
 46.3146	3.22841e-15
 46.3246	3.15061e-15
 46.3346	3.11172e-15
 46.3446	3.07282e-15
 46.3546	2.99503e-15
 46.3646	2.95613e-15
 46.3746	2.91723e-15
 46.3846	2.87834e-15
 46.3946	2.83944e-15
 46.4046	2.80055e-15
 46.4146	2.76165e-15
 46.4246	2.68386e-15
 46.4346	2.64496e-15
 46.4446	2.60606e-15
 46.4546	2.56717e-15
 46.4646	2.52827e-15
 46.4746	2.48937e-15
 46.4846	2.45048e-15
 46.4946	2.41158e-15
 46.5047	2.37268e-15
 46.5147	2.33379e-15
 46.5247	2.29489e-15
 46.5347	2.25599e-15
 46.5447	2.2171e-15
 46.5547	2.2171e-15
 46.5647	2.1782e-15
 46.5747	2.13931e-15
 46.5847	2.10041e-15
 46.5947	2.06151e-15
 46.6047	2.02262e-15
 46.6147	1.98372e-15
 46.6247	1.98372e-15
 46.6347	1.94482e-15
 46.6447	1.90593e-15
 46.6547	1.86703e-15
 46.6647	1.86703e-15
 46.6747	1.82813e-15
 46.6847	1.78924e-15
 46.6947	1.75034e-15
 46.7047	1.75034e-15
 46.7147	1.71144e-15
 46.7247	1.67255e-15
 46.7347	1.67255e-15
 46.7447	1.63365e-15
 46.7547	1.59475e-15
 46.7647	1.59475e-15
 46.7747	1.55586e-15
 46.7847	1.51696e-15
 46.7947	1.51696e-15
 46.8047	1.47807e-15
 46.8147	1.43917e-15
 46.8247	1.43917e-15
 46.8347	1.40027e-15
 46.8447	1.40027e-15
 46.8547	1.36138e-15
 46.8647	1.36138e-15
 46.8747	1.32248e-15
 46.8847	1.32248e-15
 46.8947	1.28358e-15
 46.9047	1.28358e-15
 46.9147	1.24469e-15
 46.9247	1.20579e-15
 46.9347	1.20579e-15
 46.9447	1.20579e-15
 46.9547	1.16689e-15
 46.9647	1.16689e-15
 46.9747	1.128e-15
 46.9847	1.128e-15
 46.9947	1.0891e-15
 47.0047	1.0891e-15
 47.0147	1.0502e-15
 47.0247	1.0502e-15
 47.0347	1.01131e-15
 47.0447	1.01131e-15
 47.0547	1.01131e-15
 47.0647	9.72412e-16
 47.0747	9.72412e-16
 47.0847	9.33515e-16
 47.0947	9.33515e-16
 47.1047	9.33515e-16
 47.1147	8.94619e-16
 47.1247	8.94619e-16
 47.1347	8.94619e-16
 47.1447	8.55722e-16
 47.1547	8.55722e-16
 47.1647	8.16826e-16
 47.1747	8.16826e-16
 47.1847	8.16826e-16
 47.1947	7.77929e-16
 47.2047	7.77929e-16
 47.2147	7.77929e-16
 47.2247	7.77929e-16
 47.2347	7.39033e-16
 47.2447	7.39033e-16
 47.2547	7.39033e-16
 47.2647	7.00136e-16
 47.2747	7.00136e-16
 47.2847	7.00136e-16
 47.2947	6.6124e-16
 47.3047	6.6124e-16
 47.3147	6.6124e-16
 47.3247	6.6124e-16
 47.3347	6.22343e-16
 47.3447	6.22343e-16
 47.3547	6.22343e-16
 47.3647	6.22343e-16
 47.3747	5.83447e-16
 47.3847	5.83447e-16
 47.3947	5.83447e-16
 47.4047	5.83447e-16
 47.4147	5.4455e-16
 47.4247	5.4455e-16
 47.4347	5.4455e-16
 47.4447	5.4455e-16
 47.4547	5.4455e-16
 47.4647	5.05654e-16
 47.4747	5.05654e-16
 47.4847	5.05654e-16
 47.4947	5.05654e-16
 47.5048	4.66758e-16
 47.5148	4.66758e-16
 47.5248	4.66758e-16
 47.5348	4.66758e-16
 47.5448	4.66758e-16
 47.5548	4.66758e-16
 47.5648	4.27861e-16
 47.5748	4.27861e-16
 47.5848	4.27861e-16
 47.5948	4.27861e-16
 47.6048	4.27861e-16
 47.6148	3.88965e-16
 47.6248	3.88965e-16
 47.6348	3.88965e-16
 47.6448	3.88965e-16
 47.6548	3.88965e-16
 47.6648	3.88965e-16
 47.6748	3.50068e-16
 47.6848	3.50068e-16
 47.6948	3.50068e-16
 47.7048	3.50068e-16
 47.7148	3.50068e-16
 47.7248	3.50068e-16
 47.7348	3.50068e-16
 47.7448	3.11172e-16
 47.7548	3.11172e-16
 47.7648	3.11172e-16
 47.7748	3.11172e-16
 47.7848	3.11172e-16
 47.7948	3.11172e-16
 47.8048	3.11172e-16
 47.8148	3.11172e-16
 47.8248	2.72275e-16
 47.8348	2.72275e-16
 47.8448	2.72275e-16
 47.8548	2.72275e-16
 47.8648	2.72275e-16
 47.8748	2.72275e-16
 47.8848	2.72275e-16
 47.8948	2.72275e-16
 47.9048	2.72275e-16
 47.9148	2.33379e-16
 47.9248	2.33379e-16
 47.9348	2.33379e-16
 47.9448	2.33379e-16
 47.9548	2.33379e-16
 47.9648	2.33379e-16
 47.9748	2.33379e-16
 47.9848	2.33379e-16
 47.9948	2.33379e-16
 48.0048	2.33379e-16
 48.0148	1.94482e-16
 48.0248	1.94482e-16
 48.0348	1.94482e-16
 48.0448	1.94482e-16
 48.0548	1.94482e-16
 48.0648	1.94482e-16
 48.0748	1.94482e-16
 48.0848	1.94482e-16
 48.0948	1.94482e-16
 48.1048	1.94482e-16
 48.1148	1.94482e-16
 48.1248	1.94482e-16
 48.1348	1.94482e-16
 48.1448	1.55586e-16
 48.1548	1.55586e-16
 48.1648	1.55586e-16
 48.1748	1.55586e-16
 48.1848	1.55586e-16
 48.1948	1.55586e-16
 48.2048	1.55586e-16
 48.2148	1.55586e-16
 48.2248	1.55586e-16
 48.2348	1.55586e-16
 48.2448	1.55586e-16
 48.2548	1.55586e-16
 48.2648	1.55586e-16
 48.2748	1.55586e-16
 48.2848	1.55586e-16
 48.2948	1.16689e-16
 48.3048	1.16689e-16
 48.3148	1.16689e-16
 48.3248	1.16689e-16
 48.3348	1.16689e-16
 48.3448	1.16689e-16
 48.3548	1.16689e-16
 48.3648	1.16689e-16
 48.3748	1.16689e-16
 48.3848	1.16689e-16
 48.3948	1.16689e-16
 48.4048	1.16689e-16
 48.4148	1.16689e-16
 48.4248	1.16689e-16
 48.4348	1.16689e-16
 48.4448	1.16689e-16
 48.4548	1.16689e-16
 48.4648	1.16689e-16
 48.4748	1.16689e-16
 48.4848	1.16689e-16
 48.4948	1.16689e-16
 48.5049	7.77929e-17
 48.5149	7.77929e-17
 48.5249	7.77929e-17
 48.5349	7.77929e-17
 48.5449	7.77929e-17
 48.5549	7.77929e-17
 48.5649	7.77929e-17
 48.5749	7.77929e-17
 48.5849	7.77929e-17
 48.5949	7.77929e-17
 48.6049	7.77929e-17
 48.6149	7.77929e-17
 48.6249	7.77929e-17
 48.6349	7.77929e-17
 48.6449	7.77929e-17
 48.6549	7.77929e-17
 48.6649	7.77929e-17
 48.6749	7.77929e-17
 48.6849	7.77929e-17
 48.6949	7.77929e-17
 48.7049	7.77929e-17
 48.7149	7.77929e-17
 48.7249	7.77929e-17
 48.7349	7.77929e-17
 48.7449	7.77929e-17
 48.7549	7.77929e-17
 48.7649	7.77929e-17
 48.7749	7.77929e-17
 48.7849	7.77929e-17
 48.7949	7.77929e-17
 48.8049	7.77929e-17
 48.8149	3.88965e-17
 48.8249	3.88965e-17
 48.8349	3.88965e-17
 48.8449	3.88965e-17
 48.8549	3.88965e-17
 48.8649	3.88965e-17
 48.8749	3.88965e-17
 48.8849	3.88965e-17
 48.8949	3.88965e-17
 48.9049	3.88965e-17
 48.9149	3.88965e-17
 48.9249	3.88965e-17
 48.9349	3.88965e-17
 48.9449	3.88965e-17
 48.9549	3.88965e-17
 48.9649	3.88965e-17
 48.9749	3.88965e-17
 48.9849	3.88965e-17
 48.9949	3.88965e-17
 49.0049	3.88965e-17
 49.0149	3.88965e-17
 49.0249	3.88965e-17
 49.0349	3.88965e-17
 49.0449	3.88965e-17
 49.0549	3.88965e-17
 49.0649	3.88965e-17
 49.0749	3.88965e-17
 49.0849	3.88965e-17
 49.0949	3.88965e-17
 49.1049	3.88965e-17
 49.1149	3.88965e-17
 49.1249	3.88965e-17
 49.1349	3.88965e-17
 49.1449	3.88965e-17
 49.1549	3.88965e-17
 49.1649	3.88965e-17
 49.1749	3.88965e-17
 49.1849	3.88965e-17
 49.1949	3.88965e-17
 49.2049	3.88965e-17
 49.2149	3.88965e-17
 49.2249	3.88965e-17
 49.2349	3.88965e-17
 49.2449	3.88965e-17
 49.2549	3.88965e-17
 49.2649	3.88965e-17
 49.2749	3.88965e-17
 49.2849	3.88965e-17
 49.2949	3.88965e-17
 49.3049	3.88965e-17
 49.3149	3.88965e-17
 49.3249	3.88965e-17
 49.3349	3.88965e-17
 49.3449	3.88965e-17
 49.3549	3.88965e-17
 49.3649	3.88965e-17
 49.3749	3.88965e-17
 49.3849	3.88965e-17
 49.3949	3.88965e-17
 49.4049	3.88965e-17
 49.4149	3.88965e-17
 49.4249	3.88965e-17
 49.4349	3.88965e-17
 49.4449	3.88965e-17
 49.4549	3.88965e-17
 49.4649	3.88965e-17
 49.4749	0
 49.4849	0
 49.4949	0
 49.505	0
 49.515	0
 49.525	0
 49.535	0
 49.545	0
 49.555	0
 49.565	0
 49.575	0
 49.585	0
 49.595	0
 49.605	0
 49.615	0
 49.625	0
 49.635	0
 49.645	0
 49.655	0
 49.665	0
 49.675	0
 49.685	0
 49.695	0
 49.705	0
 49.715	0
 49.725	0
 49.735	0
 49.745	0
 49.755	0
 49.765	0
 49.775	0
 49.785	0
 49.795	0
 49.805	0
 49.815	0
 49.825	0
 49.835	0
 49.845	0
 49.855	0
 49.865	0
 49.875	0
 49.885	0
 49.895	0
 49.905	0
 49.915	0
 49.925	0
 49.935	0
 49.945	0
 49.955	0
 49.965	0
 49.975	0
 49.985	0
 49.995	0
 50.005	0
 50.015	0
 50.025	0
 50.035	0
 50.045	0
 50.055	0
 50.065	0
 50.075	0
 50.085	0
 50.095	0
 50.105	0
 50.115	0
 50.125	0
 50.135	0
 50.145	0
 50.155	0
 50.165	0
 50.175	0
 50.185	0
 50.195	0
 50.205	0
 50.215	0
 50.225	0
 50.235	0
 50.245	0
 50.255	0
 50.265	0
 50.275	0
 50.285	0
 50.295	0
 50.305	0
 50.315	0
 50.325	0
 50.335	0
 50.345	0
 50.355	0
 50.365	0
 50.375	0
 50.385	0
 50.395	0
 50.405	0
 50.415	0
 50.425	0
 50.435	0
 50.445	0
 50.455	0
 50.465	0
 50.475	0
 50.485	0
 50.495	0
 50.5051	0
 50.5151	0
 50.5251	0
 50.5351	0
 50.5451	0
 50.5551	0
 50.5651	0
 50.5751	0
 50.5851	0
 50.5951	0
 50.6051	0
 50.6151	0
 50.6251	0
 50.6351	0
 50.6451	0
 50.6551	0
 50.6651	0
 50.6751	0
 50.6851	0
 50.6951	0
 50.7051	0
 50.7151	0
 50.7251	0
 50.7351	0
 50.7451	0
 50.7551	0
 50.7651	0
 50.7751	0
 50.7851	0
 50.7951	0
 50.8051	0
 50.8151	0
 50.8251	0
 50.8351	0
 50.8451	0
 50.8551	0
 50.8651	0
 50.8751	0
 50.8851	0
 50.8951	0
 50.9051	0
 50.9151	0
 50.9251	0
 50.9351	0
 50.9451	0
 50.9551	0
 50.9651	0
 50.9751	0
 50.9851	0
 50.9951	0
 51.0051	0
 51.0151	0
 51.0251	0
 51.0351	0
 51.0451	0
 51.0551	0
 51.0651	0
 51.0751	0
 51.0851	0
 51.0951	0
 51.1051	0
 51.1151	0
 51.1251	0
 51.1351	0
 51.1451	0
 51.1551	0
 51.1651	0
 51.1751	0
 51.1851	0
 51.1951	0
 51.2051	0
 51.2151	0
 51.2251	0
 51.2351	0
 51.2451	0
 51.2551	0
 51.2651	0
 51.2751	0
 51.2851	0
 51.2951	0
 51.3051	0
 51.3151	0
 51.3251	0
 51.3351	0
 51.3451	0
 51.3551	0
 51.3651	0
 51.3751	0
 51.3851	0
 51.3951	0
 51.4051	0
 51.4151	0
 51.4251	0
 51.4351	0
 51.4451	0
 51.4551	0
 51.4651	0
 51.4751	0
 51.4851	0
 51.4951	0
 51.5052	0
 51.5152	0
 51.5252	0
 51.5352	0
 51.5452	0
 51.5552	0
 51.5652	0
 51.5752	0
 51.5852	0
 51.5952	0
 51.6052	0
 51.6152	0
 51.6252	0
 51.6352	0
 51.6452	0
 51.6552	0
 51.6652	0
 51.6752	0
 51.6852	0
 51.6952	0
 51.7052	0
 51.7152	0
 51.7252	0
 51.7352	0
 51.7452	0
 51.7552	0
 51.7652	0
 51.7752	0
 51.7852	0
 51.7952	0
 51.8052	0
 51.8152	0
 51.8252	0
 51.8352	0
 51.8452	0
 51.8552	0
 51.8652	0
 51.8752	0
 51.8852	0
 51.8952	0
 51.9052	0
 51.9152	0
 51.9252	0
 51.9352	0
 51.9452	0
 51.9552	0
 51.9652	0
 51.9752	0
 51.9852	0
 51.9952	0
 52.0052	0
 52.0152	0
 52.0252	0
 52.0352	0
 52.0452	0
 52.0552	0
 52.0652	0
 52.0752	0
 52.0852	0
 52.0952	0
 52.1052	0
 52.1152	0
 52.1252	0
 52.1352	0
 52.1452	0
 52.1552	0
 52.1652	0
 52.1752	0
 52.1852	0
 52.1952	0
 52.2052	0
 52.2152	0
 52.2252	0
 52.2352	0
 52.2452	0
 52.2552	0
 52.2652	0
 52.2752	0
 52.2852	0
 52.2952	0
 52.3052	0
 52.3152	0
 52.3252	0
 52.3352	0
 52.3452	0
 52.3552	0
 52.3652	0
 52.3752	0
 52.3852	0
 52.3952	0
 52.4052	0
 52.4152	0
 52.4252	0
 52.4352	0
 52.4452	0
 52.4552	0
 52.4652	0
 52.4752	0
 52.4852	0
 52.4952	0
 52.5053	0
 52.5153	0
 52.5253	0
 52.5353	0
 52.5453	0
 52.5553	0
 52.5653	0
 52.5753	0
 52.5853	0
 52.5953	0
 52.6053	0
 52.6153	0
 52.6253	0
 52.6353	0
 52.6453	0
 52.6553	0
 52.6653	0
 52.6753	0
 52.6853	0
 52.6953	0
 52.7053	0
 52.7153	0
 52.7253	0
 52.7353	0
 52.7453	0
 52.7553	0
 52.7653	0
 52.7753	0
 52.7853	0
 52.7953	0
 52.8053	0
 52.8153	0
 52.8253	0
 52.8353	0
 52.8453	0
 52.8553	0
 52.8653	0
 52.8753	0
 52.8853	0
 52.8953	0
 52.9053	0
 52.9153	0
 52.9253	0
 52.9353	0
 52.9453	0
 52.9553	0
 52.9653	0
 52.9753	0
 52.9853	0
 52.9953	0
 53.0053	0
 53.0153	0
 53.0253	0
 53.0353	0
 53.0453	0
 53.0553	0
 53.0653	0
 53.0753	0
 53.0853	0
 53.0953	0
 53.1053	0
 53.1153	0
 53.1253	0
 53.1353	0
 53.1453	0
 53.1553	0
 53.1653	0
 53.1753	0
 53.1853	0
 53.1953	0
 53.2053	0
 53.2153	0
 53.2253	0
 53.2353	0
 53.2453	0
 53.2553	0
 53.2653	0
 53.2753	0
 53.2853	0
 53.2953	0
 53.3053	0
 53.3153	0
 53.3253	0
 53.3353	0
 53.3453	0
 53.3553	0
 53.3653	0
 53.3753	0
 53.3853	0
 53.3953	0
 53.4053	0
 53.4153	0
 53.4253	0
 53.4353	0
 53.4453	0
 53.4553	0
 53.4653	0
 53.4753	0
 53.4853	0
 53.4953	0
 53.5054	0
 53.5154	0
 53.5254	0
 53.5354	0
 53.5454	0
 53.5554	0
 53.5654	0
 53.5754	0
 53.5854	0
 53.5954	0
 53.6054	0
 53.6154	0
 53.6254	0
 53.6354	0
 53.6454	0
 53.6554	0
 53.6654	0
 53.6754	0
 53.6854	0
 53.6954	0
 53.7054	0
 53.7154	0
 53.7254	0
 53.7354	0
 53.7454	0
 53.7554	0
 53.7654	0
 53.7754	0
 53.7854	0
 53.7954	0
 53.8054	0
 53.8154	0
 53.8254	0
 53.8354	0
 53.8454	0
 53.8554	0
 53.8654	0
 53.8754	0
 53.8854	0
 53.8954	0
 53.9054	0
 53.9154	0
 53.9254	0
 53.9354	0
 53.9454	0
 53.9554	0
 53.9654	0
 53.9754	0
 53.9854	0
 53.9954	0
 54.0054	0
 54.0154	0
 54.0254	0
 54.0354	0
 54.0454	0
 54.0554	0
 54.0654	0
 54.0754	0
 54.0854	0
 54.0954	0
 54.1054	0
 54.1154	0
 54.1254	0
 54.1354	0
 54.1454	0
 54.1554	0
 54.1654	0
 54.1754	0
 54.1854	0
 54.1954	0
 54.2054	0
 54.2154	0
 54.2254	0
 54.2354	0
 54.2454	0
 54.2554	0
 54.2654	0
 54.2754	0
 54.2854	0
 54.2954	0
 54.3054	0
 54.3154	0
 54.3254	0
 54.3354	0
 54.3454	0
 54.3554	0
 54.3654	0
 54.3754	0
 54.3854	0
 54.3954	0
 54.4054	0
 54.4154	0
 54.4254	0
 54.4354	0
 54.4454	0
 54.4554	0
 54.4654	0
 54.4754	0
 54.4854	0
 54.4954	0
 54.5055	0
 54.5155	0
 54.5255	0
 54.5355	0
 54.5455	0
 54.5555	0
 54.5655	0
 54.5755	0
 54.5855	0
 54.5955	0
 54.6055	0
 54.6155	0
 54.6255	0
 54.6355	0
 54.6455	0
 54.6555	0
 54.6655	0
 54.6755	0
 54.6855	0
 54.6955	0
 54.7055	0
 54.7155	0
 54.7255	0
 54.7355	0
 54.7455	0
 54.7555	0
 54.7655	0
 54.7755	0
 54.7855	0
 54.7955	0
 54.8055	0
 54.8155	0
 54.8255	0
 54.8355	0
 54.8455	0
 54.8555	0
 54.8655	0
 54.8755	0
 54.8855	0
 54.8955	0
 54.9055	0
 54.9155	0
 54.9255	0
 54.9355	0
 54.9455	0
 54.9555	0
 54.9655	0
 54.9755	0
 54.9855	0
 54.9955	0
 55.0055	0
 55.0155	0
 55.0255	0
 55.0355	0
 55.0455	0
 55.0555	0
 55.0655	0
 55.0755	0
 55.0855	0
 55.0955	0
 55.1055	0
 55.1155	0
 55.1255	0
 55.1355	0
 55.1455	0
 55.1555	0
 55.1655	0
 55.1755	0
 55.1855	0
 55.1955	0
 55.2055	0
 55.2155	0
 55.2255	0
 55.2355	0
 55.2455	0
 55.2555	0
 55.2655	0
 55.2755	0
 55.2855	0
 55.2955	0
 55.3055	0
 55.3155	0
 55.3255	0
 55.3355	0
 55.3455	0
 55.3555	0
 55.3655	0
 55.3755	0
 55.3855	0
 55.3955	0
 55.4055	0
 55.4155	0
 55.4255	0
 55.4355	0
 55.4455	0
 55.4555	0
 55.4655	0
 55.4755	0
 55.4855	0
 55.4955	0
 55.5056	0
 55.5156	0
 55.5256	0
 55.5356	0
 55.5456	0
 55.5556	0
 55.5656	0
 55.5756	0
 55.5856	0
 55.5956	0
 55.6056	0
 55.6156	0
 55.6256	0
 55.6356	0
 55.6456	0
 55.6556	0
 55.6656	0
 55.6756	0
 55.6856	0
 55.6956	0
 55.7056	0
 55.7156	0
 55.7256	0
 55.7356	0
 55.7456	0
 55.7556	0
 55.7656	0
 55.7756	0
 55.7856	0
 55.7956	0
 55.8056	0
 55.8156	0
 55.8256	0
 55.8356	0
 55.8456	0
 55.8556	0
 55.8656	0
 55.8756	0
 55.8856	0
 55.8956	0
 55.9056	0
 55.9156	0
 55.9256	0
 55.9356	0
 55.9456	0
 55.9556	0
 55.9656	0
 55.9756	0
 55.9856	0
 55.9956	0
 56.0056	0
 56.0156	0
 56.0256	0
 56.0356	0
 56.0456	0
 56.0556	0
 56.0656	0
 56.0756	0
 56.0856	0
 56.0956	0
 56.1056	0
 56.1156	0
 56.1256	0
 56.1356	0
 56.1456	0
 56.1556	0
 56.1656	0
 56.1756	0
 56.1856	0
 56.1956	0
 56.2056	0
 56.2156	0
 56.2256	0
 56.2356	0
 56.2456	0
 56.2556	0
 56.2656	0
 56.2756	0
 56.2856	0
 56.2956	0
 56.3056	0
 56.3156	0
 56.3256	0
 56.3356	0
 56.3456	0
 56.3556	0
 56.3656	0
 56.3756	0
 56.3856	0
 56.3956	0
 56.4056	0
 56.4156	0
 56.4256	0
 56.4356	0
 56.4456	0
 56.4556	0
 56.4656	0
 56.4756	0
 56.4856	0
 56.4956	0
 56.5057	0
 56.5157	0
 56.5257	0
 56.5357	0
 56.5457	0
 56.5557	0
 56.5657	0
 56.5757	0
 56.5857	0
 56.5957	0
 56.6057	0
 56.6157	0
 56.6257	0
 56.6357	0
 56.6457	0
 56.6557	0
 56.6657	0
 56.6757	0
 56.6857	0
 56.6957	0
 56.7057	0
 56.7157	0
 56.7257	0
 56.7357	0
 56.7457	0
 56.7557	0
 56.7657	0
 56.7757	0
 56.7857	0
 56.7957	0
 56.8057	0
 56.8157	0
 56.8257	0
 56.8357	0
 56.8457	0
 56.8557	0
 56.8657	0
 56.8757	0
 56.8857	0
 56.8957	0
 56.9057	0
 56.9157	0
 56.9257	0
 56.9357	0
 56.9457	0
 56.9557	0
 56.9657	0
 56.9757	0
 56.9857	0
 56.9957	0
 57.0057	0
 57.0157	0
 57.0257	0
 57.0357	0
 57.0457	0
 57.0557	0
 57.0657	0
 57.0757	0
 57.0857	0
 57.0957	0
 57.1057	0
 57.1157	0
 57.1257	0
 57.1357	0
 57.1457	0
 57.1557	0
 57.1657	0
 57.1757	0
 57.1857	0
 57.1957	0
 57.2057	0
 57.2157	0
 57.2257	0
 57.2357	0
 57.2457	0
 57.2557	0
 57.2657	0
 57.2757	0
 57.2857	0
 57.2957	0
 57.3057	0
 57.3157	0
 57.3257	0
 57.3357	0
 57.3457	0
 57.3557	0
 57.3657	0
 57.3757	0
 57.3857	0
 57.3957	0
 57.4057	0
 57.4157	0
 57.4257	0
 57.4357	0
 57.4457	0
 57.4557	0
 57.4657	0
 57.4757	0
 57.4857	0
 57.4957	0
 57.5058	0
 57.5158	0
 57.5258	0
 57.5358	0
 57.5458	0
 57.5558	0
 57.5658	0
 57.5758	0
 57.5858	0
 57.5958	0
 57.6058	0
 57.6158	0
 57.6258	0
 57.6358	0
 57.6458	0
 57.6558	0
 57.6658	0
 57.6758	0
 57.6858	0
 57.6958	0
 57.7058	0
 57.7158	0
 57.7258	0
 57.7358	0
 57.7458	0
 57.7558	0
 57.7658	0
 57.7758	0
 57.7858	0
 57.7958	0
 57.8058	0
 57.8158	0
 57.8258	0
 57.8358	0
 57.8458	0
 57.8558	0
 57.8658	0
 57.8758	0
 57.8858	0
 57.8958	0
 57.9058	0
 57.9158	0
 57.9258	0
 57.9358	0
 57.9458	0
 57.9558	0
 57.9658	0
 57.9758	0
 57.9858	0
 57.9958	0
 58.0058	0
 58.0158	0
 58.0258	0
 58.0358	0
 58.0458	0
 58.0558	0
 58.0658	0
 58.0758	0
 58.0858	0
 58.0958	0
 58.1058	0
 58.1158	0
 58.1258	0
 58.1358	0
 58.1458	0
 58.1558	0
 58.1658	0
 58.1758	0
 58.1858	0
 58.1958	0
 58.2058	0
 58.2158	0
 58.2258	0
 58.2358	0
 58.2458	0
 58.2558	0
 58.2658	0
 58.2758	0
 58.2858	0
 58.2958	0
 58.3058	0
 58.3158	0
 58.3258	0
 58.3358	0
 58.3458	0
 58.3558	0
 58.3658	0
 58.3758	0
 58.3858	0
 58.3958	0
 58.4058	0
 58.4158	0
 58.4258	0
 58.4358	0
 58.4458	0
 58.4558	0
 58.4658	0
 58.4758	0
 58.4858	0
 58.4958	0
 58.5059	0
 58.5159	0
 58.5259	0
 58.5359	0
 58.5459	0
 58.5559	0
 58.5659	0
 58.5759	0
 58.5859	0
 58.5959	0
 58.6059	0
 58.6159	0
 58.6259	0
 58.6359	0
 58.6459	0
 58.6559	0
 58.6659	0
 58.6759	0
 58.6859	0
 58.6959	0
 58.7059	0
 58.7159	0
 58.7259	0
 58.7359	0
 58.7459	0
 58.7559	0
 58.7659	0
 58.7759	0
 58.7859	0
 58.7959	0
 58.8059	0
 58.8159	0
 58.8259	0
 58.8359	0
 58.8459	0
 58.8559	0
 58.8659	0
 58.8759	0
 58.8859	0
 58.8959	0
 58.9059	0
 58.9159	0
 58.9259	0
 58.9359	0
 58.9459	0
 58.9559	0
 58.9659	0
 58.9759	0
 58.9859	0
 58.9959	0
 59.0059	0
 59.0159	0
 59.0259	0
 59.0359	0
 59.0459	0
 59.0559	0
 59.0659	0
 59.0759	0
 59.0859	0
 59.0959	0
 59.1059	0
 59.1159	0
 59.1259	0
 59.1359	0
 59.1459	0
 59.1559	0
 59.1659	0
 59.1759	0
 59.1859	0
 59.1959	0
 59.2059	0
 59.2159	0
 59.2259	0
 59.2359	0
 59.2459	0
 59.2559	0
 59.2659	0
 59.2759	0
 59.2859	0
 59.2959	0
 59.3059	0
 59.3159	0
 59.3259	0
 59.3359	0
 59.3459	0
 59.3559	0
 59.3659	0
 59.3759	0
 59.3859	0
 59.3959	0
 59.4059	0
 59.4159	0
 59.4259	0
 59.4359	0
 59.4459	0
 59.4559	0
 59.4659	0
 59.4759	0
 59.4859	0
 59.4959	0
 59.506	0
 59.516	0
 59.526	0
 59.536	0
 59.546	0
 59.556	0
 59.566	0
 59.576	0
 59.586	0
 59.596	0
 59.606	0
 59.616	0
 59.626	0
 59.636	0
 59.646	0
 59.656	0
 59.666	0
 59.676	0
 59.686	0
 59.696	0
 59.706	0
 59.716	0
 59.726	0
 59.736	0
 59.746	0
 59.756	0
 59.766	0
 59.776	0
 59.786	0
 59.796	0
 59.806	0
 59.816	0
 59.826	0
 59.836	0
 59.846	0
 59.856	0
 59.866	0
 59.876	0
 59.886	0
 59.896	0
 59.906	0
 59.916	0
 59.926	0
 59.936	0
 59.946	0
 59.956	0
 59.966	0
 59.976	0
 59.986	0
 59.996	0
 60.006	0
 60.016	0
 60.026	0
 60.036	0
 60.046	0
 60.056	0
 60.066	0
 60.076	0
 60.086	0
 60.096	0
 60.106	0
 60.116	0
 60.126	0
 60.136	0
 60.146	0
 60.156	0
 60.166	0
 60.176	0
 60.186	0
 60.196	0
 60.206	0
 60.216	0
 60.226	0
 60.236	0
 60.246	0
 60.256	0
 60.266	0
 60.276	0
 60.286	0
 60.296	0
 60.306	0
 60.316	0
 60.326	0
 60.336	0
 60.346	0
 60.356	0
 60.366	0
 60.376	0
 60.386	0
 60.396	0
 60.406	0
 60.416	0
 60.426	0
 60.436	0
 60.446	0
 60.456	0
 60.466	0
 60.476	0
 60.486	0
 60.496	0
 60.5061	0
 60.5161	0
 60.5261	0
 60.5361	0
 60.5461	0
 60.5561	0
 60.5661	0
 60.5761	0
 60.5861	0
 60.5961	0
 60.6061	0
 60.6161	0
 60.6261	0
 60.6361	0
 60.6461	0
 60.6561	0
 60.6661	0
 60.6761	0
 60.6861	0
 60.6961	0
 60.7061	0
 60.7161	0
 60.7261	0
 60.7361	0
 60.7461	0
 60.7561	0
 60.7661	0
 60.7761	0
 60.7861	0
 60.7961	0
 60.8061	0
 60.8161	0
 60.8261	0
 60.8361	0
 60.8461	0
 60.8561	0
 60.8661	0
 60.8761	0
 60.8861	0
 60.8961	0
 60.9061	0
 60.9161	0
 60.9261	0
 60.9361	0
 60.9461	0
 60.9561	0
 60.9661	0
 60.9761	0
 60.9861	0
 60.9961	0
 61.0061	0
 61.0161	0
 61.0261	0
 61.0361	0
 61.0461	0
 61.0561	0
 61.0661	0
 61.0761	0
 61.0861	0
 61.0961	0
 61.1061	0
 61.1161	0
 61.1261	0
 61.1361	0
 61.1461	0
 61.1561	0
 61.1661	0
 61.1761	0
 61.1861	0
 61.1961	0
 61.2061	0
 61.2161	0
 61.2261	0
 61.2361	0
 61.2461	0
 61.2561	0
 61.2661	0
 61.2761	0
 61.2861	0
 61.2961	0
 61.3061	0
 61.3161	0
 61.3261	0
 61.3361	0
 61.3461	0
 61.3561	0
 61.3661	0
 61.3761	0
 61.3861	0
 61.3961	0
 61.4061	0
 61.4161	0
 61.4261	0
 61.4361	0
 61.4461	0
 61.4561	0
 61.4661	0
 61.4761	0
 61.4861	0
 61.4961	0
 61.5062	0
 61.5162	0
 61.5262	0
 61.5362	0
 61.5462	0
 61.5562	0
 61.5662	0
 61.5762	0
 61.5862	0
 61.5962	0
 61.6062	0
 61.6162	0
 61.6262	0
 61.6362	0
 61.6462	0
 61.6562	0
 61.6662	0
 61.6762	0
 61.6862	0
 61.6962	0
 61.7062	0
 61.7162	0
 61.7262	0
 61.7362	0
 61.7462	0
 61.7562	0
 61.7662	0
 61.7762	0
 61.7862	0
 61.7962	0
 61.8062	0
 61.8162	0
 61.8262	0
 61.8362	0
 61.8462	0
 61.8562	0
 61.8662	0
 61.8762	0
 61.8862	0
 61.8962	0
 61.9062	0
 61.9162	0
 61.9262	0
 61.9362	0
 61.9462	0
 61.9562	0
 61.9662	0
 61.9762	0
 61.9862	0
 61.9962	0
 62.0062	0
 62.0162	0
 62.0262	0
 62.0362	0
 62.0462	0
 62.0562	0
 62.0662	0
 62.0762	0
 62.0862	0
 62.0962	0
 62.1062	0
 62.1162	0
 62.1262	0
 62.1362	0
 62.1462	0
 62.1562	0
 62.1662	0
 62.1762	0
 62.1862	0
 62.1962	0
 62.2062	0
 62.2162	0
 62.2262	0
 62.2362	0
 62.2462	0
 62.2562	0
 62.2662	0
 62.2762	0
 62.2862	0
 62.2962	0
 62.3062	0
 62.3162	0
 62.3262	0
 62.3362	0
 62.3462	0
 62.3562	0
 62.3662	0
 62.3762	0
 62.3862	0
 62.3962	0
 62.4062	0
 62.4162	0
 62.4262	0
 62.4362	0
 62.4462	0
 62.4562	0
 62.4662	0
 62.4762	0
 62.4862	0
 62.4962	0
 62.5063	0
 62.5163	0
 62.5263	0
 62.5363	0
 62.5463	0
 62.5563	0
 62.5663	0
 62.5763	0
 62.5863	0
 62.5963	0
 62.6063	0
 62.6163	0
 62.6263	0
 62.6363	0
 62.6463	0
 62.6563	0
 62.6663	0
 62.6763	0
 62.6863	0
 62.6963	0
 62.7063	0
 62.7163	0
 62.7263	0
 62.7363	0
 62.7463	0
 62.7563	0
 62.7663	0
 62.7763	0
 62.7863	0
 62.7963	0
 62.8063	0
 62.8163	0
 62.8263	0
 62.8363	0
 62.8463	0
 62.8563	0
 62.8663	0
 62.8763	0
 62.8863	0
 62.8963	0
 62.9063	0
 62.9163	0
 62.9263	0
 62.9363	0
 62.9463	0
 62.9563	0
 62.9663	0
 62.9763	0
 62.9863	0
 62.9963	0
 63.0063	0
 63.0163	0
 63.0263	0
 63.0363	0
 63.0463	0
 63.0563	0
 63.0663	0
 63.0763	0
 63.0863	0
 63.0963	0
 63.1063	0
 63.1163	0
 63.1263	0
 63.1363	0
 63.1463	0
 63.1563	0
 63.1663	0
 63.1763	0
 63.1863	0
 63.1963	0
 63.2063	0
 63.2163	0
 63.2263	0
 63.2363	0
 63.2463	0
 63.2563	0
 63.2663	0
 63.2763	0
 63.2863	0
 63.2963	0
 63.3063	0
 63.3163	0
 63.3263	0
 63.3363	0
 63.3463	0
 63.3563	0
 63.3663	0
 63.3763	0
 63.3863	0
 63.3963	0
 63.4063	0
 63.4163	0
 63.4263	0
 63.4363	0
 63.4463	0
 63.4563	0
 63.4663	0
 63.4763	0
 63.4863	0
 63.4963	0
 63.5064	0
 63.5164	0
 63.5264	0
 63.5364	0
 63.5464	0
 63.5564	0
 63.5664	0
 63.5764	0
 63.5864	0
 63.5964	0
 63.6064	0
 63.6164	0
 63.6264	0
 63.6364	0
 63.6464	0
 63.6564	0
 63.6664	0
 63.6764	0
 63.6864	0
 63.6964	0
 63.7064	0
 63.7164	0
 63.7264	0
 63.7364	0
 63.7464	0
 63.7564	0
 63.7664	0
 63.7764	0
 63.7864	0
 63.7964	0
 63.8064	0
 63.8164	0
 63.8264	0
 63.8364	0
 63.8464	0
 63.8564	0
 63.8664	0
 63.8764	0
 63.8864	0
 63.8964	0
 63.9064	0
 63.9164	0
 63.9264	0
 63.9364	0
 63.9464	0
 63.9564	0
 63.9664	0
 63.9764	0
 63.9864	0
 63.9964	0
 64.0064	0
 64.0164	0
 64.0264	0
 64.0364	0
 64.0464	0
 64.0564	0
 64.0664	0
 64.0764	0
 64.0864	0
 64.0964	0
 64.1064	0
 64.1164	0
 64.1264	0
 64.1364	0
 64.1464	0
 64.1564	0
 64.1664	0
 64.1764	0
 64.1864	0
 64.1964	0
 64.2064	0
 64.2164	0
 64.2264	0
 64.2364	0
 64.2464	0
 64.2564	0
 64.2664	0
 64.2764	0
 64.2864	0
 64.2964	0
 64.3064	0
 64.3164	0
 64.3264	0
 64.3364	0
 64.3464	0
 64.3564	0
 64.3664	0
 64.3764	0
 64.3864	0
 64.3964	0
 64.4064	0
 64.4164	0
 64.4264	0
 64.4364	0
 64.4464	0
 64.4564	0
 64.4664	0
 64.4764	0
 64.4864	0
 64.4964	0
 64.5065	0
 64.5165	0
 64.5265	0
 64.5365	0
 64.5465	0
 64.5565	0
 64.5665	0
 64.5765	0
 64.5865	0
 64.5965	0
 64.6065	0
 64.6165	0
 64.6265	0
 64.6365	0
 64.6465	0
 64.6565	0
 64.6665	0
 64.6765	0
 64.6865	0
 64.6965	0
 64.7065	0
 64.7165	0
 64.7265	0
 64.7365	0
 64.7465	0
 64.7565	0
 64.7665	0
 64.7765	0
 64.7865	0
 64.7965	0
 64.8065	0
 64.8165	0
 64.8265	0
 64.8365	0
 64.8465	0
 64.8565	0
 64.8665	0
 64.8765	0
 64.8865	0
 64.8965	0
 64.9065	0
 64.9165	0
 64.9265	0
 64.9365	0
 64.9465	0
 64.9565	0
 64.9665	0
 64.9765	0
 64.9865	0
 64.9965	0
 65.0065	0
 65.0165	0
 65.0265	0
 65.0365	0
 65.0465	0
 65.0565	0
 65.0665	0
 65.0765	0
 65.0865	0
 65.0965	0
 65.1065	0
 65.1165	0
 65.1265	0
 65.1365	0
 65.1465	0
 65.1565	0
 65.1665	0
 65.1765	0
 65.1865	0
 65.1965	0
 65.2065	0
 65.2165	0
 65.2265	0
 65.2365	0
 65.2465	0
 65.2565	0
 65.2665	0
 65.2765	0
 65.2865	0
 65.2965	0
 65.3065	0
 65.3165	0
 65.3265	0
 65.3365	0
 65.3465	0
 65.3565	0
 65.3665	0
 65.3765	0
 65.3865	0
 65.3965	0
 65.4065	0
 65.4165	0
 65.4265	0
 65.4365	0
 65.4465	0
 65.4565	0
 65.4665	0
 65.4765	0
 65.4865	0
 65.4965	0
 65.5066	0
 65.5166	0
 65.5266	0
 65.5366	0
 65.5466	0
 65.5566	0
 65.5666	0
 65.5766	0
 65.5866	0
 65.5966	0
 65.6066	0
 65.6166	0
 65.6266	0
 65.6366	0
 65.6466	0
 65.6566	0
 65.6666	0
 65.6766	0
 65.6866	0
 65.6966	0
 65.7066	0
 65.7166	0
 65.7266	0
 65.7366	0
 65.7466	0
 65.7566	0
 65.7666	0
 65.7766	0
 65.7866	0
 65.7966	0
 65.8066	0
 65.8166	0
 65.8266	0
 65.8366	0
 65.8466	0
 65.8566	0
 65.8666	0
 65.8766	0
 65.8866	0
 65.8966	0
 65.9066	0
 65.9166	0
 65.9266	0
 65.9366	0
 65.9466	0
 65.9566	0
 65.9666	0
 65.9766	0
 65.9866	0
 65.9966	0
 66.0066	0
 66.0166	0
 66.0266	0
 66.0366	0
 66.0466	0
 66.0566	0
 66.0666	0
 66.0766	0
 66.0866	0
 66.0966	0
 66.1066	0
 66.1166	0
 66.1266	0
 66.1366	0
 66.1466	0
 66.1566	0
 66.1666	0
 66.1766	0
 66.1866	0
 66.1966	0
 66.2066	0
 66.2166	0
 66.2266	0
 66.2366	0
 66.2466	0
 66.2566	0
 66.2666	0
 66.2766	0
 66.2866	0
 66.2966	0
 66.3066	0
 66.3166	0
 66.3266	0
 66.3366	0
 66.3466	0
 66.3566	0
 66.3666	0
 66.3766	0
 66.3866	0
 66.3966	0
 66.4066	0
 66.4166	0
 66.4266	0
 66.4366	0
 66.4466	0
 66.4566	0
 66.4666	0
 66.4766	0
 66.4866	0
 66.4966	0
 66.5067	0
 66.5167	0
 66.5267	0
 66.5367	0
 66.5467	0
 66.5567	0
 66.5667	0
 66.5767	0
 66.5867	0
 66.5967	0
 66.6067	0
 66.6167	0
 66.6267	0
 66.6367	0
 66.6467	0
 66.6567	0
 66.6667	0
 66.6767	0
 66.6867	0
 66.6967	0
 66.7067	0
 66.7167	0
 66.7267	0
 66.7367	0
 66.7467	0
 66.7567	0
 66.7667	0
 66.7767	0
 66.7867	0
 66.7967	0
 66.8067	0
 66.8167	0
 66.8267	0
 66.8367	0
 66.8467	0
 66.8567	0
 66.8667	0
 66.8767	0
 66.8867	0
 66.8967	0
 66.9067	0
 66.9167	0
 66.9267	0
 66.9367	0
 66.9467	0
 66.9567	0
 66.9667	0
 66.9767	0
 66.9867	0
 66.9967	0
 67.0067	0
 67.0167	0
 67.0267	0
 67.0367	0
 67.0467	0
 67.0567	0
 67.0667	0
 67.0767	0
 67.0867	0
 67.0967	0
 67.1067	0
 67.1167	0
 67.1267	0
 67.1367	0
 67.1467	0
 67.1567	0
 67.1667	0
 67.1767	0
 67.1867	0
 67.1967	0
 67.2067	0
 67.2167	0
 67.2267	0
 67.2367	0
 67.2467	0
 67.2567	0
 67.2667	0
 67.2767	0
 67.2867	0
 67.2967	0
 67.3067	0
 67.3167	0
 67.3267	0
 67.3367	0
 67.3467	0
 67.3567	0
 67.3667	0
 67.3767	0
 67.3867	0
 67.3967	0
 67.4067	0
 67.4167	0
 67.4267	0
 67.4367	0
 67.4467	0
 67.4567	0
 67.4667	0
 67.4767	0
 67.4867	0
 67.4967	0
 67.5068	0
 67.5168	0
 67.5268	0
 67.5368	0
 67.5468	0
 67.5568	0
 67.5668	0
 67.5768	0
 67.5868	0
 67.5968	0
 67.6068	0
 67.6168	0
 67.6268	0
 67.6368	0
 67.6468	0
 67.6568	0
 67.6668	0
 67.6768	0
 67.6868	0
 67.6968	0
 67.7068	0
 67.7168	0
 67.7268	0
 67.7368	0
 67.7468	0
 67.7568	0
 67.7668	0
 67.7768	0
 67.7868	0
 67.7968	0
 67.8068	0
 67.8168	0
 67.8268	0
 67.8368	0
 67.8468	0
 67.8568	0
 67.8668	0
 67.8768	0
 67.8868	0
 67.8968	0
 67.9068	0
 67.9168	0
 67.9268	0
 67.9368	0
 67.9468	0
 67.9568	0
 67.9668	0
 67.9768	0
 67.9868	0
 67.9968	0
 68.0068	0
 68.0168	0
 68.0268	0
 68.0368	0
 68.0468	0
 68.0568	0
 68.0668	0
 68.0768	0
 68.0868	0
 68.0968	0
 68.1068	0
 68.1168	0
 68.1268	0
 68.1368	0
 68.1468	0
 68.1568	0
 68.1668	0
 68.1768	0
 68.1868	0
 68.1968	0
 68.2068	0
 68.2168	0
 68.2268	0
 68.2368	0
 68.2468	0
 68.2568	0
 68.2668	0
 68.2768	0
 68.2868	0
 68.2968	0
 68.3068	0
 68.3168	0
 68.3268	0
 68.3368	0
 68.3468	0
 68.3568	0
 68.3668	0
 68.3768	0
 68.3868	0
 68.3968	0
 68.4068	0
 68.4168	0
 68.4268	0
 68.4368	0
 68.4468	0
 68.4568	0
 68.4668	0
 68.4768	0
 68.4868	0
 68.4968	0
 68.5069	0
 68.5169	0
 68.5269	0
 68.5369	0
 68.5469	0
 68.5569	0
 68.5669	0
 68.5769	0
 68.5869	0
 68.5969	0
 68.6069	0
 68.6169	0
 68.6269	0
 68.6369	0
 68.6469	0
 68.6569	0
 68.6669	0
 68.6769	0
 68.6869	0
 68.6969	0
 68.7069	0
 68.7169	0
 68.7269	0
 68.7369	0
 68.7469	0
 68.7569	0
 68.7669	0
 68.7769	0
 68.7869	0
 68.7969	0
 68.8069	0
 68.8169	0
 68.8269	0
 68.8369	0
 68.8469	0
 68.8569	0
 68.8669	0
 68.8769	0
 68.8869	0
 68.8969	0
 68.9069	0
 68.9169	0
 68.9269	0
 68.9369	0
 68.9469	0
 68.9569	0
 68.9669	0
 68.9769	0
 68.9869	0
 68.9969	0
 69.0069	0
 69.0169	0
 69.0269	0
 69.0369	0
 69.0469	0
 69.0569	0
 69.0669	0
 69.0769	0
 69.0869	0
 69.0969	0
 69.1069	0
 69.1169	0
 69.1269	0
 69.1369	0
 69.1469	0
 69.1569	0
 69.1669	0
 69.1769	0
 69.1869	0
 69.1969	0
 69.2069	0
 69.2169	0
 69.2269	0
 69.2369	0
 69.2469	0
 69.2569	0
 69.2669	0
 69.2769	0
 69.2869	0
 69.2969	0
 69.3069	0
 69.3169	0
 69.3269	0
 69.3369	0
 69.3469	0
 69.3569	0
 69.3669	0
 69.3769	0
 69.3869	0
 69.3969	0
 69.4069	0
 69.4169	0
 69.4269	0
 69.4369	0
 69.4469	0
 69.4569	0
 69.4669	0
 69.4769	0
 69.4869	0
 69.4969	0
 69.507	0
 69.517	0
 69.527	0
 69.537	0
 69.547	0
 69.557	0
 69.567	0
 69.577	0
 69.587	0
 69.597	0
 69.607	0
 69.617	0
 69.627	0
 69.637	0
 69.647	0
 69.657	0
 69.667	0
 69.677	0
 69.687	0
 69.697	0
 69.707	0
 69.717	0
 69.727	0
 69.737	0
 69.747	0
 69.757	0
 69.767	0
 69.777	0
 69.787	0
 69.797	0
 69.807	0
 69.817	0
 69.827	0
 69.837	0
 69.847	0
 69.857	0
 69.867	0
 69.877	0
 69.887	0
 69.897	0
 69.907	0
 69.917	0
 69.927	0
 69.937	0
 69.947	0
 69.957	0
 69.967	0
 69.977	0
 69.987	0
 69.997	0
 70.007	0
 70.017	0
 70.027	0
 70.037	0
 70.047	0
 70.057	0
 70.067	0
 70.077	0
 70.087	0
 70.097	0
 70.107	0
 70.117	0
 70.127	0
 70.137	0
 70.147	0
 70.157	0
 70.167	0
 70.177	0
 70.187	0
 70.197	0
 70.207	0
 70.217	0
 70.227	0
 70.237	0
 70.247	0
 70.257	0
 70.267	0
 70.277	0
 70.287	0
 70.297	0
 70.307	0
 70.317	0
 70.327	0
 70.337	0
 70.347	0
 70.357	0
 70.367	0
 70.377	0
 70.387	0
 70.397	0
 70.407	0
 70.417	0
 70.427	0
 70.437	0
 70.447	0
 70.457	0
 70.467	0
 70.477	0
 70.487	0
 70.497	0
 70.5071	0
 70.5171	0
 70.5271	0
 70.5371	0
 70.5471	0
 70.5571	0
 70.5671	0
 70.5771	0
 70.5871	0
 70.5971	0
 70.6071	0
 70.6171	0
 70.6271	0
 70.6371	0
 70.6471	0
 70.6571	0
 70.6671	0
 70.6771	0
 70.6871	0
 70.6971	0
 70.7071	0
 70.7171	0
 70.7271	0
 70.7371	0
 70.7471	0
 70.7571	0
 70.7671	0
 70.7771	0
 70.7871	0
 70.7971	0
 70.8071	0
 70.8171	0
 70.8271	0
 70.8371	0
 70.8471	0
 70.8571	0
 70.8671	0
 70.8771	0
 70.8871	0
 70.8971	0
 70.9071	0
 70.9171	0
 70.9271	0
 70.9371	0
 70.9471	0
 70.9571	0
 70.9671	0
 70.9771	0
 70.9871	0
 70.9971	0
 71.0071	0
 71.0171	0
 71.0271	0
 71.0371	0
 71.0471	0
 71.0571	0
 71.0671	0
 71.0771	0
 71.0871	0
 71.0971	0
 71.1071	0
 71.1171	0
 71.1271	0
 71.1371	0
 71.1471	0
 71.1571	0
 71.1671	0
 71.1771	0
 71.1871	0
 71.1971	0
 71.2071	0
 71.2171	0
 71.2271	0
 71.2371	0
 71.2471	0
 71.2571	0
 71.2671	0
 71.2771	0
 71.2871	0
 71.2971	0
 71.3071	0
 71.3171	0
 71.3271	0
 71.3371	0
 71.3471	0
 71.3571	0
 71.3671	0
 71.3771	0
 71.3871	0
 71.3971	0
 71.4071	0
 71.4171	0
 71.4271	0
 71.4371	0
 71.4471	0
 71.4571	0
 71.4671	0
 71.4771	0
 71.4871	0
 71.4971	0
 71.5072	0
 71.5172	0
 71.5272	0
 71.5372	0
 71.5472	0
 71.5572	0
 71.5672	0
 71.5772	0
 71.5872	0
 71.5972	0
 71.6072	0
 71.6172	0
 71.6272	0
 71.6372	0
 71.6472	0
 71.6572	0
 71.6672	0
 71.6772	0
 71.6872	0
 71.6972	0
 71.7072	0
 71.7172	0
 71.7272	0
 71.7372	0
 71.7472	0
 71.7572	0
 71.7672	0
 71.7772	0
 71.7872	0
 71.7972	0
 71.8072	0
 71.8172	0
 71.8272	0
 71.8372	0
 71.8472	0
 71.8572	0
 71.8672	0
 71.8772	0
 71.8872	0
 71.8972	0
 71.9072	0
 71.9172	0
 71.9272	0
 71.9372	0
 71.9472	0
 71.9572	0
 71.9672	0
 71.9772	0
 71.9872	0
 71.9972	0
 72.0072	0
 72.0172	0
 72.0272	0
 72.0372	0
 72.0472	0
 72.0572	0
 72.0672	0
 72.0772	0
 72.0872	0
 72.0972	0
 72.1072	0
 72.1172	0
 72.1272	0
 72.1372	0
 72.1472	0
 72.1572	0
 72.1672	0
 72.1772	0
 72.1872	0
 72.1972	0
 72.2072	0
 72.2172	0
 72.2272	0
 72.2372	0
 72.2472	0
 72.2572	0
 72.2672	0
 72.2772	0
 72.2872	0
 72.2972	0
 72.3072	0
 72.3172	0
 72.3272	0
 72.3372	0
 72.3472	0
 72.3572	0
 72.3672	0
 72.3772	0
 72.3872	0
 72.3972	0
 72.4072	0
 72.4172	0
 72.4272	0
 72.4372	0
 72.4472	0
 72.4572	0
 72.4672	0
 72.4772	0
 72.4872	0
 72.4972	0
 72.5073	0
 72.5173	0
 72.5273	0
 72.5373	0
 72.5473	0
 72.5573	0
 72.5673	0
 72.5773	0
 72.5873	0
 72.5973	0
 72.6073	0
 72.6173	0
 72.6273	0
 72.6373	0
 72.6473	0
 72.6573	0
 72.6673	0
 72.6773	0
 72.6873	0
 72.6973	0
 72.7073	0
 72.7173	0
 72.7273	0
 72.7373	0
 72.7473	0
 72.7573	0
 72.7673	0
 72.7773	0
 72.7873	0
 72.7973	0
 72.8073	0
 72.8173	0
 72.8273	0
 72.8373	0
 72.8473	0
 72.8573	0
 72.8673	0
 72.8773	0
 72.8873	0
 72.8973	0
 72.9073	0
 72.9173	0
 72.9273	0
 72.9373	0
 72.9473	0
 72.9573	0
 72.9673	0
 72.9773	0
 72.9873	0
 72.9973	0
 73.0073	0
 73.0173	0
 73.0273	0
 73.0373	0
 73.0473	0
 73.0573	0
 73.0673	0
 73.0773	0
 73.0873	0
 73.0973	0
 73.1073	0
 73.1173	0
 73.1273	0
 73.1373	0
 73.1473	0
 73.1573	0
 73.1673	0
 73.1773	0
 73.1873	0
 73.1973	0
 73.2073	0
 73.2173	0
 73.2273	0
 73.2373	0
 73.2473	0
 73.2573	0
 73.2673	0
 73.2773	0
 73.2873	0
 73.2973	0
 73.3073	0
 73.3173	0
 73.3273	0
 73.3373	0
 73.3473	0
 73.3573	0
 73.3673	0
 73.3773	0
 73.3873	0
 73.3973	0
 73.4073	0
 73.4173	0
 73.4273	0
 73.4373	0
 73.4473	0
 73.4573	0
 73.4673	0
 73.4773	0
 73.4873	0
 73.4973	0
 73.5074	0
 73.5174	0
 73.5274	0
 73.5374	0
 73.5474	0
 73.5574	0
 73.5674	0
 73.5774	0
 73.5874	0
 73.5974	0
 73.6074	0
 73.6174	0
 73.6274	0
 73.6374	0
 73.6474	0
 73.6574	0
 73.6674	0
 73.6774	0
 73.6874	0
 73.6974	0
 73.7074	0
 73.7174	0
 73.7274	0
 73.7374	0
 73.7474	0
 73.7574	0
 73.7674	0
 73.7774	0
 73.7874	0
 73.7974	0
 73.8074	0
 73.8174	0
 73.8274	0
 73.8374	0
 73.8474	0
 73.8574	0
 73.8674	0
 73.8774	0
 73.8874	0
 73.8974	0
 73.9074	0
 73.9174	0
 73.9274	0
 73.9374	0
 73.9474	0
 73.9574	0
 73.9674	0
 73.9774	0
 73.9874	0
 73.9974	0
 74.0074	0
 74.0174	0
 74.0274	0
 74.0374	0
 74.0474	0
 74.0574	0
 74.0674	0
 74.0774	0
 74.0874	0
 74.0974	0
 74.1074	0
 74.1174	0
 74.1274	0
 74.1374	0
 74.1474	0
 74.1574	0
 74.1674	0
 74.1774	0
 74.1874	0
 74.1974	0
 74.2074	0
 74.2174	0
 74.2274	0
 74.2374	0
 74.2474	0
 74.2574	0
 74.2674	0
 74.2774	0
 74.2874	0
 74.2974	0
 74.3074	0
 74.3174	0
 74.3274	0
 74.3374	0
 74.3474	0
 74.3574	0
 74.3674	0
 74.3774	0
 74.3874	0
 74.3974	0
 74.4074	0
 74.4174	0
 74.4274	0
 74.4374	0
 74.4474	0
 74.4574	0
 74.4674	0
 74.4774	0
 74.4874	0
 74.4974	0
 74.5075	0
 74.5175	0
 74.5275	0
 74.5375	0
 74.5475	0
 74.5575	0
 74.5675	0
 74.5775	0
 74.5875	0
 74.5975	0
 74.6075	0
 74.6175	0
 74.6275	0
 74.6375	0
 74.6475	0
 74.6575	0
 74.6675	0
 74.6775	0
 74.6875	0
 74.6975	0
 74.7075	0
 74.7175	0
 74.7275	0
 74.7375	0
 74.7475	0
 74.7575	0
 74.7675	0
 74.7775	0
 74.7875	0
 74.7975	0
 74.8075	0
 74.8175	0
 74.8275	0
 74.8375	0
 74.8475	0
 74.8575	0
 74.8675	0
 74.8775	0
 74.8875	0
 74.8975	0
 74.9075	0
 74.9175	0
 74.9275	0
 74.9375	0
 74.9475	0
 74.9575	0
 74.9675	0
 74.9775	0
 74.9875	0
 74.9975	0
 75.0075	0
 75.0175	0
 75.0275	0
 75.0375	0
 75.0475	0
 75.0575	0
 75.0675	0
 75.0775	0
 75.0875	0
 75.0975	0
 75.1075	0
 75.1175	0
 75.1275	0
 75.1375	0
 75.1475	0
 75.1575	0
 75.1675	0
 75.1775	0
 75.1875	0
 75.1975	0
 75.2075	0
 75.2175	0
 75.2275	0
 75.2375	0
 75.2475	0
 75.2575	0
 75.2675	0
 75.2775	0
 75.2875	0
 75.2975	0
 75.3075	0
 75.3175	0
 75.3275	0
 75.3375	0
 75.3475	0
 75.3575	0
 75.3675	0
 75.3775	0
 75.3875	0
 75.3975	0
 75.4075	0
 75.4175	0
 75.4275	0
 75.4375	0
 75.4475	0
 75.4575	0
 75.4675	0
 75.4775	0
 75.4875	0
 75.4975	0
 75.5076	0
 75.5176	0
 75.5276	0
 75.5376	0
 75.5476	0
 75.5576	0
 75.5676	0
 75.5776	0
 75.5876	0
 75.5976	0
 75.6076	0
 75.6176	0
 75.6276	0
 75.6376	0
 75.6476	0
 75.6576	0
 75.6676	0
 75.6776	0
 75.6876	0
 75.6976	0
 75.7076	0
 75.7176	0
 75.7276	0
 75.7376	0
 75.7476	0
 75.7576	0
 75.7676	0
 75.7776	0
 75.7876	0
 75.7976	0
 75.8076	0
 75.8176	0
 75.8276	0
 75.8376	0
 75.8476	0
 75.8576	0
 75.8676	0
 75.8776	0
 75.8876	0
 75.8976	0
 75.9076	0
 75.9176	0
 75.9276	0
 75.9376	0
 75.9476	0
 75.9576	0
 75.9676	0
 75.9776	0
 75.9876	0
 75.9976	0
 76.0076	0
 76.0176	0
 76.0276	0
 76.0376	0
 76.0476	0
 76.0576	0
 76.0676	0
 76.0776	0
 76.0876	0
 76.0976	0
 76.1076	0
 76.1176	0
 76.1276	0
 76.1376	0
 76.1476	0
 76.1576	0
 76.1676	0
 76.1776	0
 76.1876	0
 76.1976	0
 76.2076	0
 76.2176	0
 76.2276	0
 76.2376	0
 76.2476	0
 76.2576	0
 76.2676	0
 76.2776	0
 76.2876	0
 76.2976	0
 76.3076	0
 76.3176	0
 76.3276	0
 76.3376	0
 76.3476	0
 76.3576	0
 76.3676	0
 76.3776	0
 76.3876	0
 76.3976	0
 76.4076	0
 76.4176	0
 76.4276	0
 76.4376	0
 76.4476	0
 76.4576	0
 76.4676	0
 76.4776	0
 76.4876	0
 76.4976	0
 76.5077	0
 76.5177	0
 76.5277	0
 76.5377	0
 76.5477	0
 76.5577	0
 76.5677	0
 76.5777	0
 76.5877	0
 76.5977	0
 76.6077	0
 76.6177	0
 76.6277	0
 76.6377	0
 76.6477	0
 76.6577	0
 76.6677	0
 76.6777	0
 76.6877	0
 76.6977	0
 76.7077	0
 76.7177	0
 76.7277	0
 76.7377	0
 76.7477	0
 76.7577	0
 76.7677	0
 76.7777	0
 76.7877	0
 76.7977	0
 76.8077	0
 76.8177	0
 76.8277	0
 76.8377	0
 76.8477	0
 76.8577	0
 76.8677	0
 76.8777	0
 76.8877	0
 76.8977	0
 76.9077	0
 76.9177	0
 76.9277	0
 76.9377	0
 76.9477	0
 76.9577	0
 76.9677	0
 76.9777	0
 76.9877	0
 76.9977	0
 77.0077	0
 77.0177	0
 77.0277	0
 77.0377	0
 77.0477	0
 77.0577	0
 77.0677	0
 77.0777	0
 77.0877	0
 77.0977	0
 77.1077	0
 77.1177	0
 77.1277	0
 77.1377	0
 77.1477	0
 77.1577	0
 77.1677	0
 77.1777	0
 77.1877	0
 77.1977	0
 77.2077	0
 77.2177	0
 77.2277	0
 77.2377	0
 77.2477	0
 77.2577	0
 77.2677	0
 77.2777	0
 77.2877	0
 77.2977	0
 77.3077	0
 77.3177	0
 77.3277	0
 77.3377	0
 77.3477	0
 77.3577	0
 77.3677	0
 77.3777	0
 77.3877	0
 77.3977	0
 77.4077	0
 77.4177	0
 77.4277	0
 77.4377	0
 77.4477	0
 77.4577	0
 77.4677	0
 77.4777	0
 77.4877	0
 77.4977	0
 77.5078	0
 77.5178	0
 77.5278	0
 77.5378	0
 77.5478	0
 77.5578	0
 77.5678	0
 77.5778	0
 77.5878	0
 77.5978	0
 77.6078	0
 77.6178	0
 77.6278	0
 77.6378	0
 77.6478	0
 77.6578	0
 77.6678	0
 77.6778	0
 77.6878	0
 77.6978	0
 77.7078	0
 77.7178	0
 77.7278	0
 77.7378	0
 77.7478	0
 77.7578	0
 77.7678	0
 77.7778	0
 77.7878	0
 77.7978	0
 77.8078	0
 77.8178	0
 77.8278	0
 77.8378	0
 77.8478	0
 77.8578	0
 77.8678	0
 77.8778	0
 77.8878	0
 77.8978	0
 77.9078	0
 77.9178	0
 77.9278	0
 77.9378	0
 77.9478	0
 77.9578	0
 77.9678	0
 77.9778	0
 77.9878	0
 77.9978	0
 78.0078	0
 78.0178	0
 78.0278	0
 78.0378	0
 78.0478	0
 78.0578	0
 78.0678	0
 78.0778	0
 78.0878	0
 78.0978	0
 78.1078	0
 78.1178	0
 78.1278	0
 78.1378	0
 78.1478	0
 78.1578	0
 78.1678	0
 78.1778	0
 78.1878	0
 78.1978	0
 78.2078	0
 78.2178	0
 78.2278	0
 78.2378	0
 78.2478	0
 78.2578	0
 78.2678	0
 78.2778	0
 78.2878	0
 78.2978	0
 78.3078	0
 78.3178	0
 78.3278	0
 78.3378	0
 78.3478	0
 78.3578	0
 78.3678	0
 78.3778	0
 78.3878	0
 78.3978	0
 78.4078	0
 78.4178	0
 78.4278	0
 78.4378	0
 78.4478	0
 78.4578	0
 78.4678	0
 78.4778	0
 78.4878	0
 78.4978	0
 78.5079	0
 78.5179	0
 78.5279	0
 78.5379	0
 78.5479	0
 78.5579	0
 78.5679	0
 78.5779	0
 78.5879	0
 78.5979	0
 78.6079	0
 78.6179	0
 78.6279	0
 78.6379	0
 78.6479	0
 78.6579	0
 78.6679	0
 78.6779	0
 78.6879	0
 78.6979	0
 78.7079	0
 78.7179	0
 78.7279	0
 78.7379	0
 78.7479	0
 78.7579	0
 78.7679	0
 78.7779	0
 78.7879	0
 78.7979	0
 78.8079	0
 78.8179	0
 78.8279	0
 78.8379	0
 78.8479	0
 78.8579	0
 78.8679	0
 78.8779	0
 78.8879	0
 78.8979	0
 78.9079	0
 78.9179	0
 78.9279	0
 78.9379	0
 78.9479	0
 78.9579	0
 78.9679	0
 78.9779	0
 78.9879	0
 78.9979	0
 79.0079	0
 79.0179	0
 79.0279	0
 79.0379	0
 79.0479	0
 79.0579	0
 79.0679	0
 79.0779	0
 79.0879	0
 79.0979	0
 79.1079	0
 79.1179	0
 79.1279	0
 79.1379	0
 79.1479	0
 79.1579	0
 79.1679	0
 79.1779	0
 79.1879	0
 79.1979	0
 79.2079	0
 79.2179	0
 79.2279	0
 79.2379	0
 79.2479	0
 79.2579	0
 79.2679	0
 79.2779	0
 79.2879	0
 79.2979	0
 79.3079	0
 79.3179	0
 79.3279	0
 79.3379	0
 79.3479	0
 79.3579	0
 79.3679	0
 79.3779	0
 79.3879	0
 79.3979	0
 79.4079	0
 79.4179	0
 79.4279	0
 79.4379	0
 79.4479	0
 79.4579	0
 79.4679	0
 79.4779	0
 79.4879	0
 79.4979	0
 79.508	0
 79.518	0
 79.528	0
 79.538	0
 79.548	0
 79.558	0
 79.568	0
 79.578	0
 79.588	0
 79.598	0
 79.608	0
 79.618	0
 79.628	0
 79.638	0
 79.648	0
 79.658	0
 79.668	0
 79.678	0
 79.688	0
 79.698	0
 79.708	0
 79.718	0
 79.728	0
 79.738	0
 79.748	0
 79.758	0
 79.768	0
 79.778	0
 79.788	0
 79.798	0
 79.808	0
 79.818	0
 79.828	0
 79.838	0
 79.848	0
 79.858	0
 79.868	0
 79.878	0
 79.888	0
 79.898	0
 79.908	0
 79.918	0
 79.928	0
 79.938	0
 79.948	0
 79.958	0
 79.968	0
 79.978	0
 79.988	0
 79.998	0
 80.008	0
 80.018	0
 80.028	0
 80.038	0
 80.048	0
 80.058	0
 80.068	0
 80.078	0
 80.088	0
 80.098	0
 80.108	0
 80.118	0
 80.128	0
 80.138	0
 80.148	0
 80.158	0
 80.168	0
 80.178	0
 80.188	0
 80.198	0
 80.208	0
 80.218	0
 80.228	0
 80.238	0
 80.248	0
 80.258	0
 80.268	0
 80.278	0
 80.288	0
 80.298	0
 80.308	0
 80.318	0
 80.328	0
 80.338	0
 80.348	0
 80.358	0
 80.368	0
 80.378	0
 80.388	0
 80.398	0
 80.408	0
 80.418	0
 80.428	0
 80.438	0
 80.448	0
 80.458	0
 80.468	0
 80.478	0
 80.488	0
 80.498	0
 80.5081	0
 80.5181	0
 80.5281	0
 80.5381	0
 80.5481	0
 80.5581	0
 80.5681	0
 80.5781	0
 80.5881	0
 80.5981	0
 80.6081	0
 80.6181	0
 80.6281	0
 80.6381	0
 80.6481	0
 80.6581	0
 80.6681	0
 80.6781	0
 80.6881	0
 80.6981	0
 80.7081	0
 80.7181	0
 80.7281	0
 80.7381	0
 80.7481	0
 80.7581	0
 80.7681	0
 80.7781	0
 80.7881	0
 80.7981	0
 80.8081	0
 80.8181	0
 80.8281	0
 80.8381	0
 80.8481	0
 80.8581	0
 80.8681	0
 80.8781	0
 80.8881	0
 80.8981	0
 80.9081	0
 80.9181	0
 80.9281	0
 80.9381	0
 80.9481	0
 80.9581	0
 80.9681	0
 80.9781	0
 80.9881	0
 80.9981	0
 81.0081	0
 81.0181	0
 81.0281	0
 81.0381	0
 81.0481	0
 81.0581	0
 81.0681	0
 81.0781	0
 81.0881	0
 81.0981	0
 81.1081	0
 81.1181	0
 81.1281	0
 81.1381	0
 81.1481	0
 81.1581	0
 81.1681	0
 81.1781	0
 81.1881	0
 81.1981	0
 81.2081	0
 81.2181	0
 81.2281	0
 81.2381	0
 81.2481	0
 81.2581	0
 81.2681	0
 81.2781	0
 81.2881	0
 81.2981	0
 81.3081	0
 81.3181	0
 81.3281	0
 81.3381	0
 81.3481	0
 81.3581	0
 81.3681	0
 81.3781	0
 81.3881	0
 81.3981	0
 81.4081	0
 81.4181	0
 81.4281	0
 81.4381	0
 81.4481	0
 81.4581	0
 81.4681	0
 81.4781	0
 81.4881	0
 81.4981	0
 81.5082	0
 81.5182	0
 81.5282	0
 81.5382	0
 81.5482	0
 81.5582	0
 81.5682	0
 81.5782	0
 81.5882	0
 81.5982	0
 81.6082	0
 81.6182	0
 81.6282	0
 81.6382	0
 81.6482	0
 81.6582	0
 81.6682	0
 81.6782	0
 81.6882	0
 81.6982	0
 81.7082	0
 81.7182	0
 81.7282	0
 81.7382	0
 81.7482	0
 81.7582	0
 81.7682	0
 81.7782	0
 81.7882	0
 81.7982	0
 81.8082	0
 81.8182	0
 81.8282	0
 81.8382	0
 81.8482	0
 81.8582	0
 81.8682	0
 81.8782	0
 81.8882	0
 81.8982	0
 81.9082	0
 81.9182	0
 81.9282	0
 81.9382	0
 81.9482	0
 81.9582	0
 81.9682	0
 81.9782	0
 81.9882	0
 81.9982	0
 82.0082	0
 82.0182	0
 82.0282	0
 82.0382	0
 82.0482	0
 82.0582	0
 82.0682	0
 82.0782	0
 82.0882	0
 82.0982	0
 82.1082	0
 82.1182	0
 82.1282	0
 82.1382	0
 82.1482	0
 82.1582	0
 82.1682	0
 82.1782	0
 82.1882	0
 82.1982	0
 82.2082	0
 82.2182	0
 82.2282	0
 82.2382	0
 82.2482	0
 82.2582	0
 82.2682	0
 82.2782	0
 82.2882	0
 82.2982	0
 82.3082	0
 82.3182	0
 82.3282	0
 82.3382	0
 82.3482	0
 82.3582	0
 82.3682	0
 82.3782	0
 82.3882	0
 82.3982	0
 82.4082	0
 82.4182	0
 82.4282	0
 82.4382	0
 82.4482	0
 82.4582	0
 82.4682	0
 82.4782	0
 82.4882	0
 82.4982	0
 82.5083	0
 82.5183	0
 82.5283	0
 82.5383	0
 82.5483	0
 82.5583	0
 82.5683	0
 82.5783	0
 82.5883	0
 82.5983	0
 82.6083	0
 82.6183	0
 82.6283	0
 82.6383	0
 82.6483	0
 82.6583	0
 82.6683	0
 82.6783	0
 82.6883	0
 82.6983	0
 82.7083	0
 82.7183	0
 82.7283	0
 82.7383	0
 82.7483	0
 82.7583	0
 82.7683	0
 82.7783	0
 82.7883	0
 82.7983	0
 82.8083	0
 82.8183	0
 82.8283	0
 82.8383	0
 82.8483	0
 82.8583	0
 82.8683	0
 82.8783	0
 82.8883	0
 82.8983	0
 82.9083	0
 82.9183	0
 82.9283	0
 82.9383	0
 82.9483	0
 82.9583	0
 82.9683	0
 82.9783	0
 82.9883	0
 82.9983	0
 83.0083	0
 83.0183	0
 83.0283	0
 83.0383	0
 83.0483	0
 83.0583	0
 83.0683	0
 83.0783	0
 83.0883	0
 83.0983	0
 83.1083	0
 83.1183	0
 83.1283	0
 83.1383	0
 83.1483	0
 83.1583	0
 83.1683	0
 83.1783	0
 83.1883	0
 83.1983	0
 83.2083	0
 83.2183	0
 83.2283	0
 83.2383	0
 83.2483	0
 83.2583	0
 83.2683	0
 83.2783	0
 83.2883	0
 83.2983	0
 83.3083	0
 83.3183	0
 83.3283	0
 83.3383	0
 83.3483	0
 83.3583	0
 83.3683	0
 83.3783	0
 83.3883	0
 83.3983	0
 83.4083	0
 83.4183	0
 83.4283	0
 83.4383	0
 83.4483	0
 83.4583	0
 83.4683	0
 83.4783	0
 83.4883	0
 83.4983	0
 83.5084	0
 83.5184	0
 83.5284	0
 83.5384	0
 83.5484	0
 83.5584	0
 83.5684	0
 83.5784	0
 83.5884	0
 83.5984	0
 83.6084	0
 83.6184	0
 83.6284	0
 83.6384	0
 83.6484	0
 83.6584	0
 83.6684	0
 83.6784	0
 83.6884	0
 83.6984	0
 83.7084	0
 83.7184	0
 83.7284	0
 83.7384	0
 83.7484	0
 83.7584	0
 83.7684	0
 83.7784	0
 83.7884	0
 83.7984	0
 83.8084	0
 83.8184	0
 83.8284	0
 83.8384	0
 83.8484	0
 83.8584	0
 83.8684	0
 83.8784	0
 83.8884	0
 83.8984	0
 83.9084	0
 83.9184	0
 83.9284	0
 83.9384	0
 83.9484	0
 83.9584	0
 83.9684	0
 83.9784	0
 83.9884	0
 83.9984	0
 84.0084	0
 84.0184	0
 84.0284	0
 84.0384	0
 84.0484	0
 84.0584	0
 84.0684	0
 84.0784	0
 84.0884	0
 84.0984	0
 84.1084	0
 84.1184	0
 84.1284	0
 84.1384	0
 84.1484	0
 84.1584	0
 84.1684	0
 84.1784	0
 84.1884	0
 84.1984	0
 84.2084	0
 84.2184	0
 84.2284	0
 84.2384	0
 84.2484	0
 84.2584	0
 84.2684	0
 84.2784	0
 84.2884	0
 84.2984	0
 84.3084	0
 84.3184	0
 84.3284	0
 84.3384	0
 84.3484	0
 84.3584	0
 84.3684	0
 84.3784	0
 84.3884	0
 84.3984	0
 84.4084	0
 84.4184	0
 84.4284	0
 84.4384	0
 84.4484	0
 84.4584	0
 84.4684	0
 84.4784	0
 84.4884	0
 84.4984	0
 84.5085	0
 84.5185	0
 84.5285	0
 84.5385	0
 84.5485	0
 84.5585	0
 84.5685	0
 84.5785	0
 84.5885	0
 84.5985	0
 84.6085	0
 84.6185	0
 84.6285	0
 84.6385	0
 84.6485	0
 84.6585	0
 84.6685	0
 84.6785	0
 84.6885	0
 84.6985	0
 84.7085	0
 84.7185	0
 84.7285	0
 84.7385	0
 84.7485	0
 84.7585	0
 84.7685	0
 84.7785	0
 84.7885	0
 84.7985	0
 84.8085	0
 84.8185	0
 84.8285	0
 84.8385	0
 84.8485	0
 84.8585	0
 84.8685	0
 84.8785	0
 84.8885	0
 84.8985	0
 84.9085	0
 84.9185	0
 84.9285	0
 84.9385	0
 84.9485	0
 84.9585	0
 84.9685	0
 84.9785	0
 84.9885	0
 84.9985	0
 85.0085	0
 85.0185	0
 85.0285	0
 85.0385	0
 85.0485	0
 85.0585	0
 85.0685	0
 85.0785	0
 85.0885	0
 85.0985	0
 85.1085	0
 85.1185	0
 85.1285	0
 85.1385	0
 85.1485	0
 85.1585	0
 85.1685	0
 85.1785	0
 85.1885	0
 85.1985	0
 85.2085	0
 85.2185	0
 85.2285	0
 85.2385	0
 85.2485	0
 85.2585	0
 85.2685	0
 85.2785	0
 85.2885	0
 85.2985	0
 85.3085	0
 85.3185	0
 85.3285	0
 85.3385	0
 85.3485	0
 85.3585	0
 85.3685	0
 85.3785	0
 85.3885	0
 85.3985	0
 85.4085	0
 85.4185	0
 85.4285	0
 85.4385	0
 85.4485	0
 85.4585	0
 85.4685	0
 85.4785	0
 85.4885	0
 85.4985	0
 85.5086	0
 85.5186	0
 85.5286	0
 85.5386	0
 85.5486	0
 85.5586	0
 85.5686	0
 85.5786	0
 85.5886	0
 85.5986	0
 85.6086	0
 85.6186	0
 85.6286	0
 85.6386	0
 85.6486	0
 85.6586	0
 85.6686	0
 85.6786	0
 85.6886	0
 85.6986	0
 85.7086	0
 85.7186	0
 85.7286	0
 85.7386	0
 85.7486	0
 85.7586	0
 85.7686	0
 85.7786	0
 85.7886	0
 85.7986	0
 85.8086	0
 85.8186	0
 85.8286	0
 85.8386	0
 85.8486	0
 85.8586	0
 85.8686	0
 85.8786	0
 85.8886	0
 85.8986	0
 85.9086	0
 85.9186	0
 85.9286	0
 85.9386	0
 85.9486	0
 85.9586	0
 85.9686	0
 85.9786	0
 85.9886	0
 85.9986	0
 86.0086	0
 86.0186	0
 86.0286	0
 86.0386	0
 86.0486	0
 86.0586	0
 86.0686	0
 86.0786	0
 86.0886	0
 86.0986	0
 86.1086	0
 86.1186	0
 86.1286	0
 86.1386	0
 86.1486	0
 86.1586	0
 86.1686	0
 86.1786	0
 86.1886	0
 86.1986	0
 86.2086	0
 86.2186	0
 86.2286	0
 86.2386	0
 86.2486	0
 86.2586	0
 86.2686	0
 86.2786	0
 86.2886	0
 86.2986	0
 86.3086	0
 86.3186	0
 86.3286	0
 86.3386	0
 86.3486	0
 86.3586	0
 86.3686	0
 86.3786	0
 86.3886	0
 86.3986	0
 86.4086	0
 86.4186	0
 86.4286	0
 86.4386	0
 86.4486	0
 86.4586	0
 86.4686	0
 86.4786	0
 86.4886	0
 86.4986	0
 86.5087	0
 86.5187	0
 86.5287	0
 86.5387	0
 86.5487	0
 86.5587	0
 86.5687	0
 86.5787	0
 86.5887	0
 86.5987	0
 86.6087	0
 86.6187	0
 86.6287	0
 86.6387	0
 86.6487	0
 86.6587	0
 86.6687	0
 86.6787	0
 86.6887	0
 86.6987	0
 86.7087	0
 86.7187	0
 86.7287	0
 86.7387	0
 86.7487	0
 86.7587	0
 86.7687	0
 86.7787	0
 86.7887	0
 86.7987	0
 86.8087	0
 86.8187	0
 86.8287	0
 86.8387	0
 86.8487	0
 86.8587	0
 86.8687	0
 86.8787	0
 86.8887	0
 86.8987	0
 86.9087	0
 86.9187	0
 86.9287	0
 86.9387	0
 86.9487	0
 86.9587	0
 86.9687	0
 86.9787	0
 86.9887	0
 86.9987	0
 87.0087	0
 87.0187	0
 87.0287	0
 87.0387	0
 87.0487	0
 87.0587	0
 87.0687	0
 87.0787	0
 87.0887	0
 87.0987	0
 87.1087	0
 87.1187	0
 87.1287	0
 87.1387	0
 87.1487	0
 87.1587	0
 87.1687	0
 87.1787	0
 87.1887	0
 87.1987	0
 87.2087	0
 87.2187	0
 87.2287	0
 87.2387	0
 87.2487	0
 87.2587	0
 87.2687	0
 87.2787	0
 87.2887	0
 87.2987	0
 87.3087	0
 87.3187	0
 87.3287	0
 87.3387	0
 87.3487	0
 87.3587	0
 87.3687	0
 87.3787	0
 87.3887	0
 87.3987	0
 87.4087	0
 87.4187	0
 87.4287	0
 87.4387	0
 87.4487	0
 87.4587	0
 87.4687	0
 87.4787	0
 87.4887	0
 87.4987	0
 87.5088	0
 87.5188	0
 87.5288	0
 87.5388	0
 87.5488	0
 87.5588	0
 87.5688	0
 87.5788	0
 87.5888	0
 87.5988	0
 87.6088	0
 87.6188	0
 87.6288	0
 87.6388	0
 87.6488	0
 87.6588	0
 87.6688	0
 87.6788	0
 87.6888	0
 87.6988	0
 87.7088	0
 87.7188	0
 87.7288	0
 87.7388	0
 87.7488	0
 87.7588	0
 87.7688	0
 87.7788	0
 87.7888	0
 87.7988	0
 87.8088	0
 87.8188	0
 87.8288	0
 87.8388	0
 87.8488	0
 87.8588	0
 87.8688	0
 87.8788	0
 87.8888	0
 87.8988	0
 87.9088	0
 87.9188	0
 87.9288	0
 87.9388	0
 87.9488	0
 87.9588	0
 87.9688	0
 87.9788	0
 87.9888	0
 87.9988	0
 88.0088	0
 88.0188	0
 88.0288	0
 88.0388	0
 88.0488	0
 88.0588	0
 88.0688	0
 88.0788	0
 88.0888	0
 88.0988	0
 88.1088	0
 88.1188	0
 88.1288	0
 88.1388	0
 88.1488	0
 88.1588	0
 88.1688	0
 88.1788	0
 88.1888	0
 88.1988	0
 88.2088	0
 88.2188	0
 88.2288	0
 88.2388	0
 88.2488	0
 88.2588	0
 88.2688	0
 88.2788	0
 88.2888	0
 88.2988	0
 88.3088	0
 88.3188	0
 88.3288	0
 88.3388	0
 88.3488	0
 88.3588	0
 88.3688	0
 88.3788	0
 88.3888	0
 88.3988	0
 88.4088	0
 88.4188	0
 88.4288	0
 88.4388	0
 88.4488	0
 88.4588	0
 88.4688	0
 88.4788	0
 88.4888	0
 88.4988	0
 88.5089	0
 88.5189	0
 88.5289	0
 88.5389	0
 88.5489	0
 88.5589	0
 88.5689	0
 88.5789	0
 88.5889	0
 88.5989	0
 88.6089	0
 88.6189	0
 88.6289	0
 88.6389	0
 88.6489	0
 88.6589	0
 88.6689	0
 88.6789	0
 88.6889	0
 88.6989	0
 88.7089	0
 88.7189	0
 88.7289	0
 88.7389	0
 88.7489	0
 88.7589	0
 88.7689	0
 88.7789	0
 88.7889	0
 88.7989	0
 88.8089	0
 88.8189	0
 88.8289	0
 88.8389	0
 88.8489	0
 88.8589	0
 88.8689	0
 88.8789	0
 88.8889	0
 88.8989	0
 88.9089	0
 88.9189	0
 88.9289	0
 88.9389	0
 88.9489	0
 88.9589	0
 88.9689	0
 88.9789	0
 88.9889	0
 88.9989	0
 89.0089	0
 89.0189	0
 89.0289	0
 89.0389	0
 89.0489	0
 89.0589	0
 89.0689	0
 89.0789	0
 89.0889	0
 89.0989	0
 89.1089	0
 89.1189	0
 89.1289	0
 89.1389	0
 89.1489	0
 89.1589	0
 89.1689	0
 89.1789	0
 89.1889	0
 89.1989	0
 89.2089	0
 89.2189	0
 89.2289	0
 89.2389	0
 89.2489	0
 89.2589	0
 89.2689	0
 89.2789	0
 89.2889	0
 89.2989	0
 89.3089	0
 89.3189	0
 89.3289	0
 89.3389	0
 89.3489	0
 89.3589	0
 89.3689	0
 89.3789	0
 89.3889	0
 89.3989	0
 89.4089	0
 89.4189	0
 89.4289	0
 89.4389	0
 89.4489	0
 89.4589	0
 89.4689	0
 89.4789	0
 89.4889	0
 89.4989	0
 89.509	0
 89.519	0
 89.529	0
 89.539	0
 89.549	0
 89.559	0
 89.569	0
 89.579	0
 89.589	0
 89.599	0
 89.609	0
 89.619	0
 89.629	0
 89.639	0
 89.649	0
 89.659	0
 89.669	0
 89.679	0
 89.689	0
 89.699	0
 89.709	0
 89.719	0
 89.729	0
 89.739	0
 89.749	0
 89.759	0
 89.769	0
 89.779	0
 89.789	0
 89.799	0
 89.809	0
 89.819	0
 89.829	0
 89.839	0
 89.849	0
 89.859	0
 89.869	0
 89.879	0
 89.889	0
 89.899	0
 89.909	0
 89.919	0
 89.929	0
 89.939	0
 89.949	0
 89.959	0
 89.969	0
 89.979	0
 89.989	0
 89.999	0
 90.009	0
 90.019	0
 90.029	0
 90.039	0
 90.049	0
 90.059	0
 90.069	0
 90.079	0
 90.089	0
 90.099	0
 90.109	0
 90.119	0
 90.129	0
 90.139	0
 90.149	0
 90.159	0
 90.169	0
 90.179	0
 90.189	0
 90.199	0
 90.209	0
 90.219	0
 90.229	0
 90.239	0
 90.249	0
 90.259	0
 90.269	0
 90.279	0
 90.289	0
 90.299	0
 90.309	0
 90.319	0
 90.329	0
 90.339	0
 90.349	0
 90.359	0
 90.369	0
 90.379	0
 90.389	0
 90.399	0
 90.409	0
 90.419	0
 90.429	0
 90.439	0
 90.449	0
 90.459	0
 90.469	0
 90.479	0
 90.489	0
 90.499	0
 90.5091	0
 90.5191	0
 90.5291	0
 90.5391	0
 90.5491	0
 90.5591	0
 90.5691	0
 90.5791	0
 90.5891	0
 90.5991	0
 90.6091	0
 90.6191	0
 90.6291	0
 90.6391	0
 90.6491	0
 90.6591	0
 90.6691	0
 90.6791	0
 90.6891	0
 90.6991	0
 90.7091	0
 90.7191	0
 90.7291	0
 90.7391	0
 90.7491	0
 90.7591	0
 90.7691	0
 90.7791	0
 90.7891	0
 90.7991	0
 90.8091	0
 90.8191	0
 90.8291	0
 90.8391	0
 90.8491	0
 90.8591	0
 90.8691	0
 90.8791	0
 90.8891	0
 90.8991	0
 90.9091	0
 90.9191	0
 90.9291	0
 90.9391	0
 90.9491	0
 90.9591	0
 90.9691	0
 90.9791	0
 90.9891	0
 90.9991	0
 91.0091	0
 91.0191	0
 91.0291	0
 91.0391	0
 91.0491	0
 91.0591	0
 91.0691	0
 91.0791	0
 91.0891	0
 91.0991	0
 91.1091	0
 91.1191	0
 91.1291	0
 91.1391	0
 91.1491	0
 91.1591	0
 91.1691	0
 91.1791	0
 91.1891	0
 91.1991	0
 91.2091	0
 91.2191	0
 91.2291	0
 91.2391	0
 91.2491	0
 91.2591	0
 91.2691	0
 91.2791	0
 91.2891	0
 91.2991	0
 91.3091	0
 91.3191	0
 91.3291	0
 91.3391	0
 91.3491	0
 91.3591	0
 91.3691	0
 91.3791	0
 91.3891	0
 91.3991	0
 91.4091	0
 91.4191	0
 91.4291	0
 91.4391	0
 91.4491	0
 91.4591	0
 91.4691	0
 91.4791	0
 91.4891	0
 91.4991	0
 91.5092	0
 91.5192	0
 91.5292	0
 91.5392	0
 91.5492	0
 91.5592	0
 91.5692	0
 91.5792	0
 91.5892	0
 91.5992	0
 91.6092	0
 91.6192	0
 91.6292	0
 91.6392	0
 91.6492	0
 91.6592	0
 91.6692	0
 91.6792	0
 91.6892	0
 91.6992	0
 91.7092	0
 91.7192	0
 91.7292	0
 91.7392	0
 91.7492	0
 91.7592	0
 91.7692	0
 91.7792	0
 91.7892	0
 91.7992	0
 91.8092	0
 91.8192	0
 91.8292	0
 91.8392	0
 91.8492	0
 91.8592	0
 91.8692	0
 91.8792	0
 91.8892	0
 91.8992	0
 91.9092	0
 91.9192	0
 91.9292	0
 91.9392	0
 91.9492	0
 91.9592	0
 91.9692	0
 91.9792	0
 91.9892	0
 91.9992	0
 92.0092	0
 92.0192	0
 92.0292	0
 92.0392	0
 92.0492	0
 92.0592	0
 92.0692	0
 92.0792	0
 92.0892	0
 92.0992	0
 92.1092	0
 92.1192	0
 92.1292	0
 92.1392	0
 92.1492	0
 92.1592	0
 92.1692	0
 92.1792	0
 92.1892	0
 92.1992	0
 92.2092	0
 92.2192	0
 92.2292	0
 92.2392	0
 92.2492	0
 92.2592	0
 92.2692	0
 92.2792	0
 92.2892	0
 92.2992	0
 92.3092	0
 92.3192	0
 92.3292	0
 92.3392	0
 92.3492	0
 92.3592	0
 92.3692	0
 92.3792	0
 92.3892	0
 92.3992	0
 92.4092	0
 92.4192	0
 92.4292	0
 92.4392	0
 92.4492	0
 92.4592	0
 92.4692	0
 92.4792	0
 92.4892	0
 92.4992	0
 92.5093	0
 92.5193	0
 92.5293	0
 92.5393	0
 92.5493	0
 92.5593	0
 92.5693	0
 92.5793	0
 92.5893	0
 92.5993	0
 92.6093	0
 92.6193	0
 92.6293	0
 92.6393	0
 92.6493	0
 92.6593	0
 92.6693	0
 92.6793	0
 92.6893	0
 92.6993	0
 92.7093	0
 92.7193	0
 92.7293	0
 92.7393	0
 92.7493	0
 92.7593	0
 92.7693	0
 92.7793	0
 92.7893	0
 92.7993	0
 92.8093	0
 92.8193	0
 92.8293	0
 92.8393	0
 92.8493	0
 92.8593	0
 92.8693	0
 92.8793	0
 92.8893	0
 92.8993	0
 92.9093	0
 92.9193	0
 92.9293	0
 92.9393	0
 92.9493	0
 92.9593	0
 92.9693	0
 92.9793	0
 92.9893	0
 92.9993	0
 93.0093	0
 93.0193	0
 93.0293	0
 93.0393	0
 93.0493	0
 93.0593	0
 93.0693	0
 93.0793	0
 93.0893	0
 93.0993	0
 93.1093	0
 93.1193	0
 93.1293	0
 93.1393	0
 93.1493	0
 93.1593	0
 93.1693	0
 93.1793	0
 93.1893	0
 93.1993	0
 93.2093	0
 93.2193	0
 93.2293	0
 93.2393	0
 93.2493	0
 93.2593	0
 93.2693	0
 93.2793	0
 93.2893	0
 93.2993	0
 93.3093	0
 93.3193	0
 93.3293	0
 93.3393	0
 93.3493	0
 93.3593	0
 93.3693	0
 93.3793	0
 93.3893	0
 93.3993	0
 93.4093	0
 93.4193	0
 93.4293	0
 93.4393	0
 93.4493	0
 93.4593	0
 93.4693	0
 93.4793	0
 93.4893	0
 93.4993	0
 93.5094	0
 93.5194	0
 93.5294	0
 93.5394	0
 93.5494	0
 93.5594	0
 93.5694	0
 93.5794	0
 93.5894	0
 93.5994	0
 93.6094	0
 93.6194	0
 93.6294	0
 93.6394	0
 93.6494	0
 93.6594	0
 93.6694	0
 93.6794	0
 93.6894	0
 93.6994	0
 93.7094	0
 93.7194	0
 93.7294	0
 93.7394	0
 93.7494	0
 93.7594	0
 93.7694	0
 93.7794	0
 93.7894	0
 93.7994	0
 93.8094	0
 93.8194	0
 93.8294	0
 93.8394	0
 93.8494	0
 93.8594	0
 93.8694	0
 93.8794	0
 93.8894	0
 93.8994	0
 93.9094	0
 93.9194	0
 93.9294	0
 93.9394	0
 93.9494	0
 93.9594	0
 93.9694	0
 93.9794	0
 93.9894	0
 93.9994	0
 94.0094	0
 94.0194	0
 94.0294	0
 94.0394	0
 94.0494	0
 94.0594	0
 94.0694	0
 94.0794	0
 94.0894	0
 94.0994	0
 94.1094	0
 94.1194	0
 94.1294	0
 94.1394	0
 94.1494	0
 94.1594	0
 94.1694	0
 94.1794	0
 94.1894	0
 94.1994	0
 94.2094	0
 94.2194	0
 94.2294	0
 94.2394	0
 94.2494	0
 94.2594	0
 94.2694	0
 94.2794	0
 94.2894	0
 94.2994	0
 94.3094	0
 94.3194	0
 94.3294	0
 94.3394	0
 94.3494	0
 94.3594	0
 94.3694	0
 94.3794	0
 94.3894	0
 94.3994	0
 94.4094	0
 94.4194	0
 94.4294	0
 94.4394	0
 94.4494	0
 94.4594	0
 94.4694	0
 94.4794	0
 94.4894	0
 94.4994	0
 94.5095	0
 94.5195	0
 94.5295	0
 94.5395	0
 94.5495	0
 94.5595	0
 94.5695	0
 94.5795	0
 94.5895	0
 94.5995	0
 94.6095	0
 94.6195	0
 94.6295	0
 94.6395	0
 94.6495	0
 94.6595	0
 94.6695	0
 94.6795	0
 94.6895	0
 94.6995	0
 94.7095	0
 94.7195	0
 94.7295	0
 94.7395	0
 94.7495	0
 94.7595	0
 94.7695	0
 94.7795	0
 94.7895	0
 94.7995	0
 94.8095	0
 94.8195	0
 94.8295	0
 94.8395	0
 94.8495	0
 94.8595	0
 94.8695	0
 94.8795	0
 94.8895	0
 94.8995	0
 94.9095	0
 94.9195	0
 94.9295	0
 94.9395	0
 94.9495	0
 94.9595	0
 94.9695	0
 94.9795	0
 94.9895	0
 94.9995	0
 95.0095	0
 95.0195	0
 95.0295	0
 95.0395	0
 95.0495	0
 95.0595	0
 95.0695	0
 95.0795	0
 95.0895	0
 95.0995	0
 95.1095	0
 95.1195	0
 95.1295	0
 95.1395	0
 95.1495	0
 95.1595	0
 95.1695	0
 95.1795	0
 95.1895	0
 95.1995	0
 95.2095	0
 95.2195	0
 95.2295	0
 95.2395	0
 95.2495	0
 95.2595	0
 95.2695	0
 95.2795	0
 95.2895	0
 95.2995	0
 95.3095	0
 95.3195	0
 95.3295	0
 95.3395	0
 95.3495	0
 95.3595	0
 95.3695	0
 95.3795	0
 95.3895	0
 95.3995	0
 95.4095	0
 95.4195	0
 95.4295	0
 95.4395	0
 95.4495	0
 95.4595	0
 95.4695	0
 95.4795	0
 95.4895	0
 95.4995	0
 95.5096	0
 95.5196	0
 95.5296	0
 95.5396	0
 95.5496	0
 95.5596	0
 95.5696	0
 95.5796	0
 95.5896	0
 95.5996	0
 95.6096	0
 95.6196	0
 95.6296	0
 95.6396	0
 95.6496	0
 95.6596	0
 95.6696	0
 95.6796	0
 95.6896	0
 95.6996	0
 95.7096	0
 95.7196	0
 95.7296	0
 95.7396	0
 95.7496	0
 95.7596	0
 95.7696	0
 95.7796	0
 95.7896	0
 95.7996	0
 95.8096	0
 95.8196	0
 95.8296	0
 95.8396	0
 95.8496	0
 95.8596	0
 95.8696	0
 95.8796	0
 95.8896	0
 95.8996	0
 95.9096	0
 95.9196	0
 95.9296	0
 95.9396	0
 95.9496	0
 95.9596	0
 95.9696	0
 95.9796	0
 95.9896	0
 95.9996	0
 96.0096	0
 96.0196	0
 96.0296	0
 96.0396	0
 96.0496	0
 96.0596	0
 96.0696	0
 96.0796	0
 96.0896	0
 96.0996	0
 96.1096	0
 96.1196	0
 96.1296	0
 96.1396	0
 96.1496	0
 96.1596	0
 96.1696	0
 96.1796	0
 96.1896	0
 96.1996	0
 96.2096	0
 96.2196	0
 96.2296	0
 96.2396	0
 96.2496	0
 96.2596	0
 96.2696	0
 96.2796	0
 96.2896	0
 96.2996	0
 96.3096	0
 96.3196	0
 96.3296	0
 96.3396	0
 96.3496	0
 96.3596	0
 96.3696	0
 96.3796	0
 96.3896	0
 96.3996	0
 96.4096	0
 96.4196	0
 96.4296	0
 96.4396	0
 96.4496	0
 96.4596	0
 96.4696	0
 96.4796	0
 96.4896	0
 96.4996	0
 96.5097	0
 96.5197	0
 96.5297	0
 96.5397	0
 96.5497	0
 96.5597	0
 96.5697	0
 96.5797	0
 96.5897	0
 96.5997	0
 96.6097	0
 96.6197	0
 96.6297	0
 96.6397	0
 96.6497	0
 96.6597	0
 96.6697	0
 96.6797	0
 96.6897	0
 96.6997	0
 96.7097	0
 96.7197	0
 96.7297	0
 96.7397	0
 96.7497	0
 96.7597	0
 96.7697	0
 96.7797	0
 96.7897	0
 96.7997	0
 96.8097	0
 96.8197	0
 96.8297	0
 96.8397	0
 96.8497	0
 96.8597	0
 96.8697	0
 96.8797	0
 96.8897	0
 96.8997	0
 96.9097	0
 96.9197	0
 96.9297	0
 96.9397	0
 96.9497	0
 96.9597	0
 96.9697	0
 96.9797	0
 96.9897	0
 96.9997	0
 97.0097	0
 97.0197	0
 97.0297	0
 97.0397	0
 97.0497	0
 97.0597	0
 97.0697	0
 97.0797	0
 97.0897	0
 97.0997	0
 97.1097	0
 97.1197	0
 97.1297	0
 97.1397	0
 97.1497	0
 97.1597	0
 97.1697	0
 97.1797	0
 97.1897	0
 97.1997	0
 97.2097	0
 97.2197	0
 97.2297	0
 97.2397	0
 97.2497	0
 97.2597	0
 97.2697	0
 97.2797	0
 97.2897	0
 97.2997	0
 97.3097	0
 97.3197	0
 97.3297	0
 97.3397	0
 97.3497	0
 97.3597	0
 97.3697	0
 97.3797	0
 97.3897	0
 97.3997	0
 97.4097	0
 97.4197	0
 97.4297	0
 97.4397	0
 97.4497	0
 97.4597	0
 97.4697	0
 97.4797	0
 97.4897	0
 97.4997	0
 97.5098	0
 97.5198	0
 97.5298	0
 97.5398	0
 97.5498	0
 97.5598	0
 97.5698	0
 97.5798	0
 97.5898	0
 97.5998	0
 97.6098	0
 97.6198	0
 97.6298	0
 97.6398	0
 97.6498	0
 97.6598	0
 97.6698	0
 97.6798	0
 97.6898	0
 97.6998	0
 97.7098	0
 97.7198	0
 97.7298	0
 97.7398	0
 97.7498	0
 97.7598	0
 97.7698	0
 97.7798	0
 97.7898	0
 97.7998	0
 97.8098	0
 97.8198	0
 97.8298	0
 97.8398	0
 97.8498	0
 97.8598	0
 97.8698	0
 97.8798	0
 97.8898	0
 97.8998	0
 97.9098	0
 97.9198	0
 97.9298	0
 97.9398	0
 97.9498	0
 97.9598	0
 97.9698	0
 97.9798	0
 97.9898	0
 97.9998	0
 98.0098	0
 98.0198	0
 98.0298	0
 98.0398	0
 98.0498	0
 98.0598	0
 98.0698	0
 98.0798	0
 98.0898	0
 98.0998	0
 98.1098	0
 98.1198	0
 98.1298	0
 98.1398	0
 98.1498	0
 98.1598	0
 98.1698	0
 98.1798	0
 98.1898	0
 98.1998	0
 98.2098	0
 98.2198	0
 98.2298	0
 98.2398	0
 98.2498	0
 98.2598	0
 98.2698	0
 98.2798	0
 98.2898	0
 98.2998	0
 98.3098	0
 98.3198	0
 98.3298	0
 98.3398	0
 98.3498	0
 98.3598	0
 98.3698	0
 98.3798	0
 98.3898	0
 98.3998	0
 98.4098	0
 98.4198	0
 98.4298	0
 98.4398	0
 98.4498	0
 98.4598	0
 98.4698	0
 98.4798	0
 98.4898	0
 98.4998	0
 98.5099	0
 98.5199	0
 98.5299	0
 98.5399	0
 98.5499	0
 98.5599	0
 98.5699	0
 98.5799	0
 98.5899	0
 98.5999	0
 98.6099	0
 98.6199	0
 98.6299	0
 98.6399	0
 98.6499	0
 98.6599	0
 98.6699	0
 98.6799	0
 98.6899	0
 98.6999	0
 98.7099	0
 98.7199	0
 98.7299	0
 98.7399	0
 98.7499	0
 98.7599	0
 98.7699	0
 98.7799	0
 98.7899	0
 98.7999	0
 98.8099	0
 98.8199	0
 98.8299	0
 98.8399	0
 98.8499	0
 98.8599	0
 98.8699	0
 98.8799	0
 98.8899	0
 98.8999	0
 98.9099	0
 98.9199	0
 98.9299	0
 98.9399	0
 98.9499	0
 98.9599	0
 98.9699	0
 98.9799	0
 98.9899	0
 98.9999	0
 99.0099	0
 99.0199	0
 99.0299	0
 99.0399	0
 99.0499	0
 99.0599	0
 99.0699	0
 99.0799	0
 99.0899	0
 99.0999	0
 99.1099	0
 99.1199	0
 99.1299	0
 99.1399	0
 99.1499	0
 99.1599	0
 99.1699	0
 99.1799	0
 99.1899	0
 99.1999	0
 99.2099	0
 99.2199	0
 99.2299	0
 99.2399	0
 99.2499	0
 99.2599	0
 99.2699	0
 99.2799	0
 99.2899	0
 99.2999	0
 99.3099	0
 99.3199	0
 99.3299	0
 99.3399	0
 99.3499	0
 99.3599	0
 99.3699	0
 99.3799	0
 99.3899	0
 99.3999	0
 99.4099	0
 99.4199	0
 99.4299	0
 99.4399	0
 99.4499	0
 99.4599	0
 99.4699	0
 99.4799	0
 99.4899	0
 99.4999	0
 99.51	0
 99.52	0
 99.53	0
 99.54	0
 99.55	0
 99.56	0
 99.57	0
 99.58	0
 99.59	0
 99.6	0
 99.61	0
 99.62	0
 99.63	0
 99.64	0
 99.65	0
 99.66	0
 99.67	0
 99.68	0
 99.69	0
 99.7	0
 99.71	0
 99.72	0
 99.73	0
 99.74	0
 99.75	0
 99.76	0
 99.77	0
 99.78	0
 99.79	0
 99.8	0
 99.81	0
 99.82	0
 99.83	0
 99.84	0
 99.85	0
 99.86	0
 99.87	0
 99.88	0
 99.89	0
 99.9	0
 99.91	0
 99.92	0
 99.93	0
 99.94	0
 99.95	0
 99.96	0
 99.97	0
 99.98	0
 99.99	0
 100	0


==> anc/Lise_eff_eRecoils_W.dat <==
# Cut-survival probability for tungsten-recoil events
# within the electron-recoil band
# Energy [keV] | Cut-survival probability
 0	0
 0.010001	0
 0.020002	0
 0.030003	0
 0.040004	0
 0.050005	0
 0.060006	0
 0.070007	0
 0.080008	0
 0.090009	0
 0.10001	0
 0.110011	0
 0.120012	0
 0.130013	0
 0.140014	0
 0.150015	0
 0.160016	0
 0.170017	0
 0.180018	0
 0.190019	0
 0.20002	0
 0.210021	0
 0.220022	0
 0.230023	0
 0.240024	0
 0.250025	0
 0.260026	0
 0.270027	0
 0.280028	0
 0.290029	0
 0.30003	0
 0.310031	0.105113
 0.320032	0.112899
 0.330033	0.120684
 0.340034	0.128471
 0.350035	0.136261
 0.360036	0.144911
 0.370037	0.153561
 0.380038	0.162212
 0.390039	0.170864
 0.40004	0.179513
 0.410041	0.187566
 0.420042	0.195619
 0.430043	0.203672
 0.440044	0.211726
 0.450045	0.219777
 0.460046	0.227417
 0.470047	0.235057
 0.480048	0.242697
 0.490049	0.250338
 0.50005	0.257977
 0.510051	0.265511
 0.520052	0.273045
 0.530053	0.280579
 0.540054	0.288112
 0.550055	0.29564
 0.560056	0.302055
 0.570057	0.30847
 0.580058	0.314885
 0.590059	0.321299
 0.60006	0.327708
 0.610061	0.333277
 0.620062	0.338846
 0.630063	0.344414
 0.640064	0.349982
 0.650065	0.355543
 0.660066	0.360275
 0.670067	0.365007
 0.680068	0.369738
 0.690069	0.374468
 0.70007	0.379194
 0.710071	0.383321
 0.720072	0.387448
 0.730073	0.391573
 0.740074	0.395698
 0.750075	0.399821
 0.760076	0.403735
 0.770077	0.407647
 0.780078	0.411559
 0.790079	0.41547
 0.80008	0.419376
 0.810081	0.422681
 0.820082	0.425986
 0.830083	0.42929
 0.840084	0.432593
 0.850085	0.435889
 0.860086	0.438507
 0.870087	0.441124
 0.880088	0.443741
 0.890089	0.446356
 0.90009	0.448971
 0.910091	0.451643
 0.920092	0.454315
 0.930093	0.456986
 0.940094	0.459655
 0.950095	0.462319
 0.960096	0.4645
 0.970097	0.466679
 0.980098	0.468858
 0.990099	0.471035
 1.0001	0.473208
 1.0101	0.475046
 1.0201	0.476883
 1.0301	0.478719
 1.0401	0.480554
 1.05011	0.482388
 1.06011	0.484221
 1.07011	0.486053
 1.08011	0.487884
 1.09011	0.489714
 1.10011	0.491538
 1.11011	0.493011
 1.12011	0.494484
 1.13011	0.495955
 1.14011	0.497425
 1.15012	0.498894
 1.16012	0.500361
 1.17012	0.501828
 1.18012	0.503294
 1.19012	0.504758
 1.20012	0.506214
 1.21012	0.507055
 1.22012	0.507894
 1.23012	0.508733
 1.24012	0.50957
 1.25013	0.510407
 1.26013	0.511242
 1.27013	0.512077
 1.28013	0.51291
 1.29013	0.513742
 1.30013	0.514573
 1.31013	0.515404
 1.32013	0.516233
 1.33013	0.51706
 1.34013	0.517887
 1.35014	0.518713
 1.36014	0.519538
 1.37014	0.520361
 1.38014	0.521184
 1.39014	0.522005
 1.40014	0.522822
 1.41014	0.523443
 1.42014	0.524063
 1.43014	0.524682
 1.44014	0.5253
 1.45015	0.525917
 1.46015	0.526532
 1.47015	0.527147
 1.48015	0.52776
 1.49015	0.528372
 1.50015	0.528984
 1.51015	0.529594
 1.52015	0.530202
 1.53015	0.53081
 1.54015	0.531417
 1.55016	0.532022
 1.56016	0.532627
 1.57016	0.53323
 1.58016	0.533832
 1.59016	0.534433
 1.60016	0.535027
 1.61016	0.535294
 1.62016	0.535561
 1.63016	0.535826
 1.64016	0.536091
 1.65017	0.536354
 1.66017	0.536616
 1.67017	0.536877
 1.68017	0.537137
 1.69017	0.537396
 1.70017	0.537654
 1.71017	0.537911
 1.72017	0.538166
 1.73017	0.538421
 1.74017	0.538674
 1.75018	0.538927
 1.76018	0.539178
 1.77018	0.539428
 1.78018	0.539677
 1.79018	0.539925
 1.80018	0.540171
 1.81018	0.540325
 1.82018	0.540479
 1.83018	0.540632
 1.84018	0.540784
 1.85019	0.540935
 1.86019	0.541084
 1.87019	0.541233
 1.88019	0.54138
 1.89019	0.541526
 1.90019	0.541671
 1.91019	0.541815
 1.92019	0.541958
 1.93019	0.5421
 1.94019	0.542241
 1.9502	0.542381
 1.9602	0.542519
 1.9702	0.542657
 1.9802	0.542793
 1.9902	0.542928
 2.0002	0.54306
 2.0102	0.5431
 2.0202	0.543139
 2.0302	0.543176
 2.0402	0.543212
 2.05021	0.543248
 2.06021	0.543282
 2.07021	0.543315
 2.08021	0.543347
 2.09021	0.543378
 2.10021	0.543408
 2.11021	0.543437
 2.12021	0.543465
 2.13021	0.543491
 2.14021	0.543517
 2.15022	0.543541
 2.16022	0.543565
 2.17022	0.543587
 2.18022	0.543608
 2.19022	0.543628
 2.20022	0.543645
 2.21022	0.543562
 2.22022	0.543478
 2.23022	0.543393
 2.24022	0.543306
 2.25023	0.543219
 2.26023	0.543131
 2.27023	0.543042
 2.28023	0.542951
 2.29023	0.54286
 2.30023	0.542767
 2.31023	0.542674
 2.32023	0.542579
 2.33023	0.542484
 2.34023	0.542387
 2.35024	0.542289
 2.36024	0.542191
 2.37024	0.542091
 2.38024	0.54199
 2.39024	0.541888
 2.40024	0.541786
 2.41024	0.541717
 2.42024	0.541646
 2.43024	0.541575
 2.44024	0.541502
 2.45025	0.541429
 2.46025	0.541354
 2.47025	0.541278
 2.48025	0.541201
 2.49025	0.541123
 2.50025	0.541044
 2.51025	0.540964
 2.52025	0.540883
 2.53025	0.540801
 2.54025	0.540717
 2.55026	0.540633
 2.56026	0.540547
 2.57026	0.540461
 2.58026	0.540373
 2.59026	0.540284
 2.60026	0.540193
 2.61026	0.540026
 2.62026	0.539858
 2.63026	0.539689
 2.64026	0.539519
 2.65027	0.539347
 2.66027	0.539175
 2.67027	0.539002
 2.68027	0.538828
 2.69027	0.538653
 2.70027	0.538476
 2.71027	0.538299
 2.72027	0.538121
 2.73027	0.537941
 2.74027	0.537761
 2.75028	0.537579
 2.76028	0.537397
 2.77028	0.537213
 2.78028	0.537029
 2.79028	0.536843
 2.80028	0.536656
 2.81028	0.536445
 2.82028	0.536233
 2.83028	0.536021
 2.84028	0.535807
 2.85029	0.535592
 2.86029	0.535376
 2.87029	0.535159
 2.88029	0.534942
 2.89029	0.534723
 2.90029	0.534503
 2.91029	0.534282
 2.92029	0.53406
 2.93029	0.533837
 2.94029	0.533613
 2.9503	0.533388
 2.9603	0.533162
 2.9703	0.532935
 2.9803	0.532707
 2.9903	0.532478
 3.0003	0.532249
 3.0103	0.532041
 3.0203	0.531832
 3.0303	0.531623
 3.0403	0.531412
 3.05031	0.531201
 3.06031	0.530988
 3.07031	0.530774
 3.08031	0.530559
 3.09031	0.530344
 3.10031	0.530127
 3.11031	0.529909
 3.12031	0.52969
 3.13031	0.52947
 3.14031	0.529249
 3.15032	0.529027
 3.16032	0.528804
 3.17032	0.52858
 3.18032	0.528355
 3.19032	0.528129
 3.20032	0.527902
 3.21032	0.527674
 3.22032	0.527444
 3.23032	0.527214
 3.24032	0.526983
 3.25033	0.52675
 3.26033	0.526517
 3.27033	0.526283
 3.28033	0.526047
 3.29033	0.525811
 3.30033	0.525573
 3.31033	0.525335
 3.32033	0.525095
 3.33033	0.524855
 3.34033	0.524613
 3.35034	0.52437
 3.36034	0.524127
 3.37034	0.523882
 3.38034	0.523636
 3.39034	0.52339
 3.40034	0.523142
 3.41034	0.522893
 3.42034	0.522643
 3.43034	0.522392
 3.44034	0.52214
 3.45035	0.521888
 3.46035	0.521634
 3.47035	0.521379
 3.48035	0.521123
 3.49035	0.520866
 3.50035	0.520607
 3.51035	0.520331
 3.52035	0.520054
 3.53035	0.519777
 3.54035	0.519498
 3.55036	0.519218
 3.56036	0.518937
 3.57036	0.518655
 3.58036	0.518372
 3.59036	0.518088
 3.60036	0.517803
 3.61036	0.517517
 3.62036	0.517231
 3.63036	0.516943
 3.64036	0.516654
 3.65037	0.516364
 3.66037	0.516073
 3.67037	0.515781
 3.68037	0.515488
 3.69037	0.515195
 3.70037	0.5149
 3.71037	0.514604
 3.72037	0.514307
 3.73037	0.514009
 3.74037	0.513711
 3.75038	0.513411
 3.76038	0.51311
 3.77038	0.512808
 3.78038	0.512506
 3.79038	0.512202
 3.80038	0.511897
 3.81038	0.511592
 3.82038	0.511285
 3.83038	0.510977
 3.84038	0.510669
 3.85039	0.510359
 3.86039	0.510049
 3.87039	0.509737
 3.88039	0.509425
 3.89039	0.509111
 3.90039	0.508797
 3.91039	0.508481
 3.92039	0.508165
 3.93039	0.507848
 3.94039	0.507529
 3.9504	0.50721
 3.9604	0.50689
 3.9704	0.506568
 3.9804	0.506246
 3.9904	0.505923
 4.0004	0.505599
 4.0104	0.505273
 4.0204	0.504946
 4.0304	0.504619
 4.0404	0.50429
 4.05041	0.50396
 4.06041	0.50363
 4.07041	0.503298
 4.08041	0.502965
 4.09041	0.502632
 4.10041	0.502297
 4.11041	0.501962
 4.12041	0.501626
 4.13041	0.501288
 4.14041	0.50095
 4.15042	0.500611
 4.16042	0.500271
 4.17042	0.49993
 4.18042	0.499588
 4.19042	0.499245
 4.20042	0.498901
 4.21042	0.498556
 4.22042	0.49821
 4.23042	0.497863
 4.24042	0.497516
 4.25043	0.497167
 4.26043	0.496817
 4.27043	0.496467
 4.28043	0.496115
 4.29043	0.495763
 4.30043	0.49541
 4.31043	0.495056
 4.32043	0.4947
 4.33043	0.494344
 4.34043	0.493987
 4.35044	0.493629
 4.36044	0.493271
 4.37044	0.492911
 4.38044	0.49255
 4.39044	0.492188
 4.40044	0.491826
 4.41044	0.491462
 4.42044	0.491098
 4.43044	0.490733
 4.44044	0.490367
 4.45045	0.489999
 4.46045	0.489631
 4.47045	0.489263
 4.48045	0.488893
 4.49045	0.488522
 4.50045	0.48815
 4.51045	0.48777
 4.52045	0.487388
 4.53045	0.487006
 4.54045	0.486623
 4.55046	0.486239
 4.56046	0.485854
 4.57046	0.485469
 4.58046	0.485082
 4.59046	0.484695
 4.60046	0.484306
 4.61046	0.483917
 4.62046	0.483527
 4.63046	0.483136
 4.64046	0.482744
 4.65047	0.482351
 4.66047	0.481958
 4.67047	0.481563
 4.68047	0.481168
 4.69047	0.480772
 4.70047	0.480375
 4.71047	0.479977
 4.72047	0.479578
 4.73047	0.479178
 4.74047	0.478778
 4.75048	0.478376
 4.76048	0.477974
 4.77048	0.477571
 4.78048	0.477167
 4.79048	0.476762
 4.80048	0.476356
 4.81048	0.47595
 4.82048	0.475543
 4.83048	0.475134
 4.84048	0.474725
 4.85049	0.474316
 4.86049	0.473905
 4.87049	0.473493
 4.88049	0.473081
 4.89049	0.472668
 4.90049	0.472254
 4.91049	0.471839
 4.92049	0.471423
 4.93049	0.471006
 4.94049	0.470589
 4.9505	0.470171
 4.9605	0.469752
 4.9705	0.469332
 4.9805	0.468911
 4.9905	0.46849
 5.0005	0.468067
 5.0105	0.467649
 5.0205	0.467229
 5.0305	0.466808
 5.0405	0.466387
 5.05051	0.465965
 5.06051	0.465542
 5.07051	0.465118
 5.08051	0.464693
 5.09051	0.464268
 5.10051	0.463842
 5.11051	0.463415
 5.12051	0.462987
 5.13051	0.462558
 5.14051	0.462129
 5.15052	0.461698
 5.16052	0.461267
 5.17052	0.460836
 5.18052	0.460403
 5.19052	0.45997
 5.20052	0.459535
 5.21052	0.4591
 5.22052	0.458664
 5.23052	0.458228
 5.24052	0.457791
 5.25053	0.457352
 5.26053	0.456913
 5.27053	0.456474
 5.28053	0.456033
 5.29053	0.455592
 5.30053	0.45515
 5.31053	0.454707
 5.32053	0.454264
 5.33053	0.453819
 5.34053	0.453374
 5.35054	0.452928
 5.36054	0.452482
 5.37054	0.452034
 5.38054	0.451586
 5.39054	0.451137
 5.40054	0.450688
 5.41054	0.450237
 5.42054	0.449786
 5.43054	0.449334
 5.44054	0.448881
 5.45055	0.448428
 5.46055	0.447974
 5.47055	0.447519
 5.48055	0.447063
 5.49055	0.446607
 5.50055	0.44615
 5.51055	0.445689
 5.52055	0.445227
 5.53055	0.444764
 5.54055	0.444301
 5.55056	0.443837
 5.56056	0.443372
 5.57056	0.442907
 5.58056	0.442441
 5.59056	0.441974
 5.60056	0.441507
 5.61056	0.441038
 5.62056	0.44057
 5.63056	0.4401
 5.64056	0.43963
 5.65057	0.439159
 5.66057	0.438687
 5.67057	0.438214
 5.68057	0.437741
 5.69057	0.437268
 5.70057	0.436793
 5.71057	0.436318
 5.72057	0.435842
 5.73057	0.435366
 5.74057	0.434888
 5.75058	0.434411
 5.76058	0.433932
 5.77058	0.433453
 5.78058	0.432973
 5.79058	0.432492
 5.80058	0.432011
 5.81058	0.431529
 5.82058	0.431047
 5.83058	0.430564
 5.84058	0.43008
 5.85059	0.429595
 5.86059	0.42911
 5.87059	0.428624
 5.88059	0.428138
 5.89059	0.427651
 5.90059	0.427163
 5.91059	0.426675
 5.92059	0.426186
 5.93059	0.425696
 5.94059	0.425206
 5.9506	0.424715
 5.9606	0.424223
 5.9706	0.423731
 5.9806	0.423238
 5.9906	0.422745
 6.0006	0.422251
 6.0106	0.421762
 6.0206	0.421272
 6.0306	0.420781
 6.0406	0.42029
 6.05061	0.419798
 6.06061	0.419305
 6.07061	0.418812
 6.08061	0.418318
 6.09061	0.417824
 6.10061	0.417329
 6.11061	0.416834
 6.12061	0.416337
 6.13061	0.415841
 6.14061	0.415343
 6.15062	0.414845
 6.16062	0.414347
 6.17062	0.413848
 6.18062	0.413348
 6.19062	0.412848
 6.20062	0.412347
 6.21062	0.411845
 6.22062	0.411343
 6.23062	0.410841
 6.24062	0.410337
 6.25063	0.409833
 6.26063	0.409329
 6.27063	0.408824
 6.28063	0.408319
 6.29063	0.407813
 6.30063	0.407306
 6.31063	0.406799
 6.32063	0.406291
 6.33063	0.405783
 6.34063	0.405274
 6.35064	0.404764
 6.36064	0.404254
 6.37064	0.403744
 6.38064	0.403233
 6.39064	0.402721
 6.40064	0.402209
 6.41064	0.401696
 6.42064	0.401183
 6.43064	0.40067
 6.44064	0.400155
 6.45065	0.399641
 6.46065	0.399125
 6.47065	0.398609
 6.48065	0.398093
 6.49065	0.397576
 6.50065	0.397059
 6.51065	0.396541
 6.52065	0.396023
 6.53065	0.395504
 6.54065	0.394984
 6.55066	0.394464
 6.56066	0.393944
 6.57066	0.393423
 6.58066	0.392902
 6.59066	0.39238
 6.60066	0.391858
 6.61066	0.391335
 6.62066	0.390811
 6.63066	0.390288
 6.64066	0.389763
 6.65067	0.389239
 6.66067	0.388713
 6.67067	0.388188
 6.68067	0.387661
 6.69067	0.387135
 6.70067	0.386608
 6.71067	0.38608
 6.72067	0.385552
 6.73067	0.385024
 6.74067	0.384495
 6.75068	0.383966
 6.76068	0.383436
 6.77068	0.382906
 6.78068	0.382375
 6.79068	0.381844
 6.80068	0.381312
 6.81068	0.38078
 6.82068	0.380248
 6.83068	0.379715
 6.84068	0.379182
 6.85069	0.378648
 6.86069	0.378114
 6.87069	0.377579
 6.88069	0.377045
 6.89069	0.376509
 6.90069	0.375973
 6.91069	0.375437
 6.92069	0.374901
 6.93069	0.374364
 6.94069	0.373826
 6.9507	0.373289
 6.9607	0.372751
 6.9707	0.372212
 6.9807	0.371673
 6.9907	0.371134
 7.0007	0.370594
 7.0107	0.370049
 7.0207	0.369504
 7.0307	0.368958
 7.0407	0.368412
 7.05071	0.367865
 7.06071	0.367319
 7.07071	0.366772
 7.08071	0.366224
 7.09071	0.365676
 7.10071	0.365128
 7.11071	0.36458
 7.12071	0.364031
 7.13071	0.363482
 7.14071	0.362933
 7.15072	0.362383
 7.16072	0.361833
 7.17072	0.361282
 7.18072	0.360732
 7.19072	0.360181
 7.20072	0.359629
 7.21072	0.359078
 7.22072	0.358526
 7.23072	0.357974
 7.24072	0.357421
 7.25073	0.356868
 7.26073	0.356315
 7.27073	0.355762
 7.28073	0.355208
 7.29073	0.354654
 7.30073	0.3541
 7.31073	0.353545
 7.32073	0.35299
 7.33073	0.352435
 7.34073	0.35188
 7.35074	0.351324
 7.36074	0.350768
 7.37074	0.350212
 7.38074	0.349656
 7.39074	0.349099
 7.40074	0.348542
 7.41074	0.347985
 7.42074	0.347427
 7.43074	0.34687
 7.44074	0.346312
 7.45075	0.345754
 7.46075	0.345195
 7.47075	0.344637
 7.48075	0.344078
 7.49075	0.343519
 7.50075	0.342959
 7.51075	0.3424
 7.52075	0.34184
 7.53075	0.34128
 7.54075	0.34072
 7.55076	0.34016
 7.56076	0.339599
 7.57076	0.339038
 7.58076	0.338477
 7.59076	0.337916
 7.60076	0.337355
 7.61076	0.336793
 7.62076	0.336231
 7.63076	0.335669
 7.64076	0.335107
 7.65077	0.334545
 7.66077	0.333982
 7.67077	0.33342
 7.68077	0.332857
 7.69077	0.332294
 7.70077	0.331731
 7.71077	0.331167
 7.72077	0.330604
 7.73077	0.33004
 7.74077	0.329476
 7.75078	0.328912
 7.76078	0.328348
 7.77078	0.327784
 7.78078	0.32722
 7.79078	0.326655
 7.80078	0.32609
 7.81078	0.325526
 7.82078	0.324961
 7.83078	0.324396
 7.84078	0.32383
 7.85079	0.323265
 7.86079	0.3227
 7.87079	0.322134
 7.88079	0.321569
 7.89079	0.321003
 7.90079	0.320437
 7.91079	0.319871
 7.92079	0.319305
 7.93079	0.318739
 7.94079	0.318173
 7.9508	0.317606
 7.9608	0.31704
 7.9708	0.316473
 7.9808	0.315907
 7.9908	0.31534
 8.0008	0.314774
 8.0108	0.314213
 8.0208	0.313652
 8.0308	0.313091
 8.0408	0.31253
 8.05081	0.311969
 8.06081	0.311408
 8.07081	0.310846
 8.08081	0.310285
 8.09081	0.309724
 8.10081	0.309162
 8.11081	0.308601
 8.12081	0.308039
 8.13081	0.307477
 8.14081	0.306916
 8.15082	0.306354
 8.16082	0.305792
 8.17082	0.30523
 8.18082	0.304668
 8.19082	0.304106
 8.20082	0.303544
 8.21082	0.302982
 8.22082	0.30242
 8.23082	0.301858
 8.24082	0.301296
 8.25083	0.300733
 8.26083	0.300171
 8.27083	0.299609
 8.28083	0.299047
 8.29083	0.298485
 8.30083	0.297922
 8.31083	0.29736
 8.32083	0.296798
 8.33083	0.296236
 8.34083	0.295673
 8.35084	0.295111
 8.36084	0.294549
 8.37084	0.293987
 8.38084	0.293425
 8.39084	0.292862
 8.40084	0.2923
 8.41084	0.291738
 8.42084	0.291176
 8.43084	0.290614
 8.44084	0.290052
 8.45085	0.28949
 8.46085	0.288928
 8.47085	0.288366
 8.48085	0.287804
 8.49085	0.287242
 8.50085	0.286681
 8.51085	0.286119
 8.52085	0.285557
 8.53085	0.284996
 8.54085	0.284434
 8.55086	0.283873
 8.56086	0.283311
 8.57086	0.28275
 8.58086	0.282189
 8.59086	0.281627
 8.60086	0.281066
 8.61086	0.280505
 8.62086	0.279944
 8.63086	0.279384
 8.64086	0.278823
 8.65087	0.278262
 8.66087	0.277702
 8.67087	0.277141
 8.68087	0.276581
 8.69087	0.276021
 8.70087	0.275461
 8.71087	0.274901
 8.72087	0.274341
 8.73087	0.273781
 8.74087	0.273221
 8.75088	0.272662
 8.76088	0.272102
 8.77088	0.271543
 8.78088	0.270984
 8.79088	0.270425
 8.80088	0.269866
 8.81088	0.269307
 8.82088	0.268749
 8.83088	0.26819
 8.84088	0.267632
 8.85089	0.267074
 8.86089	0.266516
 8.87089	0.265958
 8.88089	0.265401
 8.89089	0.264843
 8.90089	0.264286
 8.91089	0.263729
 8.92089	0.263172
 8.93089	0.262615
 8.94089	0.262059
 8.9509	0.261502
 8.9609	0.260946
 8.9709	0.26039
 8.9809	0.259834
 8.9909	0.259279
 9.0009	0.258723
 9.0109	0.25816
 9.0209	0.257598
 9.0309	0.257036
 9.0409	0.256475
 9.05091	0.255913
 9.06091	0.255352
 9.07091	0.254791
 9.08091	0.25423
 9.09091	0.25367
 9.10091	0.25311
 9.11091	0.25255
 9.12091	0.25199
 9.13091	0.251431
 9.14091	0.250872
 9.15092	0.250313
 9.16092	0.249754
 9.17092	0.249196
 9.18092	0.248638
 9.19092	0.24808
 9.20092	0.247523
 9.21092	0.246966
 9.22092	0.246409
 9.23092	0.245853
 9.24092	0.245296
 9.25093	0.24474
 9.26093	0.244185
 9.27093	0.243629
 9.28093	0.243074
 9.29093	0.24252
 9.30093	0.241965
 9.31093	0.241411
 9.32093	0.240858
 9.33093	0.240304
 9.34093	0.239751
 9.35094	0.239198
 9.36094	0.238646
 9.37094	0.238094
 9.38094	0.237542
 9.39094	0.236991
 9.40094	0.236439
 9.41094	0.235889
 9.42094	0.235338
 9.43094	0.234788
 9.44094	0.234239
 9.45095	0.233689
 9.46095	0.23314
 9.47095	0.232592
 9.48095	0.232043
 9.49095	0.231496
 9.50095	0.230948
 9.51095	0.230401
 9.52095	0.229854
 9.53095	0.229308
 9.54095	0.228762
 9.55096	0.228216
 9.56096	0.227671
 9.57096	0.227126
 9.58096	0.226582
 9.59096	0.226038
 9.60096	0.225494
 9.61096	0.224951
 9.62096	0.224408
 9.63096	0.223865
 9.64096	0.223323
 9.65097	0.222782
 9.66097	0.22224
 9.67097	0.221699
 9.68097	0.221159
 9.69097	0.220619
 9.70097	0.22008
 9.71097	0.21954
 9.72097	0.219002
 9.73097	0.218463
 9.74097	0.217926
 9.75098	0.217388
 9.76098	0.216851
 9.77098	0.216315
 9.78098	0.215779
 9.79098	0.215243
 9.80098	0.214708
 9.81098	0.214173
 9.82098	0.213639
 9.83098	0.213105
 9.84098	0.212571
 9.85099	0.212039
 9.86099	0.211506
 9.87099	0.210974
 9.88099	0.210443
 9.89099	0.209912
 9.90099	0.209381
 9.91099	0.208851
 9.92099	0.208321
 9.93099	0.207792
 9.94099	0.207263
 9.951	0.206735
 9.961	0.206208
 9.971	0.20568
 9.981	0.205154
 9.991	0.204627
 10.001	0.204102
 10.011	0.203584
 10.021	0.203065
 10.031	0.202547
 10.041	0.20203
 10.051	0.201513
 10.061	0.200996
 10.071	0.200481
 10.081	0.199965
 10.091	0.19945
 10.101	0.198936
 10.111	0.198421
 10.121	0.197908
 10.131	0.197395
 10.141	0.196882
 10.151	0.19637
 10.161	0.195859
 10.171	0.195348
 10.181	0.194837
 10.191	0.194327
 10.201	0.193818
 10.211	0.193309
 10.221	0.1928
 10.231	0.192292
 10.241	0.191785
 10.251	0.191278
 10.261	0.190772
 10.271	0.190266
 10.281	0.18976
 10.291	0.189256
 10.301	0.188751
 10.311	0.188248
 10.321	0.187744
 10.331	0.187242
 10.341	0.18674
 10.351	0.186238
 10.361	0.185737
 10.371	0.185237
 10.381	0.184737
 10.391	0.184237
 10.401	0.183738
 10.411	0.18324
 10.421	0.182743
 10.431	0.182245
 10.441	0.181749
 10.451	0.181253
 10.461	0.180757
 10.471	0.180263
 10.481	0.179768
 10.491	0.179275
 10.5011	0.178782
 10.5111	0.178289
 10.5211	0.177797
 10.5311	0.177306
 10.5411	0.176815
 10.5511	0.176325
 10.5611	0.175835
 10.5711	0.175346
 10.5811	0.174858
 10.5911	0.17437
 10.6011	0.173882
 10.6111	0.173396
 10.6211	0.17291
 10.6311	0.172424
 10.6411	0.17194
 10.6511	0.171455
 10.6611	0.170972
 10.6711	0.170489
 10.6811	0.170006
 10.6911	0.169525
 10.7011	0.169043
 10.7111	0.168563
 10.7211	0.168083
 10.7311	0.167604
 10.7411	0.167125
 10.7511	0.166647
 10.7611	0.166169
 10.7711	0.165693
 10.7811	0.165217
 10.7911	0.164741
 10.8011	0.164266
 10.8111	0.163792
 10.8211	0.163318
 10.8311	0.162845
 10.8411	0.162373
 10.8511	0.161901
 10.8611	0.16143
 10.8711	0.16096
 10.8811	0.16049
 10.8911	0.160021
 10.9011	0.159553
 10.9111	0.159085
 10.9211	0.158618
 10.9311	0.158151
 10.9411	0.157686
 10.9511	0.157221
 10.9611	0.156756
 10.9711	0.156292
 10.9811	0.155829
 10.9911	0.155367
 11.0011	0.154905
 11.0111	0.15444
 11.0211	0.153976
 11.0311	0.153513
 11.0411	0.15305
 11.0511	0.152589
 11.0611	0.152128
 11.0711	0.151667
 11.0811	0.151208
 11.0911	0.150749
 11.1011	0.15029
 11.1111	0.149833
 11.1211	0.149376
 11.1311	0.14892
 11.1411	0.148465
 11.1511	0.14801
 11.1611	0.147556
 11.1711	0.147103
 11.1811	0.14665
 11.1911	0.146198
 11.2011	0.145747
 11.2111	0.145297
 11.2211	0.144847
 11.2311	0.144398
 11.2411	0.14395
 11.2511	0.143503
 11.2611	0.143056
 11.2711	0.14261
 11.2811	0.142165
 11.2911	0.14172
 11.3011	0.141276
 11.3111	0.140833
 11.3211	0.140391
 11.3311	0.139949
 11.3411	0.139508
 11.3511	0.139068
 11.3611	0.138629
 11.3711	0.13819
 11.3811	0.137752
 11.3911	0.137315
 11.4011	0.136879
 11.4111	0.136443
 11.4211	0.136008
 11.4311	0.135574
 11.4411	0.135141
 11.4511	0.134708
 11.4611	0.134277
 11.4711	0.133845
 11.4811	0.133415
 11.4911	0.132986
 11.5012	0.132557
 11.5112	0.132129
 11.5212	0.131701
 11.5312	0.131275
 11.5412	0.130849
 11.5512	0.130424
 11.5612	0.13
 11.5712	0.129576
 11.5812	0.129154
 11.5912	0.128732
 11.6012	0.128311
 11.6112	0.12789
 11.6212	0.127471
 11.6312	0.127052
 11.6412	0.126634
 11.6512	0.126216
 11.6612	0.1258
 11.6712	0.125384
 11.6812	0.124969
 11.6912	0.124555
 11.7012	0.124142
 11.7112	0.123729
 11.7212	0.123317
 11.7312	0.122906
 11.7412	0.122496
 11.7512	0.122086
 11.7612	0.121678
 11.7712	0.12127
 11.7812	0.120863
 11.7912	0.120456
 11.8012	0.120051
 11.8112	0.119646
 11.8212	0.119242
 11.8312	0.118839
 11.8412	0.118437
 11.8512	0.118035
 11.8612	0.117634
 11.8712	0.117234
 11.8812	0.116835
 11.8912	0.116437
 11.9012	0.116039
 11.9112	0.115642
 11.9212	0.115246
 11.9312	0.114851
 11.9412	0.114457
 11.9512	0.114063
 11.9612	0.113671
 11.9712	0.113279
 11.9812	0.112887
 11.9912	0.112497
 12.0012	0.112107
 12.0112	0.111718
 12.0212	0.111329
 12.0312	0.110942
 12.0412	0.110555
 12.0512	0.110169
 12.0612	0.109783
 12.0712	0.109399
 12.0812	0.109015
 12.0912	0.108633
 12.1012	0.10825
 12.1112	0.107869
 12.1212	0.107489
 12.1312	0.107109
 12.1412	0.106731
 12.1512	0.106353
 12.1612	0.105975
 12.1712	0.105599
 12.1812	0.105224
 12.1912	0.104849
 12.2012	0.104475
 12.2112	0.104102
 12.2212	0.10373
 12.2312	0.103358
 12.2412	0.102988
 12.2512	0.102618
 12.2612	0.102249
 12.2712	0.101881
 12.2812	0.101514
 12.2912	0.101147
 12.3012	0.100782
 12.3112	0.100417
 12.3212	0.100053
 12.3312	0.0996897
 12.3412	0.0993274
 12.3512	0.0989658
 12.3612	0.0986051
 12.3712	0.0982453
 12.3812	0.0978862
 12.3912	0.097528
 12.4012	0.0971706
 12.4112	0.096814
 12.4212	0.0964583
 12.4312	0.0961033
 12.4412	0.0957493
 12.4512	0.095396
 12.4612	0.0950435
 12.4712	0.0946919
 12.4812	0.0943411
 12.4912	0.0939912
 12.5013	0.0936421
 12.5113	0.0932937
 12.5213	0.0929463
 12.5313	0.0925996
 12.5413	0.0922538
 12.5513	0.0919088
 12.5613	0.0915646
 12.5713	0.0912213
 12.5813	0.0908788
 12.5913	0.0905371
 12.6013	0.0901963
 12.6113	0.0898563
 12.6213	0.0895171
 12.6313	0.0891787
 12.6413	0.0888412
 12.6513	0.0885045
 12.6613	0.0881686
 12.6713	0.0878335
 12.6813	0.0874993
 12.6913	0.0871659
 12.7013	0.0868333
 12.7113	0.0865016
 12.7213	0.0861707
 12.7313	0.0858406
 12.7413	0.0855114
 12.7513	0.0851829
 12.7613	0.0848553
 12.7713	0.0845286
 12.7813	0.0842026
 12.7913	0.0838775
 12.8013	0.0835532
 12.8113	0.0832298
 12.8213	0.0829071
 12.8313	0.0825853
 12.8413	0.0822644
 12.8513	0.0819442
 12.8613	0.0816249
 12.8713	0.0813064
 12.8813	0.0809887
 12.8913	0.0806719
 12.9013	0.0803558
 12.9113	0.0800407
 12.9213	0.0797263
 12.9313	0.0794127
 12.9413	0.0791
 12.9513	0.0787881
 12.9613	0.0784771
 12.9713	0.0781668
 12.9813	0.0778574
 12.9913	0.0775488
 13.0013	0.0772413
 13.0113	0.076937
 13.0213	0.0766335
 13.0313	0.0763308
 13.0413	0.0760289
 13.0513	0.0757278
 13.0613	0.0754276
 13.0713	0.0751281
 13.0813	0.0748294
 13.0913	0.0745315
 13.1013	0.0742344
 13.1113	0.0739381
 13.1213	0.0736425
 13.1313	0.0733478
 13.1413	0.0730539
 13.1513	0.0727608
 13.1613	0.0724685
 13.1713	0.072177
 13.1813	0.0718863
 13.1913	0.0715963
 13.2013	0.0713072
 13.2113	0.0710189
 13.2213	0.0707313
 13.2313	0.0704446
 13.2413	0.0701586
 13.2513	0.0698735
 13.2613	0.0695891
 13.2713	0.0693055
 13.2813	0.0690228
 13.2913	0.0687408
 13.3013	0.0684596
 13.3113	0.0681792
 13.3213	0.0678996
 13.3313	0.0676207
 13.3413	0.0673427
 13.3513	0.0670654
 13.3613	0.066789
 13.3713	0.0665133
 13.3813	0.0662384
 13.3913	0.0659643
 13.4013	0.065691
 13.4113	0.0654185
 13.4213	0.0651467
 13.4313	0.0648758
 13.4413	0.0646056
 13.4513	0.0643362
 13.4613	0.0640676
 13.4713	0.0637997
 13.4813	0.0635327
 13.4913	0.0632664
 13.5014	0.0630009
 13.5114	0.0627362
 13.5214	0.0624723
 13.5314	0.0622092
 13.5414	0.0619468
 13.5514	0.0616852
 13.5614	0.0614244
 13.5714	0.0611643
 13.5814	0.060905
 13.5914	0.0606465
 13.6014	0.0603888
 13.6114	0.0601319
 13.6214	0.0598757
 13.6314	0.0596203
 13.6414	0.0593656
 13.6514	0.0591118
 13.6614	0.0588587
 13.6714	0.0586063
 13.6814	0.0583548
 13.6914	0.058104
 13.7014	0.057854
 13.7114	0.0576047
 13.7214	0.0573562
 13.7314	0.0571085
 13.7414	0.0568615
 13.7514	0.0566153
 13.7614	0.0563698
 13.7714	0.0561251
 13.7814	0.0558812
 13.7914	0.055638
 13.8014	0.0553956
 13.8114	0.055154
 13.8214	0.0549131
 13.8314	0.0546729
 13.8414	0.0544335
 13.8514	0.0541949
 13.8614	0.053957
 13.8714	0.0537199
 13.8814	0.0534835
 13.8914	0.0532479
 13.9014	0.053013
 13.9114	0.0527789
 13.9214	0.0525455
 13.9314	0.0523128
 13.9414	0.0520809
 13.9514	0.0518498
 13.9614	0.0516194
 13.9714	0.0513897
 13.9814	0.0511608
 13.9914	0.0509326
 14.0014	0.0507049
 14.0114	0.050476
 14.0214	0.0502478
 14.0314	0.0500204
 14.0414	0.0497937
 14.0514	0.0495678
 14.0614	0.0493427
 14.0714	0.0491183
 14.0814	0.0488947
 14.0914	0.0486718
 14.1014	0.0484497
 14.1114	0.0482283
 14.1214	0.0480076
 14.1314	0.0477877
 14.1414	0.0475686
 14.1514	0.0473502
 14.1614	0.0471325
 14.1714	0.0469156
 14.1814	0.0466994
 14.1914	0.046484
 14.2014	0.0462693
 14.2114	0.0460553
 14.2214	0.0458421
 14.2314	0.0456296
 14.2414	0.0454178
 14.2514	0.0452068
 14.2614	0.0449965
 14.2714	0.0447869
 14.2814	0.0445781
 14.2914	0.04437
 14.3014	0.0441626
 14.3114	0.0439559
 14.3214	0.04375
 14.3314	0.0435447
 14.3414	0.0433403
 14.3514	0.0431365
 14.3614	0.0429334
 14.3714	0.0427311
 14.3814	0.0425295
 14.3914	0.0423285
 14.4014	0.0421284
 14.4114	0.0419289
 14.4214	0.0417301
 14.4314	0.041532
 14.4414	0.0413347
 14.4514	0.041138
 14.4614	0.0409421
 14.4714	0.0407469
 14.4814	0.0405523
 14.4914	0.0403585
 14.5015	0.0401654
 14.5115	0.0399729
 14.5215	0.0397812
 14.5315	0.0395902
 14.5415	0.0393999
 14.5515	0.0392102
 14.5615	0.0390213
 14.5715	0.038833
 14.5815	0.0386454
 14.5915	0.0384586
 14.6015	0.0382724
 14.6115	0.0380869
 14.6215	0.0379021
 14.6315	0.0377179
 14.6415	0.0375345
 14.6515	0.0373517
 14.6615	0.0371696
 14.6715	0.0369882
 14.6815	0.0368075
 14.6915	0.0366274
 14.7015	0.036448
 14.7115	0.0362693
 14.7215	0.0360913
 14.7315	0.0359139
 14.7415	0.0357372
 14.7515	0.0355612
 14.7615	0.0353858
 14.7715	0.0352111
 14.7815	0.035037
 14.7915	0.0348637
 14.8015	0.0346909
 14.8115	0.0345189
 14.8215	0.0343475
 14.8315	0.0341767
 14.8415	0.0340067
 14.8515	0.0338372
 14.8615	0.0336684
 14.8715	0.0335003
 14.8815	0.0333328
 14.8915	0.033166
 14.9015	0.0329998
 14.9115	0.0328342
 14.9215	0.0326693
 14.9315	0.0325051
 14.9415	0.0323415
 14.9515	0.0321785
 14.9615	0.0320161
 14.9715	0.0318544
 14.9815	0.0316934
 14.9915	0.0315329
 15.0015	0.0313731
 15.0115	0.0312135
 15.0215	0.0310545
 15.0315	0.0308962
 15.0415	0.0307386
 15.0515	0.0305815
 15.0615	0.0304251
 15.0715	0.0302693
 15.0815	0.0301141
 15.0915	0.0299596
 15.1015	0.0298057
 15.1115	0.0296523
 15.1215	0.0294997
 15.1315	0.0293476
 15.1415	0.0291961
 15.1515	0.0290453
 15.1615	0.0288951
 15.1715	0.0287454
 15.1815	0.0285964
 15.1915	0.028448
 15.2015	0.0283002
 15.2115	0.028153
 15.2215	0.0280064
 15.2315	0.0278604
 15.2415	0.0277151
 15.2515	0.0275703
 15.2615	0.0274261
 15.2715	0.0272825
 15.2815	0.0271395
 15.2915	0.0269971
 15.3015	0.0268552
 15.3115	0.026714
 15.3215	0.0265734
 15.3315	0.0264333
 15.3415	0.0262938
 15.3515	0.026155
 15.3615	0.0260167
 15.3715	0.0258789
 15.3815	0.0257418
 15.3915	0.0256052
 15.4015	0.0254692
 15.4115	0.0253338
 15.4215	0.0251989
 15.4315	0.0250647
 15.4415	0.024931
 15.4515	0.0247978
 15.4615	0.0246653
 15.4715	0.0245332
 15.4815	0.0244018
 15.4915	0.0242709
 15.5016	0.0241406
 15.5116	0.0240108
 15.5216	0.0238816
 15.5316	0.023753
 15.5416	0.0236249
 15.5516	0.0234973
 15.5616	0.0233704
 15.5716	0.0232439
 15.5816	0.023118
 15.5916	0.0229927
 15.6016	0.0228679
 15.6116	0.0227436
 15.6216	0.0226199
 15.6316	0.0224967
 15.6416	0.0223741
 15.6516	0.022252
 15.6616	0.0221304
 15.6716	0.0220094
 15.6816	0.0218889
 15.6916	0.0217689
 15.7016	0.0216495
 15.7116	0.0215305
 15.7216	0.0214122
 15.7316	0.0212943
 15.7416	0.021177
 15.7516	0.0210602
 15.7616	0.0209439
 15.7716	0.0208281
 15.7816	0.0207128
 15.7916	0.0205981
 15.8016	0.0204838
 15.8116	0.0203701
 15.8216	0.0202569
 15.8316	0.0201442
 15.8416	0.020032
 15.8516	0.0199203
 15.8616	0.0198092
 15.8716	0.0196985
 15.8816	0.0195883
 15.8916	0.0194786
 15.9016	0.0193695
 15.9116	0.0192608
 15.9216	0.0191526
 15.9316	0.0190449
 15.9416	0.0189377
 15.9516	0.018831
 15.9616	0.0187248
 15.9716	0.0186191
 15.9816	0.0185138
 15.9916	0.0184091
 16.0016	0.0183048
 16.0116	0.0182009
 16.0216	0.0180975
 16.0316	0.0179946
 16.0416	0.0178921
 16.0516	0.0177902
 16.0616	0.0176887
 16.0716	0.0175877
 16.0816	0.0174871
 16.0916	0.0173871
 16.1016	0.0172875
 16.1116	0.0171883
 16.1216	0.0170896
 16.1316	0.0169914
 16.1416	0.0168937
 16.1516	0.0167964
 16.1616	0.0166996
 16.1716	0.0166032
 16.1816	0.0165073
 16.1916	0.0164119
 16.2016	0.0163169
 16.2116	0.0162223
 16.2216	0.0161282
 16.2316	0.0160346
 16.2416	0.0159414
 16.2516	0.0158486
 16.2616	0.0157563
 16.2716	0.0156644
 16.2816	0.015573
 16.2916	0.015482
 16.3016	0.0153915
 16.3116	0.0153013
 16.3216	0.0152117
 16.3316	0.0151224
 16.3416	0.0150336
 16.3516	0.0149452
 16.3616	0.0148573
 16.3716	0.0147698
 16.3816	0.0146827
 16.3916	0.014596
 16.4016	0.0145097
 16.4116	0.0144239
 16.4216	0.0143385
 16.4316	0.0142535
 16.4416	0.014169
 16.4516	0.0140848
 16.4616	0.0140011
 16.4716	0.0139177
 16.4816	0.0138348
 16.4916	0.0137523
 16.5017	0.0136702
 16.5117	0.0135885
 16.5217	0.0135073
 16.5317	0.0134264
 16.5417	0.0133459
 16.5517	0.0132658
 16.5617	0.0131862
 16.5717	0.0131069
 16.5817	0.013028
 16.5917	0.0129495
 16.6017	0.0128714
 16.6117	0.0127937
 16.6217	0.0127164
 16.6317	0.0126395
 16.6417	0.012563
 16.6517	0.0124868
 16.6617	0.0124111
 16.6717	0.0123357
 16.6817	0.0122607
 16.6917	0.0121861
 16.7017	0.0121119
 16.7117	0.012038
 16.7217	0.0119646
 16.7317	0.0118915
 16.7417	0.0118187
 16.7517	0.0117464
 16.7617	0.0116744
 16.7717	0.0116028
 16.7817	0.0115316
 16.7917	0.0114607
 16.8017	0.0113902
 16.8117	0.01132
 16.8217	0.0112502
 16.8317	0.0111808
 16.8417	0.0111117
 16.8517	0.011043
 16.8617	0.0109747
 16.8717	0.0109067
 16.8817	0.0108391
 16.8917	0.0107718
 16.9017	0.0107048
 16.9117	0.0106383
 16.9217	0.010572
 16.9317	0.0105061
 16.9417	0.0104406
 16.9517	0.0103754
 16.9617	0.0103105
 16.9717	0.010246
 16.9817	0.0101819
 16.9917	0.010118
 17.0017	0.0100547
 17.0117	0.0099922
 17.0217	0.00993006
 17.0317	0.00986825
 17.0417	0.00980677
 17.0517	0.00974561
 17.0617	0.00968477
 17.0717	0.00962425
 17.0817	0.00956404
 17.0917	0.00950416
 17.1017	0.00944459
 17.1117	0.00938534
 17.1217	0.0093264
 17.1317	0.00926777
 17.1417	0.00920945
 17.1517	0.00915144
 17.1617	0.00909375
 17.1717	0.00903636
 17.1817	0.00897927
 17.1917	0.00892249
 17.2017	0.00886602
 17.2117	0.00880984
 17.2217	0.00875397
 17.2317	0.0086984
 17.2417	0.00864312
 17.2517	0.00858815
 17.2617	0.00853347
 17.2717	0.00847908
 17.2817	0.00842499
 17.2917	0.00837119
 17.3017	0.00831769
 17.3117	0.00826447
 17.3217	0.00821154
 17.3317	0.0081589
 17.3417	0.00810655
 17.3517	0.00805448
 17.3617	0.0080027
 17.3717	0.00795119
 17.3817	0.00789998
 17.3917	0.00784904
 17.4017	0.00779838
 17.4117	0.007748
 17.4217	0.00769789
 17.4317	0.00764807
 17.4417	0.00759851
 17.4517	0.00754923
 17.4617	0.00750023
 17.4717	0.00745149
 17.4817	0.00740302
 17.4917	0.00735483
 17.5018	0.0073069
 17.5118	0.00725923
 17.5218	0.00721184
 17.5318	0.0071647
 17.5418	0.00711783
 17.5518	0.00707122
 17.5618	0.00702488
 17.5718	0.00697879
 17.5818	0.00693296
 17.5918	0.00688739
 17.6018	0.00684207
 17.6118	0.00679701
 17.6218	0.00675221
 17.6318	0.00670765
 17.6418	0.00666335
 17.6518	0.0066193
 17.6618	0.0065755
 17.6718	0.00653195
 17.6818	0.00648864
 17.6918	0.00644558
 17.7018	0.00640277
 17.7118	0.0063602
 17.7218	0.00631787
 17.7318	0.00627578
 17.7418	0.00623394
 17.7518	0.00619233
 17.7618	0.00615097
 17.7718	0.00610984
 17.7818	0.00606895
 17.7918	0.00602829
 17.8018	0.00598787
 17.8118	0.00594768
 17.8218	0.00590772
 17.8318	0.00586799
 17.8418	0.00582849
 17.8518	0.00578923
 17.8618	0.00575019
 17.8718	0.00571137
 17.8818	0.00567279
 17.8918	0.00563443
 17.9018	0.00559629
 17.9118	0.00555837
 17.9218	0.00552068
 17.9318	0.0054832
 17.9418	0.00544595
 17.9518	0.00540891
 17.9618	0.0053721
 17.9718	0.00533549
 17.9818	0.00529911
 17.9918	0.00526294
 18.0018	0.00522696
 18.0118	0.00519111
 18.0218	0.00515548
 18.0318	0.00512006
 18.0418	0.00508485
 18.0518	0.00504984
 18.0618	0.00501505
 18.0718	0.00498047
 18.0818	0.00494609
 18.0918	0.00491192
 18.1018	0.00487795
 18.1118	0.00484419
 18.1218	0.00481062
 18.1318	0.00477727
 18.1418	0.00474411
 18.1518	0.00471115
 18.1618	0.00467839
 18.1718	0.00464583
 18.1818	0.00461346
 18.1918	0.00458129
 18.2018	0.00454932
 18.2118	0.00451754
 18.2218	0.00448596
 18.2318	0.00445456
 18.2418	0.00442336
 18.2518	0.00439235
 18.2618	0.00436152
 18.2718	0.00433089
 18.2818	0.00430044
 18.2918	0.00427018
 18.3018	0.0042401
 18.3118	0.00421021
 18.3218	0.00418051
 18.3318	0.00415098
 18.3418	0.00412164
 18.3518	0.00409248
 18.3618	0.0040635
 18.3718	0.00403469
 18.3818	0.00400607
 18.3918	0.00397762
 18.4018	0.00394935
 18.4118	0.00392126
 18.4218	0.00389334
 18.4318	0.00386559
 18.4418	0.00383802
 18.4518	0.00381062
 18.4618	0.00378339
 18.4718	0.00375633
 18.4818	0.00372944
 18.4918	0.00370271
 18.5019	0.00367616
 18.5119	0.00364977
 18.5219	0.00362355
 18.5319	0.00359749
 18.5419	0.0035716
 18.5519	0.00354587
 18.5619	0.0035203
 18.5719	0.0034949
 18.5819	0.00346966
 18.5919	0.00344457
 18.6019	0.00341965
 18.6119	0.00339488
 18.6219	0.00337027
 18.6319	0.00334582
 18.6419	0.00332152
 18.6519	0.00329738
 18.6619	0.00327339
 18.6719	0.00324955
 18.6819	0.00322587
 18.6919	0.00320234
 18.7019	0.00317896
 18.7119	0.00315573
 18.7219	0.00313265
 18.7319	0.00310972
 18.7419	0.00308694
 18.7519	0.0030643
 18.7619	0.00304181
 18.7719	0.00301946
 18.7819	0.00299726
 18.7919	0.0029752
 18.8019	0.00295329
 18.8119	0.00293152
 18.8219	0.00290989
 18.8319	0.0028884
 18.8419	0.00286705
 18.8519	0.00284584
 18.8619	0.00282476
 18.8719	0.00280383
 18.8819	0.00278303
 18.8919	0.00276237
 18.9019	0.00274184
 18.9119	0.00272145
 18.9219	0.0027012
 18.9319	0.00268107
 18.9419	0.00266108
 18.9519	0.00264122
 18.9619	0.00262149
 18.9719	0.00260189
 18.9819	0.00258242
 18.9919	0.00256308
 19.0019	0.00254383
 19.0119	0.00252456
 19.0219	0.00250541
 19.0319	0.0024864
 19.0419	0.00246751
 19.0519	0.00244875
 19.0619	0.00243011
 19.0719	0.0024116
 19.0819	0.00239322
 19.0919	0.00237496
 19.1019	0.00235683
 19.1119	0.00233882
 19.1219	0.00232093
 19.1319	0.00230316
 19.1419	0.00228551
 19.1519	0.00226798
 19.1619	0.00225058
 19.1719	0.00223329
 19.1819	0.00221612
 19.1919	0.00219907
 19.2019	0.00218213
 19.2119	0.00216531
 19.2219	0.00214861
 19.2319	0.00213202
 19.2419	0.00211554
 19.2519	0.00209918
 19.2619	0.00208293
 19.2719	0.00206679
 19.2819	0.00205077
 19.2919	0.00203485
 19.3019	0.00201905
 19.3119	0.00200335
 19.3219	0.00198777
 19.3319	0.00197229
 19.3419	0.00195692
 19.3519	0.00194165
 19.3619	0.0019265
 19.3719	0.00191144
 19.3819	0.0018965
 19.3919	0.00188165
 19.4019	0.00186692
 19.4119	0.00185228
 19.4219	0.00183775
 19.4319	0.00182332
 19.4419	0.00180899
 19.4519	0.00179476
 19.4619	0.00178063
 19.4719	0.0017666
 19.4819	0.00175267
 19.4919	0.00173884
 19.502	0.0017251
 19.512	0.00171146
 19.522	0.00169792
 19.532	0.00168448
 19.542	0.00167113
 19.552	0.00165787
 19.562	0.00164471
 19.572	0.00163165
 19.582	0.00161867
 19.592	0.00160579
 19.602	0.001593
 19.612	0.0015803
 19.622	0.00156769
 19.632	0.00155518
 19.642	0.00154275
 19.652	0.00153041
 19.662	0.00151816
 19.672	0.001506
 19.682	0.00149392
 19.692	0.00148194
 19.702	0.00147003
 19.712	0.00145822
 19.722	0.00144649
 19.732	0.00143484
 19.742	0.00142328
 19.752	0.0014118
 19.762	0.00140041
 19.772	0.0013891
 19.782	0.00137787
 19.792	0.00136672
 19.802	0.00135565
 19.812	0.00134467
 19.822	0.00133376
 19.832	0.00132294
 19.842	0.00131219
 19.852	0.00130152
 19.862	0.00129093
 19.872	0.00128042
 19.882	0.00126998
 19.892	0.00125962
 19.902	0.00124934
 19.912	0.00123913
 19.922	0.001229
 19.932	0.00121894
 19.942	0.00120896
 19.952	0.00119905
 19.962	0.00118921
 19.972	0.00117944
 19.982	0.00116975
 19.992	0.00116013
 20.002	0.0011506
 20.012	0.00114118
 20.022	0.00113184
 20.032	0.00112256
 20.042	0.00111335
 20.052	0.00110421
 20.062	0.00109514
 20.072	0.00108613
 20.082	0.00107719
 20.092	0.00106832
 20.102	0.00105952
 20.112	0.00105078
 20.122	0.0010421
 20.132	0.00103349
 20.142	0.00102494
 20.152	0.00101646
 20.162	0.00100804
 20.172	0.000999684
 20.182	0.00099139
 20.192	0.000983158
 20.202	0.000974989
 20.212	0.00096688
 20.222	0.000958832
 20.232	0.000950846
 20.242	0.000942919
 20.252	0.000935052
 20.262	0.000927244
 20.272	0.000919495
 20.282	0.000911805
 20.292	0.000904173
 20.302	0.000896599
 20.312	0.000889082
 20.322	0.000881623
 20.332	0.00087422
 20.342	0.000866873
 20.352	0.000859583
 20.362	0.000852347
 20.372	0.000845167
 20.382	0.000838042
 20.392	0.000830971
 20.402	0.000823955
 20.412	0.000816992
 20.422	0.000810082
 20.432	0.000803226
 20.442	0.000796422
 20.452	0.00078967
 20.462	0.00078297
 20.472	0.000776322
 20.482	0.000769725
 20.492	0.000763179
 20.5021	0.000756683
 20.5121	0.000750238
 20.5221	0.000743843
 20.5321	0.000737497
 20.5421	0.0007312
 20.5521	0.000724952
 20.5621	0.000718752
 20.5721	0.000712601
 20.5821	0.000706498
 20.5921	0.000700442
 20.6021	0.000694433
 20.6121	0.000688471
 20.6221	0.000682556
 20.6321	0.000676687
 20.6421	0.000670863
 20.6521	0.000665086
 20.6621	0.000659353
 20.6721	0.000653666
 20.6821	0.000648023
 20.6921	0.000642425
 20.7021	0.00063687
 20.7121	0.00063136
 20.7221	0.000625892
 20.7321	0.000620468
 20.7421	0.000615087
 20.7521	0.000609748
 20.7621	0.000604452
 20.7721	0.000599197
 20.7821	0.000593984
 20.7921	0.000588812
 20.8021	0.000583681
 20.8121	0.000578592
 20.8221	0.000573542
 20.8321	0.000568533
 20.8421	0.000563563
 20.8521	0.000558634
 20.8621	0.000553743
 20.8721	0.000548892
 20.8821	0.000544079
 20.8921	0.000539305
 20.9021	0.00053457
 20.9121	0.000529872
 20.9221	0.000525212
 20.9321	0.000520589
 20.9421	0.000516003
 20.9521	0.000511455
 20.9621	0.000506943
 20.9721	0.000502467
 20.9821	0.000498027
 20.9921	0.000493624
 21.0021	0.000489255
 21.0121	0.000484923
 21.0221	0.000480625
 21.0321	0.000476362
 21.0421	0.000472134
 21.0521	0.00046794
 21.0621	0.00046378
 21.0721	0.000459654
 21.0821	0.000455561
 21.0921	0.000451502
 21.1021	0.000447476
 21.1121	0.000443483
 21.1221	0.000439522
 21.1321	0.000435594
 21.1421	0.000431698
 21.1521	0.000427833
 21.1621	0.000424001
 21.1721	0.0004202
 21.1821	0.00041643
 21.1921	0.000412691
 21.2021	0.000408983
 21.2121	0.000405306
 21.2221	0.000401658
 21.2321	0.000398041
 21.2421	0.000394454
 21.2521	0.000390896
 21.2621	0.000387368
 21.2721	0.000383869
 21.2821	0.000380399
 21.2921	0.000376958
 21.3021	0.000373545
 21.3121	0.00037016
 21.3221	0.000366804
 21.3321	0.000363476
 21.3421	0.000360175
 21.3521	0.000356902
 21.3621	0.000353657
 21.3721	0.000350438
 21.3821	0.000347246
 21.3921	0.000344081
 21.4021	0.000340942
 21.4121	0.00033783
 21.4221	0.000334744
 21.4321	0.000331684
 21.4421	0.000328649
 21.4521	0.00032564
 21.4621	0.000322656
 21.4721	0.000319698
 21.4821	0.000316764
 21.4921	0.000313855
 21.5022	0.000310971
 21.5122	0.000308111
 21.5222	0.000305275
 21.5322	0.000302464
 21.5422	0.000299676
 21.5522	0.000296911
 21.5622	0.000294171
 21.5722	0.000291453
 21.5822	0.000288759
 21.5922	0.000286087
 21.6022	0.000283438
 21.6122	0.000280812
 21.6222	0.000278208
 21.6322	0.000275627
 21.6422	0.000273068
 21.6522	0.00027053
 21.6622	0.000268014
 21.6722	0.00026552
 21.6822	0.000263047
 21.6922	0.000260595
 21.7022	0.000258165
 21.7122	0.000255755
 21.7222	0.000253366
 21.7322	0.000250998
 21.7422	0.00024865
 21.7522	0.000246322
 21.7622	0.000244014
 21.7722	0.000241727
 21.7822	0.000239459
 21.7922	0.000237211
 21.8022	0.000234982
 21.8122	0.000232772
 21.8222	0.000230582
 21.8322	0.000228411
 21.8422	0.000226258
 21.8522	0.000224125
 21.8622	0.00022201
 21.8722	0.000219913
 21.8822	0.000217835
 21.8922	0.000215775
 21.9022	0.000213732
 21.9122	0.000211708
 21.9222	0.000209701
 21.9322	0.000207712
 21.9422	0.000205741
 21.9522	0.000203786
 21.9622	0.000201849
 21.9722	0.000199929
 21.9822	0.000198026
 21.9922	0.000196139
 22.0022	0.000194269
 22.0122	0.000192416
 22.0222	0.000190579
 22.0322	0.000188758
 22.0422	0.000186953
 22.0522	0.000185165
 22.0622	0.000183392
 22.0722	0.000181634
 22.0822	0.000179893
 22.0922	0.000178167
 22.1022	0.000176456
 22.1122	0.00017476
 22.1222	0.00017308
 22.1322	0.000171414
 22.1422	0.000169763
 22.1522	0.000168127
 22.1622	0.000166506
 22.1722	0.000164899
 22.1822	0.000163307
 22.1922	0.000161728
 22.2022	0.000160164
 22.2122	0.000158614
 22.2222	0.000157078
 22.2322	0.000155555
 22.2422	0.000154046
 22.2522	0.000152551
 22.2622	0.00015107
 22.2722	0.000149601
 22.2822	0.000148146
 22.2922	0.000146704
 22.3022	0.000145275
 22.3122	0.000143859
 22.3222	0.000142456
 22.3322	0.000141065
 22.3422	0.000139687
 22.3522	0.000138322
 22.3622	0.000136968
 22.3722	0.000135628
 22.3822	0.000134299
 22.3922	0.000132983
 22.4022	0.000131678
 22.4122	0.000130385
 22.4222	0.000129104
 22.4322	0.000127835
 22.4422	0.000126578
 22.4522	0.000125331
 22.4622	0.000124097
 22.4722	0.000122873
 22.4822	0.000121661
 22.4922	0.00012046
 22.5023	0.00011927
 22.5123	0.000118091
 22.5223	0.000116923
 22.5323	0.000115765
 22.5423	0.000114618
 22.5523	0.000113482
 22.5623	0.000112356
 22.5723	0.00011124
 22.5823	0.000110135
 22.5923	0.00010904
 22.6023	0.000107956
 22.6123	0.000106881
 22.6223	0.000105816
 22.6323	0.000104761
 22.6423	0.000103716
 22.6523	0.00010268
 22.6623	0.000101655
 22.6723	0.000100638
 22.6823	9.96315e-05
 22.6923	9.8634e-05
 22.7023	9.76459e-05
 22.7123	9.6667e-05
 22.7223	9.56972e-05
 22.7323	9.47364e-05
 22.7423	9.37847e-05
 22.7523	9.28419e-05
 22.7623	9.19079e-05
 22.7723	9.09826e-05
 22.7823	9.00661e-05
 22.7923	8.91581e-05
 22.8023	8.82587e-05
 22.8123	8.73677e-05
 22.8223	8.64852e-05
 22.8323	8.56109e-05
 22.8423	8.47449e-05
 22.8523	8.3887e-05
 22.8623	8.30373e-05
 22.8723	8.21955e-05
 22.8823	8.13618e-05
 22.8923	8.05359e-05
 22.9023	7.97179e-05
 22.9123	7.89076e-05
 22.9223	7.81049e-05
 22.9323	7.73099e-05
 22.9423	7.65225e-05
 22.9523	7.57425e-05
 22.9623	7.497e-05
 22.9723	7.42048e-05
 22.9823	7.34469e-05
 22.9923	7.26963e-05
 23.0023	7.19528e-05
 23.0123	7.12164e-05
 23.0223	7.0487e-05
 23.0323	6.97647e-05
 23.0423	6.90492e-05
 23.0523	6.83406e-05
 23.0623	6.76388e-05
 23.0723	6.69437e-05
 23.0823	6.62553e-05
 23.0923	6.55735e-05
 23.1023	6.48983e-05
 23.1123	6.42296e-05
 23.1223	6.35673e-05
 23.1323	6.29114e-05
 23.1423	6.22618e-05
 23.1523	6.16185e-05
 23.1623	6.09814e-05
 23.1723	6.03505e-05
 23.1823	5.97256e-05
 23.1923	5.91069e-05
 23.2023	5.84941e-05
 23.2123	5.78873e-05
 23.2223	5.72863e-05
 23.2323	5.66912e-05
 23.2423	5.61019e-05
 23.2523	5.55183e-05
 23.2623	5.49404e-05
 23.2723	5.43682e-05
 23.2823	5.38015e-05
 23.2923	5.32403e-05
 23.3023	5.26846e-05
 23.3123	5.21344e-05
 23.3223	5.15895e-05
 23.3323	5.105e-05
 23.3423	5.05157e-05
 23.3523	4.99867e-05
 23.3623	4.94629e-05
 23.3723	4.89442e-05
 23.3823	4.84306e-05
 23.3923	4.79221e-05
 23.4023	4.74185e-05
 23.4123	4.692e-05
 23.4223	4.64263e-05
 23.4323	4.59375e-05
 23.4423	4.54535e-05
 23.4523	4.49743e-05
 23.4623	4.44999e-05
 23.4723	4.40301e-05
 23.4823	4.3565e-05
 23.4923	4.31045e-05
 23.5024	4.26486e-05
 23.5124	4.21972e-05
 23.5224	4.17502e-05
 23.5324	4.13077e-05
 23.5424	4.08696e-05
 23.5524	4.04359e-05
 23.5624	4.00065e-05
 23.5724	3.95814e-05
 23.5824	3.91605e-05
 23.5924	3.87438e-05
 23.6024	3.83312e-05
 23.6124	3.79228e-05
 23.6224	3.75185e-05
 23.6324	3.71182e-05
 23.6424	3.6722e-05
 23.6524	3.63297e-05
 23.6624	3.59413e-05
 23.6724	3.55568e-05
 23.6824	3.51762e-05
 23.6924	3.47995e-05
 23.7024	3.44265e-05
 23.7124	3.40573e-05
 23.7224	3.36917e-05
 23.7324	3.33299e-05
 23.7424	3.29718e-05
 23.7524	3.26172e-05
 23.7624	3.22662e-05
 23.7724	3.19188e-05
 23.7824	3.15749e-05
 23.7924	3.12345e-05
 23.8024	3.08975e-05
 23.8124	3.0564e-05
 23.8224	3.02338e-05
 23.8324	2.9907e-05
 23.8424	2.95835e-05
 23.8524	2.92633e-05
 23.8624	2.89464e-05
 23.8724	2.86326e-05
 23.8824	2.83221e-05
 23.8924	2.80148e-05
 23.9024	2.77106e-05
 23.9124	2.74095e-05
 23.9224	2.71114e-05
 23.9324	2.68165e-05
 23.9424	2.65245e-05
 23.9524	2.62356e-05
 23.9624	2.59496e-05
 23.9724	2.56665e-05
 23.9824	2.53863e-05
 23.9924	2.51091e-05
 24.0024	2.48346e-05
 24.0124	2.4563e-05
 24.0224	2.42942e-05
 24.0324	2.40282e-05
 24.0424	2.37649e-05
 24.0524	2.35043e-05
 24.0624	2.32464e-05
 24.0724	2.29912e-05
 24.0824	2.27386e-05
 24.0924	2.24887e-05
 24.1024	2.22413e-05
 24.1124	2.19965e-05
 24.1224	2.17542e-05
 24.1324	2.15145e-05
 24.1424	2.12772e-05
 24.1524	2.10424e-05
 24.1624	2.081e-05
 24.1724	2.05801e-05
 24.1824	2.03526e-05
 24.1924	2.01274e-05
 24.2024	1.99046e-05
 24.2124	1.96841e-05
 24.2224	1.94659e-05
 24.2324	1.925e-05
 24.2424	1.90363e-05
 24.2524	1.88249e-05
 24.2624	1.86157e-05
 24.2724	1.84087e-05
 24.2824	1.82039e-05
 24.2924	1.80012e-05
 24.3024	1.78006e-05
 24.3124	1.76022e-05
 24.3224	1.74058e-05
 24.3324	1.72115e-05
 24.3424	1.70193e-05
 24.3524	1.6829e-05
 24.3624	1.66408e-05
 24.3724	1.64546e-05
 24.3824	1.62704e-05
 24.3924	1.6088e-05
 24.4024	1.59077e-05
 24.4124	1.57292e-05
 24.4224	1.55526e-05
 24.4324	1.53779e-05
 24.4424	1.52051e-05
 24.4524	1.5034e-05
 24.4624	1.48648e-05
 24.4724	1.46974e-05
 24.4824	1.45318e-05
 24.4924	1.43679e-05
 24.5025	1.42058e-05
 24.5125	1.40455e-05
 24.5225	1.38868e-05
 24.5325	1.37298e-05
 24.5425	1.35745e-05
 24.5525	1.34209e-05
 24.5625	1.32689e-05
 24.5725	1.31185e-05
 24.5825	1.29697e-05
 24.5925	1.28226e-05
 24.6025	1.2677e-05
 24.6125	1.2533e-05
 24.6225	1.23905e-05
 24.6325	1.22495e-05
 24.6425	1.21101e-05
 24.6525	1.19722e-05
 24.6625	1.18358e-05
 24.6725	1.17008e-05
 24.6825	1.15673e-05
 24.6925	1.14352e-05
 24.7025	1.13046e-05
 24.7125	1.11753e-05
 24.7225	1.10475e-05
 24.7325	1.0921e-05
 24.7425	1.0796e-05
 24.7525	1.06722e-05
 24.7625	1.05499e-05
 24.7725	1.04288e-05
 24.7825	1.03091e-05
 24.7925	1.01906e-05
 24.8025	1.00735e-05
 24.8125	9.95761e-06
 24.8225	9.843e-06
 24.8325	9.72964e-06
 24.8425	9.61751e-06
 24.8525	9.50661e-06
 24.8625	9.39692e-06
 24.8725	9.28843e-06
 24.8825	9.18112e-06
 24.8925	9.07499e-06
 24.9025	8.97002e-06
 24.9125	8.86621e-06
 24.9225	8.76353e-06
 24.9325	8.66198e-06
 24.9425	8.56154e-06
 24.9525	8.4622e-06
 24.9625	8.36396e-06
 24.9725	8.2668e-06
 24.9825	8.17071e-06
 24.9925	8.07568e-06
 25.0025	7.98168e-06
 25.0125	7.88866e-06
 25.0225	7.79668e-06
 25.0325	7.7057e-06
 25.0425	7.61574e-06
 25.0525	7.52677e-06
 25.0625	7.43879e-06
 25.0725	7.35178e-06
 25.0825	7.26574e-06
 25.0925	7.18065e-06
 25.1025	7.09651e-06
 25.1125	7.01331e-06
 25.1225	6.93103e-06
 25.1325	6.84966e-06
 25.1425	6.7692e-06
 25.1525	6.68964e-06
 25.1625	6.61097e-06
 25.1725	6.53318e-06
 25.1825	6.45625e-06
 25.1925	6.38018e-06
 25.2025	6.30497e-06
 25.2125	6.23059e-06
 25.2225	6.15705e-06
 25.2325	6.08434e-06
 25.2425	6.01243e-06
 25.2525	5.94134e-06
 25.2625	5.87104e-06
 25.2725	5.80154e-06
 25.2825	5.73281e-06
 25.2925	5.66486e-06
 25.3025	5.59767e-06
 25.3125	5.53124e-06
 25.3225	5.46556e-06
 25.3325	5.40062e-06
 25.3425	5.33642e-06
 25.3525	5.27294e-06
 25.3625	5.21017e-06
 25.3725	5.14812e-06
 25.3825	5.08677e-06
 25.3925	5.02611e-06
 25.4025	4.96614e-06
 25.4125	4.90685e-06
 25.4225	4.84824e-06
 25.4325	4.79029e-06
 25.4425	4.73299e-06
 25.4525	4.67635e-06
 25.4625	4.62036e-06
 25.4725	4.565e-06
 25.4825	4.51027e-06
 25.4925	4.45617e-06
 25.5026	4.40268e-06
 25.5126	4.3498e-06
 25.5226	4.29753e-06
 25.5326	4.24586e-06
 25.5426	4.19477e-06
 25.5526	4.14428e-06
 25.5626	4.09435e-06
 25.5726	4.04501e-06
 25.5826	3.99622e-06
 25.5926	3.948e-06
 25.6026	3.90033e-06
 25.6126	3.85321e-06
 25.6226	3.80663e-06
 25.6326	3.76059e-06
 25.6426	3.71507e-06
 25.6526	3.67008e-06
 25.6626	3.62561e-06
 25.6726	3.58166e-06
 25.6826	3.5382e-06
 25.6926	3.49526e-06
 25.7026	3.4528e-06
 25.7126	3.41084e-06
 25.7226	3.36937e-06
 25.7326	3.32837e-06
 25.7426	3.28785e-06
 25.7526	3.2478e-06
 25.7626	3.20821e-06
 25.7726	3.16909e-06
 25.7826	3.13042e-06
 25.7926	3.09219e-06
 25.8026	3.05442e-06
 25.8126	3.01708e-06
 25.8226	2.98017e-06
 25.8326	2.9437e-06
 25.8426	2.90765e-06
 25.8526	2.87203e-06
 25.8626	2.83681e-06
 25.8726	2.80201e-06
 25.8826	2.76762e-06
 25.8926	2.73363e-06
 25.9026	2.70004e-06
 25.9126	2.66684e-06
 25.9226	2.63403e-06
 25.9326	2.6016e-06
 25.9426	2.56956e-06
 25.9526	2.53789e-06
 25.9626	2.50659e-06
 25.9726	2.47567e-06
 25.9826	2.4451e-06
 25.9926	2.4149e-06
 26.0026	2.38505e-06
 26.0126	2.35555e-06
 26.0226	2.3264e-06
 26.0326	2.2976e-06
 26.0426	2.26913e-06
 26.0526	2.24101e-06
 26.0626	2.21321e-06
 26.0726	2.18574e-06
 26.0826	2.1586e-06
 26.0926	2.13178e-06
 26.1026	2.10528e-06
 26.1126	2.07909e-06
 26.1226	2.05322e-06
 26.1326	2.02765e-06
 26.1426	2.00238e-06
 26.1526	1.97742e-06
 26.1626	1.95275e-06
 26.1726	1.92837e-06
 26.1826	1.90429e-06
 26.1926	1.88049e-06
 26.2026	1.85698e-06
 26.2126	1.83375e-06
 26.2226	1.81079e-06
 26.2326	1.78811e-06
 26.2426	1.76571e-06
 26.2526	1.74356e-06
 26.2626	1.72169e-06
 26.2726	1.70008e-06
 26.2826	1.67872e-06
 26.2926	1.65762e-06
 26.3026	1.63678e-06
 26.3126	1.61618e-06
 26.3226	1.59584e-06
 26.3326	1.57573e-06
 26.3426	1.55587e-06
 26.3526	1.53625e-06
 26.3626	1.51687e-06
 26.3726	1.49772e-06
 26.3826	1.4788e-06
 26.3926	1.46011e-06
 26.4026	1.44164e-06
 26.4126	1.4234e-06
 26.4226	1.40538e-06
 26.4326	1.38757e-06
 26.4426	1.36998e-06
 26.4526	1.35261e-06
 26.4626	1.33544e-06
 26.4726	1.31849e-06
 26.4826	1.30174e-06
 26.4926	1.28519e-06
 26.5027	1.26884e-06
 26.5127	1.2527e-06
 26.5227	1.23675e-06
 26.5327	1.22099e-06
 26.5427	1.20543e-06
 26.5527	1.19005e-06
 26.5627	1.17487e-06
 26.5727	1.15986e-06
 26.5827	1.14505e-06
 26.5927	1.13041e-06
 26.6027	1.11595e-06
 26.6127	1.10167e-06
 26.6227	1.08756e-06
 26.6327	1.07363e-06
 26.6427	1.05986e-06
 26.6527	1.04627e-06
 26.6627	1.03284e-06
 26.6727	1.01958e-06
 26.6827	1.00648e-06
 26.6927	9.93543e-07
 26.7027	9.80764e-07
 26.7127	9.68142e-07
 26.7227	9.55676e-07
 26.7327	9.43363e-07
 26.7427	9.31203e-07
 26.7527	9.19192e-07
 26.7627	9.07329e-07
 26.7727	8.95614e-07
 26.7827	8.84043e-07
 26.7927	8.72615e-07
 26.8027	8.61328e-07
 26.8127	8.50182e-07
 26.8227	8.39173e-07
 26.8327	8.28301e-07
 26.8427	8.17564e-07
 26.8527	8.0696e-07
 26.8627	7.96488e-07
 26.8727	7.86147e-07
 26.8827	7.75933e-07
 26.8927	7.65847e-07
 26.9027	7.55887e-07
 26.9127	7.4605e-07
 26.9227	7.36337e-07
 26.9327	7.26744e-07
 26.9427	7.17271e-07
 26.9527	7.07917e-07
 26.9627	6.98679e-07
 26.9727	6.89557e-07
 26.9827	6.80549e-07
 26.9927	6.71654e-07
 27.0027	6.6287e-07
 27.0127	6.54196e-07
 27.0227	6.45632e-07
 27.0327	6.37174e-07
 27.0427	6.28823e-07
 27.0527	6.20577e-07
 27.0627	6.12434e-07
 27.0727	6.04394e-07
 27.0827	5.96455e-07
 27.0927	5.88616e-07
 27.1027	5.80876e-07
 27.1127	5.73234e-07
 27.1227	5.65688e-07
 27.1327	5.58237e-07
 27.1427	5.5088e-07
 27.1527	5.43616e-07
 27.1627	5.36444e-07
 27.1727	5.29363e-07
 27.1827	5.22372e-07
 27.1927	5.15469e-07
 27.2027	5.08654e-07
 27.2127	5.01925e-07
 27.2227	4.95281e-07
 27.2327	4.88722e-07
 27.2427	4.82246e-07
 27.2527	4.75853e-07
 27.2627	4.69541e-07
 27.2727	4.63309e-07
 27.2827	4.57157e-07
 27.2927	4.51083e-07
 27.3027	4.45086e-07
 27.3127	4.39166e-07
 27.3227	4.33322e-07
 27.3327	4.27552e-07
 27.3427	4.21856e-07
 27.3527	4.16233e-07
 27.3627	4.10681e-07
 27.3727	4.05201e-07
 27.3827	3.99791e-07
 27.3927	3.94451e-07
 27.4027	3.89179e-07
 27.4127	3.83974e-07
 27.4227	3.78837e-07
 27.4327	3.73765e-07
 27.4427	3.68759e-07
 27.4527	3.63817e-07
 27.4627	3.58938e-07
 27.4727	3.54123e-07
 27.4827	3.49369e-07
 27.4927	3.44677e-07
 27.5028	3.40046e-07
 27.5128	3.35474e-07
 27.5228	3.30961e-07
 27.5328	3.26506e-07
 27.5428	3.22109e-07
 27.5528	3.17769e-07
 27.5628	3.13486e-07
 27.5728	3.09257e-07
 27.5828	3.05084e-07
 27.5928	3.00964e-07
 27.6028	2.96899e-07
 27.6128	2.92885e-07
 27.6228	2.88924e-07
 27.6328	2.85015e-07
 27.6428	2.81156e-07
 27.6528	2.77348e-07
 27.6628	2.73589e-07
 27.6728	2.69879e-07
 27.6828	2.66217e-07
 27.6928	2.62604e-07
 27.7028	2.59037e-07
 27.7128	2.55517e-07
 27.7228	2.52043e-07
 27.7328	2.48614e-07
 27.7428	2.4523e-07
 27.7528	2.41891e-07
 27.7628	2.38595e-07
 27.7728	2.35343e-07
 27.7828	2.32133e-07
 27.7928	2.28965e-07
 27.8028	2.25838e-07
 27.8128	2.22753e-07
 27.8228	2.19709e-07
 27.8328	2.16704e-07
 27.8428	2.13739e-07
 27.8528	2.10813e-07
 27.8628	2.07925e-07
 27.8728	2.05076e-07
 27.8828	2.02264e-07
 27.8928	1.99489e-07
 27.9028	1.96751e-07
 27.9128	1.94049e-07
 27.9228	1.91383e-07
 27.9328	1.88752e-07
 27.9428	1.86155e-07
 27.9528	1.83593e-07
 27.9628	1.81065e-07
 27.9728	1.78571e-07
 27.9828	1.7611e-07
 27.9928	1.73681e-07
 28.0028	1.71284e-07
 28.0128	1.6892e-07
 28.0228	1.66587e-07
 28.0328	1.64284e-07
 28.0428	1.62013e-07
 28.0528	1.59772e-07
 28.0628	1.5756e-07
 28.0728	1.55378e-07
 28.0828	1.53225e-07
 28.0928	1.51101e-07
 28.1028	1.49005e-07
 28.1128	1.46937e-07
 28.1228	1.44897e-07
 28.1328	1.42884e-07
 28.1428	1.40898e-07
 28.1528	1.38939e-07
 28.1628	1.37006e-07
 28.1728	1.35099e-07
 28.1828	1.33217e-07
 28.1928	1.31361e-07
 28.2028	1.29529e-07
 28.2128	1.27722e-07
 28.2228	1.2594e-07
 28.2328	1.24181e-07
 28.2428	1.22446e-07
 28.2528	1.20734e-07
 28.2628	1.19046e-07
 28.2728	1.1738e-07
 28.2828	1.15737e-07
 28.2928	1.14116e-07
 28.3028	1.12516e-07
 28.3128	1.10939e-07
 28.3228	1.09382e-07
 28.3328	1.07847e-07
 28.3428	1.06332e-07
 28.3528	1.04838e-07
 28.3628	1.03364e-07
 28.3728	1.01911e-07
 28.3828	1.00477e-07
 28.3928	9.90619e-08
 28.4028	9.76664e-08
 28.4128	9.62899e-08
 28.4228	9.49321e-08
 28.4328	9.35927e-08
 28.4428	9.22716e-08
 28.4528	9.09685e-08
 28.4628	8.96831e-08
 28.4728	8.84152e-08
 28.4828	8.71646e-08
 28.4928	8.59311e-08
 28.5029	8.47144e-08
 28.5129	8.35143e-08
 28.5229	8.23306e-08
 28.5329	8.11631e-08
 28.5429	8.00116e-08
 28.5529	7.88758e-08
 28.5629	7.77556e-08
 28.5729	7.66507e-08
 28.5829	7.5561e-08
 28.5929	7.44862e-08
 28.6029	7.34262e-08
 28.6129	7.23807e-08
 28.6229	7.13496e-08
 28.6329	7.03326e-08
 28.6429	6.93297e-08
 28.6529	6.83405e-08
 28.6629	6.7365e-08
 28.6729	6.64029e-08
 28.6829	6.54541e-08
 28.6929	6.45183e-08
 28.7029	6.35955e-08
 28.7129	6.26854e-08
 28.7229	6.17879e-08
 28.7329	6.09028e-08
 28.7429	6.00299e-08
 28.7529	5.91691e-08
 28.7629	5.83202e-08
 28.7729	5.74831e-08
 28.7829	5.66575e-08
 28.7929	5.58434e-08
 28.8029	5.50407e-08
 28.8129	5.4249e-08
 28.8229	5.34684e-08
 28.8329	5.26985e-08
 28.8429	5.19394e-08
 28.8529	5.11909e-08
 28.8629	5.04528e-08
 28.8729	4.97249e-08
 28.8829	4.90072e-08
 28.8929	4.82995e-08
 28.9029	4.76017e-08
 28.9129	4.69136e-08
 28.9229	4.62351e-08
 28.9329	4.55661e-08
 28.9429	4.49065e-08
 28.9529	4.4256e-08
 28.9629	4.36147e-08
 28.9729	4.29824e-08
 28.9829	4.23589e-08
 28.9929	4.17441e-08
 29.0029	4.1138e-08
 29.0129	4.05403e-08
 29.0229	3.99511e-08
 29.0329	3.93701e-08
 29.0429	3.87973e-08
 29.0529	3.82326e-08
 29.0629	3.76758e-08
 29.0729	3.71268e-08
 29.0829	3.65856e-08
 29.0929	3.6052e-08
 29.1029	3.55259e-08
 29.1129	3.50072e-08
 29.1229	3.44959e-08
 29.1329	3.39917e-08
 29.1429	3.34947e-08
 29.1529	3.30047e-08
 29.1629	3.25217e-08
 29.1729	3.20455e-08
 29.1829	3.1576e-08
 29.1929	3.11132e-08
 29.2029	3.06569e-08
 29.2129	3.02071e-08
 29.2229	2.97637e-08
 29.2329	2.93266e-08
 29.2429	2.88956e-08
 29.2529	2.84708e-08
 29.2629	2.80521e-08
 29.2729	2.76393e-08
 29.2829	2.72324e-08
 29.2929	2.68312e-08
 29.3029	2.64358e-08
 29.3129	2.60461e-08
 29.3229	2.56618e-08
 29.3329	2.52831e-08
 29.3429	2.49098e-08
 29.3529	2.45418e-08
 29.3629	2.4179e-08
 29.3729	2.38215e-08
 29.3829	2.3469e-08
 29.3929	2.31216e-08
 29.4029	2.27792e-08
 29.4129	2.24417e-08
 29.4229	2.2109e-08
 29.4329	2.17811e-08
 29.4429	2.1458e-08
 29.4529	2.11394e-08
 29.4629	2.08254e-08
 29.4729	2.0516e-08
 29.4829	2.02109e-08
 29.4929	1.99103e-08
 29.503	1.9614e-08
 29.513	1.9322e-08
 29.523	1.90342e-08
 29.533	1.87505e-08
 29.543	1.84709e-08
 29.553	1.81954e-08
 29.563	1.79238e-08
 29.573	1.76562e-08
 29.583	1.73924e-08
 29.593	1.71324e-08
 29.603	1.68762e-08
 29.613	1.66237e-08
 29.623	1.63749e-08
 29.633	1.61297e-08
 29.643	1.5888e-08
 29.653	1.56498e-08
 29.663	1.54151e-08
 29.673	1.51838e-08
 29.683	1.49559e-08
 29.693	1.47313e-08
 29.703	1.45099e-08
 29.713	1.42918e-08
 29.723	1.40768e-08
 29.733	1.3865e-08
 29.743	1.36563e-08
 29.753	1.34506e-08
 29.763	1.32479e-08
 29.773	1.30481e-08
 29.783	1.28513e-08
 29.793	1.26574e-08
 29.803	1.24663e-08
 29.813	1.22779e-08
 29.823	1.20924e-08
 29.833	1.19095e-08
 29.843	1.17294e-08
 29.853	1.15519e-08
 29.863	1.13769e-08
 29.873	1.12046e-08
 29.883	1.10348e-08
 29.893	1.08674e-08
 29.903	1.07026e-08
 29.913	1.05401e-08
 29.923	1.03801e-08
 29.933	1.02224e-08
 29.943	1.0067e-08
 29.953	9.9139e-09
 29.963	9.76307e-09
 29.973	9.61446e-09
 29.983	9.46804e-09
 29.993	9.32379e-09
 30.003	9.18176e-09
 30.013	9.04207e-09
 30.023	8.90443e-09
 30.033	8.76882e-09
 30.043	8.63522e-09
 30.053	8.50359e-09
 30.063	8.3739e-09
 30.073	8.24614e-09
 30.083	8.12026e-09
 30.093	7.99624e-09
 30.103	7.87406e-09
 30.113	7.75369e-09
 30.123	7.63511e-09
 30.133	7.51828e-09
 30.143	7.40319e-09
 30.153	7.2898e-09
 30.163	7.1781e-09
 30.173	7.06806e-09
 30.183	6.95965e-09
 30.193	6.85286e-09
 30.203	6.74765e-09
 30.213	6.64401e-09
 30.223	6.54192e-09
 30.233	6.44134e-09
 30.243	6.34227e-09
 30.253	6.24468e-09
 30.263	6.14854e-09
 30.273	6.05383e-09
 30.283	5.96054e-09
 30.293	5.86865e-09
 30.303	5.77813e-09
 30.313	5.68897e-09
 30.323	5.60114e-09
 30.333	5.51462e-09
 30.343	5.4294e-09
 30.353	5.34546e-09
 30.363	5.26278e-09
 30.373	5.18134e-09
 30.383	5.10112e-09
 30.393	5.02211e-09
 30.403	4.94428e-09
 30.413	4.86763e-09
 30.423	4.79212e-09
 30.433	4.71776e-09
 30.443	4.64451e-09
 30.453	4.57237e-09
 30.463	4.50132e-09
 30.473	4.43133e-09
 30.483	4.36241e-09
 30.493	4.29452e-09
 30.5031	4.22766e-09
 30.5131	4.16181e-09
 30.5231	4.09695e-09
 30.5331	4.03308e-09
 30.5431	3.97017e-09
 30.5531	3.90822e-09
 30.5631	3.8472e-09
 30.5731	3.78711e-09
 30.5831	3.72793e-09
 30.5931	3.66965e-09
 30.6031	3.61225e-09
 30.6131	3.55572e-09
 30.6231	3.50006e-09
 30.6331	3.44523e-09
 30.6431	3.39125e-09
 30.6531	3.33808e-09
 30.6631	3.28572e-09
 30.6731	3.23417e-09
 30.6831	3.18339e-09
 30.6931	3.13339e-09
 30.7031	3.08416e-09
 30.7131	3.03567e-09
 30.7231	2.98793e-09
 30.7331	2.94091e-09
 30.7431	2.89461e-09
 30.7531	2.84902e-09
 30.7631	2.80413e-09
 30.7731	2.75993e-09
 30.7831	2.7164e-09
 30.7931	2.67354e-09
 30.8031	2.63133e-09
 30.8131	2.58978e-09
 30.8231	2.54886e-09
 30.8331	2.50857e-09
 30.8431	2.46889e-09
 30.8531	2.42983e-09
 30.8631	2.39137e-09
 30.8731	2.3535e-09
 30.8831	2.31621e-09
 30.8931	2.2795e-09
 30.9031	2.24335e-09
 30.9131	2.20776e-09
 30.9231	2.17271e-09
 30.9331	2.13821e-09
 30.9431	2.10424e-09
 30.9531	2.0708e-09
 30.9631	2.03787e-09
 30.9731	2.00545e-09
 30.9831	1.97353e-09
 30.9931	1.9421e-09
 31.0031	1.91116e-09
 31.0131	1.8807e-09
 31.0231	1.85072e-09
 31.0331	1.82119e-09
 31.0431	1.79213e-09
 31.0531	1.76351e-09
 31.0631	1.73534e-09
 31.0731	1.70761e-09
 31.0831	1.68031e-09
 31.0931	1.65343e-09
 31.1031	1.62697e-09
 31.1131	1.60093e-09
 31.1231	1.57528e-09
 31.1331	1.55004e-09
 31.1431	1.52519e-09
 31.1531	1.50073e-09
 31.1631	1.47665e-09
 31.1731	1.45294e-09
 31.1831	1.42961e-09
 31.1931	1.40664e-09
 31.2031	1.38402e-09
 31.2131	1.36177e-09
 31.2231	1.33986e-09
 31.2331	1.31829e-09
 31.2431	1.29706e-09
 31.2531	1.27616e-09
 31.2631	1.25559e-09
 31.2731	1.23535e-09
 31.2831	1.21542e-09
 31.2931	1.1958e-09
 31.3031	1.17649e-09
 31.3131	1.15748e-09
 31.3231	1.13878e-09
 31.3331	1.12036e-09
 31.3431	1.10224e-09
 31.3531	1.0844e-09
 31.3631	1.06685e-09
 31.3731	1.04957e-09
 31.3831	1.03256e-09
 31.3931	1.01582e-09
 31.4031	9.99341e-10
 31.4131	9.83125e-10
 31.4231	9.67165e-10
 31.4331	9.51457e-10
 31.4431	9.35997e-10
 31.4531	9.20782e-10
 31.4631	9.05807e-10
 31.4731	8.9107e-10
 31.4831	8.76565e-10
 31.4931	8.62291e-10
 31.5032	8.48243e-10
 31.5132	8.34417e-10
 31.5232	8.20811e-10
 31.5332	8.0742e-10
 31.5432	7.94243e-10
 31.5532	7.81274e-10
 31.5632	7.68512e-10
 31.5732	7.55953e-10
 31.5832	7.43593e-10
 31.5932	7.3143e-10
 31.6032	7.19461e-10
 31.6132	7.07683e-10
 31.6232	6.96092e-10
 31.6332	6.84686e-10
 31.6432	6.73462e-10
 31.6532	6.62417e-10
 31.6632	6.51549e-10
 31.6732	6.40854e-10
 31.6832	6.3033e-10
 31.6932	6.19974e-10
 31.7032	6.09784e-10
 31.7132	5.99757e-10
 31.7232	5.8989e-10
 31.7332	5.80182e-10
 31.7432	5.70629e-10
 31.7532	5.61229e-10
 31.7632	5.51981e-10
 31.7732	5.4288e-10
 31.7832	5.33926e-10
 31.7932	5.25115e-10
 31.8032	5.16446e-10
 31.8132	5.07917e-10
 31.8232	4.99525e-10
 31.8332	4.91267e-10
 31.8432	4.83143e-10
 31.8532	4.7515e-10
 31.8632	4.67285e-10
 31.8732	4.59547e-10
 31.8832	4.51934e-10
 31.8932	4.44444e-10
 31.9032	4.37075e-10
 31.9132	4.29825e-10
 31.9232	4.22692e-10
 31.9332	4.15674e-10
 31.9432	4.0877e-10
 31.9532	4.01977e-10
 31.9632	3.95295e-10
 31.9732	3.88721e-10
 31.9832	3.82253e-10
 31.9932	3.7589e-10
 32.0032	3.6963e-10
 32.0132	3.63472e-10
 32.0232	3.57414e-10
 32.0332	3.51454e-10
 32.0432	3.45591e-10
 32.0532	3.39824e-10
 32.0632	3.3415e-10
 32.0732	3.28569e-10
 32.0832	3.23078e-10
 32.0932	3.17677e-10
 32.1032	3.12364e-10
 32.1132	3.07137e-10
 32.1232	3.01996e-10
 32.1332	2.96938e-10
 32.1432	2.91963e-10
 32.1532	2.8707e-10
 32.1632	2.82256e-10
 32.1732	2.77521e-10
 32.1832	2.72863e-10
 32.1932	2.68282e-10
 32.2032	2.63775e-10
 32.2132	2.59343e-10
 32.2232	2.54983e-10
 32.2332	2.50694e-10
 32.2432	2.46476e-10
 32.2532	2.42327e-10
 32.2632	2.38246e-10
 32.2732	2.34232e-10
 32.2832	2.30284e-10
 32.2932	2.26401e-10
 32.3032	2.22582e-10
 32.3132	2.18825e-10
 32.3232	2.15131e-10
 32.3332	2.11497e-10
 32.3432	2.07923e-10
 32.3532	2.04408e-10
 32.3632	2.00951e-10
 32.3732	1.97551e-10
 32.3832	1.94207e-10
 32.3932	1.90918e-10
 32.4032	1.87683e-10
 32.4132	1.84502e-10
 32.4232	1.81374e-10
 32.4332	1.78297e-10
 32.4432	1.75271e-10
 32.4532	1.72296e-10
 32.4632	1.69369e-10
 32.4732	1.66491e-10
 32.4832	1.63661e-10
 32.4932	1.60878e-10
 32.5033	1.58141e-10
 32.5133	1.55449e-10
 32.5233	1.52802e-10
 32.5333	1.50199e-10
 32.5433	1.47639e-10
 32.5533	1.45122e-10
 32.5633	1.42647e-10
 32.5733	1.40212e-10
 32.5833	1.37819e-10
 32.5933	1.35465e-10
 32.6033	1.33151e-10
 32.6133	1.30875e-10
 32.6233	1.28637e-10
 32.6333	1.26436e-10
 32.6433	1.24272e-10
 32.6533	1.22144e-10
 32.6633	1.20052e-10
 32.6733	1.17995e-10
 32.6833	1.15972e-10
 32.6933	1.13983e-10
 32.7033	1.12027e-10
 32.7133	1.10104e-10
 32.7233	1.08213e-10
 32.7333	1.06354e-10
 32.7433	1.04526e-10
 32.7533	1.02729e-10
 32.7633	1.00962e-10
 32.7733	9.92248e-11
 32.7833	9.75165e-11
 32.7933	9.5837e-11
 32.8033	9.41857e-11
 32.8133	9.25622e-11
 32.8233	9.09661e-11
 32.8333	8.93967e-11
 32.8433	8.78538e-11
 32.8533	8.6337e-11
 32.8633	8.48456e-11
 32.8733	8.33794e-11
 32.8833	8.1938e-11
 32.8933	8.05209e-11
 32.9033	7.91277e-11
 32.9133	7.77581e-11
 32.9233	7.64116e-11
 32.9333	7.50878e-11
 32.9433	7.37865e-11
 32.9533	7.25071e-11
 32.9633	7.12495e-11
 32.9733	7.00131e-11
 32.9833	6.87977e-11
 32.9933	6.76029e-11
 33.0033	6.64284e-11
 33.0133	6.52738e-11
 33.0233	6.41387e-11
 33.0333	6.3023e-11
 33.0433	6.19262e-11
 33.0533	6.08481e-11
 33.0633	5.97882e-11
 33.0733	5.87464e-11
 33.0833	5.77224e-11
 33.0933	5.67158e-11
 33.1033	5.57263e-11
 33.1133	5.47537e-11
 33.1233	5.37976e-11
 33.1333	5.28579e-11
 33.1433	5.19342e-11
 33.1533	5.10263e-11
 33.1633	5.01339e-11
 33.1733	4.92567e-11
 33.1833	4.83945e-11
 33.1933	4.75471e-11
 33.2033	4.67141e-11
 33.2133	4.58955e-11
 33.2233	4.50908e-11
 33.2333	4.42999e-11
 33.2433	4.35226e-11
 33.2533	4.27585e-11
 33.2633	4.20077e-11
 33.2733	4.12696e-11
 33.2833	4.05443e-11
 33.2933	3.98314e-11
 33.3033	3.91308e-11
 33.3133	3.84422e-11
 33.3233	3.77654e-11
 33.3333	3.71003e-11
 33.3433	3.64466e-11
 33.3533	3.58042e-11
 33.3633	3.51728e-11
 33.3733	3.45524e-11
 33.3833	3.39426e-11
 33.3933	3.33433e-11
 33.4033	3.27544e-11
 33.4133	3.21757e-11
 33.4233	3.16069e-11
 33.4333	3.1048e-11
 33.4433	3.04987e-11
 33.4533	2.99589e-11
 33.4633	2.94285e-11
 33.4733	2.89072e-11
 33.4833	2.8395e-11
 33.4933	2.78917e-11
 33.5034	2.7397e-11
 33.5134	2.6911e-11
 33.5234	2.64333e-11
 33.5334	2.5964e-11
 33.5434	2.55028e-11
 33.5534	2.50496e-11
 33.5634	2.46043e-11
 33.5734	2.41667e-11
 33.5834	2.37367e-11
 33.5934	2.33142e-11
 33.6034	2.28991e-11
 33.6134	2.24912e-11
 33.6234	2.20904e-11
 33.6334	2.16966e-11
 33.6434	2.13096e-11
 33.6534	2.09294e-11
 33.6634	2.05558e-11
 33.6734	2.01888e-11
 33.6834	1.98282e-11
 33.6934	1.94738e-11
 33.7034	1.91257e-11
 33.7134	1.87836e-11
 33.7234	1.84475e-11
 33.7334	1.81173e-11
 33.7434	1.77929e-11
 33.7534	1.74741e-11
 33.7634	1.7161e-11
 33.7734	1.68533e-11
 33.7834	1.65511e-11
 33.7934	1.62541e-11
 33.8034	1.59623e-11
 33.8134	1.56757e-11
 33.8234	1.53941e-11
 33.8334	1.51174e-11
 33.8434	1.48456e-11
 33.8534	1.45786e-11
 33.8634	1.43163e-11
 33.8734	1.40586e-11
 33.8834	1.38055e-11
 33.8934	1.35568e-11
 33.9034	1.33124e-11
 33.9134	1.30724e-11
 33.9234	1.28366e-11
 33.9334	1.2605e-11
 33.9434	1.23775e-11
 33.9534	1.2154e-11
 33.9634	1.19344e-11
 33.9734	1.17187e-11
 33.9834	1.15069e-11
 33.9934	1.12988e-11
 34.0034	1.10943e-11
 34.0134	1.08935e-11
 34.0234	1.06963e-11
 34.0334	1.05025e-11
 34.0434	1.03122e-11
 34.0534	1.01252e-11
 34.0634	9.94159e-12
 34.0734	9.76121e-12
 34.0834	9.58402e-12
 34.0934	9.40997e-12
 34.1034	9.23904e-12
 34.1134	9.07115e-12
 34.1234	8.90624e-12
 34.1334	8.74426e-12
 34.1434	8.58516e-12
 34.1534	8.4289e-12
 34.1634	8.27545e-12
 34.1734	8.12468e-12
 34.1834	7.97664e-12
 34.1934	7.83122e-12
 34.2034	7.6884e-12
 34.2134	7.54813e-12
 34.2234	7.41034e-12
 34.2334	7.27506e-12
 34.2434	7.14216e-12
 34.2534	7.01168e-12
 34.2634	6.8835e-12
 34.2734	6.75759e-12
 34.2834	6.63399e-12
 34.2934	6.51258e-12
 34.3034	6.39332e-12
 34.3134	6.27621e-12
 34.3234	6.16121e-12
 34.3334	6.04829e-12
 34.3434	5.93737e-12
 34.3534	5.82844e-12
 34.3634	5.72148e-12
 34.3734	5.61644e-12
 34.3834	5.51328e-12
 34.3934	5.412e-12
 34.4034	5.31253e-12
 34.4134	5.21483e-12
 34.4234	5.11889e-12
 34.4334	5.02469e-12
 34.4434	4.93222e-12
 34.4534	4.84136e-12
 34.4634	4.75219e-12
 34.4734	4.66459e-12
 34.4834	4.57858e-12
 34.4934	4.49414e-12
 34.5035	4.41119e-12
 34.5135	4.32975e-12
 34.5235	4.24981e-12
 34.5335	4.17129e-12
 34.5435	4.09419e-12
 34.5535	4.01852e-12
 34.5635	3.94419e-12
 34.5735	3.8712e-12
 34.5835	3.79956e-12
 34.5935	3.72919e-12
 34.6035	3.66013e-12
 34.6135	3.5923e-12
 34.6235	3.5257e-12
 34.6335	3.46029e-12
 34.6435	3.39611e-12
 34.6535	3.33309e-12
 34.6635	3.27118e-12
 34.6735	3.21042e-12
 34.6835	3.15078e-12
 34.6935	3.09221e-12
 34.7035	3.03469e-12
 34.7135	2.97824e-12
 34.7235	2.92283e-12
 34.7335	2.86842e-12
 34.7435	2.81497e-12
 34.7535	2.76252e-12
 34.7635	2.71104e-12
 34.7735	2.66051e-12
 34.7835	2.61087e-12
 34.7935	2.56215e-12
 34.8035	2.51432e-12
 34.8135	2.46737e-12
 34.8235	2.42127e-12
 34.8335	2.37601e-12
 34.8435	2.3316e-12
 34.8535	2.288e-12
 34.8635	2.24517e-12
 34.8735	2.20315e-12
 34.8835	2.16189e-12
 34.8935	2.12141e-12
 34.9035	2.08166e-12
 34.9135	2.04263e-12
 34.9235	2.00434e-12
 34.9335	1.9667e-12
 34.9435	1.9298e-12
 34.9535	1.89358e-12
 34.9635	1.85802e-12
 34.9735	1.82312e-12
 34.9835	1.78883e-12
 34.9935	1.75519e-12
 35.0035	1.72217e-12
 35.0135	1.68976e-12
 35.0235	1.65797e-12
 35.0335	1.62671e-12
 35.0435	1.59607e-12
 35.0535	1.56597e-12
 35.0635	1.53645e-12
 35.0735	1.50746e-12
 35.0835	1.47902e-12
 35.0935	1.45107e-12
 35.1035	1.42367e-12
 35.1135	1.3968e-12
 35.1235	1.3704e-12
 35.1335	1.34446e-12
 35.1435	1.31906e-12
 35.1535	1.29408e-12
 35.1635	1.2696e-12
 35.1735	1.24554e-12
 35.1835	1.22195e-12
 35.1935	1.19878e-12
 35.2035	1.17608e-12
 35.2135	1.15376e-12
 35.2235	1.13186e-12
 35.2335	1.11038e-12
 35.2435	1.08929e-12
 35.2535	1.06863e-12
 35.2635	1.04831e-12
 35.2735	1.02838e-12
 35.2835	1.00883e-12
 35.2935	9.89628e-13
 35.3035	9.70812e-13
 35.3135	9.52343e-13
 35.3235	9.34182e-13
 35.3335	9.16406e-13
 35.3435	8.98938e-13
 35.3535	8.81778e-13
 35.3635	8.64965e-13
 35.3735	8.48461e-13
 35.3835	8.32264e-13
 35.3935	8.16376e-13
 35.4035	8.00796e-13
 35.4135	7.85486e-13
 35.4235	7.70484e-13
 35.4335	7.55752e-13
 35.4435	7.41289e-13
 35.4535	7.27096e-13
 35.4635	7.13173e-13
 35.4735	6.9952e-13
 35.4835	6.86136e-13
 35.4935	6.72984e-13
 35.5036	6.60063e-13
 35.5136	6.47411e-13
 35.5236	6.34991e-13
 35.5336	6.22802e-13
 35.5436	6.10844e-13
 35.5536	5.99118e-13
 35.5636	5.87584e-13
 35.5736	5.7632e-13
 35.5836	5.6521e-13
 35.5936	5.54331e-13
 35.6036	5.43684e-13
 35.6136	5.33229e-13
 35.6236	5.22928e-13
 35.6336	5.12859e-13
 35.6436	5.02983e-13
 35.6536	4.93299e-13
 35.6636	4.83769e-13
 35.6736	4.74432e-13
 35.6836	4.65288e-13
 35.6936	4.56298e-13
 35.7036	4.47501e-13
 35.7136	4.38858e-13
 35.7236	4.30369e-13
 35.7336	4.22035e-13
 35.7436	4.13854e-13
 35.7536	4.05867e-13
 35.7636	3.97995e-13
 35.7736	3.90316e-13
 35.7836	3.82752e-13
 35.7936	3.75304e-13
 35.8036	3.68049e-13
 35.8136	3.6091e-13
 35.8236	3.53886e-13
 35.8336	3.47055e-13
 35.8436	3.40301e-13
 35.8536	3.33702e-13
 35.8636	3.27218e-13
 35.8736	3.2085e-13
 35.8836	3.14597e-13
 35.8936	3.08499e-13
 35.9036	3.02478e-13
 35.9136	2.96611e-13
 35.9236	2.90821e-13
 35.9336	2.85147e-13
 35.9436	2.79589e-13
 35.9536	2.74146e-13
 35.9636	2.68819e-13
 35.9736	2.63569e-13
 35.9836	2.58435e-13
 35.9936	2.53378e-13
 36.0036	2.48437e-13
 36.0136	2.43572e-13
 36.0236	2.38824e-13
 36.0336	2.34153e-13
 36.0436	2.29559e-13
 36.0536	2.2508e-13
 36.0636	2.20679e-13
 36.0736	2.16355e-13
 36.0836	2.12108e-13
 36.0936	2.07938e-13
 36.1036	2.03884e-13
 36.1136	1.99868e-13
 36.1236	1.95968e-13
 36.1336	1.92107e-13
 36.1436	1.88362e-13
 36.1536	1.84655e-13
 36.1636	1.81025e-13
 36.1736	1.77472e-13
 36.1836	1.73958e-13
 36.1936	1.7056e-13
 36.2036	1.672e-13
 36.2136	1.63918e-13
 36.2236	1.60674e-13
 36.2336	1.57507e-13
 36.2436	1.54417e-13
 36.2536	1.51366e-13
 36.2636	1.48393e-13
 36.2736	1.45457e-13
 36.2836	1.42599e-13
 36.2936	1.3978e-13
 36.3036	1.36999e-13
 36.3136	1.34295e-13
 36.3236	1.31669e-13
 36.3336	1.29042e-13
 36.3436	1.26493e-13
 36.3536	1.23982e-13
 36.3636	1.21549e-13
 36.3736	1.19154e-13
 36.3836	1.16797e-13
 36.3936	1.14479e-13
 36.4036	1.122e-13
 36.4136	1.0996e-13
 36.4236	1.07796e-13
 36.4336	1.05672e-13
 36.4436	1.03547e-13
 36.4536	1.01499e-13
 36.4636	9.94901e-14
 36.4736	9.75197e-14
 36.4836	9.5588e-14
 36.4936	9.36948e-14
 36.5037	9.18015e-14
 36.5137	8.99856e-14
 36.5237	8.82082e-14
 36.5337	8.64308e-14
 36.5437	8.47307e-14
 36.5537	8.30305e-14
 36.5637	8.1369e-14
 36.5737	7.9746e-14
 36.5837	7.81617e-14
 36.5937	7.6616e-14
 36.6037	7.50702e-14
 36.6137	7.35631e-14
 36.6237	7.20946e-14
 36.6337	7.06647e-14
 36.6437	6.92735e-14
 36.6537	6.78822e-14
 36.6637	6.65295e-14
 36.6737	6.51768e-14
 36.6837	6.38627e-14
 36.6937	6.25873e-14
 36.7037	6.13505e-14
 36.7137	6.01137e-14
 36.7237	5.89155e-14
 36.7337	5.77173e-14
 36.7437	5.65577e-14
 36.7537	5.54367e-14
 36.7637	5.43158e-14
 36.7737	5.32334e-14
 36.7837	5.21511e-14
 36.7937	5.11074e-14
 36.8037	5.01023e-14
 36.8137	4.90972e-14
 36.8237	4.80921e-14
 36.8337	4.71256e-14
 36.8437	4.61978e-14
 36.8537	4.52313e-14
 36.8637	4.43421e-14
 36.8737	4.34529e-14
 36.8837	4.25636e-14
 36.8937	4.17131e-14
 36.9037	4.08625e-14
 36.9137	4.00505e-14
 36.9237	3.92386e-14
 36.9337	3.84266e-14
 36.9437	3.76533e-14
 36.9537	3.69186e-14
 36.9637	3.61453e-14
 36.9737	3.54106e-14
 36.9837	3.47145e-14
 36.9937	3.40185e-14
 37.0037	3.33224e-14
 37.0137	3.2665e-14
 37.0237	3.19689e-14
 37.0337	3.13502e-14
 37.0437	3.06928e-14
 37.0537	3.0074e-14
 37.0637	2.94552e-14
 37.0737	2.88751e-14
 37.0837	2.8295e-14
 37.0937	2.77148e-14
 37.1037	2.71347e-14
 37.1137	2.65932e-14
 37.1237	2.60517e-14
 37.1337	2.55102e-14
 37.1437	2.50074e-14
 37.1537	2.45045e-14
 37.1637	2.40017e-14
 37.1737	2.34988e-14
 37.1837	2.30347e-14
 37.1937	2.25705e-14
 37.2037	2.21063e-14
 37.2137	2.1642e-14
 37.2237	2.12165e-14
 37.2337	2.0791e-14
 37.2437	2.03655e-14
 37.2537	1.99399e-14
 37.2637	1.95143e-14
 37.2737	1.91275e-14
 37.2837	1.87406e-14
 37.2937	1.83537e-14
 37.3037	1.79668e-14
 37.3137	1.76186e-14
 37.3237	1.72704e-14
 37.3337	1.68834e-14
 37.3437	1.65739e-14
 37.3537	1.62257e-14
 37.3637	1.58774e-14
 37.3737	1.55679e-14
 37.3837	1.52196e-14
 37.3937	1.491e-14
 37.4037	1.46004e-14
 37.4137	1.43296e-14
 37.4237	1.402e-14
 37.4337	1.37491e-14
 37.4437	1.34395e-14
 37.4537	1.31686e-14
 37.4637	1.28977e-14
 37.4737	1.26268e-14
 37.4837	1.23946e-14
 37.4937	1.21237e-14
 37.5038	1.18915e-14
 37.5138	1.16205e-14
 37.5238	1.13883e-14
 37.5338	1.11561e-14
 37.5438	1.09239e-14
 37.5538	1.06916e-14
 37.5638	1.04981e-14
 37.5738	1.02658e-14
 37.5838	1.00336e-14
 37.5938	9.84004e-15
 37.6038	9.6465e-15
 37.6138	9.45295e-15
 37.6238	9.2594e-15
 37.6338	9.06584e-15
 37.6438	8.87227e-15
 37.6538	8.6787e-15
 37.6638	8.52387e-15
 37.6738	8.33028e-15
 37.6838	8.17544e-15
 37.6938	7.98184e-15
 37.7038	7.82698e-15
 37.7138	7.67212e-15
 37.7238	7.51726e-15
 37.7338	7.36238e-15
 37.7438	7.20751e-15
 37.7538	7.05263e-15
 37.7638	6.89774e-15
 37.7738	6.74285e-15
 37.7838	6.6267e-15
 37.7938	6.4718e-15
 37.8038	6.35565e-15
 37.8138	6.20073e-15
 37.8238	6.08457e-15
 37.8338	5.96841e-15
 37.8438	5.81348e-15
 37.8538	5.69731e-15
 37.8638	5.58113e-15
 37.8738	5.46495e-15
 37.8838	5.34876e-15
 37.8938	5.23257e-15
 37.9038	5.15514e-15
 37.9138	5.03894e-15
 37.9238	4.92274e-15
 37.9338	4.80653e-15
 37.9438	4.72909e-15
 37.9538	4.61288e-15
 37.9638	4.53543e-15
 37.9738	4.41921e-15
 37.9838	4.34175e-15
 37.9938	4.26429e-15
 38.0038	4.14806e-15
 38.0138	4.07059e-15
 38.0238	3.99313e-15
 38.0338	3.91566e-15
 38.0438	3.83818e-15
 38.0538	3.72194e-15
 38.0638	3.64446e-15
 38.0738	3.56697e-15
 38.0838	3.48949e-15
 38.0938	3.45078e-15
 38.1038	3.37329e-15
 38.1138	3.29579e-15
 38.1238	3.2183e-15
 38.1338	3.1408e-15
 38.1438	3.10208e-15
 38.1538	3.02458e-15
 38.1638	2.94707e-15
 38.1738	2.90835e-15
 38.1838	2.83084e-15
 38.1938	2.79211e-15
 38.2038	2.71459e-15
 38.2138	2.67586e-15
 38.2238	2.59834e-15
 38.2338	2.5596e-15
 38.2438	2.48208e-15
 38.2538	2.44334e-15
 38.2638	2.4046e-15
 38.2738	2.32707e-15
 38.2838	2.28832e-15
 38.2938	2.24957e-15
 38.3038	2.21082e-15
 38.3138	2.13329e-15
 38.3238	2.09454e-15
 38.3338	2.05578e-15
 38.3438	2.01703e-15
 38.3538	1.97827e-15
 38.3638	1.93951e-15
 38.3738	1.90076e-15
 38.3838	1.862e-15
 38.3938	1.82323e-15
 38.4038	1.78447e-15
 38.4138	1.74571e-15
 38.4238	1.70694e-15
 38.4338	1.66818e-15
 38.4438	1.62941e-15
 38.4538	1.59064e-15
 38.4638	1.55187e-15
 38.4738	1.5131e-15
 38.4838	1.47433e-15
 38.4938	1.47435e-15
 38.5039	1.43558e-15
 38.5139	1.3968e-15
 38.5239	1.35802e-15
 38.5339	1.35805e-15
 38.5439	1.31927e-15
 38.5539	1.28049e-15
 38.5639	1.2417e-15
 38.5739	1.24173e-15
 38.5839	1.20294e-15
 38.5939	1.16416e-15
 38.6039	1.16418e-15
 38.6139	1.12539e-15
 38.6239	1.0866e-15
 38.6339	1.08662e-15
 38.6439	1.04783e-15
 38.6539	1.04785e-15
 38.6639	1.00905e-15
 38.6739	1.00907e-15
 38.6839	9.70276e-16
 38.6939	9.31481e-16
 38.7039	9.31496e-16
 38.7139	8.92699e-16
 38.7239	8.92714e-16
 38.7339	8.53914e-16
 38.7439	8.53929e-16
 38.7539	8.15127e-16
 38.7639	8.15141e-16
 38.7739	8.15155e-16
 38.7839	7.76351e-16
 38.7939	7.76364e-16
 38.8039	7.37558e-16
 38.8139	7.3757e-16
 38.8239	6.98762e-16
 38.8339	6.98774e-16
 38.8439	6.98786e-16
 38.8539	6.59975e-16
 38.8639	6.59986e-16
 38.8739	6.59997e-16
 38.8839	6.21184e-16
 38.8939	6.21195e-16
 38.9039	5.8238e-16
 38.9139	5.8239e-16
 38.9239	5.82399e-16
 38.9339	5.43582e-16
 38.9439	5.43591e-16
 38.9539	5.436e-16
 38.9639	5.43609e-16
 38.9739	5.04788e-16
 38.9839	5.04797e-16
 38.9939	5.04805e-16
 39.0039	4.65982e-16
 39.0139	4.6599e-16
 39.0239	4.65997e-16
 39.0339	4.66005e-16
 39.0439	4.27179e-16
 39.0539	4.27186e-16
 39.0639	4.27193e-16
 39.0739	4.272e-16
 39.0839	3.8837e-16
 39.0939	3.88377e-16
 39.1039	3.88383e-16
 39.1139	3.8839e-16
 39.1239	3.88396e-16
 39.1339	3.49562e-16
 39.1439	3.49568e-16
 39.1539	3.49574e-16
 39.1639	3.4958e-16
 39.1739	3.49586e-16
 39.1839	3.10748e-16
 39.1939	3.10753e-16
 39.2039	3.10758e-16
 39.2139	3.10764e-16
 39.2239	3.10769e-16
 39.2339	2.71927e-16
 39.2439	2.71932e-16
 39.2539	2.71936e-16
 39.2639	2.71941e-16
 39.2739	2.71945e-16
 39.2839	2.7195e-16
 39.2939	2.71954e-16
 39.3039	2.33108e-16
 39.3139	2.33112e-16
 39.3239	2.33116e-16
 39.3339	2.33119e-16
 39.3439	2.33123e-16
 39.3539	2.33127e-16
 39.3639	2.33131e-16
 39.3739	1.94279e-16
 39.3839	1.94282e-16
 39.3939	1.94286e-16
 39.4039	1.94289e-16
 39.4139	1.94292e-16
 39.4239	1.94295e-16
 39.4339	1.94299e-16
 39.4439	1.94302e-16
 39.4539	1.94305e-16
 39.4639	1.94308e-16
 39.4739	1.55449e-16
 39.4839	1.55452e-16
 39.4939	1.55454e-16
 39.504	1.55457e-16
 39.514	1.5546e-16
 39.524	1.55462e-16
 39.534	1.55465e-16
 39.544	1.55467e-16
 39.554	1.5547e-16
 39.564	1.55473e-16
 39.574	1.55475e-16
 39.584	1.16608e-16
 39.594	1.1661e-16
 39.604	1.16612e-16
 39.614	1.16614e-16
 39.624	1.16616e-16
 39.634	1.16618e-16
 39.644	1.1662e-16
 39.654	1.16622e-16
 39.664	1.16624e-16
 39.674	1.16626e-16
 39.684	1.16628e-16
 39.694	1.1663e-16
 39.704	1.16632e-16
 39.714	1.16634e-16
 39.724	1.16636e-16
 39.734	7.77584e-17
 39.744	7.77597e-17
 39.754	7.7761e-17
 39.764	7.77623e-17
 39.774	7.77636e-17
 39.784	7.77649e-17
 39.794	7.77662e-17
 39.804	7.77675e-17
 39.814	7.77688e-17
 39.824	7.77701e-17
 39.834	7.77714e-17
 39.844	7.77727e-17
 39.854	7.7774e-17
 39.864	7.77753e-17
 39.874	7.77766e-17
 39.884	7.77779e-17
 39.894	7.77792e-17
 39.904	7.77805e-17
 39.914	7.77818e-17
 39.924	7.77831e-17
 39.934	7.77844e-17
 39.944	7.77857e-17
 39.954	7.7787e-17
 39.964	3.88941e-17
 39.974	3.88948e-17
 39.984	3.88954e-17
 39.994	3.88961e-17
 40.004	3.88965e-17
 40.014	3.88965e-17
 40.024	3.88965e-17
 40.034	3.88965e-17
 40.044	3.88965e-17
 40.054	3.88965e-17
 40.064	3.88965e-17
 40.074	3.88965e-17
 40.084	3.88965e-17
 40.094	3.88965e-17
 40.104	3.88965e-17
 40.114	3.88965e-17
 40.124	3.88965e-17
 40.134	3.88965e-17
 40.144	3.88965e-17
 40.154	3.88965e-17
 40.164	3.88965e-17
 40.174	3.88965e-17
 40.184	3.88965e-17
 40.194	3.88965e-17
 40.204	3.88965e-17
 40.214	3.88965e-17
 40.224	3.88965e-17
 40.234	3.88965e-17
 40.244	3.88965e-17
 40.254	3.88965e-17
 40.264	3.88965e-17
 40.274	3.88965e-17
 40.284	3.88965e-17
 40.294	3.88965e-17
 40.304	3.88965e-17
 40.314	3.88965e-17
 40.324	3.88965e-17
 40.334	3.88965e-17
 40.344	3.88965e-17
 40.354	3.88965e-17
 40.364	3.88965e-17
 40.374	3.88965e-17
 40.384	3.88965e-17
 40.394	3.88965e-17
 40.404	3.88965e-17
 40.414	3.88965e-17
 40.424	3.88965e-17
 40.434	3.88965e-17
 40.444	0
 40.454	0
 40.464	0
 40.474	0
 40.484	0
 40.494	0
 40.5041	0
 40.5141	0
 40.5241	0
 40.5341	0
 40.5441	0
 40.5541	0
 40.5641	0
 40.5741	0
 40.5841	0
 40.5941	0
 40.6041	0
 40.6141	0
 40.6241	0
 40.6341	0
 40.6441	0
 40.6541	0
 40.6641	0
 40.6741	0
 40.6841	0
 40.6941	0
 40.7041	0
 40.7141	0
 40.7241	0
 40.7341	0
 40.7441	0
 40.7541	0
 40.7641	0
 40.7741	0
 40.7841	0
 40.7941	0
 40.8041	0
 40.8141	0
 40.8241	0
 40.8341	0
 40.8441	0
 40.8541	0
 40.8641	0
 40.8741	0
 40.8841	0
 40.8941	0
 40.9041	0
 40.9141	0
 40.9241	0
 40.9341	0
 40.9441	0
 40.9541	0
 40.9641	0
 40.9741	0
 40.9841	0
 40.9941	0
 41.0041	0
 41.0141	0
 41.0241	0
 41.0341	0
 41.0441	0
 41.0541	0
 41.0641	0
 41.0741	0
 41.0841	0
 41.0941	0
 41.1041	0
 41.1141	0
 41.1241	0
 41.1341	0
 41.1441	0
 41.1541	0
 41.1641	0
 41.1741	0
 41.1841	0
 41.1941	0
 41.2041	0
 41.2141	0
 41.2241	0
 41.2341	0
 41.2441	0
 41.2541	0
 41.2641	0
 41.2741	0
 41.2841	0
 41.2941	0
 41.3041	0
 41.3141	0
 41.3241	0
 41.3341	0
 41.3441	0
 41.3541	0
 41.3641	0
 41.3741	0
 41.3841	0
 41.3941	0
 41.4041	0
 41.4141	0
 41.4241	0
 41.4341	0
 41.4441	0
 41.4541	0
 41.4641	0
 41.4741	0
 41.4841	0
 41.4941	0
 41.5042	0
 41.5142	0
 41.5242	0
 41.5342	0
 41.5442	0
 41.5542	0
 41.5642	0
 41.5742	0
 41.5842	0
 41.5942	0
 41.6042	0
 41.6142	0
 41.6242	0
 41.6342	0
 41.6442	0
 41.6542	0
 41.6642	0
 41.6742	0
 41.6842	0
 41.6942	0
 41.7042	0
 41.7142	0
 41.7242	0
 41.7342	0
 41.7442	0
 41.7542	0
 41.7642	0
 41.7742	0
 41.7842	0
 41.7942	0
 41.8042	0
 41.8142	0
 41.8242	0
 41.8342	0
 41.8442	0
 41.8542	0
 41.8642	0
 41.8742	0
 41.8842	0
 41.8942	0
 41.9042	0
 41.9142	0
 41.9242	0
 41.9342	0
 41.9442	0
 41.9542	0
 41.9642	0
 41.9742	0
 41.9842	0
 41.9942	0
 42.0042	0
 42.0142	0
 42.0242	0
 42.0342	0
 42.0442	0
 42.0542	0
 42.0642	0
 42.0742	0
 42.0842	0
 42.0942	0
 42.1042	0
 42.1142	0
 42.1242	0
 42.1342	0
 42.1442	0
 42.1542	0
 42.1642	0
 42.1742	0
 42.1842	0
 42.1942	0
 42.2042	0
 42.2142	0
 42.2242	0
 42.2342	0
 42.2442	0
 42.2542	0
 42.2642	0
 42.2742	0
 42.2842	0
 42.2942	0
 42.3042	0
 42.3142	0
 42.3242	0
 42.3342	0
 42.3442	0
 42.3542	0
 42.3642	0
 42.3742	0
 42.3842	0
 42.3942	0
 42.4042	0
 42.4142	0
 42.4242	0
 42.4342	0
 42.4442	0
 42.4542	0
 42.4642	0
 42.4742	0
 42.4842	0
 42.4942	0
 42.5043	0
 42.5143	0
 42.5243	0
 42.5343	0
 42.5443	0
 42.5543	0
 42.5643	0
 42.5743	0
 42.5843	0
 42.5943	0
 42.6043	0
 42.6143	0
 42.6243	0
 42.6343	0
 42.6443	0
 42.6543	0
 42.6643	0
 42.6743	0
 42.6843	0
 42.6943	0
 42.7043	0
 42.7143	0
 42.7243	0
 42.7343	0
 42.7443	0
 42.7543	0
 42.7643	0
 42.7743	0
 42.7843	0
 42.7943	0
 42.8043	0
 42.8143	0
 42.8243	0
 42.8343	0
 42.8443	0
 42.8543	0
 42.8643	0
 42.8743	0
 42.8843	0
 42.8943	0
 42.9043	0
 42.9143	0
 42.9243	0
 42.9343	0
 42.9443	0
 42.9543	0
 42.9643	0
 42.9743	0
 42.9843	0
 42.9943	0
 43.0043	0
 43.0143	0
 43.0243	0
 43.0343	0
 43.0443	0
 43.0543	0
 43.0643	0
 43.0743	0
 43.0843	0
 43.0943	0
 43.1043	0
 43.1143	0
 43.1243	0
 43.1343	0
 43.1443	0
 43.1543	0
 43.1643	0
 43.1743	0
 43.1843	0
 43.1943	0
 43.2043	0
 43.2143	0
 43.2243	0
 43.2343	0
 43.2443	0
 43.2543	0
 43.2643	0
 43.2743	0
 43.2843	0
 43.2943	0
 43.3043	0
 43.3143	0
 43.3243	0
 43.3343	0
 43.3443	0
 43.3543	0
 43.3643	0
 43.3743	0
 43.3843	0
 43.3943	0
 43.4043	0
 43.4143	0
 43.4243	0
 43.4343	0
 43.4443	0
 43.4543	0
 43.4643	0
 43.4743	0
 43.4843	0
 43.4943	0
 43.5044	0
 43.5144	0
 43.5244	0
 43.5344	0
 43.5444	0
 43.5544	0
 43.5644	0
 43.5744	0
 43.5844	0
 43.5944	0
 43.6044	0
 43.6144	0
 43.6244	0
 43.6344	0
 43.6444	0
 43.6544	0
 43.6644	0
 43.6744	0
 43.6844	0
 43.6944	0
 43.7044	0
 43.7144	0
 43.7244	0
 43.7344	0
 43.7444	0
 43.7544	0
 43.7644	0
 43.7744	0
 43.7844	0
 43.7944	0
 43.8044	0
 43.8144	0
 43.8244	0
 43.8344	0
 43.8444	0
 43.8544	0
 43.8644	0
 43.8744	0
 43.8844	0
 43.8944	0
 43.9044	0
 43.9144	0
 43.9244	0
 43.9344	0
 43.9444	0
 43.9544	0
 43.9644	0
 43.9744	0
 43.9844	0
 43.9944	0
 44.0044	0
 44.0144	0
 44.0244	0
 44.0344	0
 44.0444	0
 44.0544	0
 44.0644	0
 44.0744	0
 44.0844	0
 44.0944	0
 44.1044	0
 44.1144	0
 44.1244	0
 44.1344	0
 44.1444	0
 44.1544	0
 44.1644	0
 44.1744	0
 44.1844	0
 44.1944	0
 44.2044	0
 44.2144	0
 44.2244	0
 44.2344	0
 44.2444	0
 44.2544	0
 44.2644	0
 44.2744	0
 44.2844	0
 44.2944	0
 44.3044	0
 44.3144	0
 44.3244	0
 44.3344	0
 44.3444	0
 44.3544	0
 44.3644	0
 44.3744	0
 44.3844	0
 44.3944	0
 44.4044	0
 44.4144	0
 44.4244	0
 44.4344	0
 44.4444	0
 44.4544	0
 44.4644	0
 44.4744	0
 44.4844	0
 44.4944	0
 44.5045	0
 44.5145	0
 44.5245	0
 44.5345	0
 44.5445	0
 44.5545	0
 44.5645	0
 44.5745	0
 44.5845	0
 44.5945	0
 44.6045	0
 44.6145	0
 44.6245	0
 44.6345	0
 44.6445	0
 44.6545	0
 44.6645	0
 44.6745	0
 44.6845	0
 44.6945	0
 44.7045	0
 44.7145	0
 44.7245	0
 44.7345	0
 44.7445	0
 44.7545	0
 44.7645	0
 44.7745	0
 44.7845	0
 44.7945	0
 44.8045	0
 44.8145	0
 44.8245	0
 44.8345	0
 44.8445	0
 44.8545	0
 44.8645	0
 44.8745	0
 44.8845	0
 44.8945	0
 44.9045	0
 44.9145	0
 44.9245	0
 44.9345	0
 44.9445	0
 44.9545	0
 44.9645	0
 44.9745	0
 44.9845	0
 44.9945	0
 45.0045	0
 45.0145	0
 45.0245	0
 45.0345	0
 45.0445	0
 45.0545	0
 45.0645	0
 45.0745	0
 45.0845	0
 45.0945	0
 45.1045	0
 45.1145	0
 45.1245	0
 45.1345	0
 45.1445	0
 45.1545	0
 45.1645	0
 45.1745	0
 45.1845	0
 45.1945	0
 45.2045	0
 45.2145	0
 45.2245	0
 45.2345	0
 45.2445	0
 45.2545	0
 45.2645	0
 45.2745	0
 45.2845	0
 45.2945	0
 45.3045	0
 45.3145	0
 45.3245	0
 45.3345	0
 45.3445	0
 45.3545	0
 45.3645	0
 45.3745	0
 45.3845	0
 45.3945	0
 45.4045	0
 45.4145	0
 45.4245	0
 45.4345	0
 45.4445	0
 45.4545	0
 45.4645	0
 45.4745	0
 45.4845	0
 45.4945	0
 45.5046	0
 45.5146	0
 45.5246	0
 45.5346	0
 45.5446	0
 45.5546	0
 45.5646	0
 45.5746	0
 45.5846	0
 45.5946	0
 45.6046	0
 45.6146	0
 45.6246	0
 45.6346	0
 45.6446	0
 45.6546	0
 45.6646	0
 45.6746	0
 45.6846	0
 45.6946	0
 45.7046	0
 45.7146	0
 45.7246	0
 45.7346	0
 45.7446	0
 45.7546	0
 45.7646	0
 45.7746	0
 45.7846	0
 45.7946	0
 45.8046	0
 45.8146	0
 45.8246	0
 45.8346	0
 45.8446	0
 45.8546	0
 45.8646	0
 45.8746	0
 45.8846	0
 45.8946	0
 45.9046	0
 45.9146	0
 45.9246	0
 45.9346	0
 45.9446	0
 45.9546	0
 45.9646	0
 45.9746	0
 45.9846	0
 45.9946	0
 46.0046	0
 46.0146	0
 46.0246	0
 46.0346	0
 46.0446	0
 46.0546	0
 46.0646	0
 46.0746	0
 46.0846	0
 46.0946	0
 46.1046	0
 46.1146	0
 46.1246	0
 46.1346	0
 46.1446	0
 46.1546	0
 46.1646	0
 46.1746	0
 46.1846	0
 46.1946	0
 46.2046	0
 46.2146	0
 46.2246	0
 46.2346	0
 46.2446	0
 46.2546	0
 46.2646	0
 46.2746	0
 46.2846	0
 46.2946	0
 46.3046	0
 46.3146	0
 46.3246	0
 46.3346	0
 46.3446	0
 46.3546	0
 46.3646	0
 46.3746	0
 46.3846	0
 46.3946	0
 46.4046	0
 46.4146	0
 46.4246	0
 46.4346	0
 46.4446	0
 46.4546	0
 46.4646	0
 46.4746	0
 46.4846	0
 46.4946	0
 46.5047	0
 46.5147	0
 46.5247	0
 46.5347	0
 46.5447	0
 46.5547	0
 46.5647	0
 46.5747	0
 46.5847	0
 46.5947	0
 46.6047	0
 46.6147	0
 46.6247	0
 46.6347	0
 46.6447	0
 46.6547	0
 46.6647	0
 46.6747	0
 46.6847	0
 46.6947	0
 46.7047	0
 46.7147	0
 46.7247	0
 46.7347	0
 46.7447	0
 46.7547	0
 46.7647	0
 46.7747	0
 46.7847	0
 46.7947	0
 46.8047	0
 46.8147	0
 46.8247	0
 46.8347	0
 46.8447	0
 46.8547	0
 46.8647	0
 46.8747	0
 46.8847	0
 46.8947	0
 46.9047	0
 46.9147	0
 46.9247	0
 46.9347	0
 46.9447	0
 46.9547	0
 46.9647	0
 46.9747	0
 46.9847	0
 46.9947	0
 47.0047	0
 47.0147	0
 47.0247	0
 47.0347	0
 47.0447	0
 47.0547	0
 47.0647	0
 47.0747	0
 47.0847	0
 47.0947	0
 47.1047	0
 47.1147	0
 47.1247	0
 47.1347	0
 47.1447	0
 47.1547	0
 47.1647	0
 47.1747	0
 47.1847	0
 47.1947	0
 47.2047	0
 47.2147	0
 47.2247	0
 47.2347	0
 47.2447	0
 47.2547	0
 47.2647	0
 47.2747	0
 47.2847	0
 47.2947	0
 47.3047	0
 47.3147	0
 47.3247	0
 47.3347	0
 47.3447	0
 47.3547	0
 47.3647	0
 47.3747	0
 47.3847	0
 47.3947	0
 47.4047	0
 47.4147	0
 47.4247	0
 47.4347	0
 47.4447	0
 47.4547	0
 47.4647	0
 47.4747	0
 47.4847	0
 47.4947	0
 47.5048	0
 47.5148	0
 47.5248	0
 47.5348	0
 47.5448	0
 47.5548	0
 47.5648	0
 47.5748	0
 47.5848	0
 47.5948	0
 47.6048	0
 47.6148	0
 47.6248	0
 47.6348	0
 47.6448	0
 47.6548	0
 47.6648	0
 47.6748	0
 47.6848	0
 47.6948	0
 47.7048	0
 47.7148	0
 47.7248	0
 47.7348	0
 47.7448	0
 47.7548	0
 47.7648	0
 47.7748	0
 47.7848	0
 47.7948	0
 47.8048	0
 47.8148	0
 47.8248	0
 47.8348	0
 47.8448	0
 47.8548	0
 47.8648	0
 47.8748	0
 47.8848	0
 47.8948	0
 47.9048	0
 47.9148	0
 47.9248	0
 47.9348	0
 47.9448	0
 47.9548	0
 47.9648	0
 47.9748	0
 47.9848	0
 47.9948	0
 48.0048	0
 48.0148	0
 48.0248	0
 48.0348	0
 48.0448	0
 48.0548	0
 48.0648	0
 48.0748	0
 48.0848	0
 48.0948	0
 48.1048	0
 48.1148	0
 48.1248	0
 48.1348	0
 48.1448	0
 48.1548	0
 48.1648	0
 48.1748	0
 48.1848	0
 48.1948	0
 48.2048	0
 48.2148	0
 48.2248	0
 48.2348	0
 48.2448	0
 48.2548	0
 48.2648	0
 48.2748	0
 48.2848	0
 48.2948	0
 48.3048	0
 48.3148	0
 48.3248	0
 48.3348	0
 48.3448	0
 48.3548	0
 48.3648	0
 48.3748	0
 48.3848	0
 48.3948	0
 48.4048	0
 48.4148	0
 48.4248	0
 48.4348	0
 48.4448	0
 48.4548	0
 48.4648	0
 48.4748	0
 48.4848	0
 48.4948	0
 48.5049	0
 48.5149	0
 48.5249	0
 48.5349	0
 48.5449	0
 48.5549	0
 48.5649	0
 48.5749	0
 48.5849	0
 48.5949	0
 48.6049	0
 48.6149	0
 48.6249	0
 48.6349	0
 48.6449	0
 48.6549	0
 48.6649	0
 48.6749	0
 48.6849	0
 48.6949	0
 48.7049	0
 48.7149	0
 48.7249	0
 48.7349	0
 48.7449	0
 48.7549	0
 48.7649	0
 48.7749	0
 48.7849	0
 48.7949	0
 48.8049	0
 48.8149	0
 48.8249	0
 48.8349	0
 48.8449	0
 48.8549	0
 48.8649	0
 48.8749	0
 48.8849	0
 48.8949	0
 48.9049	0
 48.9149	0
 48.9249	0
 48.9349	0
 48.9449	0
 48.9549	0
 48.9649	0
 48.9749	0
 48.9849	0
 48.9949	0
 49.0049	0
 49.0149	0
 49.0249	0
 49.0349	0
 49.0449	0
 49.0549	0
 49.0649	0
 49.0749	0
 49.0849	0
 49.0949	0
 49.1049	0
 49.1149	0
 49.1249	0
 49.1349	0
 49.1449	0
 49.1549	0
 49.1649	0
 49.1749	0
 49.1849	0
 49.1949	0
 49.2049	0
 49.2149	0
 49.2249	0
 49.2349	0
 49.2449	0
 49.2549	0
 49.2649	0
 49.2749	0
 49.2849	0
 49.2949	0
 49.3049	0
 49.3149	0
 49.3249	0
 49.3349	0
 49.3449	0
 49.3549	0
 49.3649	0
 49.3749	0
 49.3849	0
 49.3949	0
 49.4049	0
 49.4149	0
 49.4249	0
 49.4349	0
 49.4449	0
 49.4549	0
 49.4649	0
 49.4749	0
 49.4849	0
 49.4949	0
 49.505	0
 49.515	0
 49.525	0
 49.535	0
 49.545	0
 49.555	0
 49.565	0
 49.575	0
 49.585	0
 49.595	0
 49.605	0
 49.615	0
 49.625	0
 49.635	0
 49.645	0
 49.655	0
 49.665	0
 49.675	0
 49.685	0
 49.695	0
 49.705	0
 49.715	0
 49.725	0
 49.735	0
 49.745	0
 49.755	0
 49.765	0
 49.775	0
 49.785	0
 49.795	0
 49.805	0
 49.815	0
 49.825	0
 49.835	0
 49.845	0
 49.855	0
 49.865	0
 49.875	0
 49.885	0
 49.895	0
 49.905	0
 49.915	0
 49.925	0
 49.935	0
 49.945	0
 49.955	0
 49.965	0
 49.975	0
 49.985	0
 49.995	0
 50.005	0
 50.015	0
 50.025	0
 50.035	0
 50.045	0
 50.055	0
 50.065	0
 50.075	0
 50.085	0
 50.095	0
 50.105	0
 50.115	0
 50.125	0
 50.135	0
 50.145	0
 50.155	0
 50.165	0
 50.175	0
 50.185	0
 50.195	0
 50.205	0
 50.215	0
 50.225	0
 50.235	0
 50.245	0
 50.255	0
 50.265	0
 50.275	0
 50.285	0
 50.295	0
 50.305	0
 50.315	0
 50.325	0
 50.335	0
 50.345	0
 50.355	0
 50.365	0
 50.375	0
 50.385	0
 50.395	0
 50.405	0
 50.415	0
 50.425	0
 50.435	0
 50.445	0
 50.455	0
 50.465	0
 50.475	0
 50.485	0
 50.495	0
 50.5051	0
 50.5151	0
 50.5251	0
 50.5351	0
 50.5451	0
 50.5551	0
 50.5651	0
 50.5751	0
 50.5851	0
 50.5951	0
 50.6051	0
 50.6151	0
 50.6251	0
 50.6351	0
 50.6451	0
 50.6551	0
 50.6651	0
 50.6751	0
 50.6851	0
 50.6951	0
 50.7051	0
 50.7151	0
 50.7251	0
 50.7351	0
 50.7451	0
 50.7551	0
 50.7651	0
 50.7751	0
 50.7851	0
 50.7951	0
 50.8051	0
 50.8151	0
 50.8251	0
 50.8351	0
 50.8451	0
 50.8551	0
 50.8651	0
 50.8751	0
 50.8851	0
 50.8951	0
 50.9051	0
 50.9151	0
 50.9251	0
 50.9351	0
 50.9451	0
 50.9551	0
 50.9651	0
 50.9751	0
 50.9851	0
 50.9951	0
 51.0051	0
 51.0151	0
 51.0251	0
 51.0351	0
 51.0451	0
 51.0551	0
 51.0651	0
 51.0751	0
 51.0851	0
 51.0951	0
 51.1051	0
 51.1151	0
 51.1251	0
 51.1351	0
 51.1451	0
 51.1551	0
 51.1651	0
 51.1751	0
 51.1851	0
 51.1951	0
 51.2051	0
 51.2151	0
 51.2251	0
 51.2351	0
 51.2451	0
 51.2551	0
 51.2651	0
 51.2751	0
 51.2851	0
 51.2951	0
 51.3051	0
 51.3151	0
 51.3251	0
 51.3351	0
 51.3451	0
 51.3551	0
 51.3651	0
 51.3751	0
 51.3851	0
 51.3951	0
 51.4051	0
 51.4151	0
 51.4251	0
 51.4351	0
 51.4451	0
 51.4551	0
 51.4651	0
 51.4751	0
 51.4851	0
 51.4951	0
 51.5052	0
 51.5152	0
 51.5252	0
 51.5352	0
 51.5452	0
 51.5552	0
 51.5652	0
 51.5752	0
 51.5852	0
 51.5952	0
 51.6052	0
 51.6152	0
 51.6252	0
 51.6352	0
 51.6452	0
 51.6552	0
 51.6652	0
 51.6752	0
 51.6852	0
 51.6952	0
 51.7052	0
 51.7152	0
 51.7252	0
 51.7352	0
 51.7452	0
 51.7552	0
 51.7652	0
 51.7752	0
 51.7852	0
 51.7952	0
 51.8052	0
 51.8152	0
 51.8252	0
 51.8352	0
 51.8452	0
 51.8552	0
 51.8652	0
 51.8752	0
 51.8852	0
 51.8952	0
 51.9052	0
 51.9152	0
 51.9252	0
 51.9352	0
 51.9452	0
 51.9552	0
 51.9652	0
 51.9752	0
 51.9852	0
 51.9952	0
 52.0052	0
 52.0152	0
 52.0252	0
 52.0352	0
 52.0452	0
 52.0552	0
 52.0652	0
 52.0752	0
 52.0852	0
 52.0952	0
 52.1052	0
 52.1152	0
 52.1252	0
 52.1352	0
 52.1452	0
 52.1552	0
 52.1652	0
 52.1752	0
 52.1852	0
 52.1952	0
 52.2052	0
 52.2152	0
 52.2252	0
 52.2352	0
 52.2452	0
 52.2552	0
 52.2652	0
 52.2752	0
 52.2852	0
 52.2952	0
 52.3052	0
 52.3152	0
 52.3252	0
 52.3352	0
 52.3452	0
 52.3552	0
 52.3652	0
 52.3752	0
 52.3852	0
 52.3952	0
 52.4052	0
 52.4152	0
 52.4252	0
 52.4352	0
 52.4452	0
 52.4552	0
 52.4652	0
 52.4752	0
 52.4852	0
 52.4952	0
 52.5053	0
 52.5153	0
 52.5253	0
 52.5353	0
 52.5453	0
 52.5553	0
 52.5653	0
 52.5753	0
 52.5853	0
 52.5953	0
 52.6053	0
 52.6153	0
 52.6253	0
 52.6353	0
 52.6453	0
 52.6553	0
 52.6653	0
 52.6753	0
 52.6853	0
 52.6953	0
 52.7053	0
 52.7153	0
 52.7253	0
 52.7353	0
 52.7453	0
 52.7553	0
 52.7653	0
 52.7753	0
 52.7853	0
 52.7953	0
 52.8053	0
 52.8153	0
 52.8253	0
 52.8353	0
 52.8453	0
 52.8553	0
 52.8653	0
 52.8753	0
 52.8853	0
 52.8953	0
 52.9053	0
 52.9153	0
 52.9253	0
 52.9353	0
 52.9453	0
 52.9553	0
 52.9653	0
 52.9753	0
 52.9853	0
 52.9953	0
 53.0053	0
 53.0153	0
 53.0253	0
 53.0353	0
 53.0453	0
 53.0553	0
 53.0653	0
 53.0753	0
 53.0853	0
 53.0953	0
 53.1053	0
 53.1153	0
 53.1253	0
 53.1353	0
 53.1453	0
 53.1553	0
 53.1653	0
 53.1753	0
 53.1853	0
 53.1953	0
 53.2053	0
 53.2153	0
 53.2253	0
 53.2353	0
 53.2453	0
 53.2553	0
 53.2653	0
 53.2753	0
 53.2853	0
 53.2953	0
 53.3053	0
 53.3153	0
 53.3253	0
 53.3353	0
 53.3453	0
 53.3553	0
 53.3653	0
 53.3753	0
 53.3853	0
 53.3953	0
 53.4053	0
 53.4153	0
 53.4253	0
 53.4353	0
 53.4453	0
 53.4553	0
 53.4653	0
 53.4753	0
 53.4853	0
 53.4953	0
 53.5054	0
 53.5154	0
 53.5254	0
 53.5354	0
 53.5454	0
 53.5554	0
 53.5654	0
 53.5754	0
 53.5854	0
 53.5954	0
 53.6054	0
 53.6154	0
 53.6254	0
 53.6354	0
 53.6454	0
 53.6554	0
 53.6654	0
 53.6754	0
 53.6854	0
 53.6954	0
 53.7054	0
 53.7154	0
 53.7254	0
 53.7354	0
 53.7454	0
 53.7554	0
 53.7654	0
 53.7754	0
 53.7854	0
 53.7954	0
 53.8054	0
 53.8154	0
 53.8254	0
 53.8354	0
 53.8454	0
 53.8554	0
 53.8654	0
 53.8754	0
 53.8854	0
 53.8954	0
 53.9054	0
 53.9154	0
 53.9254	0
 53.9354	0
 53.9454	0
 53.9554	0
 53.9654	0
 53.9754	0
 53.9854	0
 53.9954	0
 54.0054	0
 54.0154	0
 54.0254	0
 54.0354	0
 54.0454	0
 54.0554	0
 54.0654	0
 54.0754	0
 54.0854	0
 54.0954	0
 54.1054	0
 54.1154	0
 54.1254	0
 54.1354	0
 54.1454	0
 54.1554	0
 54.1654	0
 54.1754	0
 54.1854	0
 54.1954	0
 54.2054	0
 54.2154	0
 54.2254	0
 54.2354	0
 54.2454	0
 54.2554	0
 54.2654	0
 54.2754	0
 54.2854	0
 54.2954	0
 54.3054	0
 54.3154	0
 54.3254	0
 54.3354	0
 54.3454	0
 54.3554	0
 54.3654	0
 54.3754	0
 54.3854	0
 54.3954	0
 54.4054	0
 54.4154	0
 54.4254	0
 54.4354	0
 54.4454	0
 54.4554	0
 54.4654	0
 54.4754	0
 54.4854	0
 54.4954	0
 54.5055	0
 54.5155	0
 54.5255	0
 54.5355	0
 54.5455	0
 54.5555	0
 54.5655	0
 54.5755	0
 54.5855	0
 54.5955	0
 54.6055	0
 54.6155	0
 54.6255	0
 54.6355	0
 54.6455	0
 54.6555	0
 54.6655	0
 54.6755	0
 54.6855	0
 54.6955	0
 54.7055	0
 54.7155	0
 54.7255	0
 54.7355	0
 54.7455	0
 54.7555	0
 54.7655	0
 54.7755	0
 54.7855	0
 54.7955	0
 54.8055	0
 54.8155	0
 54.8255	0
 54.8355	0
 54.8455	0
 54.8555	0
 54.8655	0
 54.8755	0
 54.8855	0
 54.8955	0
 54.9055	0
 54.9155	0
 54.9255	0
 54.9355	0
 54.9455	0
 54.9555	0
 54.9655	0
 54.9755	0
 54.9855	0
 54.9955	0
 55.0055	0
 55.0155	0
 55.0255	0
 55.0355	0
 55.0455	0
 55.0555	0
 55.0655	0
 55.0755	0
 55.0855	0
 55.0955	0
 55.1055	0
 55.1155	0
 55.1255	0
 55.1355	0
 55.1455	0
 55.1555	0
 55.1655	0
 55.1755	0
 55.1855	0
 55.1955	0
 55.2055	0
 55.2155	0
 55.2255	0
 55.2355	0
 55.2455	0
 55.2555	0
 55.2655	0
 55.2755	0
 55.2855	0
 55.2955	0
 55.3055	0
 55.3155	0
 55.3255	0
 55.3355	0
 55.3455	0
 55.3555	0
 55.3655	0
 55.3755	0
 55.3855	0
 55.3955	0
 55.4055	0
 55.4155	0
 55.4255	0
 55.4355	0
 55.4455	0
 55.4555	0
 55.4655	0
 55.4755	0
 55.4855	0
 55.4955	0
 55.5056	0
 55.5156	0
 55.5256	0
 55.5356	0
 55.5456	0
 55.5556	0
 55.5656	0
 55.5756	0
 55.5856	0
 55.5956	0
 55.6056	0
 55.6156	0
 55.6256	0
 55.6356	0
 55.6456	0
 55.6556	0
 55.6656	0
 55.6756	0
 55.6856	0
 55.6956	0
 55.7056	0
 55.7156	0
 55.7256	0
 55.7356	0
 55.7456	0
 55.7556	0
 55.7656	0
 55.7756	0
 55.7856	0
 55.7956	0
 55.8056	0
 55.8156	0
 55.8256	0
 55.8356	0
 55.8456	0
 55.8556	0
 55.8656	0
 55.8756	0
 55.8856	0
 55.8956	0
 55.9056	0
 55.9156	0
 55.9256	0
 55.9356	0
 55.9456	0
 55.9556	0
 55.9656	0
 55.9756	0
 55.9856	0
 55.9956	0
 56.0056	0
 56.0156	0
 56.0256	0
 56.0356	0
 56.0456	0
 56.0556	0
 56.0656	0
 56.0756	0
 56.0856	0
 56.0956	0
 56.1056	0
 56.1156	0
 56.1256	0
 56.1356	0
 56.1456	0
 56.1556	0
 56.1656	0
 56.1756	0
 56.1856	0
 56.1956	0
 56.2056	0
 56.2156	0
 56.2256	0
 56.2356	0
 56.2456	0
 56.2556	0
 56.2656	0
 56.2756	0
 56.2856	0
 56.2956	0
 56.3056	0
 56.3156	0
 56.3256	0
 56.3356	0
 56.3456	0
 56.3556	0
 56.3656	0
 56.3756	0
 56.3856	0
 56.3956	0
 56.4056	0
 56.4156	0
 56.4256	0
 56.4356	0
 56.4456	0
 56.4556	0
 56.4656	0
 56.4756	0
 56.4856	0
 56.4956	0
 56.5057	0
 56.5157	0
 56.5257	0
 56.5357	0
 56.5457	0
 56.5557	0
 56.5657	0
 56.5757	0
 56.5857	0
 56.5957	0
 56.6057	0
 56.6157	0
 56.6257	0
 56.6357	0
 56.6457	0
 56.6557	0
 56.6657	0
 56.6757	0
 56.6857	0
 56.6957	0
 56.7057	0
 56.7157	0
 56.7257	0
 56.7357	0
 56.7457	0
 56.7557	0
 56.7657	0
 56.7757	0
 56.7857	0
 56.7957	0
 56.8057	0
 56.8157	0
 56.8257	0
 56.8357	0
 56.8457	0
 56.8557	0
 56.8657	0
 56.8757	0
 56.8857	0
 56.8957	0
 56.9057	0
 56.9157	0
 56.9257	0
 56.9357	0
 56.9457	0
 56.9557	0
 56.9657	0
 56.9757	0
 56.9857	0
 56.9957	0
 57.0057	0
 57.0157	0
 57.0257	0
 57.0357	0
 57.0457	0
 57.0557	0
 57.0657	0
 57.0757	0
 57.0857	0
 57.0957	0
 57.1057	0
 57.1157	0
 57.1257	0
 57.1357	0
 57.1457	0
 57.1557	0
 57.1657	0
 57.1757	0
 57.1857	0
 57.1957	0
 57.2057	0
 57.2157	0
 57.2257	0
 57.2357	0
 57.2457	0
 57.2557	0
 57.2657	0
 57.2757	0
 57.2857	0
 57.2957	0
 57.3057	0
 57.3157	0
 57.3257	0
 57.3357	0
 57.3457	0
 57.3557	0
 57.3657	0
 57.3757	0
 57.3857	0
 57.3957	0
 57.4057	0
 57.4157	0
 57.4257	0
 57.4357	0
 57.4457	0
 57.4557	0
 57.4657	0
 57.4757	0
 57.4857	0
 57.4957	0
 57.5058	0
 57.5158	0
 57.5258	0
 57.5358	0
 57.5458	0
 57.5558	0
 57.5658	0
 57.5758	0
 57.5858	0
 57.5958	0
 57.6058	0
 57.6158	0
 57.6258	0
 57.6358	0
 57.6458	0
 57.6558	0
 57.6658	0
 57.6758	0
 57.6858	0
 57.6958	0
 57.7058	0
 57.7158	0
 57.7258	0
 57.7358	0
 57.7458	0
 57.7558	0
 57.7658	0
 57.7758	0
 57.7858	0
 57.7958	0
 57.8058	0
 57.8158	0
 57.8258	0
 57.8358	0
 57.8458	0
 57.8558	0
 57.8658	0
 57.8758	0
 57.8858	0
 57.8958	0
 57.9058	0
 57.9158	0
 57.9258	0
 57.9358	0
 57.9458	0
 57.9558	0
 57.9658	0
 57.9758	0
 57.9858	0
 57.9958	0
 58.0058	0
 58.0158	0
 58.0258	0
 58.0358	0
 58.0458	0
 58.0558	0
 58.0658	0
 58.0758	0
 58.0858	0
 58.0958	0
 58.1058	0
 58.1158	0
 58.1258	0
 58.1358	0
 58.1458	0
 58.1558	0
 58.1658	0
 58.1758	0
 58.1858	0
 58.1958	0
 58.2058	0
 58.2158	0
 58.2258	0
 58.2358	0
 58.2458	0
 58.2558	0
 58.2658	0
 58.2758	0
 58.2858	0
 58.2958	0
 58.3058	0
 58.3158	0
 58.3258	0
 58.3358	0
 58.3458	0
 58.3558	0
 58.3658	0
 58.3758	0
 58.3858	0
 58.3958	0
 58.4058	0
 58.4158	0
 58.4258	0
 58.4358	0
 58.4458	0
 58.4558	0
 58.4658	0
 58.4758	0
 58.4858	0
 58.4958	0
 58.5059	0
 58.5159	0
 58.5259	0
 58.5359	0
 58.5459	0
 58.5559	0
 58.5659	0
 58.5759	0
 58.5859	0
 58.5959	0
 58.6059	0
 58.6159	0
 58.6259	0
 58.6359	0
 58.6459	0
 58.6559	0
 58.6659	0
 58.6759	0
 58.6859	0
 58.6959	0
 58.7059	0
 58.7159	0
 58.7259	0
 58.7359	0
 58.7459	0
 58.7559	0
 58.7659	0
 58.7759	0
 58.7859	0
 58.7959	0
 58.8059	0
 58.8159	0
 58.8259	0
 58.8359	0
 58.8459	0
 58.8559	0
 58.8659	0
 58.8759	0
 58.8859	0
 58.8959	0
 58.9059	0
 58.9159	0
 58.9259	0
 58.9359	0
 58.9459	0
 58.9559	0
 58.9659	0
 58.9759	0
 58.9859	0
 58.9959	0
 59.0059	0
 59.0159	0
 59.0259	0
 59.0359	0
 59.0459	0
 59.0559	0
 59.0659	0
 59.0759	0
 59.0859	0
 59.0959	0
 59.1059	0
 59.1159	0
 59.1259	0
 59.1359	0
 59.1459	0
 59.1559	0
 59.1659	0
 59.1759	0
 59.1859	0
 59.1959	0
 59.2059	0
 59.2159	0
 59.2259	0
 59.2359	0
 59.2459	0
 59.2559	0
 59.2659	0
 59.2759	0
 59.2859	0
 59.2959	0
 59.3059	0
 59.3159	0
 59.3259	0
 59.3359	0
 59.3459	0
 59.3559	0
 59.3659	0
 59.3759	0
 59.3859	0
 59.3959	0
 59.4059	0
 59.4159	0
 59.4259	0
 59.4359	0
 59.4459	0
 59.4559	0
 59.4659	0
 59.4759	0
 59.4859	0
 59.4959	0
 59.506	0
 59.516	0
 59.526	0
 59.536	0
 59.546	0
 59.556	0
 59.566	0
 59.576	0
 59.586	0
 59.596	0
 59.606	0
 59.616	0
 59.626	0
 59.636	0
 59.646	0
 59.656	0
 59.666	0
 59.676	0
 59.686	0
 59.696	0
 59.706	0
 59.716	0
 59.726	0
 59.736	0
 59.746	0
 59.756	0
 59.766	0
 59.776	0
 59.786	0
 59.796	0
 59.806	0
 59.816	0
 59.826	0
 59.836	0
 59.846	0
 59.856	0
 59.866	0
 59.876	0
 59.886	0
 59.896	0
 59.906	0
 59.916	0
 59.926	0
 59.936	0
 59.946	0
 59.956	0
 59.966	0
 59.976	0
 59.986	0
 59.996	0
 60.006	0
 60.016	0
 60.026	0
 60.036	0
 60.046	0
 60.056	0
 60.066	0
 60.076	0
 60.086	0
 60.096	0
 60.106	0
 60.116	0
 60.126	0
 60.136	0
 60.146	0
 60.156	0
 60.166	0
 60.176	0
 60.186	0
 60.196	0
 60.206	0
 60.216	0
 60.226	0
 60.236	0
 60.246	0
 60.256	0
 60.266	0
 60.276	0
 60.286	0
 60.296	0
 60.306	0
 60.316	0
 60.326	0
 60.336	0
 60.346	0
 60.356	0
 60.366	0
 60.376	0
 60.386	0
 60.396	0
 60.406	0
 60.416	0
 60.426	0
 60.436	0
 60.446	0
 60.456	0
 60.466	0
 60.476	0
 60.486	0
 60.496	0
 60.5061	0
 60.5161	0
 60.5261	0
 60.5361	0
 60.5461	0
 60.5561	0
 60.5661	0
 60.5761	0
 60.5861	0
 60.5961	0
 60.6061	0
 60.6161	0
 60.6261	0
 60.6361	0
 60.6461	0
 60.6561	0
 60.6661	0
 60.6761	0
 60.6861	0
 60.6961	0
 60.7061	0
 60.7161	0
 60.7261	0
 60.7361	0
 60.7461	0
 60.7561	0
 60.7661	0
 60.7761	0
 60.7861	0
 60.7961	0
 60.8061	0
 60.8161	0
 60.8261	0
 60.8361	0
 60.8461	0
 60.8561	0
 60.8661	0
 60.8761	0
 60.8861	0
 60.8961	0
 60.9061	0
 60.9161	0
 60.9261	0
 60.9361	0
 60.9461	0
 60.9561	0
 60.9661	0
 60.9761	0
 60.9861	0
 60.9961	0
 61.0061	0
 61.0161	0
 61.0261	0
 61.0361	0
 61.0461	0
 61.0561	0
 61.0661	0
 61.0761	0
 61.0861	0
 61.0961	0
 61.1061	0
 61.1161	0
 61.1261	0
 61.1361	0
 61.1461	0
 61.1561	0
 61.1661	0
 61.1761	0
 61.1861	0
 61.1961	0
 61.2061	0
 61.2161	0
 61.2261	0
 61.2361	0
 61.2461	0
 61.2561	0
 61.2661	0
 61.2761	0
 61.2861	0
 61.2961	0
 61.3061	0
 61.3161	0
 61.3261	0
 61.3361	0
 61.3461	0
 61.3561	0
 61.3661	0
 61.3761	0
 61.3861	0
 61.3961	0
 61.4061	0
 61.4161	0
 61.4261	0
 61.4361	0
 61.4461	0
 61.4561	0
 61.4661	0
 61.4761	0
 61.4861	0
 61.4961	0
 61.5062	0
 61.5162	0
 61.5262	0
 61.5362	0
 61.5462	0
 61.5562	0
 61.5662	0
 61.5762	0
 61.5862	0
 61.5962	0
 61.6062	0
 61.6162	0
 61.6262	0
 61.6362	0
 61.6462	0
 61.6562	0
 61.6662	0
 61.6762	0
 61.6862	0
 61.6962	0
 61.7062	0
 61.7162	0
 61.7262	0
 61.7362	0
 61.7462	0
 61.7562	0
 61.7662	0
 61.7762	0
 61.7862	0
 61.7962	0
 61.8062	0
 61.8162	0
 61.8262	0
 61.8362	0
 61.8462	0
 61.8562	0
 61.8662	0
 61.8762	0
 61.8862	0
 61.8962	0
 61.9062	0
 61.9162	0
 61.9262	0
 61.9362	0
 61.9462	0
 61.9562	0
 61.9662	0
 61.9762	0
 61.9862	0
 61.9962	0
 62.0062	0
 62.0162	0
 62.0262	0
 62.0362	0
 62.0462	0
 62.0562	0
 62.0662	0
 62.0762	0
 62.0862	0
 62.0962	0
 62.1062	0
 62.1162	0
 62.1262	0
 62.1362	0
 62.1462	0
 62.1562	0
 62.1662	0
 62.1762	0
 62.1862	0
 62.1962	0
 62.2062	0
 62.2162	0
 62.2262	0
 62.2362	0
 62.2462	0
 62.2562	0
 62.2662	0
 62.2762	0
 62.2862	0
 62.2962	0
 62.3062	0
 62.3162	0
 62.3262	0
 62.3362	0
 62.3462	0
 62.3562	0
 62.3662	0
 62.3762	0
 62.3862	0
 62.3962	0
 62.4062	0
 62.4162	0
 62.4262	0
 62.4362	0
 62.4462	0
 62.4562	0
 62.4662	0
 62.4762	0
 62.4862	0
 62.4962	0
 62.5063	0
 62.5163	0
 62.5263	0
 62.5363	0
 62.5463	0
 62.5563	0
 62.5663	0
 62.5763	0
 62.5863	0
 62.5963	0
 62.6063	0
 62.6163	0
 62.6263	0
 62.6363	0
 62.6463	0
 62.6563	0
 62.6663	0
 62.6763	0
 62.6863	0
 62.6963	0
 62.7063	0
 62.7163	0
 62.7263	0
 62.7363	0
 62.7463	0
 62.7563	0
 62.7663	0
 62.7763	0
 62.7863	0
 62.7963	0
 62.8063	0
 62.8163	0
 62.8263	0
 62.8363	0
 62.8463	0
 62.8563	0
 62.8663	0
 62.8763	0
 62.8863	0
 62.8963	0
 62.9063	0
 62.9163	0
 62.9263	0
 62.9363	0
 62.9463	0
 62.9563	0
 62.9663	0
 62.9763	0
 62.9863	0
 62.9963	0
 63.0063	0
 63.0163	0
 63.0263	0
 63.0363	0
 63.0463	0
 63.0563	0
 63.0663	0
 63.0763	0
 63.0863	0
 63.0963	0
 63.1063	0
 63.1163	0
 63.1263	0
 63.1363	0
 63.1463	0
 63.1563	0
 63.1663	0
 63.1763	0
 63.1863	0
 63.1963	0
 63.2063	0
 63.2163	0
 63.2263	0
 63.2363	0
 63.2463	0
 63.2563	0
 63.2663	0
 63.2763	0
 63.2863	0
 63.2963	0
 63.3063	0
 63.3163	0
 63.3263	0
 63.3363	0
 63.3463	0
 63.3563	0
 63.3663	0
 63.3763	0
 63.3863	0
 63.3963	0
 63.4063	0
 63.4163	0
 63.4263	0
 63.4363	0
 63.4463	0
 63.4563	0
 63.4663	0
 63.4763	0
 63.4863	0
 63.4963	0
 63.5064	0
 63.5164	0
 63.5264	0
 63.5364	0
 63.5464	0
 63.5564	0
 63.5664	0
 63.5764	0
 63.5864	0
 63.5964	0
 63.6064	0
 63.6164	0
 63.6264	0
 63.6364	0
 63.6464	0
 63.6564	0
 63.6664	0
 63.6764	0
 63.6864	0
 63.6964	0
 63.7064	0
 63.7164	0
 63.7264	0
 63.7364	0
 63.7464	0
 63.7564	0
 63.7664	0
 63.7764	0
 63.7864	0
 63.7964	0
 63.8064	0
 63.8164	0
 63.8264	0
 63.8364	0
 63.8464	0
 63.8564	0
 63.8664	0
 63.8764	0
 63.8864	0
 63.8964	0
 63.9064	0
 63.9164	0
 63.9264	0
 63.9364	0
 63.9464	0
 63.9564	0
 63.9664	0
 63.9764	0
 63.9864	0
 63.9964	0
 64.0064	0
 64.0164	0
 64.0264	0
 64.0364	0
 64.0464	0
 64.0564	0
 64.0664	0
 64.0764	0
 64.0864	0
 64.0964	0
 64.1064	0
 64.1164	0
 64.1264	0
 64.1364	0
 64.1464	0
 64.1564	0
 64.1664	0
 64.1764	0
 64.1864	0
 64.1964	0
 64.2064	0
 64.2164	0
 64.2264	0
 64.2364	0
 64.2464	0
 64.2564	0
 64.2664	0
 64.2764	0
 64.2864	0
 64.2964	0
 64.3064	0
 64.3164	0
 64.3264	0
 64.3364	0
 64.3464	0
 64.3564	0
 64.3664	0
 64.3764	0
 64.3864	0
 64.3964	0
 64.4064	0
 64.4164	0
 64.4264	0
 64.4364	0
 64.4464	0
 64.4564	0
 64.4664	0
 64.4764	0
 64.4864	0
 64.4964	0
 64.5065	0
 64.5165	0
 64.5265	0
 64.5365	0
 64.5465	0
 64.5565	0
 64.5665	0
 64.5765	0
 64.5865	0
 64.5965	0
 64.6065	0
 64.6165	0
 64.6265	0
 64.6365	0
 64.6465	0
 64.6565	0
 64.6665	0
 64.6765	0
 64.6865	0
 64.6965	0
 64.7065	0
 64.7165	0
 64.7265	0
 64.7365	0
 64.7465	0
 64.7565	0
 64.7665	0
 64.7765	0
 64.7865	0
 64.7965	0
 64.8065	0
 64.8165	0
 64.8265	0
 64.8365	0
 64.8465	0
 64.8565	0
 64.8665	0
 64.8765	0
 64.8865	0
 64.8965	0
 64.9065	0
 64.9165	0
 64.9265	0
 64.9365	0
 64.9465	0
 64.9565	0
 64.9665	0
 64.9765	0
 64.9865	0
 64.9965	0
 65.0065	0
 65.0165	0
 65.0265	0
 65.0365	0
 65.0465	0
 65.0565	0
 65.0665	0
 65.0765	0
 65.0865	0
 65.0965	0
 65.1065	0
 65.1165	0
 65.1265	0
 65.1365	0
 65.1465	0
 65.1565	0
 65.1665	0
 65.1765	0
 65.1865	0
 65.1965	0
 65.2065	0
 65.2165	0
 65.2265	0
 65.2365	0
 65.2465	0
 65.2565	0
 65.2665	0
 65.2765	0
 65.2865	0
 65.2965	0
 65.3065	0
 65.3165	0
 65.3265	0
 65.3365	0
 65.3465	0
 65.3565	0
 65.3665	0
 65.3765	0
 65.3865	0
 65.3965	0
 65.4065	0
 65.4165	0
 65.4265	0
 65.4365	0
 65.4465	0
 65.4565	0
 65.4665	0
 65.4765	0
 65.4865	0
 65.4965	0
 65.5066	0
 65.5166	0
 65.5266	0
 65.5366	0
 65.5466	0
 65.5566	0
 65.5666	0
 65.5766	0
 65.5866	0
 65.5966	0
 65.6066	0
 65.6166	0
 65.6266	0
 65.6366	0
 65.6466	0
 65.6566	0
 65.6666	0
 65.6766	0
 65.6866	0
 65.6966	0
 65.7066	0
 65.7166	0
 65.7266	0
 65.7366	0
 65.7466	0
 65.7566	0
 65.7666	0
 65.7766	0
 65.7866	0
 65.7966	0
 65.8066	0
 65.8166	0
 65.8266	0
 65.8366	0
 65.8466	0
 65.8566	0
 65.8666	0
 65.8766	0
 65.8866	0
 65.8966	0
 65.9066	0
 65.9166	0
 65.9266	0
 65.9366	0
 65.9466	0
 65.9566	0
 65.9666	0
 65.9766	0
 65.9866	0
 65.9966	0
 66.0066	0
 66.0166	0
 66.0266	0
 66.0366	0
 66.0466	0
 66.0566	0
 66.0666	0
 66.0766	0
 66.0866	0
 66.0966	0
 66.1066	0
 66.1166	0
 66.1266	0
 66.1366	0
 66.1466	0
 66.1566	0
 66.1666	0
 66.1766	0
 66.1866	0
 66.1966	0
 66.2066	0
 66.2166	0
 66.2266	0
 66.2366	0
 66.2466	0
 66.2566	0
 66.2666	0
 66.2766	0
 66.2866	0
 66.2966	0
 66.3066	0
 66.3166	0
 66.3266	0
 66.3366	0
 66.3466	0
 66.3566	0
 66.3666	0
 66.3766	0
 66.3866	0
 66.3966	0
 66.4066	0
 66.4166	0
 66.4266	0
 66.4366	0
 66.4466	0
 66.4566	0
 66.4666	0
 66.4766	0
 66.4866	0
 66.4966	0
 66.5067	0
 66.5167	0
 66.5267	0
 66.5367	0
 66.5467	0
 66.5567	0
 66.5667	0
 66.5767	0
 66.5867	0
 66.5967	0
 66.6067	0
 66.6167	0
 66.6267	0
 66.6367	0
 66.6467	0
 66.6567	0
 66.6667	0
 66.6767	0
 66.6867	0
 66.6967	0
 66.7067	0
 66.7167	0
 66.7267	0
 66.7367	0
 66.7467	0
 66.7567	0
 66.7667	0
 66.7767	0
 66.7867	0
 66.7967	0
 66.8067	0
 66.8167	0
 66.8267	0
 66.8367	0
 66.8467	0
 66.8567	0
 66.8667	0
 66.8767	0
 66.8867	0
 66.8967	0
 66.9067	0
 66.9167	0
 66.9267	0
 66.9367	0
 66.9467	0
 66.9567	0
 66.9667	0
 66.9767	0
 66.9867	0
 66.9967	0
 67.0067	0
 67.0167	0
 67.0267	0
 67.0367	0
 67.0467	0
 67.0567	0
 67.0667	0
 67.0767	0
 67.0867	0
 67.0967	0
 67.1067	0
 67.1167	0
 67.1267	0
 67.1367	0
 67.1467	0
 67.1567	0
 67.1667	0
 67.1767	0
 67.1867	0
 67.1967	0
 67.2067	0
 67.2167	0
 67.2267	0
 67.2367	0
 67.2467	0
 67.2567	0
 67.2667	0
 67.2767	0
 67.2867	0
 67.2967	0
 67.3067	0
 67.3167	0
 67.3267	0
 67.3367	0
 67.3467	0
 67.3567	0
 67.3667	0
 67.3767	0
 67.3867	0
 67.3967	0
 67.4067	0
 67.4167	0
 67.4267	0
 67.4367	0
 67.4467	0
 67.4567	0
 67.4667	0
 67.4767	0
 67.4867	0
 67.4967	0
 67.5068	0
 67.5168	0
 67.5268	0
 67.5368	0
 67.5468	0
 67.5568	0
 67.5668	0
 67.5768	0
 67.5868	0
 67.5968	0
 67.6068	0
 67.6168	0
 67.6268	0
 67.6368	0
 67.6468	0
 67.6568	0
 67.6668	0
 67.6768	0
 67.6868	0
 67.6968	0
 67.7068	0
 67.7168	0
 67.7268	0
 67.7368	0
 67.7468	0
 67.7568	0
 67.7668	0
 67.7768	0
 67.7868	0
 67.7968	0
 67.8068	0
 67.8168	0
 67.8268	0
 67.8368	0
 67.8468	0
 67.8568	0
 67.8668	0
 67.8768	0
 67.8868	0
 67.8968	0
 67.9068	0
 67.9168	0
 67.9268	0
 67.9368	0
 67.9468	0
 67.9568	0
 67.9668	0
 67.9768	0
 67.9868	0
 67.9968	0
 68.0068	0
 68.0168	0
 68.0268	0
 68.0368	0
 68.0468	0
 68.0568	0
 68.0668	0
 68.0768	0
 68.0868	0
 68.0968	0
 68.1068	0
 68.1168	0
 68.1268	0
 68.1368	0
 68.1468	0
 68.1568	0
 68.1668	0
 68.1768	0
 68.1868	0
 68.1968	0
 68.2068	0
 68.2168	0
 68.2268	0
 68.2368	0
 68.2468	0
 68.2568	0
 68.2668	0
 68.2768	0
 68.2868	0
 68.2968	0
 68.3068	0
 68.3168	0
 68.3268	0
 68.3368	0
 68.3468	0
 68.3568	0
 68.3668	0
 68.3768	0
 68.3868	0
 68.3968	0
 68.4068	0
 68.4168	0
 68.4268	0
 68.4368	0
 68.4468	0
 68.4568	0
 68.4668	0
 68.4768	0
 68.4868	0
 68.4968	0
 68.5069	0
 68.5169	0
 68.5269	0
 68.5369	0
 68.5469	0
 68.5569	0
 68.5669	0
 68.5769	0
 68.5869	0
 68.5969	0
 68.6069	0
 68.6169	0
 68.6269	0
 68.6369	0
 68.6469	0
 68.6569	0
 68.6669	0
 68.6769	0
 68.6869	0
 68.6969	0
 68.7069	0
 68.7169	0
 68.7269	0
 68.7369	0
 68.7469	0
 68.7569	0
 68.7669	0
 68.7769	0
 68.7869	0
 68.7969	0
 68.8069	0
 68.8169	0
 68.8269	0
 68.8369	0
 68.8469	0
 68.8569	0
 68.8669	0
 68.8769	0
 68.8869	0
 68.8969	0
 68.9069	0
 68.9169	0
 68.9269	0
 68.9369	0
 68.9469	0
 68.9569	0
 68.9669	0
 68.9769	0
 68.9869	0
 68.9969	0
 69.0069	0
 69.0169	0
 69.0269	0
 69.0369	0
 69.0469	0
 69.0569	0
 69.0669	0
 69.0769	0
 69.0869	0
 69.0969	0
 69.1069	0
 69.1169	0
 69.1269	0
 69.1369	0
 69.1469	0
 69.1569	0
 69.1669	0
 69.1769	0
 69.1869	0
 69.1969	0
 69.2069	0
 69.2169	0
 69.2269	0
 69.2369	0
 69.2469	0
 69.2569	0
 69.2669	0
 69.2769	0
 69.2869	0
 69.2969	0
 69.3069	0
 69.3169	0
 69.3269	0
 69.3369	0
 69.3469	0
 69.3569	0
 69.3669	0
 69.3769	0
 69.3869	0
 69.3969	0
 69.4069	0
 69.4169	0
 69.4269	0
 69.4369	0
 69.4469	0
 69.4569	0
 69.4669	0
 69.4769	0
 69.4869	0
 69.4969	0
 69.507	0
 69.517	0
 69.527	0
 69.537	0
 69.547	0
 69.557	0
 69.567	0
 69.577	0
 69.587	0
 69.597	0
 69.607	0
 69.617	0
 69.627	0
 69.637	0
 69.647	0
 69.657	0
 69.667	0
 69.677	0
 69.687	0
 69.697	0
 69.707	0
 69.717	0
 69.727	0
 69.737	0
 69.747	0
 69.757	0
 69.767	0
 69.777	0
 69.787	0
 69.797	0
 69.807	0
 69.817	0
 69.827	0
 69.837	0
 69.847	0
 69.857	0
 69.867	0
 69.877	0
 69.887	0
 69.897	0
 69.907	0
 69.917	0
 69.927	0
 69.937	0
 69.947	0
 69.957	0
 69.967	0
 69.977	0
 69.987	0
 69.997	0
 70.007	0
 70.017	0
 70.027	0
 70.037	0
 70.047	0
 70.057	0
 70.067	0
 70.077	0
 70.087	0
 70.097	0
 70.107	0
 70.117	0
 70.127	0
 70.137	0
 70.147	0
 70.157	0
 70.167	0
 70.177	0
 70.187	0
 70.197	0
 70.207	0
 70.217	0
 70.227	0
 70.237	0
 70.247	0
 70.257	0
 70.267	0
 70.277	0
 70.287	0
 70.297	0
 70.307	0
 70.317	0
 70.327	0
 70.337	0
 70.347	0
 70.357	0
 70.367	0
 70.377	0
 70.387	0
 70.397	0
 70.407	0
 70.417	0
 70.427	0
 70.437	0
 70.447	0
 70.457	0
 70.467	0
 70.477	0
 70.487	0
 70.497	0
 70.5071	0
 70.5171	0
 70.5271	0
 70.5371	0
 70.5471	0
 70.5571	0
 70.5671	0
 70.5771	0
 70.5871	0
 70.5971	0
 70.6071	0
 70.6171	0
 70.6271	0
 70.6371	0
 70.6471	0
 70.6571	0
 70.6671	0
 70.6771	0
 70.6871	0
 70.6971	0
 70.7071	0
 70.7171	0
 70.7271	0
 70.7371	0
 70.7471	0
 70.7571	0
 70.7671	0
 70.7771	0
 70.7871	0
 70.7971	0
 70.8071	0
 70.8171	0
 70.8271	0
 70.8371	0
 70.8471	0
 70.8571	0
 70.8671	0
 70.8771	0
 70.8871	0
 70.8971	0
 70.9071	0
 70.9171	0
 70.9271	0
 70.9371	0
 70.9471	0
 70.9571	0
 70.9671	0
 70.9771	0
 70.9871	0
 70.9971	0
 71.0071	0
 71.0171	0
 71.0271	0
 71.0371	0
 71.0471	0
 71.0571	0
 71.0671	0
 71.0771	0
 71.0871	0
 71.0971	0
 71.1071	0
 71.1171	0
 71.1271	0
 71.1371	0
 71.1471	0
 71.1571	0
 71.1671	0
 71.1771	0
 71.1871	0
 71.1971	0
 71.2071	0
 71.2171	0
 71.2271	0
 71.2371	0
 71.2471	0
 71.2571	0
 71.2671	0
 71.2771	0
 71.2871	0
 71.2971	0
 71.3071	0
 71.3171	0
 71.3271	0
 71.3371	0
 71.3471	0
 71.3571	0
 71.3671	0
 71.3771	0
 71.3871	0
 71.3971	0
 71.4071	0
 71.4171	0
 71.4271	0
 71.4371	0
 71.4471	0
 71.4571	0
 71.4671	0
 71.4771	0
 71.4871	0
 71.4971	0
 71.5072	0
 71.5172	0
 71.5272	0
 71.5372	0
 71.5472	0
 71.5572	0
 71.5672	0
 71.5772	0
 71.5872	0
 71.5972	0
 71.6072	0
 71.6172	0
 71.6272	0
 71.6372	0
 71.6472	0
 71.6572	0
 71.6672	0
 71.6772	0
 71.6872	0
 71.6972	0
 71.7072	0
 71.7172	0
 71.7272	0
 71.7372	0
 71.7472	0
 71.7572	0
 71.7672	0
 71.7772	0
 71.7872	0
 71.7972	0
 71.8072	0
 71.8172	0
 71.8272	0
 71.8372	0
 71.8472	0
 71.8572	0
 71.8672	0
 71.8772	0
 71.8872	0
 71.8972	0
 71.9072	0
 71.9172	0
 71.9272	0
 71.9372	0
 71.9472	0
 71.9572	0
 71.9672	0
 71.9772	0
 71.9872	0
 71.9972	0
 72.0072	0
 72.0172	0
 72.0272	0
 72.0372	0
 72.0472	0
 72.0572	0
 72.0672	0
 72.0772	0
 72.0872	0
 72.0972	0
 72.1072	0
 72.1172	0
 72.1272	0
 72.1372	0
 72.1472	0
 72.1572	0
 72.1672	0
 72.1772	0
 72.1872	0
 72.1972	0
 72.2072	0
 72.2172	0
 72.2272	0
 72.2372	0
 72.2472	0
 72.2572	0
 72.2672	0
 72.2772	0
 72.2872	0
 72.2972	0
 72.3072	0
 72.3172	0
 72.3272	0
 72.3372	0
 72.3472	0
 72.3572	0
 72.3672	0
 72.3772	0
 72.3872	0
 72.3972	0
 72.4072	0
 72.4172	0
 72.4272	0
 72.4372	0
 72.4472	0
 72.4572	0
 72.4672	0
 72.4772	0
 72.4872	0
 72.4972	0
 72.5073	0
 72.5173	0
 72.5273	0
 72.5373	0
 72.5473	0
 72.5573	0
 72.5673	0
 72.5773	0
 72.5873	0
 72.5973	0
 72.6073	0
 72.6173	0
 72.6273	0
 72.6373	0
 72.6473	0
 72.6573	0
 72.6673	0
 72.6773	0
 72.6873	0
 72.6973	0
 72.7073	0
 72.7173	0
 72.7273	0
 72.7373	0
 72.7473	0
 72.7573	0
 72.7673	0
 72.7773	0
 72.7873	0
 72.7973	0
 72.8073	0
 72.8173	0
 72.8273	0
 72.8373	0
 72.8473	0
 72.8573	0
 72.8673	0
 72.8773	0
 72.8873	0
 72.8973	0
 72.9073	0
 72.9173	0
 72.9273	0
 72.9373	0
 72.9473	0
 72.9573	0
 72.9673	0
 72.9773	0
 72.9873	0
 72.9973	0
 73.0073	0
 73.0173	0
 73.0273	0
 73.0373	0
 73.0473	0
 73.0573	0
 73.0673	0
 73.0773	0
 73.0873	0
 73.0973	0
 73.1073	0
 73.1173	0
 73.1273	0
 73.1373	0
 73.1473	0
 73.1573	0
 73.1673	0
 73.1773	0
 73.1873	0
 73.1973	0
 73.2073	0
 73.2173	0
 73.2273	0
 73.2373	0
 73.2473	0
 73.2573	0
 73.2673	0
 73.2773	0
 73.2873	0
 73.2973	0
 73.3073	0
 73.3173	0
 73.3273	0
 73.3373	0
 73.3473	0
 73.3573	0
 73.3673	0
 73.3773	0
 73.3873	0
 73.3973	0
 73.4073	0
 73.4173	0
 73.4273	0
 73.4373	0
 73.4473	0
 73.4573	0
 73.4673	0
 73.4773	0
 73.4873	0
 73.4973	0
 73.5074	0
 73.5174	0
 73.5274	0
 73.5374	0
 73.5474	0
 73.5574	0
 73.5674	0
 73.5774	0
 73.5874	0
 73.5974	0
 73.6074	0
 73.6174	0
 73.6274	0
 73.6374	0
 73.6474	0
 73.6574	0
 73.6674	0
 73.6774	0
 73.6874	0
 73.6974	0
 73.7074	0
 73.7174	0
 73.7274	0
 73.7374	0
 73.7474	0
 73.7574	0
 73.7674	0
 73.7774	0
 73.7874	0
 73.7974	0
 73.8074	0
 73.8174	0
 73.8274	0
 73.8374	0
 73.8474	0
 73.8574	0
 73.8674	0
 73.8774	0
 73.8874	0
 73.8974	0
 73.9074	0
 73.9174	0
 73.9274	0
 73.9374	0
 73.9474	0
 73.9574	0
 73.9674	0
 73.9774	0
 73.9874	0
 73.9974	0
 74.0074	0
 74.0174	0
 74.0274	0
 74.0374	0
 74.0474	0
 74.0574	0
 74.0674	0
 74.0774	0
 74.0874	0
 74.0974	0
 74.1074	0
 74.1174	0
 74.1274	0
 74.1374	0
 74.1474	0
 74.1574	0
 74.1674	0
 74.1774	0
 74.1874	0
 74.1974	0
 74.2074	0
 74.2174	0
 74.2274	0
 74.2374	0
 74.2474	0
 74.2574	0
 74.2674	0
 74.2774	0
 74.2874	0
 74.2974	0
 74.3074	0
 74.3174	0
 74.3274	0
 74.3374	0
 74.3474	0
 74.3574	0
 74.3674	0
 74.3774	0
 74.3874	0
 74.3974	0
 74.4074	0
 74.4174	0
 74.4274	0
 74.4374	0
 74.4474	0
 74.4574	0
 74.4674	0
 74.4774	0
 74.4874	0
 74.4974	0
 74.5075	0
 74.5175	0
 74.5275	0
 74.5375	0
 74.5475	0
 74.5575	0
 74.5675	0
 74.5775	0
 74.5875	0
 74.5975	0
 74.6075	0
 74.6175	0
 74.6275	0
 74.6375	0
 74.6475	0
 74.6575	0
 74.6675	0
 74.6775	0
 74.6875	0
 74.6975	0
 74.7075	0
 74.7175	0
 74.7275	0
 74.7375	0
 74.7475	0
 74.7575	0
 74.7675	0
 74.7775	0
 74.7875	0
 74.7975	0
 74.8075	0
 74.8175	0
 74.8275	0
 74.8375	0
 74.8475	0
 74.8575	0
 74.8675	0
 74.8775	0
 74.8875	0
 74.8975	0
 74.9075	0
 74.9175	0
 74.9275	0
 74.9375	0
 74.9475	0
 74.9575	0
 74.9675	0
 74.9775	0
 74.9875	0
 74.9975	0
 75.0075	0
 75.0175	0
 75.0275	0
 75.0375	0
 75.0475	0
 75.0575	0
 75.0675	0
 75.0775	0
 75.0875	0
 75.0975	0
 75.1075	0
 75.1175	0
 75.1275	0
 75.1375	0
 75.1475	0
 75.1575	0
 75.1675	0
 75.1775	0
 75.1875	0
 75.1975	0
 75.2075	0
 75.2175	0
 75.2275	0
 75.2375	0
 75.2475	0
 75.2575	0
 75.2675	0
 75.2775	0
 75.2875	0
 75.2975	0
 75.3075	0
 75.3175	0
 75.3275	0
 75.3375	0
 75.3475	0
 75.3575	0
 75.3675	0
 75.3775	0
 75.3875	0
 75.3975	0
 75.4075	0
 75.4175	0
 75.4275	0
 75.4375	0
 75.4475	0
 75.4575	0
 75.4675	0
 75.4775	0
 75.4875	0
 75.4975	0
 75.5076	0
 75.5176	0
 75.5276	0
 75.5376	0
 75.5476	0
 75.5576	0
 75.5676	0
 75.5776	0
 75.5876	0
 75.5976	0
 75.6076	0
 75.6176	0
 75.6276	0
 75.6376	0
 75.6476	0
 75.6576	0
 75.6676	0
 75.6776	0
 75.6876	0
 75.6976	0
 75.7076	0
 75.7176	0
 75.7276	0
 75.7376	0
 75.7476	0
 75.7576	0
 75.7676	0
 75.7776	0
 75.7876	0
 75.7976	0
 75.8076	0
 75.8176	0
 75.8276	0
 75.8376	0
 75.8476	0
 75.8576	0
 75.8676	0
 75.8776	0
 75.8876	0
 75.8976	0
 75.9076	0
 75.9176	0
 75.9276	0
 75.9376	0
 75.9476	0
 75.9576	0
 75.9676	0
 75.9776	0
 75.9876	0
 75.9976	0
 76.0076	0
 76.0176	0
 76.0276	0
 76.0376	0
 76.0476	0
 76.0576	0
 76.0676	0
 76.0776	0
 76.0876	0
 76.0976	0
 76.1076	0
 76.1176	0
 76.1276	0
 76.1376	0
 76.1476	0
 76.1576	0
 76.1676	0
 76.1776	0
 76.1876	0
 76.1976	0
 76.2076	0
 76.2176	0
 76.2276	0
 76.2376	0
 76.2476	0
 76.2576	0
 76.2676	0
 76.2776	0
 76.2876	0
 76.2976	0
 76.3076	0
 76.3176	0
 76.3276	0
 76.3376	0
 76.3476	0
 76.3576	0
 76.3676	0
 76.3776	0
 76.3876	0
 76.3976	0
 76.4076	0
 76.4176	0
 76.4276	0
 76.4376	0
 76.4476	0
 76.4576	0
 76.4676	0
 76.4776	0
 76.4876	0
 76.4976	0
 76.5077	0
 76.5177	0
 76.5277	0
 76.5377	0
 76.5477	0
 76.5577	0
 76.5677	0
 76.5777	0
 76.5877	0
 76.5977	0
 76.6077	0
 76.6177	0
 76.6277	0
 76.6377	0
 76.6477	0
 76.6577	0
 76.6677	0
 76.6777	0
 76.6877	0
 76.6977	0
 76.7077	0
 76.7177	0
 76.7277	0
 76.7377	0
 76.7477	0
 76.7577	0
 76.7677	0
 76.7777	0
 76.7877	0
 76.7977	0
 76.8077	0
 76.8177	0
 76.8277	0
 76.8377	0
 76.8477	0
 76.8577	0
 76.8677	0
 76.8777	0
 76.8877	0
 76.8977	0
 76.9077	0
 76.9177	0
 76.9277	0
 76.9377	0
 76.9477	0
 76.9577	0
 76.9677	0
 76.9777	0
 76.9877	0
 76.9977	0
 77.0077	0
 77.0177	0
 77.0277	0
 77.0377	0
 77.0477	0
 77.0577	0
 77.0677	0
 77.0777	0
 77.0877	0
 77.0977	0
 77.1077	0
 77.1177	0
 77.1277	0
 77.1377	0
 77.1477	0
 77.1577	0
 77.1677	0
 77.1777	0
 77.1877	0
 77.1977	0
 77.2077	0
 77.2177	0
 77.2277	0
 77.2377	0
 77.2477	0
 77.2577	0
 77.2677	0
 77.2777	0
 77.2877	0
 77.2977	0
 77.3077	0
 77.3177	0
 77.3277	0
 77.3377	0
 77.3477	0
 77.3577	0
 77.3677	0
 77.3777	0
 77.3877	0
 77.3977	0
 77.4077	0
 77.4177	0
 77.4277	0
 77.4377	0
 77.4477	0
 77.4577	0
 77.4677	0
 77.4777	0
 77.4877	0
 77.4977	0
 77.5078	0
 77.5178	0
 77.5278	0
 77.5378	0
 77.5478	0
 77.5578	0
 77.5678	0
 77.5778	0
 77.5878	0
 77.5978	0
 77.6078	0
 77.6178	0
 77.6278	0
 77.6378	0
 77.6478	0
 77.6578	0
 77.6678	0
 77.6778	0
 77.6878	0
 77.6978	0
 77.7078	0
 77.7178	0
 77.7278	0
 77.7378	0
 77.7478	0
 77.7578	0
 77.7678	0
 77.7778	0
 77.7878	0
 77.7978	0
 77.8078	0
 77.8178	0
 77.8278	0
 77.8378	0
 77.8478	0
 77.8578	0
 77.8678	0
 77.8778	0
 77.8878	0
 77.8978	0
 77.9078	0
 77.9178	0
 77.9278	0
 77.9378	0
 77.9478	0
 77.9578	0
 77.9678	0
 77.9778	0
 77.9878	0
 77.9978	0
 78.0078	0
 78.0178	0
 78.0278	0
 78.0378	0
 78.0478	0
 78.0578	0
 78.0678	0
 78.0778	0
 78.0878	0
 78.0978	0
 78.1078	0
 78.1178	0
 78.1278	0
 78.1378	0
 78.1478	0
 78.1578	0
 78.1678	0
 78.1778	0
 78.1878	0
 78.1978	0
 78.2078	0
 78.2178	0
 78.2278	0
 78.2378	0
 78.2478	0
 78.2578	0
 78.2678	0
 78.2778	0
 78.2878	0
 78.2978	0
 78.3078	0
 78.3178	0
 78.3278	0
 78.3378	0
 78.3478	0
 78.3578	0
 78.3678	0
 78.3778	0
 78.3878	0
 78.3978	0
 78.4078	0
 78.4178	0
 78.4278	0
 78.4378	0
 78.4478	0
 78.4578	0
 78.4678	0
 78.4778	0
 78.4878	0
 78.4978	0
 78.5079	0
 78.5179	0
 78.5279	0
 78.5379	0
 78.5479	0
 78.5579	0
 78.5679	0
 78.5779	0
 78.5879	0
 78.5979	0
 78.6079	0
 78.6179	0
 78.6279	0
 78.6379	0
 78.6479	0
 78.6579	0
 78.6679	0
 78.6779	0
 78.6879	0
 78.6979	0
 78.7079	0
 78.7179	0
 78.7279	0
 78.7379	0
 78.7479	0
 78.7579	0
 78.7679	0
 78.7779	0
 78.7879	0
 78.7979	0
 78.8079	0
 78.8179	0
 78.8279	0
 78.8379	0
 78.8479	0
 78.8579	0
 78.8679	0
 78.8779	0
 78.8879	0
 78.8979	0
 78.9079	0
 78.9179	0
 78.9279	0
 78.9379	0
 78.9479	0
 78.9579	0
 78.9679	0
 78.9779	0
 78.9879	0
 78.9979	0
 79.0079	0
 79.0179	0
 79.0279	0
 79.0379	0
 79.0479	0
 79.0579	0
 79.0679	0
 79.0779	0
 79.0879	0
 79.0979	0
 79.1079	0
 79.1179	0
 79.1279	0
 79.1379	0
 79.1479	0
 79.1579	0
 79.1679	0
 79.1779	0
 79.1879	0
 79.1979	0
 79.2079	0
 79.2179	0
 79.2279	0
 79.2379	0
 79.2479	0
 79.2579	0
 79.2679	0
 79.2779	0
 79.2879	0
 79.2979	0
 79.3079	0
 79.3179	0
 79.3279	0
 79.3379	0
 79.3479	0
 79.3579	0
 79.3679	0
 79.3779	0
 79.3879	0
 79.3979	0
 79.4079	0
 79.4179	0
 79.4279	0
 79.4379	0
 79.4479	0
 79.4579	0
 79.4679	0
 79.4779	0
 79.4879	0
 79.4979	0
 79.508	0
 79.518	0
 79.528	0
 79.538	0
 79.548	0
 79.558	0
 79.568	0
 79.578	0
 79.588	0
 79.598	0
 79.608	0
 79.618	0
 79.628	0
 79.638	0
 79.648	0
 79.658	0
 79.668	0
 79.678	0
 79.688	0
 79.698	0
 79.708	0
 79.718	0
 79.728	0
 79.738	0
 79.748	0
 79.758	0
 79.768	0
 79.778	0
 79.788	0
 79.798	0
 79.808	0
 79.818	0
 79.828	0
 79.838	0
 79.848	0
 79.858	0
 79.868	0
 79.878	0
 79.888	0
 79.898	0
 79.908	0
 79.918	0
 79.928	0
 79.938	0
 79.948	0
 79.958	0
 79.968	0
 79.978	0
 79.988	0
 79.998	0
 80.008	0
 80.018	0
 80.028	0
 80.038	0
 80.048	0
 80.058	0
 80.068	0
 80.078	0
 80.088	0
 80.098	0
 80.108	0
 80.118	0
 80.128	0
 80.138	0
 80.148	0
 80.158	0
 80.168	0
 80.178	0
 80.188	0
 80.198	0
 80.208	0
 80.218	0
 80.228	0
 80.238	0
 80.248	0
 80.258	0
 80.268	0
 80.278	0
 80.288	0
 80.298	0
 80.308	0
 80.318	0
 80.328	0
 80.338	0
 80.348	0
 80.358	0
 80.368	0
 80.378	0
 80.388	0
 80.398	0
 80.408	0
 80.418	0
 80.428	0
 80.438	0
 80.448	0
 80.458	0
 80.468	0
 80.478	0
 80.488	0
 80.498	0
 80.5081	0
 80.5181	0
 80.5281	0
 80.5381	0
 80.5481	0
 80.5581	0
 80.5681	0
 80.5781	0
 80.5881	0
 80.5981	0
 80.6081	0
 80.6181	0
 80.6281	0
 80.6381	0
 80.6481	0
 80.6581	0
 80.6681	0
 80.6781	0
 80.6881	0
 80.6981	0
 80.7081	0
 80.7181	0
 80.7281	0
 80.7381	0
 80.7481	0
 80.7581	0
 80.7681	0
 80.7781	0
 80.7881	0
 80.7981	0
 80.8081	0
 80.8181	0
 80.8281	0
 80.8381	0
 80.8481	0
 80.8581	0
 80.8681	0
 80.8781	0
 80.8881	0
 80.8981	0
 80.9081	0
 80.9181	0
 80.9281	0
 80.9381	0
 80.9481	0
 80.9581	0
 80.9681	0
 80.9781	0
 80.9881	0
 80.9981	0
 81.0081	0
 81.0181	0
 81.0281	0
 81.0381	0
 81.0481	0
 81.0581	0
 81.0681	0
 81.0781	0
 81.0881	0
 81.0981	0
 81.1081	0
 81.1181	0
 81.1281	0
 81.1381	0
 81.1481	0
 81.1581	0
 81.1681	0
 81.1781	0
 81.1881	0
 81.1981	0
 81.2081	0
 81.2181	0
 81.2281	0
 81.2381	0
 81.2481	0
 81.2581	0
 81.2681	0
 81.2781	0
 81.2881	0
 81.2981	0
 81.3081	0
 81.3181	0
 81.3281	0
 81.3381	0
 81.3481	0
 81.3581	0
 81.3681	0
 81.3781	0
 81.3881	0
 81.3981	0
 81.4081	0
 81.4181	0
 81.4281	0
 81.4381	0
 81.4481	0
 81.4581	0
 81.4681	0
 81.4781	0
 81.4881	0
 81.4981	0
 81.5082	0
 81.5182	0
 81.5282	0
 81.5382	0
 81.5482	0
 81.5582	0
 81.5682	0
 81.5782	0
 81.5882	0
 81.5982	0
 81.6082	0
 81.6182	0
 81.6282	0
 81.6382	0
 81.6482	0
 81.6582	0
 81.6682	0
 81.6782	0
 81.6882	0
 81.6982	0
 81.7082	0
 81.7182	0
 81.7282	0
 81.7382	0
 81.7482	0
 81.7582	0
 81.7682	0
 81.7782	0
 81.7882	0
 81.7982	0
 81.8082	0
 81.8182	0
 81.8282	0
 81.8382	0
 81.8482	0
 81.8582	0
 81.8682	0
 81.8782	0
 81.8882	0
 81.8982	0
 81.9082	0
 81.9182	0
 81.9282	0
 81.9382	0
 81.9482	0
 81.9582	0
 81.9682	0
 81.9782	0
 81.9882	0
 81.9982	0
 82.0082	0
 82.0182	0
 82.0282	0
 82.0382	0
 82.0482	0
 82.0582	0
 82.0682	0
 82.0782	0
 82.0882	0
 82.0982	0
 82.1082	0
 82.1182	0
 82.1282	0
 82.1382	0
 82.1482	0
 82.1582	0
 82.1682	0
 82.1782	0
 82.1882	0
 82.1982	0
 82.2082	0
 82.2182	0
 82.2282	0
 82.2382	0
 82.2482	0
 82.2582	0
 82.2682	0
 82.2782	0
 82.2882	0
 82.2982	0
 82.3082	0
 82.3182	0
 82.3282	0
 82.3382	0
 82.3482	0
 82.3582	0
 82.3682	0
 82.3782	0
 82.3882	0
 82.3982	0
 82.4082	0
 82.4182	0
 82.4282	0
 82.4382	0
 82.4482	0
 82.4582	0
 82.4682	0
 82.4782	0
 82.4882	0
 82.4982	0
 82.5083	0
 82.5183	0
 82.5283	0
 82.5383	0
 82.5483	0
 82.5583	0
 82.5683	0
 82.5783	0
 82.5883	0
 82.5983	0
 82.6083	0
 82.6183	0
 82.6283	0
 82.6383	0
 82.6483	0
 82.6583	0
 82.6683	0
 82.6783	0
 82.6883	0
 82.6983	0
 82.7083	0
 82.7183	0
 82.7283	0
 82.7383	0
 82.7483	0
 82.7583	0
 82.7683	0
 82.7783	0
 82.7883	0
 82.7983	0
 82.8083	0
 82.8183	0
 82.8283	0
 82.8383	0
 82.8483	0
 82.8583	0
 82.8683	0
 82.8783	0
 82.8883	0
 82.8983	0
 82.9083	0
 82.9183	0
 82.9283	0
 82.9383	0
 82.9483	0
 82.9583	0
 82.9683	0
 82.9783	0
 82.9883	0
 82.9983	0
 83.0083	0
 83.0183	0
 83.0283	0
 83.0383	0
 83.0483	0
 83.0583	0
 83.0683	0
 83.0783	0
 83.0883	0
 83.0983	0
 83.1083	0
 83.1183	0
 83.1283	0
 83.1383	0
 83.1483	0
 83.1583	0
 83.1683	0
 83.1783	0
 83.1883	0
 83.1983	0
 83.2083	0
 83.2183	0
 83.2283	0
 83.2383	0
 83.2483	0
 83.2583	0
 83.2683	0
 83.2783	0
 83.2883	0
 83.2983	0
 83.3083	0
 83.3183	0
 83.3283	0
 83.3383	0
 83.3483	0
 83.3583	0
 83.3683	0
 83.3783	0
 83.3883	0
 83.3983	0
 83.4083	0
 83.4183	0
 83.4283	0
 83.4383	0
 83.4483	0
 83.4583	0
 83.4683	0
 83.4783	0
 83.4883	0
 83.4983	0
 83.5084	0
 83.5184	0
 83.5284	0
 83.5384	0
 83.5484	0
 83.5584	0
 83.5684	0
 83.5784	0
 83.5884	0
 83.5984	0
 83.6084	0
 83.6184	0
 83.6284	0
 83.6384	0
 83.6484	0
 83.6584	0
 83.6684	0
 83.6784	0
 83.6884	0
 83.6984	0
 83.7084	0
 83.7184	0
 83.7284	0
 83.7384	0
 83.7484	0
 83.7584	0
 83.7684	0
 83.7784	0
 83.7884	0
 83.7984	0
 83.8084	0
 83.8184	0
 83.8284	0
 83.8384	0
 83.8484	0
 83.8584	0
 83.8684	0
 83.8784	0
 83.8884	0
 83.8984	0
 83.9084	0
 83.9184	0
 83.9284	0
 83.9384	0
 83.9484	0
 83.9584	0
 83.9684	0
 83.9784	0
 83.9884	0
 83.9984	0
 84.0084	0
 84.0184	0
 84.0284	0
 84.0384	0
 84.0484	0
 84.0584	0
 84.0684	0
 84.0784	0
 84.0884	0
 84.0984	0
 84.1084	0
 84.1184	0
 84.1284	0
 84.1384	0
 84.1484	0
 84.1584	0
 84.1684	0
 84.1784	0
 84.1884	0
 84.1984	0
 84.2084	0
 84.2184	0
 84.2284	0
 84.2384	0
 84.2484	0
 84.2584	0
 84.2684	0
 84.2784	0
 84.2884	0
 84.2984	0
 84.3084	0
 84.3184	0
 84.3284	0
 84.3384	0
 84.3484	0
 84.3584	0
 84.3684	0
 84.3784	0
 84.3884	0
 84.3984	0
 84.4084	0
 84.4184	0
 84.4284	0
 84.4384	0
 84.4484	0
 84.4584	0
 84.4684	0
 84.4784	0
 84.4884	0
 84.4984	0
 84.5085	0
 84.5185	0
 84.5285	0
 84.5385	0
 84.5485	0
 84.5585	0
 84.5685	0
 84.5785	0
 84.5885	0
 84.5985	0
 84.6085	0
 84.6185	0
 84.6285	0
 84.6385	0
 84.6485	0
 84.6585	0
 84.6685	0
 84.6785	0
 84.6885	0
 84.6985	0
 84.7085	0
 84.7185	0
 84.7285	0
 84.7385	0
 84.7485	0
 84.7585	0
 84.7685	0
 84.7785	0
 84.7885	0
 84.7985	0
 84.8085	0
 84.8185	0
 84.8285	0
 84.8385	0
 84.8485	0
 84.8585	0
 84.8685	0
 84.8785	0
 84.8885	0
 84.8985	0
 84.9085	0
 84.9185	0
 84.9285	0
 84.9385	0
 84.9485	0
 84.9585	0
 84.9685	0
 84.9785	0
 84.9885	0
 84.9985	0
 85.0085	0
 85.0185	0
 85.0285	0
 85.0385	0
 85.0485	0
 85.0585	0
 85.0685	0
 85.0785	0
 85.0885	0
 85.0985	0
 85.1085	0
 85.1185	0
 85.1285	0
 85.1385	0
 85.1485	0
 85.1585	0
 85.1685	0
 85.1785	0
 85.1885	0
 85.1985	0
 85.2085	0
 85.2185	0
 85.2285	0
 85.2385	0
 85.2485	0
 85.2585	0
 85.2685	0
 85.2785	0
 85.2885	0
 85.2985	0
 85.3085	0
 85.3185	0
 85.3285	0
 85.3385	0
 85.3485	0
 85.3585	0
 85.3685	0
 85.3785	0
 85.3885	0
 85.3985	0
 85.4085	0
 85.4185	0
 85.4285	0
 85.4385	0
 85.4485	0
 85.4585	0
 85.4685	0
 85.4785	0
 85.4885	0
 85.4985	0
 85.5086	0
 85.5186	0
 85.5286	0
 85.5386	0
 85.5486	0
 85.5586	0
 85.5686	0
 85.5786	0
 85.5886	0
 85.5986	0
 85.6086	0
 85.6186	0
 85.6286	0
 85.6386	0
 85.6486	0
 85.6586	0
 85.6686	0
 85.6786	0
 85.6886	0
 85.6986	0
 85.7086	0
 85.7186	0
 85.7286	0
 85.7386	0
 85.7486	0
 85.7586	0
 85.7686	0
 85.7786	0
 85.7886	0
 85.7986	0
 85.8086	0
 85.8186	0
 85.8286	0
 85.8386	0
 85.8486	0
 85.8586	0
 85.8686	0
 85.8786	0
 85.8886	0
 85.8986	0
 85.9086	0
 85.9186	0
 85.9286	0
 85.9386	0
 85.9486	0
 85.9586	0
 85.9686	0
 85.9786	0
 85.9886	0
 85.9986	0
 86.0086	0
 86.0186	0
 86.0286	0
 86.0386	0
 86.0486	0
 86.0586	0
 86.0686	0
 86.0786	0
 86.0886	0
 86.0986	0
 86.1086	0
 86.1186	0
 86.1286	0
 86.1386	0
 86.1486	0
 86.1586	0
 86.1686	0
 86.1786	0
 86.1886	0
 86.1986	0
 86.2086	0
 86.2186	0
 86.2286	0
 86.2386	0
 86.2486	0
 86.2586	0
 86.2686	0
 86.2786	0
 86.2886	0
 86.2986	0
 86.3086	0
 86.3186	0
 86.3286	0
 86.3386	0
 86.3486	0
 86.3586	0
 86.3686	0
 86.3786	0
 86.3886	0
 86.3986	0
 86.4086	0
 86.4186	0
 86.4286	0
 86.4386	0
 86.4486	0
 86.4586	0
 86.4686	0
 86.4786	0
 86.4886	0
 86.4986	0
 86.5087	0
 86.5187	0
 86.5287	0
 86.5387	0
 86.5487	0
 86.5587	0
 86.5687	0
 86.5787	0
 86.5887	0
 86.5987	0
 86.6087	0
 86.6187	0
 86.6287	0
 86.6387	0
 86.6487	0
 86.6587	0
 86.6687	0
 86.6787	0
 86.6887	0
 86.6987	0
 86.7087	0
 86.7187	0
 86.7287	0
 86.7387	0
 86.7487	0
 86.7587	0
 86.7687	0
 86.7787	0
 86.7887	0
 86.7987	0
 86.8087	0
 86.8187	0
 86.8287	0
 86.8387	0
 86.8487	0
 86.8587	0
 86.8687	0
 86.8787	0
 86.8887	0
 86.8987	0
 86.9087	0
 86.9187	0
 86.9287	0
 86.9387	0
 86.9487	0
 86.9587	0
 86.9687	0
 86.9787	0
 86.9887	0
 86.9987	0
 87.0087	0
 87.0187	0
 87.0287	0
 87.0387	0
 87.0487	0
 87.0587	0
 87.0687	0
 87.0787	0
 87.0887	0
 87.0987	0
 87.1087	0
 87.1187	0
 87.1287	0
 87.1387	0
 87.1487	0
 87.1587	0
 87.1687	0
 87.1787	0
 87.1887	0
 87.1987	0
 87.2087	0
 87.2187	0
 87.2287	0
 87.2387	0
 87.2487	0
 87.2587	0
 87.2687	0
 87.2787	0
 87.2887	0
 87.2987	0
 87.3087	0
 87.3187	0
 87.3287	0
 87.3387	0
 87.3487	0
 87.3587	0
 87.3687	0
 87.3787	0
 87.3887	0
 87.3987	0
 87.4087	0
 87.4187	0
 87.4287	0
 87.4387	0
 87.4487	0
 87.4587	0
 87.4687	0
 87.4787	0
 87.4887	0
 87.4987	0
 87.5088	0
 87.5188	0
 87.5288	0
 87.5388	0
 87.5488	0
 87.5588	0
 87.5688	0
 87.5788	0
 87.5888	0
 87.5988	0
 87.6088	0
 87.6188	0
 87.6288	0
 87.6388	0
 87.6488	0
 87.6588	0
 87.6688	0
 87.6788	0
 87.6888	0
 87.6988	0
 87.7088	0
 87.7188	0
 87.7288	0
 87.7388	0
 87.7488	0
 87.7588	0
 87.7688	0
 87.7788	0
 87.7888	0
 87.7988	0
 87.8088	0
 87.8188	0
 87.8288	0
 87.8388	0
 87.8488	0
 87.8588	0
 87.8688	0
 87.8788	0
 87.8888	0
 87.8988	0
 87.9088	0
 87.9188	0
 87.9288	0
 87.9388	0
 87.9488	0
 87.9588	0
 87.9688	0
 87.9788	0
 87.9888	0
 87.9988	0
 88.0088	0
 88.0188	0
 88.0288	0
 88.0388	0
 88.0488	0
 88.0588	0
 88.0688	0
 88.0788	0
 88.0888	0
 88.0988	0
 88.1088	0
 88.1188	0
 88.1288	0
 88.1388	0
 88.1488	0
 88.1588	0
 88.1688	0
 88.1788	0
 88.1888	0
 88.1988	0
 88.2088	0
 88.2188	0
 88.2288	0
 88.2388	0
 88.2488	0
 88.2588	0
 88.2688	0
 88.2788	0
 88.2888	0
 88.2988	0
 88.3088	0
 88.3188	0
 88.3288	0
 88.3388	0
 88.3488	0
 88.3588	0
 88.3688	0
 88.3788	0
 88.3888	0
 88.3988	0
 88.4088	0
 88.4188	0
 88.4288	0
 88.4388	0
 88.4488	0
 88.4588	0
 88.4688	0
 88.4788	0
 88.4888	0
 88.4988	0
 88.5089	0
 88.5189	0
 88.5289	0
 88.5389	0
 88.5489	0
 88.5589	0
 88.5689	0
 88.5789	0
 88.5889	0
 88.5989	0
 88.6089	0
 88.6189	0
 88.6289	0
 88.6389	0
 88.6489	0
 88.6589	0
 88.6689	0
 88.6789	0
 88.6889	0
 88.6989	0
 88.7089	0
 88.7189	0
 88.7289	0
 88.7389	0
 88.7489	0
 88.7589	0
 88.7689	0
 88.7789	0
 88.7889	0
 88.7989	0
 88.8089	0
 88.8189	0
 88.8289	0
 88.8389	0
 88.8489	0
 88.8589	0
 88.8689	0
 88.8789	0
 88.8889	0
 88.8989	0
 88.9089	0
 88.9189	0
 88.9289	0
 88.9389	0
 88.9489	0
 88.9589	0
 88.9689	0
 88.9789	0
 88.9889	0
 88.9989	0
 89.0089	0
 89.0189	0
 89.0289	0
 89.0389	0
 89.0489	0
 89.0589	0
 89.0689	0
 89.0789	0
 89.0889	0
 89.0989	0
 89.1089	0
 89.1189	0
 89.1289	0
 89.1389	0
 89.1489	0
 89.1589	0
 89.1689	0
 89.1789	0
 89.1889	0
 89.1989	0
 89.2089	0
 89.2189	0
 89.2289	0
 89.2389	0
 89.2489	0
 89.2589	0
 89.2689	0
 89.2789	0
 89.2889	0
 89.2989	0
 89.3089	0
 89.3189	0
 89.3289	0
 89.3389	0
 89.3489	0
 89.3589	0
 89.3689	0
 89.3789	0
 89.3889	0
 89.3989	0
 89.4089	0
 89.4189	0
 89.4289	0
 89.4389	0
 89.4489	0
 89.4589	0
 89.4689	0
 89.4789	0
 89.4889	0
 89.4989	0
 89.509	0
 89.519	0
 89.529	0
 89.539	0
 89.549	0
 89.559	0
 89.569	0
 89.579	0
 89.589	0
 89.599	0
 89.609	0
 89.619	0
 89.629	0
 89.639	0
 89.649	0
 89.659	0
 89.669	0
 89.679	0
 89.689	0
 89.699	0
 89.709	0
 89.719	0
 89.729	0
 89.739	0
 89.749	0
 89.759	0
 89.769	0
 89.779	0
 89.789	0
 89.799	0
 89.809	0
 89.819	0
 89.829	0
 89.839	0
 89.849	0
 89.859	0
 89.869	0
 89.879	0
 89.889	0
 89.899	0
 89.909	0
 89.919	0
 89.929	0
 89.939	0
 89.949	0
 89.959	0
 89.969	0
 89.979	0
 89.989	0
 89.999	0
 90.009	0
 90.019	0
 90.029	0
 90.039	0
 90.049	0
 90.059	0
 90.069	0
 90.079	0
 90.089	0
 90.099	0
 90.109	0
 90.119	0
 90.129	0
 90.139	0
 90.149	0
 90.159	0
 90.169	0
 90.179	0
 90.189	0
 90.199	0
 90.209	0
 90.219	0
 90.229	0
 90.239	0
 90.249	0
 90.259	0
 90.269	0
 90.279	0
 90.289	0
 90.299	0
 90.309	0
 90.319	0
 90.329	0
 90.339	0
 90.349	0
 90.359	0
 90.369	0
 90.379	0
 90.389	0
 90.399	0
 90.409	0
 90.419	0
 90.429	0
 90.439	0
 90.449	0
 90.459	0
 90.469	0
 90.479	0
 90.489	0
 90.499	0
 90.5091	0
 90.5191	0
 90.5291	0
 90.5391	0
 90.5491	0
 90.5591	0
 90.5691	0
 90.5791	0
 90.5891	0
 90.5991	0
 90.6091	0
 90.6191	0
 90.6291	0
 90.6391	0
 90.6491	0
 90.6591	0
 90.6691	0
 90.6791	0
 90.6891	0
 90.6991	0
 90.7091	0
 90.7191	0
 90.7291	0
 90.7391	0
 90.7491	0
 90.7591	0
 90.7691	0
 90.7791	0
 90.7891	0
 90.7991	0
 90.8091	0
 90.8191	0
 90.8291	0
 90.8391	0
 90.8491	0
 90.8591	0
 90.8691	0
 90.8791	0
 90.8891	0
 90.8991	0
 90.9091	0
 90.9191	0
 90.9291	0
 90.9391	0
 90.9491	0
 90.9591	0
 90.9691	0
 90.9791	0
 90.9891	0
 90.9991	0
 91.0091	0
 91.0191	0
 91.0291	0
 91.0391	0
 91.0491	0
 91.0591	0
 91.0691	0
 91.0791	0
 91.0891	0
 91.0991	0
 91.1091	0
 91.1191	0
 91.1291	0
 91.1391	0
 91.1491	0
 91.1591	0
 91.1691	0
 91.1791	0
 91.1891	0
 91.1991	0
 91.2091	0
 91.2191	0
 91.2291	0
 91.2391	0
 91.2491	0
 91.2591	0
 91.2691	0
 91.2791	0
 91.2891	0
 91.2991	0
 91.3091	0
 91.3191	0
 91.3291	0
 91.3391	0
 91.3491	0
 91.3591	0
 91.3691	0
 91.3791	0
 91.3891	0
 91.3991	0
 91.4091	0
 91.4191	0
 91.4291	0
 91.4391	0
 91.4491	0
 91.4591	0
 91.4691	0
 91.4791	0
 91.4891	0
 91.4991	0
 91.5092	0
 91.5192	0
 91.5292	0
 91.5392	0
 91.5492	0
 91.5592	0
 91.5692	0
 91.5792	0
 91.5892	0
 91.5992	0
 91.6092	0
 91.6192	0
 91.6292	0
 91.6392	0
 91.6492	0
 91.6592	0
 91.6692	0
 91.6792	0
 91.6892	0
 91.6992	0
 91.7092	0
 91.7192	0
 91.7292	0
 91.7392	0
 91.7492	0
 91.7592	0
 91.7692	0
 91.7792	0
 91.7892	0
 91.7992	0
 91.8092	0
 91.8192	0
 91.8292	0
 91.8392	0
 91.8492	0
 91.8592	0
 91.8692	0
 91.8792	0
 91.8892	0
 91.8992	0
 91.9092	0
 91.9192	0
 91.9292	0
 91.9392	0
 91.9492	0
 91.9592	0
 91.9692	0
 91.9792	0
 91.9892	0
 91.9992	0
 92.0092	0
 92.0192	0
 92.0292	0
 92.0392	0
 92.0492	0
 92.0592	0
 92.0692	0
 92.0792	0
 92.0892	0
 92.0992	0
 92.1092	0
 92.1192	0
 92.1292	0
 92.1392	0
 92.1492	0
 92.1592	0
 92.1692	0
 92.1792	0
 92.1892	0
 92.1992	0
 92.2092	0
 92.2192	0
 92.2292	0
 92.2392	0
 92.2492	0
 92.2592	0
 92.2692	0
 92.2792	0
 92.2892	0
 92.2992	0
 92.3092	0
 92.3192	0
 92.3292	0
 92.3392	0
 92.3492	0
 92.3592	0
 92.3692	0
 92.3792	0
 92.3892	0
 92.3992	0
 92.4092	0
 92.4192	0
 92.4292	0
 92.4392	0
 92.4492	0
 92.4592	0
 92.4692	0
 92.4792	0
 92.4892	0
 92.4992	0
 92.5093	0
 92.5193	0
 92.5293	0
 92.5393	0
 92.5493	0
 92.5593	0
 92.5693	0
 92.5793	0
 92.5893	0
 92.5993	0
 92.6093	0
 92.6193	0
 92.6293	0
 92.6393	0
 92.6493	0
 92.6593	0
 92.6693	0
 92.6793	0
 92.6893	0
 92.6993	0
 92.7093	0
 92.7193	0
 92.7293	0
 92.7393	0
 92.7493	0
 92.7593	0
 92.7693	0
 92.7793	0
 92.7893	0
 92.7993	0
 92.8093	0
 92.8193	0
 92.8293	0
 92.8393	0
 92.8493	0
 92.8593	0
 92.8693	0
 92.8793	0
 92.8893	0
 92.8993	0
 92.9093	0
 92.9193	0
 92.9293	0
 92.9393	0
 92.9493	0
 92.9593	0
 92.9693	0
 92.9793	0
 92.9893	0
 92.9993	0
 93.0093	0
 93.0193	0
 93.0293	0
 93.0393	0
 93.0493	0
 93.0593	0
 93.0693	0
 93.0793	0
 93.0893	0
 93.0993	0
 93.1093	0
 93.1193	0
 93.1293	0
 93.1393	0
 93.1493	0
 93.1593	0
 93.1693	0
 93.1793	0
 93.1893	0
 93.1993	0
 93.2093	0
 93.2193	0
 93.2293	0
 93.2393	0
 93.2493	0
 93.2593	0
 93.2693	0
 93.2793	0
 93.2893	0
 93.2993	0
 93.3093	0
 93.3193	0
 93.3293	0
 93.3393	0
 93.3493	0
 93.3593	0
 93.3693	0
 93.3793	0
 93.3893	0
 93.3993	0
 93.4093	0
 93.4193	0
 93.4293	0
 93.4393	0
 93.4493	0
 93.4593	0
 93.4693	0
 93.4793	0
 93.4893	0
 93.4993	0
 93.5094	0
 93.5194	0
 93.5294	0
 93.5394	0
 93.5494	0
 93.5594	0
 93.5694	0
 93.5794	0
 93.5894	0
 93.5994	0
 93.6094	0
 93.6194	0
 93.6294	0
 93.6394	0
 93.6494	0
 93.6594	0
 93.6694	0
 93.6794	0
 93.6894	0
 93.6994	0
 93.7094	0
 93.7194	0
 93.7294	0
 93.7394	0
 93.7494	0
 93.7594	0
 93.7694	0
 93.7794	0
 93.7894	0
 93.7994	0
 93.8094	0
 93.8194	0
 93.8294	0
 93.8394	0
 93.8494	0
 93.8594	0
 93.8694	0
 93.8794	0
 93.8894	0
 93.8994	0
 93.9094	0
 93.9194	0
 93.9294	0
 93.9394	0
 93.9494	0
 93.9594	0
 93.9694	0
 93.9794	0
 93.9894	0
 93.9994	0
 94.0094	0
 94.0194	0
 94.0294	0
 94.0394	0
 94.0494	0
 94.0594	0
 94.0694	0
 94.0794	0
 94.0894	0
 94.0994	0
 94.1094	0
 94.1194	0
 94.1294	0
 94.1394	0
 94.1494	0
 94.1594	0
 94.1694	0
 94.1794	0
 94.1894	0
 94.1994	0
 94.2094	0
 94.2194	0
 94.2294	0
 94.2394	0
 94.2494	0
 94.2594	0
 94.2694	0
 94.2794	0
 94.2894	0
 94.2994	0
 94.3094	0
 94.3194	0
 94.3294	0
 94.3394	0
 94.3494	0
 94.3594	0
 94.3694	0
 94.3794	0
 94.3894	0
 94.3994	0
 94.4094	0
 94.4194	0
 94.4294	0
 94.4394	0
 94.4494	0
 94.4594	0
 94.4694	0
 94.4794	0
 94.4894	0
 94.4994	0
 94.5095	0
 94.5195	0
 94.5295	0
 94.5395	0
 94.5495	0
 94.5595	0
 94.5695	0
 94.5795	0
 94.5895	0
 94.5995	0
 94.6095	0
 94.6195	0
 94.6295	0
 94.6395	0
 94.6495	0
 94.6595	0
 94.6695	0
 94.6795	0
 94.6895	0
 94.6995	0
 94.7095	0
 94.7195	0
 94.7295	0
 94.7395	0
 94.7495	0
 94.7595	0
 94.7695	0
 94.7795	0
 94.7895	0
 94.7995	0
 94.8095	0
 94.8195	0
 94.8295	0
 94.8395	0
 94.8495	0
 94.8595	0
 94.8695	0
 94.8795	0
 94.8895	0
 94.8995	0
 94.9095	0
 94.9195	0
 94.9295	0
 94.9395	0
 94.9495	0
 94.9595	0
 94.9695	0
 94.9795	0
 94.9895	0
 94.9995	0
 95.0095	0
 95.0195	0
 95.0295	0
 95.0395	0
 95.0495	0
 95.0595	0
 95.0695	0
 95.0795	0
 95.0895	0
 95.0995	0
 95.1095	0
 95.1195	0
 95.1295	0
 95.1395	0
 95.1495	0
 95.1595	0
 95.1695	0
 95.1795	0
 95.1895	0
 95.1995	0
 95.2095	0
 95.2195	0
 95.2295	0
 95.2395	0
 95.2495	0
 95.2595	0
 95.2695	0
 95.2795	0
 95.2895	0
 95.2995	0
 95.3095	0
 95.3195	0
 95.3295	0
 95.3395	0
 95.3495	0
 95.3595	0
 95.3695	0
 95.3795	0
 95.3895	0
 95.3995	0
 95.4095	0
 95.4195	0
 95.4295	0
 95.4395	0
 95.4495	0
 95.4595	0
 95.4695	0
 95.4795	0
 95.4895	0
 95.4995	0
 95.5096	0
 95.5196	0
 95.5296	0
 95.5396	0
 95.5496	0
 95.5596	0
 95.5696	0
 95.5796	0
 95.5896	0
 95.5996	0
 95.6096	0
 95.6196	0
 95.6296	0
 95.6396	0
 95.6496	0
 95.6596	0
 95.6696	0
 95.6796	0
 95.6896	0
 95.6996	0
 95.7096	0
 95.7196	0
 95.7296	0
 95.7396	0
 95.7496	0
 95.7596	0
 95.7696	0
 95.7796	0
 95.7896	0
 95.7996	0
 95.8096	0
 95.8196	0
 95.8296	0
 95.8396	0
 95.8496	0
 95.8596	0
 95.8696	0
 95.8796	0
 95.8896	0
 95.8996	0
 95.9096	0
 95.9196	0
 95.9296	0
 95.9396	0
 95.9496	0
 95.9596	0
 95.9696	0
 95.9796	0
 95.9896	0
 95.9996	0
 96.0096	0
 96.0196	0
 96.0296	0
 96.0396	0
 96.0496	0
 96.0596	0
 96.0696	0
 96.0796	0
 96.0896	0
 96.0996	0
 96.1096	0
 96.1196	0
 96.1296	0
 96.1396	0
 96.1496	0
 96.1596	0
 96.1696	0
 96.1796	0
 96.1896	0
 96.1996	0
 96.2096	0
 96.2196	0
 96.2296	0
 96.2396	0
 96.2496	0
 96.2596	0
 96.2696	0
 96.2796	0
 96.2896	0
 96.2996	0
 96.3096	0
 96.3196	0
 96.3296	0
 96.3396	0
 96.3496	0
 96.3596	0
 96.3696	0
 96.3796	0
 96.3896	0
 96.3996	0
 96.4096	0
 96.4196	0
 96.4296	0
 96.4396	0
 96.4496	0
 96.4596	0
 96.4696	0
 96.4796	0
 96.4896	0
 96.4996	0
 96.5097	0
 96.5197	0
 96.5297	0
 96.5397	0
 96.5497	0
 96.5597	0
 96.5697	0
 96.5797	0
 96.5897	0
 96.5997	0
 96.6097	0
 96.6197	0
 96.6297	0
 96.6397	0
 96.6497	0
 96.6597	0
 96.6697	0
 96.6797	0
 96.6897	0
 96.6997	0
 96.7097	0
 96.7197	0
 96.7297	0
 96.7397	0
 96.7497	0
 96.7597	0
 96.7697	0
 96.7797	0
 96.7897	0
 96.7997	0
 96.8097	0
 96.8197	0
 96.8297	0
 96.8397	0
 96.8497	0
 96.8597	0
 96.8697	0
 96.8797	0
 96.8897	0
 96.8997	0
 96.9097	0
 96.9197	0
 96.9297	0
 96.9397	0
 96.9497	0
 96.9597	0
 96.9697	0
 96.9797	0
 96.9897	0
 96.9997	0
 97.0097	0
 97.0197	0
 97.0297	0
 97.0397	0
 97.0497	0
 97.0597	0
 97.0697	0
 97.0797	0
 97.0897	0
 97.0997	0
 97.1097	0
 97.1197	0
 97.1297	0
 97.1397	0
 97.1497	0
 97.1597	0
 97.1697	0
 97.1797	0
 97.1897	0
 97.1997	0
 97.2097	0
 97.2197	0
 97.2297	0
 97.2397	0
 97.2497	0
 97.2597	0
 97.2697	0
 97.2797	0
 97.2897	0
 97.2997	0
 97.3097	0
 97.3197	0
 97.3297	0
 97.3397	0
 97.3497	0
 97.3597	0
 97.3697	0
 97.3797	0
 97.3897	0
 97.3997	0
 97.4097	0
 97.4197	0
 97.4297	0
 97.4397	0
 97.4497	0
 97.4597	0
 97.4697	0
 97.4797	0
 97.4897	0
 97.4997	0
 97.5098	0
 97.5198	0
 97.5298	0
 97.5398	0
 97.5498	0
 97.5598	0
 97.5698	0
 97.5798	0
 97.5898	0
 97.5998	0
 97.6098	0
 97.6198	0
 97.6298	0
 97.6398	0
 97.6498	0
 97.6598	0
 97.6698	0
 97.6798	0
 97.6898	0
 97.6998	0
 97.7098	0
 97.7198	0
 97.7298	0
 97.7398	0
 97.7498	0
 97.7598	0
 97.7698	0
 97.7798	0
 97.7898	0
 97.7998	0
 97.8098	0
 97.8198	0
 97.8298	0
 97.8398	0
 97.8498	0
 97.8598	0
 97.8698	0
 97.8798	0
 97.8898	0
 97.8998	0
 97.9098	0
 97.9198	0
 97.9298	0
 97.9398	0
 97.9498	0
 97.9598	0
 97.9698	0
 97.9798	0
 97.9898	0
 97.9998	0
 98.0098	0
 98.0198	0
 98.0298	0
 98.0398	0
 98.0498	0
 98.0598	0
 98.0698	0
 98.0798	0
 98.0898	0
 98.0998	0
 98.1098	0
 98.1198	0
 98.1298	0
 98.1398	0
 98.1498	0
 98.1598	0
 98.1698	0
 98.1798	0
 98.1898	0
 98.1998	0
 98.2098	0
 98.2198	0
 98.2298	0
 98.2398	0
 98.2498	0
 98.2598	0
 98.2698	0
 98.2798	0
 98.2898	0
 98.2998	0
 98.3098	0
 98.3198	0
 98.3298	0
 98.3398	0
 98.3498	0
 98.3598	0
 98.3698	0
 98.3798	0
 98.3898	0
 98.3998	0
 98.4098	0
 98.4198	0
 98.4298	0
 98.4398	0
 98.4498	0
 98.4598	0
 98.4698	0
 98.4798	0
 98.4898	0
 98.4998	0
 98.5099	0
 98.5199	0
 98.5299	0
 98.5399	0
 98.5499	0
 98.5599	0
 98.5699	0
 98.5799	0
 98.5899	0
 98.5999	0
 98.6099	0
 98.6199	0
 98.6299	0
 98.6399	0
 98.6499	0
 98.6599	0
 98.6699	0
 98.6799	0
 98.6899	0
 98.6999	0
 98.7099	0
 98.7199	0
 98.7299	0
 98.7399	0
 98.7499	0
 98.7599	0
 98.7699	0
 98.7799	0
 98.7899	0
 98.7999	0
 98.8099	0
 98.8199	0
 98.8299	0
 98.8399	0
 98.8499	0
 98.8599	0
 98.8699	0
 98.8799	0
 98.8899	0
 98.8999	0
 98.9099	0
 98.9199	0
 98.9299	0
 98.9399	0
 98.9499	0
 98.9599	0
 98.9699	0
 98.9799	0
 98.9899	0
 98.9999	0
 99.0099	0
 99.0199	0
 99.0299	0
 99.0399	0
 99.0499	0
 99.0599	0
 99.0699	0
 99.0799	0
 99.0899	0
 99.0999	0
 99.1099	0
 99.1199	0
 99.1299	0
 99.1399	0
 99.1499	0
 99.1599	0
 99.1699	0
 99.1799	0
 99.1899	0
 99.1999	0
 99.2099	0
 99.2199	0
 99.2299	0
 99.2399	0
 99.2499	0
 99.2599	0
 99.2699	0
 99.2799	0
 99.2899	0
 99.2999	0
 99.3099	0
 99.3199	0
 99.3299	0
 99.3399	0
 99.3499	0
 99.3599	0
 99.3699	0
 99.3799	0
 99.3899	0
 99.3999	0
 99.4099	0
 99.4199	0
 99.4299	0
 99.4399	0
 99.4499	0
 99.4599	0
 99.4699	0
 99.4799	0
 99.4899	0
 99.4999	0
 99.51	0
 99.52	0
 99.53	0
 99.54	0
 99.55	0
 99.56	0
 99.57	0
 99.58	0
 99.59	0
 99.6	0
 99.61	0
 99.62	0
 99.63	0
 99.64	0
 99.65	0
 99.66	0
 99.67	0
 99.68	0
 99.69	0
 99.7	0
 99.71	0
 99.72	0
 99.73	0
 99.74	0
 99.75	0
 99.76	0
 99.77	0
 99.78	0
 99.79	0
 99.8	0
 99.81	0
 99.82	0
 99.83	0
 99.84	0
 99.85	0
 99.86	0
 99.87	0
 99.88	0
 99.89	0
 99.9	0
 99.91	0
 99.92	0
 99.93	0
 99.94	0
 99.95	0
 99.96	0
 99.97	0
 99.98	0
 99.99	0
 100	0


==> anc/Lise_eff_eRecoils_e.dat <==
# Cut-survival probability for electron-recoil events
# within the electron-recoil band
# Energy [keV] | Cut-survival probability
 0	0
 0.010001	0
 0.020002	0
 0.030003	0
 0.040004	0
 0.050005	0
 0.060006	0
 0.070007	0
 0.080008	0
 0.090009	0
 0.10001	0
 0.110011	0
 0.120012	0
 0.130013	0
 0.140014	0
 0.150015	0
 0.160016	0
 0.170017	0
 0.180018	0
 0.190019	0
 0.20002	0
 0.210021	0
 0.220022	0
 0.230023	0
 0.240024	0
 0.250025	0
 0.260026	0
 0.270027	0
 0.280028	0
 0.290029	0
 0.30003	0
 0.310031	0.104867
 0.320032	0.112628
 0.330033	0.12039
 0.340034	0.128151
 0.350035	0.135915
 0.360036	0.144536
 0.370037	0.153158
 0.380038	0.161779
 0.390039	0.170401
 0.40004	0.17902
 0.410041	0.187043
 0.420042	0.195067
 0.430043	0.20309
 0.440044	0.211114
 0.450045	0.219136
 0.460046	0.226746
 0.470047	0.234357
 0.480048	0.241968
 0.490049	0.249579
 0.50005	0.257189
 0.510051	0.264694
 0.520052	0.272199
 0.530053	0.279704
 0.540054	0.287209
 0.550055	0.294708
 0.560056	0.301099
 0.570057	0.30749
 0.580058	0.313881
 0.590059	0.320272
 0.60006	0.326657
 0.610061	0.332206
 0.620062	0.337755
 0.630063	0.343304
 0.640064	0.348853
 0.650065	0.354397
 0.660066	0.359114
 0.670067	0.363832
 0.680068	0.368549
 0.690069	0.373266
 0.70007	0.377979
 0.710071	0.382097
 0.720072	0.386214
 0.730073	0.390332
 0.740074	0.394449
 0.750075	0.398565
 0.760076	0.402474
 0.770077	0.406382
 0.780078	0.41029
 0.790079	0.414198
 0.80008	0.418101
 0.810081	0.421407
 0.820082	0.424713
 0.830083	0.42802
 0.840084	0.431326
 0.850085	0.434626
 0.860086	0.437251
 0.870087	0.439876
 0.880088	0.442501
 0.890089	0.445127
 0.90009	0.447752
 0.910091	0.450436
 0.920092	0.45312
 0.930093	0.455804
 0.940094	0.458488
 0.950095	0.461168
 0.960096	0.463366
 0.970097	0.465564
 0.980098	0.467762
 0.990099	0.46996
 1.0001	0.472154
 1.0101	0.474016
 1.0201	0.475877
 1.0301	0.477739
 1.0401	0.479601
 1.05011	0.481462
 1.06011	0.483324
 1.07011	0.485185
 1.08011	0.487047
 1.09011	0.488908
 1.10011	0.490766
 1.11011	0.492274
 1.12011	0.493781
 1.13011	0.495289
 1.14011	0.496797
 1.15012	0.498304
 1.16012	0.499812
 1.17012	0.50132
 1.18012	0.502828
 1.19012	0.504335
 1.20012	0.505836
 1.21012	0.506722
 1.22012	0.507609
 1.23012	0.508495
 1.24012	0.509382
 1.25013	0.510268
 1.26013	0.511155
 1.27013	0.512041
 1.28013	0.512928
 1.29013	0.513814
 1.30013	0.514701
 1.31013	0.515588
 1.32013	0.516474
 1.33013	0.517361
 1.34013	0.518247
 1.35014	0.519134
 1.36014	0.52002
 1.37014	0.520907
 1.38014	0.521793
 1.39014	0.52268
 1.40014	0.523564
 1.41014	0.524252
 1.42014	0.52494
 1.43014	0.525628
 1.44014	0.526317
 1.45015	0.527005
 1.46015	0.527693
 1.47015	0.528382
 1.48015	0.52907
 1.49015	0.529758
 1.50015	0.530446
 1.51015	0.531135
 1.52015	0.531823
 1.53015	0.532511
 1.54015	0.5332
 1.55016	0.533888
 1.56016	0.534576
 1.57016	0.535264
 1.58016	0.535953
 1.59016	0.536641
 1.60016	0.537324
 1.61016	0.53768
 1.62016	0.538036
 1.63016	0.538391
 1.64016	0.538747
 1.65017	0.539103
 1.66017	0.539459
 1.67017	0.539815
 1.68017	0.540171
 1.69017	0.540526
 1.70017	0.540882
 1.71017	0.541238
 1.72017	0.541594
 1.73017	0.54195
 1.74017	0.542306
 1.75018	0.542661
 1.76018	0.543017
 1.77018	0.543373
 1.78018	0.543729
 1.79018	0.544085
 1.80018	0.544439
 1.81018	0.544703
 1.82018	0.544968
 1.83018	0.545232
 1.84018	0.545496
 1.85019	0.545761
 1.86019	0.546025
 1.87019	0.546289
 1.88019	0.546554
 1.89019	0.546818
 1.90019	0.547082
 1.91019	0.547347
 1.92019	0.547611
 1.93019	0.547875
 1.94019	0.54814
 1.9502	0.548404
 1.9602	0.548668
 1.9702	0.548933
 1.9802	0.549197
 1.9902	0.549461
 2.0002	0.549724
 2.0102	0.549894
 2.0202	0.550063
 2.0302	0.550233
 2.0402	0.550403
 2.05021	0.550573
 2.06021	0.550743
 2.07021	0.550912
 2.08021	0.551082
 2.09021	0.551252
 2.10021	0.551422
 2.11021	0.551591
 2.12021	0.551761
 2.13021	0.551931
 2.14021	0.552101
 2.15022	0.552271
 2.16022	0.55244
 2.17022	0.55261
 2.18022	0.55278
 2.19022	0.55295
 2.20022	0.553117
 2.21022	0.553184
 2.22022	0.553251
 2.23022	0.553319
 2.24022	0.553386
 2.25023	0.553453
 2.26023	0.55352
 2.27023	0.553587
 2.28023	0.553654
 2.29023	0.553721
 2.30023	0.553788
 2.31023	0.553855
 2.32023	0.553922
 2.33023	0.55399
 2.34023	0.554057
 2.35024	0.554124
 2.36024	0.554191
 2.37024	0.554258
 2.38024	0.554325
 2.39024	0.554392
 2.40024	0.55446
 2.41024	0.554563
 2.42024	0.554665
 2.43024	0.554768
 2.44024	0.554871
 2.45025	0.554974
 2.46025	0.555076
 2.47025	0.555179
 2.48025	0.555282
 2.49025	0.555384
 2.50025	0.555487
 2.51025	0.55559
 2.52025	0.555692
 2.53025	0.555795
 2.54025	0.555898
 2.55026	0.556
 2.56026	0.556103
 2.57026	0.556206
 2.58026	0.556308
 2.59026	0.556411
 2.60026	0.556512
 2.61026	0.556536
 2.62026	0.556561
 2.63026	0.556585
 2.64026	0.556609
 2.65027	0.556634
 2.66027	0.556658
 2.67027	0.556683
 2.68027	0.556707
 2.69027	0.556731
 2.70027	0.556756
 2.71027	0.55678
 2.72027	0.556805
 2.73027	0.556829
 2.74027	0.556853
 2.75028	0.556878
 2.76028	0.556902
 2.77028	0.556927
 2.78028	0.556951
 2.79028	0.556975
 2.80028	0.556999
 2.81028	0.557
 2.82028	0.557
 2.83028	0.557001
 2.84028	0.557001
 2.85029	0.557002
 2.86029	0.557002
 2.87029	0.557003
 2.88029	0.557003
 2.89029	0.557004
 2.90029	0.557004
 2.91029	0.557005
 2.92029	0.557005
 2.93029	0.557006
 2.94029	0.557006
 2.9503	0.557007
 2.9603	0.557007
 2.9703	0.557008
 2.9803	0.557008
 2.9903	0.557009
 3.0003	0.55701
 3.0103	0.557035
 3.0203	0.55706
 3.0303	0.557086
 3.0403	0.557111
 3.05031	0.557136
 3.06031	0.557161
 3.07031	0.557187
 3.08031	0.557212
 3.09031	0.557237
 3.10031	0.557262
 3.11031	0.557287
 3.12031	0.557313
 3.13031	0.557338
 3.14031	0.557363
 3.15032	0.557388
 3.16032	0.557413
 3.17032	0.557439
 3.18032	0.557464
 3.19032	0.557489
 3.20032	0.557514
 3.21032	0.557539
 3.22032	0.557565
 3.23032	0.55759
 3.24032	0.557615
 3.25033	0.55764
 3.26033	0.557666
 3.27033	0.557691
 3.28033	0.557716
 3.29033	0.557741
 3.30033	0.557766
 3.31033	0.557792
 3.32033	0.557817
 3.33033	0.557842
 3.34033	0.557867
 3.35034	0.557892
 3.36034	0.557918
 3.37034	0.557943
 3.38034	0.557968
 3.39034	0.557993
 3.40034	0.558019
 3.41034	0.558044
 3.42034	0.558069
 3.43034	0.558094
 3.44034	0.558119
 3.45035	0.558145
 3.46035	0.55817
 3.47035	0.558195
 3.48035	0.55822
 3.49035	0.558245
 3.50035	0.55827
 3.51035	0.558277
 3.52035	0.558284
 3.53035	0.558291
 3.54035	0.558299
 3.55036	0.558306
 3.56036	0.558313
 3.57036	0.55832
 3.58036	0.558327
 3.59036	0.558334
 3.60036	0.558341
 3.61036	0.558348
 3.62036	0.558355
 3.63036	0.558363
 3.64036	0.55837
 3.65037	0.558377
 3.66037	0.558384
 3.67037	0.558391
 3.68037	0.558398
 3.69037	0.558405
 3.70037	0.558412
 3.71037	0.558419
 3.72037	0.558427
 3.73037	0.558434
 3.74037	0.558441
 3.75038	0.558448
 3.76038	0.558455
 3.77038	0.558462
 3.78038	0.558469
 3.79038	0.558476
 3.80038	0.558484
 3.81038	0.558491
 3.82038	0.558498
 3.83038	0.558505
 3.84038	0.558512
 3.85039	0.558519
 3.86039	0.558526
 3.87039	0.558533
 3.88039	0.55854
 3.89039	0.558548
 3.90039	0.558555
 3.91039	0.558562
 3.92039	0.558569
 3.93039	0.558576
 3.94039	0.558583
 3.9504	0.55859
 3.9604	0.558597
 3.9704	0.558605
 3.9804	0.558612
 3.9904	0.558619
 4.0004	0.558626
 4.0104	0.558632
 4.0204	0.558638
 4.0304	0.558645
 4.0404	0.558651
 4.05041	0.558657
 4.06041	0.558664
 4.07041	0.55867
 4.08041	0.558676
 4.09041	0.558683
 4.10041	0.558689
 4.11041	0.558695
 4.12041	0.558701
 4.13041	0.558708
 4.14041	0.558714
 4.15042	0.55872
 4.16042	0.558727
 4.17042	0.558733
 4.18042	0.558739
 4.19042	0.558746
 4.20042	0.558752
 4.21042	0.558758
 4.22042	0.558765
 4.23042	0.558771
 4.24042	0.558777
 4.25043	0.558783
 4.26043	0.55879
 4.27043	0.558796
 4.28043	0.558802
 4.29043	0.558809
 4.30043	0.558815
 4.31043	0.558821
 4.32043	0.558828
 4.33043	0.558834
 4.34043	0.55884
 4.35044	0.558846
 4.36044	0.558853
 4.37044	0.558859
 4.38044	0.558865
 4.39044	0.558872
 4.40044	0.558878
 4.41044	0.558884
 4.42044	0.558891
 4.43044	0.558897
 4.44044	0.558903
 4.45045	0.55891
 4.46045	0.558916
 4.47045	0.558922
 4.48045	0.558928
 4.49045	0.558935
 4.50045	0.558941
 4.51045	0.558938
 4.52045	0.558935
 4.53045	0.558933
 4.54045	0.55893
 4.55046	0.558927
 4.56046	0.558925
 4.57046	0.558922
 4.58046	0.558919
 4.59046	0.558917
 4.60046	0.558914
 4.61046	0.558912
 4.62046	0.558909
 4.63046	0.558906
 4.64046	0.558904
 4.65047	0.558901
 4.66047	0.558898
 4.67047	0.558896
 4.68047	0.558893
 4.69047	0.55889
 4.70047	0.558888
 4.71047	0.558885
 4.72047	0.558882
 4.73047	0.55888
 4.74047	0.558877
 4.75048	0.558875
 4.76048	0.558872
 4.77048	0.558869
 4.78048	0.558867
 4.79048	0.558864
 4.80048	0.558861
 4.81048	0.558859
 4.82048	0.558856
 4.83048	0.558853
 4.84048	0.558851
 4.85049	0.558848
 4.86049	0.558845
 4.87049	0.558843
 4.88049	0.55884
 4.89049	0.558838
 4.90049	0.558835
 4.91049	0.558832
 4.92049	0.55883
 4.93049	0.558827
 4.94049	0.558824
 4.9505	0.558822
 4.9605	0.558819
 4.9705	0.558816
 4.9805	0.558814
 4.9905	0.558811
 5.0005	0.558809
 5.0105	0.558811
 5.0205	0.558814
 5.0305	0.558816
 5.0405	0.558818
 5.05051	0.558821
 5.06051	0.558823
 5.07051	0.558826
 5.08051	0.558828
 5.09051	0.558831
 5.10051	0.558833
 5.11051	0.558836
 5.12051	0.558838
 5.13051	0.55884
 5.14051	0.558843
 5.15052	0.558845
 5.16052	0.558848
 5.17052	0.55885
 5.18052	0.558853
 5.19052	0.558855
 5.20052	0.558858
 5.21052	0.55886
 5.22052	0.558862
 5.23052	0.558865
 5.24052	0.558867
 5.25053	0.55887
 5.26053	0.558872
 5.27053	0.558875
 5.28053	0.558877
 5.29053	0.558879
 5.30053	0.558882
 5.31053	0.558884
 5.32053	0.558887
 5.33053	0.558889
 5.34053	0.558892
 5.35054	0.558894
 5.36054	0.558897
 5.37054	0.558899
 5.38054	0.558901
 5.39054	0.558904
 5.40054	0.558906
 5.41054	0.558909
 5.42054	0.558911
 5.43054	0.558914
 5.44054	0.558916
 5.45055	0.558919
 5.46055	0.558921
 5.47055	0.558923
 5.48055	0.558926
 5.49055	0.558928
 5.50055	0.558931
 5.51055	0.558929
 5.52055	0.558927
 5.53055	0.558926
 5.54055	0.558924
 5.55056	0.558922
 5.56056	0.558921
 5.57056	0.558919
 5.58056	0.558917
 5.59056	0.558916
 5.60056	0.558914
 5.61056	0.558913
 5.62056	0.558911
 5.63056	0.558909
 5.64056	0.558908
 5.65057	0.558906
 5.66057	0.558904
 5.67057	0.558903
 5.68057	0.558901
 5.69057	0.5589
 5.70057	0.558898
 5.71057	0.558896
 5.72057	0.558895
 5.73057	0.558893
 5.74057	0.558891
 5.75058	0.55889
 5.76058	0.558888
 5.77058	0.558887
 5.78058	0.558885
 5.79058	0.558883
 5.80058	0.558882
 5.81058	0.55888
 5.82058	0.558878
 5.83058	0.558877
 5.84058	0.558875
 5.85059	0.558874
 5.86059	0.558872
 5.87059	0.55887
 5.88059	0.558869
 5.89059	0.558867
 5.90059	0.558865
 5.91059	0.558864
 5.92059	0.558862
 5.93059	0.558861
 5.94059	0.558859
 5.9506	0.558857
 5.9606	0.558856
 5.9706	0.558854
 5.9806	0.558852
 5.9906	0.558851
 6.0006	0.55885
 6.0106	0.558855
 6.0206	0.55886
 6.0306	0.558866
 6.0406	0.558871
 6.05061	0.558877
 6.06061	0.558882
 6.07061	0.558887
 6.08061	0.558893
 6.09061	0.558898
 6.10061	0.558903
 6.11061	0.558909
 6.12061	0.558914
 6.13061	0.55892
 6.14061	0.558925
 6.15062	0.55893
 6.16062	0.558936
 6.17062	0.558941
 6.18062	0.558947
 6.19062	0.558952
 6.20062	0.558957
 6.21062	0.558963
 6.22062	0.558968
 6.23062	0.558973
 6.24062	0.558979
 6.25063	0.558984
 6.26063	0.55899
 6.27063	0.558995
 6.28063	0.559
 6.29063	0.559006
 6.30063	0.559011
 6.31063	0.559017
 6.32063	0.559022
 6.33063	0.559027
 6.34063	0.559033
 6.35064	0.559038
 6.36064	0.559044
 6.37064	0.559049
 6.38064	0.559054
 6.39064	0.55906
 6.40064	0.559065
 6.41064	0.55907
 6.42064	0.559076
 6.43064	0.559081
 6.44064	0.559087
 6.45065	0.559092
 6.46065	0.559097
 6.47065	0.559103
 6.48065	0.559108
 6.49065	0.559114
 6.50065	0.559119
 6.51065	0.559124
 6.52065	0.55913
 6.53065	0.559135
 6.54065	0.559141
 6.55066	0.559146
 6.56066	0.559151
 6.57066	0.559157
 6.58066	0.559162
 6.59066	0.559167
 6.60066	0.559173
 6.61066	0.559178
 6.62066	0.559184
 6.63066	0.559189
 6.64066	0.559194
 6.65067	0.5592
 6.66067	0.559205
 6.67067	0.559211
 6.68067	0.559216
 6.69067	0.559221
 6.70067	0.559227
 6.71067	0.559232
 6.72067	0.559238
 6.73067	0.559243
 6.74067	0.559248
 6.75068	0.559254
 6.76068	0.559259
 6.77068	0.559264
 6.78068	0.55927
 6.79068	0.559275
 6.80068	0.559281
 6.81068	0.559286
 6.82068	0.559291
 6.83068	0.559297
 6.84068	0.559302
 6.85069	0.559308
 6.86069	0.559313
 6.87069	0.559318
 6.88069	0.559324
 6.89069	0.559329
 6.90069	0.559335
 6.91069	0.55934
 6.92069	0.559345
 6.93069	0.559351
 6.94069	0.559356
 6.9507	0.559361
 6.9607	0.559367
 6.9707	0.559372
 6.9807	0.559378
 6.9907	0.559383
 7.0007	0.559388
 7.0107	0.559386
 7.0207	0.559384
 7.0307	0.559382
 7.0407	0.55938
 7.05071	0.559378
 7.06071	0.559376
 7.07071	0.559374
 7.08071	0.559372
 7.09071	0.55937
 7.10071	0.559368
 7.11071	0.559366
 7.12071	0.559363
 7.13071	0.559361
 7.14071	0.559359
 7.15072	0.559357
 7.16072	0.559355
 7.17072	0.559353
 7.18072	0.559351
 7.19072	0.559349
 7.20072	0.559347
 7.21072	0.559345
 7.22072	0.559343
 7.23072	0.559341
 7.24072	0.559339
 7.25073	0.559337
 7.26073	0.559335
 7.27073	0.559333
 7.28073	0.559331
 7.29073	0.559329
 7.30073	0.559327
 7.31073	0.559325
 7.32073	0.559323
 7.33073	0.559321
 7.34073	0.559319
 7.35074	0.559317
 7.36074	0.559315
 7.37074	0.559313
 7.38074	0.559311
 7.39074	0.559309
 7.40074	0.559307
 7.41074	0.559305
 7.42074	0.559302
 7.43074	0.5593
 7.44074	0.559298
 7.45075	0.559296
 7.46075	0.559294
 7.47075	0.559292
 7.48075	0.55929
 7.49075	0.559288
 7.50075	0.559286
 7.51075	0.559284
 7.52075	0.559282
 7.53075	0.55928
 7.54075	0.559278
 7.55076	0.559276
 7.56076	0.559274
 7.57076	0.559272
 7.58076	0.55927
 7.59076	0.559268
 7.60076	0.559266
 7.61076	0.559264
 7.62076	0.559262
 7.63076	0.55926
 7.64076	0.559258
 7.65077	0.559256
 7.66077	0.559254
 7.67077	0.559252
 7.68077	0.55925
 7.69077	0.559248
 7.70077	0.559246
 7.71077	0.559244
 7.72077	0.559241
 7.73077	0.559239
 7.74077	0.559237
 7.75078	0.559235
 7.76078	0.559233
 7.77078	0.559231
 7.78078	0.559229
 7.79078	0.559227
 7.80078	0.559225
 7.81078	0.559223
 7.82078	0.559221
 7.83078	0.559219
 7.84078	0.559217
 7.85079	0.559215
 7.86079	0.559213
 7.87079	0.559211
 7.88079	0.559209
 7.89079	0.559207
 7.90079	0.559205
 7.91079	0.559203
 7.92079	0.559201
 7.93079	0.559199
 7.94079	0.559197
 7.9508	0.559195
 7.9608	0.559193
 7.9708	0.559191
 7.9808	0.559189
 7.9908	0.559187
 8.0008	0.559185
 8.0108	0.559194
 8.0208	0.559203
 8.0308	0.559212
 8.0408	0.55922
 8.05081	0.559229
 8.06081	0.559238
 8.07081	0.559247
 8.08081	0.559255
 8.09081	0.559264
 8.10081	0.559273
 8.11081	0.559282
 8.12081	0.55929
 8.13081	0.559299
 8.14081	0.559308
 8.15082	0.559317
 8.16082	0.559325
 8.17082	0.559334
 8.18082	0.559343
 8.19082	0.559352
 8.20082	0.55936
 8.21082	0.559369
 8.22082	0.559378
 8.23082	0.559387
 8.24082	0.559395
 8.25083	0.559404
 8.26083	0.559413
 8.27083	0.559421
 8.28083	0.55943
 8.29083	0.559439
 8.30083	0.559448
 8.31083	0.559456
 8.32083	0.559465
 8.33083	0.559474
 8.34083	0.559483
 8.35084	0.559491
 8.36084	0.5595
 8.37084	0.559509
 8.38084	0.559518
 8.39084	0.559526
 8.40084	0.559535
 8.41084	0.559544
 8.42084	0.559553
 8.43084	0.559561
 8.44084	0.55957
 8.45085	0.559579
 8.46085	0.559588
 8.47085	0.559596
 8.48085	0.559605
 8.49085	0.559614
 8.50085	0.559623
 8.51085	0.559631
 8.52085	0.55964
 8.53085	0.559649
 8.54085	0.559658
 8.55086	0.559666
 8.56086	0.559675
 8.57086	0.559684
 8.58086	0.559693
 8.59086	0.559701
 8.60086	0.55971
 8.61086	0.559719
 8.62086	0.559728
 8.63086	0.559736
 8.64086	0.559745
 8.65087	0.559754
 8.66087	0.559762
 8.67087	0.559771
 8.68087	0.55978
 8.69087	0.559789
 8.70087	0.559797
 8.71087	0.559806
 8.72087	0.559815
 8.73087	0.559824
 8.74087	0.559832
 8.75088	0.559841
 8.76088	0.55985
 8.77088	0.559859
 8.78088	0.559867
 8.79088	0.559876
 8.80088	0.559885
 8.81088	0.559894
 8.82088	0.559902
 8.83088	0.559911
 8.84088	0.55992
 8.85089	0.559929
 8.86089	0.559937
 8.87089	0.559946
 8.88089	0.559955
 8.89089	0.559964
 8.90089	0.559972
 8.91089	0.559981
 8.92089	0.55999
 8.93089	0.559999
 8.94089	0.560007
 8.9509	0.560016
 8.9609	0.560025
 8.9709	0.560034
 8.9809	0.560042
 8.9909	0.560051
 9.0009	0.560058
 9.0109	0.560052
 9.0209	0.560045
 9.0309	0.560038
 9.0409	0.560031
 9.05091	0.560024
 9.06091	0.560017
 9.07091	0.560011
 9.08091	0.560004
 9.09091	0.559997
 9.10091	0.55999
 9.11091	0.559983
 9.12091	0.559977
 9.13091	0.55997
 9.14091	0.559963
 9.15092	0.559956
 9.16092	0.559949
 9.17092	0.559943
 9.18092	0.559936
 9.19092	0.559929
 9.20092	0.559922
 9.21092	0.559915
 9.22092	0.559909
 9.23092	0.559902
 9.24092	0.559895
 9.25093	0.559888
 9.26093	0.559881
 9.27093	0.559874
 9.28093	0.559868
 9.29093	0.559861
 9.30093	0.559854
 9.31093	0.559847
 9.32093	0.55984
 9.33093	0.559834
 9.34093	0.559827
 9.35094	0.55982
 9.36094	0.559813
 9.37094	0.559806
 9.38094	0.5598
 9.39094	0.559793
 9.40094	0.559786
 9.41094	0.559779
 9.42094	0.559772
 9.43094	0.559765
 9.44094	0.559759
 9.45095	0.559752
 9.46095	0.559745
 9.47095	0.559738
 9.48095	0.559731
 9.49095	0.559725
 9.50095	0.559718
 9.51095	0.559711
 9.52095	0.559704
 9.53095	0.559697
 9.54095	0.559691
 9.55096	0.559684
 9.56096	0.559677
 9.57096	0.55967
 9.58096	0.559663
 9.59096	0.559656
 9.60096	0.55965
 9.61096	0.559643
 9.62096	0.559636
 9.63096	0.559629
 9.64096	0.559622
 9.65097	0.559616
 9.66097	0.559609
 9.67097	0.559602
 9.68097	0.559595
 9.69097	0.559588
 9.70097	0.559582
 9.71097	0.559575
 9.72097	0.559568
 9.73097	0.559561
 9.74097	0.559554
 9.75098	0.559547
 9.76098	0.559541
 9.77098	0.559534
 9.78098	0.559527
 9.79098	0.55952
 9.80098	0.559513
 9.81098	0.559507
 9.82098	0.5595
 9.83098	0.559493
 9.84098	0.559486
 9.85099	0.559479
 9.86099	0.559473
 9.87099	0.559466
 9.88099	0.559459
 9.89099	0.559452
 9.90099	0.559445
 9.91099	0.559438
 9.92099	0.559432
 9.93099	0.559425
 9.94099	0.559418
 9.951	0.559411
 9.961	0.559404
 9.971	0.559398
 9.981	0.559391
 9.991	0.559384
 10.001	0.559379
 10.011	0.55939
 10.021	0.5594
 10.031	0.559411
 10.041	0.559422
 10.051	0.559433
 10.061	0.559444
 10.071	0.559454
 10.081	0.559465
 10.091	0.559476
 10.101	0.559487
 10.111	0.559497
 10.121	0.559508
 10.131	0.559519
 10.141	0.55953
 10.151	0.559541
 10.161	0.559551
 10.171	0.559562
 10.181	0.559573
 10.191	0.559584
 10.201	0.559594
 10.211	0.559605
 10.221	0.559616
 10.231	0.559627
 10.241	0.559638
 10.251	0.559648
 10.261	0.559659
 10.271	0.55967
 10.281	0.559681
 10.291	0.559691
 10.301	0.559702
 10.311	0.559713
 10.321	0.559724
 10.331	0.559735
 10.341	0.559745
 10.351	0.559756
 10.361	0.559767
 10.371	0.559778
 10.381	0.559788
 10.391	0.559799
 10.401	0.55981
 10.411	0.559821
 10.421	0.559832
 10.431	0.559842
 10.441	0.559853
 10.451	0.559864
 10.461	0.559875
 10.471	0.559885
 10.481	0.559896
 10.491	0.559907
 10.5011	0.559918
 10.5111	0.559929
 10.5211	0.559939
 10.5311	0.55995
 10.5411	0.559961
 10.5511	0.559972
 10.5611	0.559982
 10.5711	0.559993
 10.5811	0.560004
 10.5911	0.560015
 10.6011	0.560026
 10.6111	0.560036
 10.6211	0.560047
 10.6311	0.560058
 10.6411	0.560069
 10.6511	0.560079
 10.6611	0.56009
 10.6711	0.560101
 10.6811	0.560112
 10.6911	0.560123
 10.7011	0.560133
 10.7111	0.560144
 10.7211	0.560155
 10.7311	0.560166
 10.7411	0.560176
 10.7511	0.560187
 10.7611	0.560198
 10.7711	0.560209
 10.7811	0.56022
 10.7911	0.56023
 10.8011	0.560241
 10.8111	0.560252
 10.8211	0.560263
 10.8311	0.560273
 10.8411	0.560284
 10.8511	0.560295
 10.8611	0.560306
 10.8711	0.560317
 10.8811	0.560327
 10.8911	0.560338
 10.9011	0.560349
 10.9111	0.56036
 10.9211	0.56037
 10.9311	0.560381
 10.9411	0.560392
 10.9511	0.560403
 10.9611	0.560413
 10.9711	0.560424
 10.9811	0.560435
 10.9911	0.560446
 11.0011	0.560455
 11.0111	0.560453
 11.0211	0.560452
 11.0311	0.56045
 11.0411	0.560448
 11.0511	0.560447
 11.0611	0.560445
 11.0711	0.560443
 11.0811	0.560441
 11.0911	0.56044
 11.1011	0.560438
 11.1111	0.560436
 11.1211	0.560434
 11.1311	0.560433
 11.1411	0.560431
 11.1511	0.560429
 11.1611	0.560428
 11.1711	0.560426
 11.1811	0.560424
 11.1911	0.560422
 11.2011	0.560421
 11.2111	0.560419
 11.2211	0.560417
 11.2311	0.560415
 11.2411	0.560414
 11.2511	0.560412
 11.2611	0.56041
 11.2711	0.560409
 11.2811	0.560407
 11.2911	0.560405
 11.3011	0.560403
 11.3111	0.560402
 11.3211	0.5604
 11.3311	0.560398
 11.3411	0.560396
 11.3511	0.560395
 11.3611	0.560393
 11.3711	0.560391
 11.3811	0.56039
 11.3911	0.560388
 11.4011	0.560386
 11.4111	0.560384
 11.4211	0.560383
 11.4311	0.560381
 11.4411	0.560379
 11.4511	0.560377
 11.4611	0.560376
 11.4711	0.560374
 11.4811	0.560372
 11.4911	0.560371
 11.5012	0.560369
 11.5112	0.560367
 11.5212	0.560365
 11.5312	0.560364
 11.5412	0.560362
 11.5512	0.56036
 11.5612	0.560358
 11.5712	0.560357
 11.5812	0.560355
 11.5912	0.560353
 11.6012	0.560352
 11.6112	0.56035
 11.6212	0.560348
 11.6312	0.560346
 11.6412	0.560345
 11.6512	0.560343
 11.6612	0.560341
 11.6712	0.560339
 11.6812	0.560338
 11.6912	0.560336
 11.7012	0.560334
 11.7112	0.560333
 11.7212	0.560331
 11.7312	0.560329
 11.7412	0.560327
 11.7512	0.560326
 11.7612	0.560324
 11.7712	0.560322
 11.7812	0.56032
 11.7912	0.560319
 11.8012	0.560317
 11.8112	0.560315
 11.8212	0.560314
 11.8312	0.560312
 11.8412	0.56031
 11.8512	0.560308
 11.8612	0.560307
 11.8712	0.560305
 11.8812	0.560303
 11.8912	0.560301
 11.9012	0.5603
 11.9112	0.560298
 11.9212	0.560296
 11.9312	0.560295
 11.9412	0.560293
 11.9512	0.560291
 11.9612	0.560289
 11.9712	0.560288
 11.9812	0.560286
 11.9912	0.560284
 12.0012	0.560282
 12.0112	0.560277
 12.0212	0.560273
 12.0312	0.560268
 12.0412	0.560264
 12.0512	0.560259
 12.0612	0.560255
 12.0712	0.56025
 12.0812	0.560245
 12.0912	0.560241
 12.1012	0.560236
 12.1112	0.560232
 12.1212	0.560227
 12.1312	0.560223
 12.1412	0.560218
 12.1512	0.560213
 12.1612	0.560209
 12.1712	0.560204
 12.1812	0.5602
 12.1912	0.560195
 12.2012	0.560191
 12.2112	0.560186
 12.2212	0.560181
 12.2312	0.560177
 12.2412	0.560172
 12.2512	0.560168
 12.2612	0.560163
 12.2712	0.560159
 12.2812	0.560154
 12.2912	0.560149
 12.3012	0.560145
 12.3112	0.56014
 12.3212	0.560136
 12.3312	0.560131
 12.3412	0.560127
 12.3512	0.560122
 12.3612	0.560117
 12.3712	0.560113
 12.3812	0.560108
 12.3912	0.560104
 12.4012	0.560099
 12.4112	0.560094
 12.4212	0.56009
 12.4312	0.560085
 12.4412	0.560081
 12.4512	0.560076
 12.4612	0.560072
 12.4712	0.560067
 12.4812	0.560062
 12.4912	0.560058
 12.5013	0.560053
 12.5113	0.560049
 12.5213	0.560044
 12.5313	0.56004
 12.5413	0.560035
 12.5513	0.56003
 12.5613	0.560026
 12.5713	0.560021
 12.5813	0.560017
 12.5913	0.560012
 12.6013	0.560008
 12.6113	0.560003
 12.6213	0.559998
 12.6313	0.559994
 12.6413	0.559989
 12.6513	0.559985
 12.6613	0.55998
 12.6713	0.559976
 12.6813	0.559971
 12.6913	0.559966
 12.7013	0.559962
 12.7113	0.559957
 12.7213	0.559953
 12.7313	0.559948
 12.7413	0.559943
 12.7513	0.559939
 12.7613	0.559934
 12.7713	0.55993
 12.7813	0.559925
 12.7913	0.559921
 12.8013	0.559916
 12.8113	0.559911
 12.8213	0.559907
 12.8313	0.559902
 12.8413	0.559898
 12.8513	0.559893
 12.8613	0.559889
 12.8713	0.559884
 12.8813	0.559879
 12.8913	0.559875
 12.9013	0.55987
 12.9113	0.559866
 12.9213	0.559861
 12.9313	0.559857
 12.9413	0.559852
 12.9513	0.559847
 12.9613	0.559843
 12.9713	0.559838
 12.9813	0.559834
 12.9913	0.559829
 13.0013	0.559827
 13.0113	0.559842
 13.0213	0.559857
 13.0313	0.559871
 13.0413	0.559886
 13.0513	0.559901
 13.0613	0.559916
 13.0713	0.55993
 13.0813	0.559945
 13.0913	0.55996
 13.1013	0.559974
 13.1113	0.559989
 13.1213	0.560004
 13.1313	0.560019
 13.1413	0.560033
 13.1513	0.560048
 13.1613	0.560063
 13.1713	0.560078
 13.1813	0.560092
 13.1913	0.560107
 13.2013	0.560122
 13.2113	0.560137
 13.2213	0.560151
 13.2313	0.560166
 13.2413	0.560181
 13.2513	0.560196
 13.2613	0.56021
 13.2713	0.560225
 13.2813	0.56024
 13.2913	0.560255
 13.3013	0.560269
 13.3113	0.560284
 13.3213	0.560299
 13.3313	0.560314
 13.3413	0.560328
 13.3513	0.560343
 13.3613	0.560358
 13.3713	0.560373
 13.3813	0.560387
 13.3913	0.560402
 13.4013	0.560417
 13.4113	0.560431
 13.4213	0.560446
 13.4313	0.560461
 13.4413	0.560476
 13.4513	0.56049
 13.4613	0.560505
 13.4713	0.56052
 13.4813	0.560535
 13.4913	0.560549
 13.5014	0.560564
 13.5114	0.560579
 13.5214	0.560594
 13.5314	0.560608
 13.5414	0.560623
 13.5514	0.560638
 13.5614	0.560653
 13.5714	0.560667
 13.5814	0.560682
 13.5914	0.560697
 13.6014	0.560712
 13.6114	0.560726
 13.6214	0.560741
 13.6314	0.560756
 13.6414	0.560771
 13.6514	0.560785
 13.6614	0.5608
 13.6714	0.560815
 13.6814	0.56083
 13.6914	0.560844
 13.7014	0.560859
 13.7114	0.560874
 13.7214	0.560888
 13.7314	0.560903
 13.7414	0.560918
 13.7514	0.560933
 13.7614	0.560947
 13.7714	0.560962
 13.7814	0.560977
 13.7914	0.560992
 13.8014	0.561006
 13.8114	0.561021
 13.8214	0.561036
 13.8314	0.561051
 13.8414	0.561065
 13.8514	0.56108
 13.8614	0.561095
 13.8714	0.56111
 13.8814	0.561124
 13.8914	0.561139
 13.9014	0.561154
 13.9114	0.561169
 13.9214	0.561183
 13.9314	0.561198
 13.9414	0.561213
 13.9514	0.561228
 13.9614	0.561242
 13.9714	0.561257
 13.9814	0.561272
 13.9914	0.561287
 14.0014	0.561298
 14.0114	0.561288
 14.0214	0.561278
 14.0314	0.561268
 14.0414	0.561258
 14.0514	0.561248
 14.0614	0.561238
 14.0714	0.561228
 14.0814	0.561218
 14.0914	0.561208
 14.1014	0.561198
 14.1114	0.561188
 14.1214	0.561178
 14.1314	0.561168
 14.1414	0.561158
 14.1514	0.561148
 14.1614	0.561138
 14.1714	0.561128
 14.1814	0.561118
 14.1914	0.561108
 14.2014	0.561099
 14.2114	0.561089
 14.2214	0.561079
 14.2314	0.561069
 14.2414	0.561059
 14.2514	0.561049
 14.2614	0.561039
 14.2714	0.561029
 14.2814	0.561019
 14.2914	0.561009
 14.3014	0.560999
 14.3114	0.560989
 14.3214	0.560979
 14.3314	0.560969
 14.3414	0.560959
 14.3514	0.560949
 14.3614	0.560939
 14.3714	0.560929
 14.3814	0.560919
 14.3914	0.560909
 14.4014	0.560899
 14.4114	0.560889
 14.4214	0.560879
 14.4314	0.560869
 14.4414	0.560859
 14.4514	0.560849
 14.4614	0.560839
 14.4714	0.56083
 14.4814	0.56082
 14.4914	0.56081
 14.5015	0.5608
 14.5115	0.56079
 14.5215	0.56078
 14.5315	0.56077
 14.5415	0.56076
 14.5515	0.56075
 14.5615	0.56074
 14.5715	0.56073
 14.5815	0.56072
 14.5915	0.56071
 14.6015	0.5607
 14.6115	0.56069
 14.6215	0.56068
 14.6315	0.56067
 14.6415	0.56066
 14.6515	0.56065
 14.6615	0.56064
 14.6715	0.56063
 14.6815	0.56062
 14.6915	0.56061
 14.7015	0.5606
 14.7115	0.56059
 14.7215	0.56058
 14.7315	0.56057
 14.7415	0.56056
 14.7515	0.560551
 14.7615	0.560541
 14.7715	0.560531
 14.7815	0.560521
 14.7915	0.560511
 14.8015	0.560501
 14.8115	0.560491
 14.8215	0.560481
 14.8315	0.560471
 14.8415	0.560461
 14.8515	0.560451
 14.8615	0.560441
 14.8715	0.560431
 14.8815	0.560421
 14.8915	0.560411
 14.9015	0.560401
 14.9115	0.560391
 14.9215	0.560381
 14.9315	0.560371
 14.9415	0.560361
 14.9515	0.560351
 14.9615	0.560341
 14.9715	0.560331
 14.9815	0.560321
 14.9915	0.560311
 15.0015	0.5603
 15.0115	0.560283
 15.0215	0.560266
 15.0315	0.560249
 15.0415	0.560232
 15.0515	0.560215
 15.0615	0.560198
 15.0715	0.560181
 15.0815	0.560164
 15.0915	0.560147
 15.1015	0.56013
 15.1115	0.560112
 15.1215	0.560095
 15.1315	0.560078
 15.1415	0.560061
 15.1515	0.560044
 15.1615	0.560027
 15.1715	0.56001
 15.1815	0.559993
 15.1915	0.559976
 15.2015	0.559959
 15.2115	0.559942
 15.2215	0.559925
 15.2315	0.559908
 15.2415	0.55989
 15.2515	0.559873
 15.2615	0.559856
 15.2715	0.559839
 15.2815	0.559822
 15.2915	0.559805
 15.3015	0.559788
 15.3115	0.559771
 15.3215	0.559754
 15.3315	0.559737
 15.3415	0.55972
 15.3515	0.559703
 15.3615	0.559685
 15.3715	0.559668
 15.3815	0.559651
 15.3915	0.559634
 15.4015	0.559617
 15.4115	0.5596
 15.4215	0.559583
 15.4315	0.559566
 15.4415	0.559549
 15.4515	0.559532
 15.4615	0.559515
 15.4715	0.559498
 15.4815	0.559481
 15.4915	0.559463
 15.5016	0.559446
 15.5116	0.559429
 15.5216	0.559412
 15.5316	0.559395
 15.5416	0.559378
 15.5516	0.559361
 15.5616	0.559344
 15.5716	0.559327
 15.5816	0.55931
 15.5916	0.559293
 15.6016	0.559276
 15.6116	0.559258
 15.6216	0.559241
 15.6316	0.559224
 15.6416	0.559207
 15.6516	0.55919
 15.6616	0.559173
 15.6716	0.559156
 15.6816	0.559139
 15.6916	0.559122
 15.7016	0.559105
 15.7116	0.559088
 15.7216	0.559071
 15.7316	0.559054
 15.7416	0.559036
 15.7516	0.559019
 15.7616	0.559002
 15.7716	0.558985
 15.7816	0.558968
 15.7916	0.558951
 15.8016	0.558934
 15.8116	0.558917
 15.8216	0.5589
 15.8316	0.558883
 15.8416	0.558866
 15.8516	0.558849
 15.8616	0.558831
 15.8716	0.558814
 15.8816	0.558797
 15.8916	0.55878
 15.9016	0.558763
 15.9116	0.558746
 15.9216	0.558729
 15.9316	0.558712
 15.9416	0.558695
 15.9516	0.558678
 15.9616	0.558661
 15.9716	0.558644
 15.9816	0.558627
 15.9916	0.558609
 16.0016	0.558592
 16.0116	0.558572
 16.0216	0.558552
 16.0316	0.558533
 16.0416	0.558513
 16.0516	0.558493
 16.0616	0.558474
 16.0716	0.558454
 16.0816	0.558434
 16.0916	0.558414
 16.1016	0.558395
 16.1116	0.558375
 16.1216	0.558355
 16.1316	0.558336
 16.1416	0.558316
 16.1516	0.558296
 16.1616	0.558276
 16.1716	0.558257
 16.1816	0.558237
 16.1916	0.558217
 16.2016	0.558197
 16.2116	0.558178
 16.2216	0.558158
 16.2316	0.558138
 16.2416	0.558119
 16.2516	0.558099
 16.2616	0.558079
 16.2716	0.558059
 16.2816	0.55804
 16.2916	0.55802
 16.3016	0.558
 16.3116	0.557981
 16.3216	0.557961
 16.3316	0.557941
 16.3416	0.557921
 16.3516	0.557902
 16.3616	0.557882
 16.3716	0.557862
 16.3816	0.557842
 16.3916	0.557823
 16.4016	0.557803
 16.4116	0.557783
 16.4216	0.557764
 16.4316	0.557744
 16.4416	0.557724
 16.4516	0.557704
 16.4616	0.557685
 16.4716	0.557665
 16.4816	0.557645
 16.4916	0.557625
 16.5017	0.557606
 16.5117	0.557586
 16.5217	0.557566
 16.5317	0.557547
 16.5417	0.557527
 16.5517	0.557507
 16.5617	0.557487
 16.5717	0.557468
 16.5817	0.557448
 16.5917	0.557428
 16.6017	0.557409
 16.6117	0.557389
 16.6217	0.557369
 16.6317	0.557349
 16.6417	0.55733
 16.6517	0.55731
 16.6617	0.55729
 16.6717	0.55727
 16.6817	0.557251
 16.6917	0.557231
 16.7017	0.557211
 16.7117	0.557192
 16.7217	0.557172
 16.7317	0.557152
 16.7417	0.557132
 16.7517	0.557113
 16.7617	0.557093
 16.7717	0.557073
 16.7817	0.557053
 16.7917	0.557034
 16.8017	0.557014
 16.8117	0.556994
 16.8217	0.556975
 16.8317	0.556955
 16.8417	0.556935
 16.8517	0.556915
 16.8617	0.556896
 16.8717	0.556876
 16.8817	0.556856
 16.8917	0.556837
 16.9017	0.556817
 16.9117	0.556797
 16.9217	0.556777
 16.9317	0.556758
 16.9417	0.556738
 16.9517	0.556718
 16.9617	0.556698
 16.9717	0.556679
 16.9817	0.556659
 16.9917	0.556639
 17.0017	0.556626
 17.0117	0.556645
 17.0217	0.556665
 17.0317	0.556684
 17.0417	0.556703
 17.0517	0.556722
 17.0617	0.556741
 17.0717	0.556761
 17.0817	0.55678
 17.0917	0.556799
 17.1017	0.556818
 17.1117	0.556838
 17.1217	0.556857
 17.1317	0.556876
 17.1417	0.556895
 17.1517	0.556914
 17.1617	0.556934
 17.1717	0.556953
 17.1817	0.556972
 17.1917	0.556991
 17.2017	0.557011
 17.2117	0.55703
 17.2217	0.557049
 17.2317	0.557068
 17.2417	0.557087
 17.2517	0.557107
 17.2617	0.557126
 17.2717	0.557145
 17.2817	0.557164
 17.2917	0.557183
 17.3017	0.557203
 17.3117	0.557222
 17.3217	0.557241
 17.3317	0.55726
 17.3417	0.55728
 17.3517	0.557299
 17.3617	0.557318
 17.3717	0.557337
 17.3817	0.557356
 17.3917	0.557376
 17.4017	0.557395
 17.4117	0.557414
 17.4217	0.557433
 17.4317	0.557452
 17.4417	0.557472
 17.4517	0.557491
 17.4617	0.55751
 17.4717	0.557529
 17.4817	0.557549
 17.4917	0.557568
 17.5018	0.557587
 17.5118	0.557606
 17.5218	0.557625
 17.5318	0.557645
 17.5418	0.557664
 17.5518	0.557683
 17.5618	0.557702
 17.5718	0.557721
 17.5818	0.557741
 17.5918	0.55776
 17.6018	0.557779
 17.6118	0.557798
 17.6218	0.557818
 17.6318	0.557837
 17.6418	0.557856
 17.6518	0.557875
 17.6618	0.557894
 17.6718	0.557914
 17.6818	0.557933
 17.6918	0.557952
 17.7018	0.557971
 17.7118	0.55799
 17.7218	0.55801
 17.7318	0.558029
 17.7418	0.558048
 17.7518	0.558067
 17.7618	0.558087
 17.7718	0.558106
 17.7818	0.558125
 17.7918	0.558144
 17.8018	0.558163
 17.8118	0.558183
 17.8218	0.558202
 17.8318	0.558221
 17.8418	0.55824
 17.8518	0.558259
 17.8618	0.558279
 17.8718	0.558298
 17.8818	0.558317
 17.8918	0.558336
 17.9018	0.558356
 17.9118	0.558375
 17.9218	0.558394
 17.9318	0.558413
 17.9418	0.558432
 17.9518	0.558452
 17.9618	0.558471
 17.9718	0.55849
 17.9818	0.558509
 17.9918	0.558528
 18.0018	0.558546
 18.0118	0.558554
 18.0218	0.558562
 18.0318	0.558571
 18.0418	0.558579
 18.0518	0.558587
 18.0618	0.558596
 18.0718	0.558604
 18.0818	0.558612
 18.0918	0.558621
 18.1018	0.558629
 18.1118	0.558637
 18.1218	0.558646
 18.1318	0.558654
 18.1418	0.558662
 18.1518	0.558671
 18.1618	0.558679
 18.1718	0.558687
 18.1818	0.558696
 18.1918	0.558704
 18.2018	0.558712
 18.2118	0.558721
 18.2218	0.558729
 18.2318	0.558738
 18.2418	0.558746
 18.2518	0.558754
 18.2618	0.558763
 18.2718	0.558771
 18.2818	0.558779
 18.2918	0.558788
 18.3018	0.558796
 18.3118	0.558804
 18.3218	0.558813
 18.3318	0.558821
 18.3418	0.558829
 18.3518	0.558838
 18.3618	0.558846
 18.3718	0.558854
 18.3818	0.558863
 18.3918	0.558871
 18.4018	0.558879
 18.4118	0.558888
 18.4218	0.558896
 18.4318	0.558904
 18.4418	0.558913
 18.4518	0.558921
 18.4618	0.558929
 18.4718	0.558938
 18.4818	0.558946
 18.4918	0.558954
 18.5019	0.558963
 18.5119	0.558971
 18.5219	0.558979
 18.5319	0.558988
 18.5419	0.558996
 18.5519	0.559004
 18.5619	0.559013
 18.5719	0.559021
 18.5819	0.559029
 18.5919	0.559038
 18.6019	0.559046
 18.6119	0.559054
 18.6219	0.559063
 18.6319	0.559071
 18.6419	0.559079
 18.6519	0.559088
 18.6619	0.559096
 18.6719	0.559104
 18.6819	0.559113
 18.6919	0.559121
 18.7019	0.559129
 18.7119	0.559138
 18.7219	0.559146
 18.7319	0.559154
 18.7419	0.559163
 18.7519	0.559171
 18.7619	0.559179
 18.7719	0.559188
 18.7819	0.559196
 18.7919	0.559204
 18.8019	0.559213
 18.8119	0.559221
 18.8219	0.559229
 18.8319	0.559238
 18.8419	0.559246
 18.8519	0.559254
 18.8619	0.559263
 18.8719	0.559271
 18.8819	0.559279
 18.8919	0.559288
 18.9019	0.559296
 18.9119	0.559304
 18.9219	0.559313
 18.9319	0.559321
 18.9419	0.559329
 18.9519	0.559338
 18.9619	0.559346
 18.9719	0.559354
 18.9819	0.559363
 18.9919	0.559371
 19.0019	0.559371
 19.0119	0.559338
 19.0219	0.559304
 19.0319	0.55927
 19.0419	0.559236
 19.0519	0.559202
 19.0619	0.559168
 19.0719	0.559134
 19.0819	0.559101
 19.0919	0.559067
 19.1019	0.559033
 19.1119	0.558999
 19.1219	0.558965
 19.1319	0.558931
 19.1419	0.558897
 19.1519	0.558864
 19.1619	0.55883
 19.1719	0.558796
 19.1819	0.558762
 19.1919	0.558728
 19.2019	0.558694
 19.2119	0.55866
 19.2219	0.558627
 19.2319	0.558593
 19.2419	0.558559
 19.2519	0.558525
 19.2619	0.558491
 19.2719	0.558457
 19.2819	0.558423
 19.2919	0.55839
 19.3019	0.558356
 19.3119	0.558322
 19.3219	0.558288
 19.3319	0.558254
 19.3419	0.55822
 19.3519	0.558187
 19.3619	0.558153
 19.3719	0.558119
 19.3819	0.558085
 19.3919	0.558051
 19.4019	0.558017
 19.4119	0.557983
 19.4219	0.55795
 19.4319	0.557916
 19.4419	0.557882
 19.4519	0.557848
 19.4619	0.557814
 19.4719	0.55778
 19.4819	0.557746
 19.4919	0.557713
 19.502	0.557679
 19.512	0.557645
 19.522	0.557611
 19.532	0.557577
 19.542	0.557543
 19.552	0.557509
 19.562	0.557476
 19.572	0.557442
 19.582	0.557408
 19.592	0.557374
 19.602	0.55734
 19.612	0.557306
 19.622	0.557272
 19.632	0.557239
 19.642	0.557205
 19.652	0.557171
 19.662	0.557137
 19.672	0.557103
 19.682	0.557069
 19.692	0.557035
 19.702	0.557002
 19.712	0.556968
 19.722	0.556934
 19.732	0.5569
 19.742	0.556866
 19.752	0.556832
 19.762	0.556798
 19.772	0.556765
 19.782	0.556731
 19.792	0.556697
 19.802	0.556663
 19.812	0.556629
 19.822	0.556595
 19.832	0.556561
 19.842	0.556528
 19.852	0.556494
 19.862	0.55646
 19.872	0.556426
 19.882	0.556392
 19.892	0.556358
 19.902	0.556324
 19.912	0.556291
 19.922	0.556257
 19.932	0.556223
 19.942	0.556189
 19.952	0.556155
 19.962	0.556121
 19.972	0.556087
 19.982	0.556054
 19.992	0.55602
 20.002	0.555992
 20.012	0.555988
 20.022	0.555985
 20.032	0.555982
 20.042	0.555978
 20.052	0.555975
 20.062	0.555971
 20.072	0.555968
 20.082	0.555964
 20.092	0.555961
 20.102	0.555957
 20.112	0.555954
 20.122	0.55595
 20.132	0.555947
 20.142	0.555943
 20.152	0.55594
 20.162	0.555936
 20.172	0.555933
 20.182	0.555929
 20.192	0.555926
 20.202	0.555922
 20.212	0.555919
 20.222	0.555915
 20.232	0.555912
 20.242	0.555908
 20.252	0.555905
 20.262	0.555901
 20.272	0.555898
 20.282	0.555894
 20.292	0.555891
 20.302	0.555887
 20.312	0.555884
 20.322	0.55588
 20.332	0.555877
 20.342	0.555873
 20.352	0.55587
 20.362	0.555866
 20.372	0.555863
 20.382	0.555859
 20.392	0.555856
 20.402	0.555852
 20.412	0.555849
 20.422	0.555845
 20.432	0.555842
 20.442	0.555838
 20.452	0.555835
 20.462	0.555831
 20.472	0.555828
 20.482	0.555824
 20.492	0.555821
 20.5021	0.555817
 20.5121	0.555814
 20.5221	0.55581
 20.5321	0.555807
 20.5421	0.555803
 20.5521	0.5558
 20.5621	0.555796
 20.5721	0.555793
 20.5821	0.555789
 20.5921	0.555786
 20.6021	0.555782
 20.6121	0.555779
 20.6221	0.555775
 20.6321	0.555772
 20.6421	0.555768
 20.6521	0.555765
 20.6621	0.555761
 20.6721	0.555758
 20.6821	0.555754
 20.6921	0.555751
 20.7021	0.555747
 20.7121	0.555744
 20.7221	0.55574
 20.7321	0.555737
 20.7421	0.555733
 20.7521	0.55573
 20.7621	0.555726
 20.7721	0.555723
 20.7821	0.555719
 20.7921	0.555716
 20.8021	0.555712
 20.8121	0.555709
 20.8221	0.555705
 20.8321	0.555702
 20.8421	0.555698
 20.8521	0.555695
 20.8621	0.555691
 20.8721	0.555688
 20.8821	0.555684
 20.8921	0.555681
 20.9021	0.555677
 20.9121	0.555674
 20.9221	0.55567
 20.9321	0.555667
 20.9421	0.555663
 20.9521	0.55566
 20.9621	0.555656
 20.9721	0.555653
 20.9821	0.555649
 20.9921	0.555646
 21.0021	0.555642
 21.0121	0.555639
 21.0221	0.555635
 21.0321	0.555632
 21.0421	0.555628
 21.0521	0.555625
 21.0621	0.555621
 21.0721	0.555618
 21.0821	0.555614
 21.0921	0.555611
 21.1021	0.555607
 21.1121	0.555604
 21.1221	0.5556
 21.1321	0.555597
 21.1421	0.555593
 21.1521	0.55559
 21.1621	0.555586
 21.1721	0.555583
 21.1821	0.555579
 21.1921	0.555576
 21.2021	0.555572
 21.2121	0.555569
 21.2221	0.555565
 21.2321	0.555562
 21.2421	0.555558
 21.2521	0.555555
 21.2621	0.555551
 21.2721	0.555548
 21.2821	0.555544
 21.2921	0.555541
 21.3021	0.555537
 21.3121	0.555534
 21.3221	0.55553
 21.3321	0.555527
 21.3421	0.555523
 21.3521	0.55552
 21.3621	0.555516
 21.3721	0.555513
 21.3821	0.555509
 21.3921	0.555506
 21.4021	0.555502
 21.4121	0.555499
 21.4221	0.555495
 21.4321	0.555492
 21.4421	0.555488
 21.4521	0.555485
 21.4621	0.555481
 21.4721	0.555478
 21.4821	0.555474
 21.4921	0.555471
 21.5022	0.555467
 21.5122	0.555464
 21.5222	0.55546
 21.5322	0.555457
 21.5422	0.555453
 21.5522	0.55545
 21.5622	0.555446
 21.5722	0.555443
 21.5822	0.555439
 21.5922	0.555436
 21.6022	0.555432
 21.6122	0.555429
 21.6222	0.555425
 21.6322	0.555422
 21.6422	0.555418
 21.6522	0.555415
 21.6622	0.555411
 21.6722	0.555408
 21.6822	0.555404
 21.6922	0.555401
 21.7022	0.555397
 21.7122	0.555394
 21.7222	0.55539
 21.7322	0.555387
 21.7422	0.555383
 21.7522	0.55538
 21.7622	0.555376
 21.7722	0.555373
 21.7822	0.555369
 21.7922	0.555366
 21.8022	0.555362
 21.8122	0.555359
 21.8222	0.555355
 21.8322	0.555352
 21.8422	0.555348
 21.8522	0.555345
 21.8622	0.555341
 21.8722	0.555338
 21.8822	0.555334
 21.8922	0.555331
 21.9022	0.555327
 21.9122	0.555324
 21.9222	0.555321
 21.9322	0.555317
 21.9422	0.555314
 21.9522	0.55531
 21.9622	0.555307
 21.9722	0.555303
 21.9822	0.5553
 21.9922	0.555296
 22.0022	0.555293
 22.0122	0.555289
 22.0222	0.555286
 22.0322	0.555282
 22.0422	0.555279
 22.0522	0.555275
 22.0622	0.555272
 22.0722	0.555268
 22.0822	0.555265
 22.0922	0.555261
 22.1022	0.555258
 22.1122	0.555254
 22.1222	0.555251
 22.1322	0.555247
 22.1422	0.555244
 22.1522	0.55524
 22.1622	0.555237
 22.1722	0.555233
 22.1822	0.55523
 22.1922	0.555226
 22.2022	0.555223
 22.2122	0.555219
 22.2222	0.555216
 22.2322	0.555212
 22.2422	0.555209
 22.2522	0.555205
 22.2622	0.555202
 22.2722	0.555198
 22.2822	0.555195
 22.2922	0.555191
 22.3022	0.555188
 22.3122	0.555184
 22.3222	0.555181
 22.3322	0.555177
 22.3422	0.555174
 22.3522	0.55517
 22.3622	0.555167
 22.3722	0.555163
 22.3822	0.55516
 22.3922	0.555156
 22.4022	0.555153
 22.4122	0.555149
 22.4222	0.555146
 22.4322	0.555142
 22.4422	0.555139
 22.4522	0.555135
 22.4622	0.555132
 22.4722	0.555128
 22.4822	0.555125
 22.4922	0.555121
 22.5023	0.555118
 22.5123	0.555114
 22.5223	0.555111
 22.5323	0.555107
 22.5423	0.555104
 22.5523	0.5551
 22.5623	0.555097
 22.5723	0.555093
 22.5823	0.55509
 22.5923	0.555086
 22.6023	0.555083
 22.6123	0.555079
 22.6223	0.555076
 22.6323	0.555072
 22.6423	0.555069
 22.6523	0.555065
 22.6623	0.555062
 22.6723	0.555058
 22.6823	0.555055
 22.6923	0.555051
 22.7023	0.555048
 22.7123	0.555044
 22.7223	0.555041
 22.7323	0.555037
 22.7423	0.555034
 22.7523	0.55503
 22.7623	0.555027
 22.7723	0.555023
 22.7823	0.55502
 22.7923	0.555016
 22.8023	0.555013
 22.8123	0.555009
 22.8223	0.555006
 22.8323	0.555002
 22.8423	0.554999
 22.8523	0.554995
 22.8623	0.554992
 22.8723	0.554988
 22.8823	0.554985
 22.8923	0.554981
 22.9023	0.554978
 22.9123	0.554974
 22.9223	0.554971
 22.9323	0.554967
 22.9423	0.554964
 22.9523	0.55496
 22.9623	0.554957
 22.9723	0.554953
 22.9823	0.55495
 22.9923	0.554946
 23.0023	0.554943
 23.0123	0.554939
 23.0223	0.554936
 23.0323	0.554932
 23.0423	0.554929
 23.0523	0.554925
 23.0623	0.554922
 23.0723	0.554918
 23.0823	0.554915
 23.0923	0.554911
 23.1023	0.554908
 23.1123	0.554904
 23.1223	0.554901
 23.1323	0.554897
 23.1423	0.554894
 23.1523	0.55489
 23.1623	0.554887
 23.1723	0.554883
 23.1823	0.55488
 23.1923	0.554876
 23.2023	0.554873
 23.2123	0.554869
 23.2223	0.554866
 23.2323	0.554862
 23.2423	0.554859
 23.2523	0.554855
 23.2623	0.554852
 23.2723	0.554848
 23.2823	0.554845
 23.2923	0.554841
 23.3023	0.554838
 23.3123	0.554834
 23.3223	0.554831
 23.3323	0.554827
 23.3423	0.554824
 23.3523	0.55482
 23.3623	0.554817
 23.3723	0.554813
 23.3823	0.55481
 23.3923	0.554806
 23.4023	0.554803
 23.4123	0.554799
 23.4223	0.554796
 23.4323	0.554792
 23.4423	0.554789
 23.4523	0.554785
 23.4623	0.554782
 23.4723	0.554778
 23.4823	0.554775
 23.4923	0.554771
 23.5024	0.554768
 23.5124	0.554764
 23.5224	0.554761
 23.5324	0.554757
 23.5424	0.554754
 23.5524	0.55475
 23.5624	0.554747
 23.5724	0.554743
 23.5824	0.55474
 23.5924	0.554736
 23.6024	0.554733
 23.6124	0.554729
 23.6224	0.554726
 23.6324	0.554722
 23.6424	0.554719
 23.6524	0.554715
 23.6624	0.554712
 23.6724	0.554708
 23.6824	0.554705
 23.6924	0.554701
 23.7024	0.554698
 23.7124	0.554694
 23.7224	0.554691
 23.7324	0.554687
 23.7424	0.554684
 23.7524	0.55468
 23.7624	0.554677
 23.7724	0.554673
 23.7824	0.55467
 23.7924	0.554666
 23.8024	0.554663
 23.8124	0.554659
 23.8224	0.554656
 23.8324	0.554653
 23.8424	0.554649
 23.8524	0.554646
 23.8624	0.554642
 23.8724	0.554639
 23.8824	0.554635
 23.8924	0.554632
 23.9024	0.554628
 23.9124	0.554625
 23.9224	0.554621
 23.9324	0.554618
 23.9424	0.554614
 23.9524	0.554611
 23.9624	0.554607
 23.9724	0.554604
 23.9824	0.5546
 23.9924	0.554597
 24.0024	0.554593
 24.0124	0.55459
 24.0224	0.554586
 24.0324	0.554583
 24.0424	0.554579
 24.0524	0.554576
 24.0624	0.554572
 24.0724	0.554569
 24.0824	0.554565
 24.0924	0.554562
 24.1024	0.554558
 24.1124	0.554555
 24.1224	0.554551
 24.1324	0.554548
 24.1424	0.554544
 24.1524	0.554541
 24.1624	0.554537
 24.1724	0.554534
 24.1824	0.55453
 24.1924	0.554527
 24.2024	0.554523
 24.2124	0.55452
 24.2224	0.554516
 24.2324	0.554513
 24.2424	0.554509
 24.2524	0.554506
 24.2624	0.554502
 24.2724	0.554499
 24.2824	0.554495
 24.2924	0.554492
 24.3024	0.554488
 24.3124	0.554485
 24.3224	0.554481
 24.3324	0.554478
 24.3424	0.554474
 24.3524	0.554471
 24.3624	0.554467
 24.3724	0.554464
 24.3824	0.55446
 24.3924	0.554457
 24.4024	0.554453
 24.4124	0.55445
 24.4224	0.554446
 24.4324	0.554443
 24.4424	0.554439
 24.4524	0.554436
 24.4624	0.554432
 24.4724	0.554429
 24.4824	0.554425
 24.4924	0.554422
 24.5025	0.554418
 24.5125	0.554415
 24.5225	0.554411
 24.5325	0.554408
 24.5425	0.554404
 24.5525	0.554401
 24.5625	0.554397
 24.5725	0.554394
 24.5825	0.55439
 24.5925	0.554387
 24.6025	0.554383
 24.6125	0.55438
 24.6225	0.554376
 24.6325	0.554373
 24.6425	0.554369
 24.6525	0.554366
 24.6625	0.554362
 24.6725	0.554359
 24.6825	0.554355
 24.6925	0.554352
 24.7025	0.554348
 24.7125	0.554345
 24.7225	0.554341
 24.7325	0.554338
 24.7425	0.554334
 24.7525	0.554331
 24.7625	0.554327
 24.7725	0.554324
 24.7825	0.55432
 24.7925	0.554317
 24.8025	0.554313
 24.8125	0.55431
 24.8225	0.554306
 24.8325	0.554303
 24.8425	0.554299
 24.8525	0.554296
 24.8625	0.554292
 24.8725	0.554289
 24.8825	0.554285
 24.8925	0.554282
 24.9025	0.554278
 24.9125	0.554275
 24.9225	0.554271
 24.9325	0.554268
 24.9425	0.554264
 24.9525	0.554261
 24.9625	0.554257
 24.9725	0.554254
 24.9825	0.55425
 24.9925	0.554247
 25.0025	0.554242
 25.0125	0.554234
 25.0225	0.554225
 25.0325	0.554217
 25.0425	0.554208
 25.0525	0.5542
 25.0625	0.554192
 25.0725	0.554183
 25.0825	0.554175
 25.0925	0.554167
 25.1025	0.554158
 25.1125	0.55415
 25.1225	0.554141
 25.1325	0.554133
 25.1425	0.554125
 25.1525	0.554116
 25.1625	0.554108
 25.1725	0.554099
 25.1825	0.554091
 25.1925	0.554083
 25.2025	0.554074
 25.2125	0.554066
 25.2225	0.554057
 25.2325	0.554049
 25.2425	0.554041
 25.2525	0.554032
 25.2625	0.554024
 25.2725	0.554015
 25.2825	0.554007
 25.2925	0.553999
 25.3025	0.55399
 25.3125	0.553982
 25.3225	0.553973
 25.3325	0.553965
 25.3425	0.553957
 25.3525	0.553948
 25.3625	0.55394
 25.3725	0.553931
 25.3825	0.553923
 25.3925	0.553915
 25.4025	0.553906
 25.4125	0.553898
 25.4225	0.553889
 25.4325	0.553881
 25.4425	0.553873
 25.4525	0.553864
 25.4625	0.553856
 25.4725	0.553847
 25.4825	0.553839
 25.4925	0.553831
 25.5026	0.553822
 25.5126	0.553814
 25.5226	0.553805
 25.5326	0.553797
 25.5426	0.553789
 25.5526	0.55378
 25.5626	0.553772
 25.5726	0.553763
 25.5826	0.553755
 25.5926	0.553747
 25.6026	0.553738
 25.6126	0.55373
 25.6226	0.553721
 25.6326	0.553713
 25.6426	0.553705
 25.6526	0.553696
 25.6626	0.553688
 25.6726	0.553679
 25.6826	0.553671
 25.6926	0.553663
 25.7026	0.553654
 25.7126	0.553646
 25.7226	0.553637
 25.7326	0.553629
 25.7426	0.553621
 25.7526	0.553612
 25.7626	0.553604
 25.7726	0.553595
 25.7826	0.553587
 25.7926	0.553579
 25.8026	0.55357
 25.8126	0.553562
 25.8226	0.553553
 25.8326	0.553545
 25.8426	0.553537
 25.8526	0.553528
 25.8626	0.55352
 25.8726	0.553511
 25.8826	0.553503
 25.8926	0.553495
 25.9026	0.553486
 25.9126	0.553478
 25.9226	0.553469
 25.9326	0.553461
 25.9426	0.553453
 25.9526	0.553444
 25.9626	0.553436
 25.9726	0.553428
 25.9826	0.553419
 25.9926	0.553411
 26.0026	0.553402
 26.0126	0.553394
 26.0226	0.553386
 26.0326	0.553377
 26.0426	0.553369
 26.0526	0.55336
 26.0626	0.553352
 26.0726	0.553344
 26.0826	0.553335
 26.0926	0.553327
 26.1026	0.553318
 26.1126	0.55331
 26.1226	0.553302
 26.1326	0.553293
 26.1426	0.553285
 26.1526	0.553276
 26.1626	0.553268
 26.1726	0.55326
 26.1826	0.553251
 26.1926	0.553243
 26.2026	0.553234
 26.2126	0.553226
 26.2226	0.553218
 26.2326	0.553209
 26.2426	0.553201
 26.2526	0.553192
 26.2626	0.553184
 26.2726	0.553176
 26.2826	0.553167
 26.2926	0.553159
 26.3026	0.55315
 26.3126	0.553142
 26.3226	0.553134
 26.3326	0.553125
 26.3426	0.553117
 26.3526	0.553108
 26.3626	0.5531
 26.3726	0.553092
 26.3826	0.553083
 26.3926	0.553075
 26.4026	0.553066
 26.4126	0.553058
 26.4226	0.55305
 26.4326	0.553041
 26.4426	0.553033
 26.4526	0.553024
 26.4626	0.553016
 26.4726	0.553008
 26.4826	0.552999
 26.4926	0.552991
 26.5027	0.552982
 26.5127	0.552974
 26.5227	0.552966
 26.5327	0.552957
 26.5427	0.552949
 26.5527	0.55294
 26.5627	0.552932
 26.5727	0.552924
 26.5827	0.552915
 26.5927	0.552907
 26.6027	0.552898
 26.6127	0.55289
 26.6227	0.552882
 26.6327	0.552873
 26.6427	0.552865
 26.6527	0.552856
 26.6627	0.552848
 26.6727	0.55284
 26.6827	0.552831
 26.6927	0.552823
 26.7027	0.552814
 26.7127	0.552806
 26.7227	0.552798
 26.7327	0.552789
 26.7427	0.552781
 26.7527	0.552772
 26.7627	0.552764
 26.7727	0.552756
 26.7827	0.552747
 26.7927	0.552739
 26.8027	0.55273
 26.8127	0.552722
 26.8227	0.552714
 26.8327	0.552705
 26.8427	0.552697
 26.8527	0.552689
 26.8627	0.55268
 26.8727	0.552672
 26.8827	0.552663
 26.8927	0.552655
 26.9027	0.552647
 26.9127	0.552638
 26.9227	0.55263
 26.9327	0.552621
 26.9427	0.552613
 26.9527	0.552605
 26.9627	0.552596
 26.9727	0.552588
 26.9827	0.552579
 26.9927	0.552571
 27.0027	0.552563
 27.0127	0.552554
 27.0227	0.552546
 27.0327	0.552537
 27.0427	0.552529
 27.0527	0.552521
 27.0627	0.552512
 27.0727	0.552504
 27.0827	0.552495
 27.0927	0.552487
 27.1027	0.552479
 27.1127	0.55247
 27.1227	0.552462
 27.1327	0.552453
 27.1427	0.552445
 27.1527	0.552437
 27.1627	0.552428
 27.1727	0.55242
 27.1827	0.552411
 27.1927	0.552403
 27.2027	0.552395
 27.2127	0.552386
 27.2227	0.552378
 27.2327	0.552369
 27.2427	0.552361
 27.2527	0.552353
 27.2627	0.552344
 27.2727	0.552336
 27.2827	0.552327
 27.2927	0.552319
 27.3027	0.552311
 27.3127	0.552302
 27.3227	0.552294
 27.3327	0.552285
 27.3427	0.552277
 27.3527	0.552269
 27.3627	0.55226
 27.3727	0.552252
 27.3827	0.552243
 27.3927	0.552235
 27.4027	0.552227
 27.4127	0.552218
 27.4227	0.55221
 27.4327	0.552201
 27.4427	0.552193
 27.4527	0.552185
 27.4627	0.552176
 27.4727	0.552168
 27.4827	0.552159
 27.4927	0.552151
 27.5028	0.552143
 27.5128	0.552134
 27.5228	0.552126
 27.5328	0.552117
 27.5428	0.552109
 27.5528	0.552101
 27.5628	0.552092
 27.5728	0.552084
 27.5828	0.552075
 27.5928	0.552067
 27.6028	0.552059
 27.6128	0.55205
 27.6228	0.552042
 27.6328	0.552033
 27.6428	0.552025
 27.6528	0.552017
 27.6628	0.552008
 27.6728	0.552
 27.6828	0.551991
 27.6928	0.551983
 27.7028	0.551975
 27.7128	0.551966
 27.7228	0.551958
 27.7328	0.551949
 27.7428	0.551941
 27.7528	0.551933
 27.7628	0.551924
 27.7728	0.551916
 27.7828	0.551908
 27.7928	0.551899
 27.8028	0.551891
 27.8128	0.551882
 27.8228	0.551874
 27.8328	0.551866
 27.8428	0.551857
 27.8528	0.551849
 27.8628	0.55184
 27.8728	0.551832
 27.8828	0.551824
 27.8928	0.551815
 27.9028	0.551807
 27.9128	0.551798
 27.9228	0.55179
 27.9328	0.551782
 27.9428	0.551773
 27.9528	0.551765
 27.9628	0.551756
 27.9728	0.551748
 27.9828	0.55174
 27.9928	0.551731
 28.0028	0.551723
 28.0128	0.551714
 28.0228	0.551706
 28.0328	0.551698
 28.0428	0.551689
 28.0528	0.551681
 28.0628	0.551672
 28.0728	0.551664
 28.0828	0.551656
 28.0928	0.551647
 28.1028	0.551639
 28.1128	0.55163
 28.1228	0.551622
 28.1328	0.551614
 28.1428	0.551605
 28.1528	0.551597
 28.1628	0.551588
 28.1728	0.55158
 28.1828	0.551572
 28.1928	0.551563
 28.2028	0.551555
 28.2128	0.551546
 28.2228	0.551538
 28.2328	0.55153
 28.2428	0.551521
 28.2528	0.551513
 28.2628	0.551504
 28.2728	0.551496
 28.2828	0.551488
 28.2928	0.551479
 28.3028	0.551471
 28.3128	0.551462
 28.3228	0.551454
 28.3328	0.551446
 28.3428	0.551437
 28.3528	0.551429
 28.3628	0.55142
 28.3728	0.551412
 28.3828	0.551404
 28.3928	0.551395
 28.4028	0.551387
 28.4128	0.551378
 28.4228	0.55137
 28.4328	0.551362
 28.4428	0.551353
 28.4528	0.551345
 28.4628	0.551336
 28.4728	0.551328
 28.4828	0.55132
 28.4928	0.551311
 28.5029	0.551303
 28.5129	0.551294
 28.5229	0.551286
 28.5329	0.551278
 28.5429	0.551269
 28.5529	0.551261
 28.5629	0.551252
 28.5729	0.551244
 28.5829	0.551236
 28.5929	0.551227
 28.6029	0.551219
 28.6129	0.55121
 28.6229	0.551202
 28.6329	0.551194
 28.6429	0.551185
 28.6529	0.551177
 28.6629	0.551169
 28.6729	0.55116
 28.6829	0.551152
 28.6929	0.551143
 28.7029	0.551135
 28.7129	0.551127
 28.7229	0.551118
 28.7329	0.55111
 28.7429	0.551101
 28.7529	0.551093
 28.7629	0.551085
 28.7729	0.551076
 28.7829	0.551068
 28.7929	0.551059
 28.8029	0.551051
 28.8129	0.551043
 28.8229	0.551034
 28.8329	0.551026
 28.8429	0.551017
 28.8529	0.551009
 28.8629	0.551001
 28.8729	0.550992
 28.8829	0.550984
 28.8929	0.550975
 28.9029	0.550967
 28.9129	0.550959
 28.9229	0.55095
 28.9329	0.550942
 28.9429	0.550933
 28.9529	0.550925
 28.9629	0.550917
 28.9729	0.550908
 28.9829	0.5509
 28.9929	0.550891
 29.0029	0.550883
 29.0129	0.550875
 29.0229	0.550866
 29.0329	0.550858
 29.0429	0.550849
 29.0529	0.550841
 29.0629	0.550833
 29.0729	0.550824
 29.0829	0.550816
 29.0929	0.550807
 29.1029	0.550799
 29.1129	0.550791
 29.1229	0.550782
 29.1329	0.550774
 29.1429	0.550765
 29.1529	0.550757
 29.1629	0.550749
 29.1729	0.55074
 29.1829	0.550732
 29.1929	0.550723
 29.2029	0.550715
 29.2129	0.550707
 29.2229	0.550698
 29.2329	0.55069
 29.2429	0.550681
 29.2529	0.550673
 29.2629	0.550665
 29.2729	0.550656
 29.2829	0.550648
 29.2929	0.550639
 29.3029	0.550631
 29.3129	0.550623
 29.3229	0.550614
 29.3329	0.550606
 29.3429	0.550597
 29.3529	0.550589
 29.3629	0.550581
 29.3729	0.550572
 29.3829	0.550564
 29.3929	0.550555
 29.4029	0.550547
 29.4129	0.550539
 29.4229	0.55053
 29.4329	0.550522
 29.4429	0.550513
 29.4529	0.550505
 29.4629	0.550497
 29.4729	0.550488
 29.4829	0.55048
 29.4929	0.550471
 29.503	0.550463
 29.513	0.550455
 29.523	0.550446
 29.533	0.550438
 29.543	0.55043
 29.553	0.550421
 29.563	0.550413
 29.573	0.550404
 29.583	0.550396
 29.593	0.550388
 29.603	0.550379
 29.613	0.550371
 29.623	0.550362
 29.633	0.550354
 29.643	0.550346
 29.653	0.550337
 29.663	0.550329
 29.673	0.55032
 29.683	0.550312
 29.693	0.550304
 29.703	0.550295
 29.713	0.550287
 29.723	0.550278
 29.733	0.55027
 29.743	0.550262
 29.753	0.550253
 29.763	0.550245
 29.773	0.550236
 29.783	0.550228
 29.793	0.55022
 29.803	0.550211
 29.813	0.550203
 29.823	0.550194
 29.833	0.550186
 29.843	0.550178
 29.853	0.550169
 29.863	0.550161
 29.873	0.550152
 29.883	0.550144
 29.893	0.550136
 29.903	0.550127
 29.913	0.550119
 29.923	0.55011
 29.933	0.550102
 29.943	0.550094
 29.953	0.550085
 29.963	0.550077
 29.973	0.550068
 29.983	0.55006
 29.993	0.550052
 30.003	0.550049
 30.013	0.550061
 30.023	0.550073
 30.033	0.550084
 30.043	0.550096
 30.053	0.550108
 30.063	0.550119
 30.073	0.550131
 30.083	0.550143
 30.093	0.550154
 30.103	0.550166
 30.113	0.550178
 30.123	0.550189
 30.133	0.550201
 30.143	0.550213
 30.153	0.550224
 30.163	0.550236
 30.173	0.550248
 30.183	0.550259
 30.193	0.550271
 30.203	0.550283
 30.213	0.550294
 30.223	0.550306
 30.233	0.550318
 30.243	0.550329
 30.253	0.550341
 30.263	0.550353
 30.273	0.550364
 30.283	0.550376
 30.293	0.550388
 30.303	0.550399
 30.313	0.550411
 30.323	0.550423
 30.333	0.550434
 30.343	0.550446
 30.353	0.550458
 30.363	0.550469
 30.373	0.550481
 30.383	0.550493
 30.393	0.550504
 30.403	0.550516
 30.413	0.550528
 30.423	0.550539
 30.433	0.550551
 30.443	0.550563
 30.453	0.550574
 30.463	0.550586
 30.473	0.550598
 30.483	0.550609
 30.493	0.550621
 30.5031	0.550633
 30.5131	0.550644
 30.5231	0.550656
 30.5331	0.550668
 30.5431	0.550679
 30.5531	0.550691
 30.5631	0.550703
 30.5731	0.550715
 30.5831	0.550726
 30.5931	0.550738
 30.6031	0.55075
 30.6131	0.550761
 30.6231	0.550773
 30.6331	0.550785
 30.6431	0.550796
 30.6531	0.550808
 30.6631	0.55082
 30.6731	0.550831
 30.6831	0.550843
 30.6931	0.550855
 30.7031	0.550866
 30.7131	0.550878
 30.7231	0.55089
 30.7331	0.550901
 30.7431	0.550913
 30.7531	0.550925
 30.7631	0.550936
 30.7731	0.550948
 30.7831	0.55096
 30.7931	0.550971
 30.8031	0.550983
 30.8131	0.550995
 30.8231	0.551006
 30.8331	0.551018
 30.8431	0.55103
 30.8531	0.551041
 30.8631	0.551053
 30.8731	0.551065
 30.8831	0.551076
 30.8931	0.551088
 30.9031	0.5511
 30.9131	0.551111
 30.9231	0.551123
 30.9331	0.551135
 30.9431	0.551146
 30.9531	0.551158
 30.9631	0.55117
 30.9731	0.551181
 30.9831	0.551193
 30.9931	0.551205
 31.0031	0.551216
 31.0131	0.551228
 31.0231	0.55124
 31.0331	0.551251
 31.0431	0.551263
 31.0531	0.551275
 31.0631	0.551286
 31.0731	0.551298
 31.0831	0.55131
 31.0931	0.551321
 31.1031	0.551333
 31.1131	0.551345
 31.1231	0.551356
 31.1331	0.551368
 31.1431	0.55138
 31.1531	0.551391
 31.1631	0.551403
 31.1731	0.551415
 31.1831	0.551426
 31.1931	0.551438
 31.2031	0.55145
 31.2131	0.551461
 31.2231	0.551473
 31.2331	0.551485
 31.2431	0.551496
 31.2531	0.551508
 31.2631	0.55152
 31.2731	0.551532
 31.2831	0.551543
 31.2931	0.551555
 31.3031	0.551567
 31.3131	0.551578
 31.3231	0.55159
 31.3331	0.551602
 31.3431	0.551613
 31.3531	0.551625
 31.3631	0.551637
 31.3731	0.551648
 31.3831	0.55166
 31.3931	0.551672
 31.4031	0.551683
 31.4131	0.551695
 31.4231	0.551707
 31.4331	0.551718
 31.4431	0.55173
 31.4531	0.551742
 31.4631	0.551753
 31.4731	0.551765
 31.4831	0.551777
 31.4931	0.551788
 31.5032	0.5518
 31.5132	0.551812
 31.5232	0.551823
 31.5332	0.551835
 31.5432	0.551847
 31.5532	0.551858
 31.5632	0.55187
 31.5732	0.551882
 31.5832	0.551893
 31.5932	0.551905
 31.6032	0.551917
 31.6132	0.551928
 31.6232	0.55194
 31.6332	0.551952
 31.6432	0.551963
 31.6532	0.551975
 31.6632	0.551987
 31.6732	0.551998
 31.6832	0.55201
 31.6932	0.552022
 31.7032	0.552033
 31.7132	0.552045
 31.7232	0.552057
 31.7332	0.552068
 31.7432	0.55208
 31.7532	0.552092
 31.7632	0.552103
 31.7732	0.552115
 31.7832	0.552127
 31.7932	0.552138
 31.8032	0.55215
 31.8132	0.552162
 31.8232	0.552173
 31.8332	0.552185
 31.8432	0.552197
 31.8532	0.552208
 31.8632	0.55222
 31.8732	0.552232
 31.8832	0.552243
 31.8932	0.552255
 31.9032	0.552267
 31.9132	0.552278
 31.9232	0.55229
 31.9332	0.552302
 31.9432	0.552313
 31.9532	0.552325
 31.9632	0.552337
 31.9732	0.552349
 31.9832	0.55236
 31.9932	0.552372
 32.0032	0.552384
 32.0132	0.552395
 32.0232	0.552407
 32.0332	0.552419
 32.0432	0.55243
 32.0532	0.552442
 32.0632	0.552454
 32.0732	0.552465
 32.0832	0.552477
 32.0932	0.552489
 32.1032	0.5525
 32.1132	0.552512
 32.1232	0.552524
 32.1332	0.552535
 32.1432	0.552547
 32.1532	0.552559
 32.1632	0.55257
 32.1732	0.552582
 32.1832	0.552594
 32.1932	0.552605
 32.2032	0.552617
 32.2132	0.552629
 32.2232	0.55264
 32.2332	0.552652
 32.2432	0.552664
 32.2532	0.552675
 32.2632	0.552687
 32.2732	0.552699
 32.2832	0.55271
 32.2932	0.552722
 32.3032	0.552734
 32.3132	0.552745
 32.3232	0.552757
 32.3332	0.552769
 32.3432	0.55278
 32.3532	0.552792
 32.3632	0.552804
 32.3732	0.552815
 32.3832	0.552827
 32.3932	0.552839
 32.4032	0.55285
 32.4132	0.552862
 32.4232	0.552874
 32.4332	0.552885
 32.4432	0.552897
 32.4532	0.552909
 32.4632	0.55292
 32.4732	0.552932
 32.4832	0.552944
 32.4932	0.552955
 32.5033	0.552967
 32.5133	0.552979
 32.5233	0.55299
 32.5333	0.553002
 32.5433	0.553014
 32.5533	0.553025
 32.5633	0.553037
 32.5733	0.553049
 32.5833	0.55306
 32.5933	0.553072
 32.6033	0.553084
 32.6133	0.553095
 32.6233	0.553107
 32.6333	0.553119
 32.6433	0.55313
 32.6533	0.553142
 32.6633	0.553154
 32.6733	0.553166
 32.6833	0.553177
 32.6933	0.553189
 32.7033	0.553201
 32.7133	0.553212
 32.7233	0.553224
 32.7333	0.553236
 32.7433	0.553247
 32.7533	0.553259
 32.7633	0.553271
 32.7733	0.553282
 32.7833	0.553294
 32.7933	0.553306
 32.8033	0.553317
 32.8133	0.553329
 32.8233	0.553341
 32.8333	0.553352
 32.8433	0.553364
 32.8533	0.553376
 32.8633	0.553387
 32.8733	0.553399
 32.8833	0.553411
 32.8933	0.553422
 32.9033	0.553434
 32.9133	0.553446
 32.9233	0.553457
 32.9333	0.553469
 32.9433	0.553481
 32.9533	0.553492
 32.9633	0.553504
 32.9733	0.553516
 32.9833	0.553527
 32.9933	0.553539
 33.0033	0.553551
 33.0133	0.553562
 33.0233	0.553574
 33.0333	0.553586
 33.0433	0.553597
 33.0533	0.553609
 33.0633	0.553621
 33.0733	0.553632
 33.0833	0.553644
 33.0933	0.553656
 33.1033	0.553667
 33.1133	0.553679
 33.1233	0.553691
 33.1333	0.553702
 33.1433	0.553714
 33.1533	0.553726
 33.1633	0.553737
 33.1733	0.553749
 33.1833	0.553761
 33.1933	0.553772
 33.2033	0.553784
 33.2133	0.553796
 33.2233	0.553807
 33.2333	0.553819
 33.2433	0.553831
 33.2533	0.553842
 33.2633	0.553854
 33.2733	0.553866
 33.2833	0.553877
 33.2933	0.553889
 33.3033	0.553901
 33.3133	0.553912
 33.3233	0.553924
 33.3333	0.553936
 33.3433	0.553948
 33.3533	0.553959
 33.3633	0.553971
 33.3733	0.553983
 33.3833	0.553994
 33.3933	0.554006
 33.4033	0.554018
 33.4133	0.554029
 33.4233	0.554041
 33.4333	0.554053
 33.4433	0.554064
 33.4533	0.554076
 33.4633	0.554088
 33.4733	0.554099
 33.4833	0.554111
 33.4933	0.554123
 33.5034	0.554134
 33.5134	0.554146
 33.5234	0.554158
 33.5334	0.554169
 33.5434	0.554181
 33.5534	0.554193
 33.5634	0.554204
 33.5734	0.554216
 33.5834	0.554228
 33.5934	0.554239
 33.6034	0.554251
 33.6134	0.554263
 33.6234	0.554274
 33.6334	0.554286
 33.6434	0.554298
 33.6534	0.554309
 33.6634	0.554321
 33.6734	0.554333
 33.6834	0.554344
 33.6934	0.554356
 33.7034	0.554368
 33.7134	0.554379
 33.7234	0.554391
 33.7334	0.554403
 33.7434	0.554414
 33.7534	0.554426
 33.7634	0.554438
 33.7734	0.554449
 33.7834	0.554461
 33.7934	0.554473
 33.8034	0.554484
 33.8134	0.554496
 33.8234	0.554508
 33.8334	0.554519
 33.8434	0.554531
 33.8534	0.554543
 33.8634	0.554554
 33.8734	0.554566
 33.8834	0.554578
 33.8934	0.554589
 33.9034	0.554601
 33.9134	0.554613
 33.9234	0.554624
 33.9334	0.554636
 33.9434	0.554648
 33.9534	0.554659
 33.9634	0.554671
 33.9734	0.554683
 33.9834	0.554694
 33.9934	0.554706
 34.0034	0.554718
 34.0134	0.554729
 34.0234	0.554741
 34.0334	0.554753
 34.0434	0.554765
 34.0534	0.554776
 34.0634	0.554788
 34.0734	0.5548
 34.0834	0.554811
 34.0934	0.554823
 34.1034	0.554835
 34.1134	0.554846
 34.1234	0.554858
 34.1334	0.55487
 34.1434	0.554881
 34.1534	0.554893
 34.1634	0.554905
 34.1734	0.554916
 34.1834	0.554928
 34.1934	0.55494
 34.2034	0.554951
 34.2134	0.554963
 34.2234	0.554975
 34.2334	0.554986
 34.2434	0.554998
 34.2534	0.55501
 34.2634	0.555021
 34.2734	0.555033
 34.2834	0.555045
 34.2934	0.555056
 34.3034	0.555068
 34.3134	0.55508
 34.3234	0.555091
 34.3334	0.555103
 34.3434	0.555115
 34.3534	0.555126
 34.3634	0.555138
 34.3734	0.55515
 34.3834	0.555161
 34.3934	0.555173
 34.4034	0.555185
 34.4134	0.555196
 34.4234	0.555208
 34.4334	0.55522
 34.4434	0.555231
 34.4534	0.555243
 34.4634	0.555255
 34.4734	0.555266
 34.4834	0.555278
 34.4934	0.55529
 34.5035	0.555301
 34.5135	0.555313
 34.5235	0.555325
 34.5335	0.555336
 34.5435	0.555348
 34.5535	0.55536
 34.5635	0.555371
 34.5735	0.555383
 34.5835	0.555395
 34.5935	0.555406
 34.6035	0.555418
 34.6135	0.55543
 34.6235	0.555441
 34.6335	0.555453
 34.6435	0.555465
 34.6535	0.555476
 34.6635	0.555488
 34.6735	0.5555
 34.6835	0.555511
 34.6935	0.555523
 34.7035	0.555535
 34.7135	0.555546
 34.7235	0.555558
 34.7335	0.55557
 34.7435	0.555582
 34.7535	0.555593
 34.7635	0.555605
 34.7735	0.555617
 34.7835	0.555628
 34.7935	0.55564
 34.8035	0.555652
 34.8135	0.555663
 34.8235	0.555675
 34.8335	0.555687
 34.8435	0.555698
 34.8535	0.55571
 34.8635	0.555722
 34.8735	0.555733
 34.8835	0.555745
 34.8935	0.555757
 34.9035	0.555768
 34.9135	0.55578
 34.9235	0.555792
 34.9335	0.555803
 34.9435	0.555815
 34.9535	0.555827
 34.9635	0.555838
 34.9735	0.55585
 34.9835	0.555862
 34.9935	0.555873
 35.0035	0.555884
 35.0135	0.555894
 35.0235	0.555903
 35.0335	0.555912
 35.0435	0.555922
 35.0535	0.555931
 35.0635	0.55594
 35.0735	0.55595
 35.0835	0.555959
 35.0935	0.555968
 35.1035	0.555978
 35.1135	0.555987
 35.1235	0.555996
 35.1335	0.556006
 35.1435	0.556015
 35.1535	0.556024
 35.1635	0.556034
 35.1735	0.556043
 35.1835	0.556053
 35.1935	0.556062
 35.2035	0.556071
 35.2135	0.556081
 35.2235	0.55609
 35.2335	0.556099
 35.2435	0.556109
 35.2535	0.556118
 35.2635	0.556127
 35.2735	0.556137
 35.2835	0.556146
 35.2935	0.556155
 35.3035	0.556165
 35.3135	0.556174
 35.3235	0.556183
 35.3335	0.556193
 35.3435	0.556202
 35.3535	0.556212
 35.3635	0.556221
 35.3735	0.55623
 35.3835	0.55624
 35.3935	0.556249
 35.4035	0.556258
 35.4135	0.556268
 35.4235	0.556277
 35.4335	0.556286
 35.4435	0.556296
 35.4535	0.556305
 35.4635	0.556314
 35.4735	0.556324
 35.4835	0.556333
 35.4935	0.556342
 35.5036	0.556352
 35.5136	0.556361
 35.5236	0.556371
 35.5336	0.55638
 35.5436	0.556389
 35.5536	0.556399
 35.5636	0.556408
 35.5736	0.556417
 35.5836	0.556427
 35.5936	0.556436
 35.6036	0.556445
 35.6136	0.556455
 35.6236	0.556464
 35.6336	0.556473
 35.6436	0.556483
 35.6536	0.556492
 35.6636	0.556501
 35.6736	0.556511
 35.6836	0.55652
 35.6936	0.55653
 35.7036	0.556539
 35.7136	0.556548
 35.7236	0.556558
 35.7336	0.556567
 35.7436	0.556576
 35.7536	0.556586
 35.7636	0.556595
 35.7736	0.556604
 35.7836	0.556614
 35.7936	0.556623
 35.8036	0.556632
 35.8136	0.556642
 35.8236	0.556651
 35.8336	0.55666
 35.8436	0.55667
 35.8536	0.556679
 35.8636	0.556689
 35.8736	0.556698
 35.8836	0.556707
 35.8936	0.556717
 35.9036	0.556726
 35.9136	0.556735
 35.9236	0.556745
 35.9336	0.556754
 35.9436	0.556763
 35.9536	0.556773
 35.9636	0.556782
 35.9736	0.556791
 35.9836	0.556801
 35.9936	0.55681
 36.0036	0.556819
 36.0136	0.556829
 36.0236	0.556838
 36.0336	0.556848
 36.0436	0.556857
 36.0536	0.556866
 36.0636	0.556876
 36.0736	0.556885
 36.0836	0.556894
 36.0936	0.556904
 36.1036	0.556913
 36.1136	0.556922
 36.1236	0.556932
 36.1336	0.556941
 36.1436	0.55695
 36.1536	0.55696
 36.1636	0.556969
 36.1736	0.556978
 36.1836	0.556988
 36.1936	0.556997
 36.2036	0.557007
 36.2136	0.557016
 36.2236	0.557025
 36.2336	0.557035
 36.2436	0.557044
 36.2536	0.557053
 36.2636	0.557063
 36.2736	0.557072
 36.2836	0.557081
 36.2936	0.557091
 36.3036	0.5571
 36.3136	0.557109
 36.3236	0.557119
 36.3336	0.557128
 36.3436	0.557138
 36.3536	0.557147
 36.3636	0.557156
 36.3736	0.557166
 36.3836	0.557175
 36.3936	0.557184
 36.4036	0.557194
 36.4136	0.557203
 36.4236	0.557212
 36.4336	0.557222
 36.4436	0.557231
 36.4536	0.55724
 36.4636	0.55725
 36.4736	0.557259
 36.4836	0.557268
 36.4936	0.557278
 36.5037	0.557287
 36.5137	0.557297
 36.5237	0.557306
 36.5337	0.557315
 36.5437	0.557325
 36.5537	0.557334
 36.5637	0.557343
 36.5737	0.557353
 36.5837	0.557362
 36.5937	0.557371
 36.6037	0.557381
 36.6137	0.55739
 36.6237	0.557399
 36.6337	0.557409
 36.6437	0.557418
 36.6537	0.557427
 36.6637	0.557437
 36.6737	0.557446
 36.6837	0.557456
 36.6937	0.557465
 36.7037	0.557474
 36.7137	0.557484
 36.7237	0.557493
 36.7337	0.557502
 36.7437	0.557512
 36.7537	0.557521
 36.7637	0.55753
 36.7737	0.55754
 36.7837	0.557549
 36.7937	0.557558
 36.8037	0.557568
 36.8137	0.557577
 36.8237	0.557586
 36.8337	0.557596
 36.8437	0.557605
 36.8537	0.557615
 36.8637	0.557624
 36.8737	0.557633
 36.8837	0.557643
 36.8937	0.557652
 36.9037	0.557661
 36.9137	0.557671
 36.9237	0.55768
 36.9337	0.557689
 36.9437	0.557699
 36.9537	0.557708
 36.9637	0.557717
 36.9737	0.557727
 36.9837	0.557736
 36.9937	0.557745
 37.0037	0.557755
 37.0137	0.557764
 37.0237	0.557774
 37.0337	0.557783
 37.0437	0.557792
 37.0537	0.557802
 37.0637	0.557811
 37.0737	0.55782
 37.0837	0.55783
 37.0937	0.557839
 37.1037	0.557848
 37.1137	0.557858
 37.1237	0.557867
 37.1337	0.557876
 37.1437	0.557886
 37.1537	0.557895
 37.1637	0.557904
 37.1737	0.557914
 37.1837	0.557923
 37.1937	0.557933
 37.2037	0.557942
 37.2137	0.557951
 37.2237	0.557961
 37.2337	0.55797
 37.2437	0.557979
 37.2537	0.557989
 37.2637	0.557998
 37.2737	0.558007
 37.2837	0.558017
 37.2937	0.558026
 37.3037	0.558035
 37.3137	0.558045
 37.3237	0.558054
 37.3337	0.558063
 37.3437	0.558073
 37.3537	0.558082
 37.3637	0.558092
 37.3737	0.558101
 37.3837	0.55811
 37.3937	0.55812
 37.4037	0.558129
 37.4137	0.558138
 37.4237	0.558148
 37.4337	0.558157
 37.4437	0.558166
 37.4537	0.558176
 37.4637	0.558185
 37.4737	0.558194
 37.4837	0.558204
 37.4937	0.558213
 37.5038	0.558222
 37.5138	0.558232
 37.5238	0.558241
 37.5338	0.558251
 37.5438	0.55826
 37.5538	0.558269
 37.5638	0.558279
 37.5738	0.558288
 37.5838	0.558297
 37.5938	0.558307
 37.6038	0.558316
 37.6138	0.558325
 37.6238	0.558335
 37.6338	0.558344
 37.6438	0.558353
 37.6538	0.558363
 37.6638	0.558372
 37.6738	0.558381
 37.6838	0.558391
 37.6938	0.5584
 37.7038	0.55841
 37.7138	0.558419
 37.7238	0.558428
 37.7338	0.558438
 37.7438	0.558447
 37.7538	0.558456
 37.7638	0.558466
 37.7738	0.558475
 37.7838	0.558484
 37.7938	0.558494
 37.8038	0.558503
 37.8138	0.558512
 37.8238	0.558522
 37.8338	0.558531
 37.8438	0.558541
 37.8538	0.55855
 37.8638	0.558559
 37.8738	0.558569
 37.8838	0.558578
 37.8938	0.558587
 37.9038	0.558597
 37.9138	0.558606
 37.9238	0.558615
 37.9338	0.558625
 37.9438	0.558634
 37.9538	0.558643
 37.9638	0.558653
 37.9738	0.558662
 37.9838	0.558671
 37.9938	0.558681
 38.0038	0.55869
 38.0138	0.5587
 38.0238	0.558709
 38.0338	0.558718
 38.0438	0.558728
 38.0538	0.558737
 38.0638	0.558746
 38.0738	0.558756
 38.0838	0.558765
 38.0938	0.558774
 38.1038	0.558784
 38.1138	0.558793
 38.1238	0.558802
 38.1338	0.558812
 38.1438	0.558821
 38.1538	0.55883
 38.1638	0.55884
 38.1738	0.558849
 38.1838	0.558859
 38.1938	0.558868
 38.2038	0.558877
 38.2138	0.558887
 38.2238	0.558896
 38.2338	0.558905
 38.2438	0.558915
 38.2538	0.558924
 38.2638	0.558933
 38.2738	0.558943
 38.2838	0.558952
 38.2938	0.558961
 38.3038	0.558971
 38.3138	0.55898
 38.3238	0.558989
 38.3338	0.558999
 38.3438	0.559008
 38.3538	0.559018
 38.3638	0.559027
 38.3738	0.559036
 38.3838	0.559046
 38.3938	0.559055
 38.4038	0.559064
 38.4138	0.559074
 38.4238	0.559083
 38.4338	0.559092
 38.4438	0.559102
 38.4538	0.559111
 38.4638	0.55912
 38.4738	0.55913
 38.4838	0.559139
 38.4938	0.559148
 38.5039	0.559158
 38.5139	0.559167
 38.5239	0.559177
 38.5339	0.559186
 38.5439	0.559195
 38.5539	0.559205
 38.5639	0.559214
 38.5739	0.559223
 38.5839	0.559233
 38.5939	0.559242
 38.6039	0.559251
 38.6139	0.559261
 38.6239	0.55927
 38.6339	0.559279
 38.6439	0.559289
 38.6539	0.559298
 38.6639	0.559307
 38.6739	0.559317
 38.6839	0.559326
 38.6939	0.559336
 38.7039	0.559345
 38.7139	0.559354
 38.7239	0.559364
 38.7339	0.559373
 38.7439	0.559382
 38.7539	0.559392
 38.7639	0.559401
 38.7739	0.55941
 38.7839	0.55942
 38.7939	0.559429
 38.8039	0.559438
 38.8139	0.559448
 38.8239	0.559457
 38.8339	0.559466
 38.8439	0.559476
 38.8539	0.559485
 38.8639	0.559495
 38.8739	0.559504
 38.8839	0.559513
 38.8939	0.559523
 38.9039	0.559532
 38.9139	0.559541
 38.9239	0.559551
 38.9339	0.55956
 38.9439	0.559569
 38.9539	0.559579
 38.9639	0.559588
 38.9739	0.559597
 38.9839	0.559607
 38.9939	0.559616
 39.0039	0.559625
 39.0139	0.559635
 39.0239	0.559644
 39.0339	0.559654
 39.0439	0.559663
 39.0539	0.559672
 39.0639	0.559682
 39.0739	0.559691
 39.0839	0.5597
 39.0939	0.55971
 39.1039	0.559719
 39.1139	0.559728
 39.1239	0.559738
 39.1339	0.559747
 39.1439	0.559756
 39.1539	0.559766
 39.1639	0.559775
 39.1739	0.559784
 39.1839	0.559794
 39.1939	0.559803
 39.2039	0.559813
 39.2139	0.559822
 39.2239	0.559831
 39.2339	0.559841
 39.2439	0.55985
 39.2539	0.559859
 39.2639	0.559869
 39.2739	0.559878
 39.2839	0.559887
 39.2939	0.559897
 39.3039	0.559906
 39.3139	0.559915
 39.3239	0.559925
 39.3339	0.559934
 39.3439	0.559944
 39.3539	0.559953
 39.3639	0.559962
 39.3739	0.559972
 39.3839	0.559981
 39.3939	0.55999
 39.4039	0.56
 39.4139	0.560009
 39.4239	0.560018
 39.4339	0.560028
 39.4439	0.560037
 39.4539	0.560046
 39.4639	0.560056
 39.4739	0.560065
 39.4839	0.560074
 39.4939	0.560084
 39.504	0.560093
 39.514	0.560103
 39.524	0.560112
 39.534	0.560121
 39.544	0.560131
 39.554	0.56014
 39.564	0.560149
 39.574	0.560159
 39.584	0.560168
 39.594	0.560177
 39.604	0.560187
 39.614	0.560196
 39.624	0.560205
 39.634	0.560215
 39.644	0.560224
 39.654	0.560233
 39.664	0.560243
 39.674	0.560252
 39.684	0.560262
 39.694	0.560271
 39.704	0.56028
 39.714	0.56029
 39.724	0.560299
 39.734	0.560308
 39.744	0.560318
 39.754	0.560327
 39.764	0.560336
 39.774	0.560346
 39.784	0.560355
 39.794	0.560364
 39.804	0.560374
 39.814	0.560383
 39.824	0.560392
 39.834	0.560402
 39.844	0.560411
 39.854	0.560421
 39.864	0.56043
 39.874	0.560439
 39.884	0.560449
 39.894	0.560458
 39.904	0.560467
 39.914	0.560477
 39.924	0.560486
 39.934	0.560495
 39.944	0.560505
 39.954	0.560514
 39.964	0.560523
 39.974	0.560533
 39.984	0.560542
 39.994	0.560551
 40.004	0.560557
 40.014	0.560557
 40.024	0.560557
 40.034	0.560557
 40.044	0.560557
 40.054	0.560557
 40.064	0.560557
 40.074	0.560557
 40.084	0.560557
 40.094	0.560557
 40.104	0.560557
 40.114	0.560557
 40.124	0.560557
 40.134	0.560557
 40.144	0.560557
 40.154	0.560557
 40.164	0.560557
 40.174	0.560557
 40.184	0.560557
 40.194	0.560557
 40.204	0.560557
 40.214	0.560557
 40.224	0.560557
 40.234	0.560557
 40.244	0.560557
 40.254	0.560557
 40.264	0.560557
 40.274	0.560557
 40.284	0.560557
 40.294	0.560557
 40.304	0.560557
 40.314	0.560557
 40.324	0.560557
 40.334	0.560557
 40.344	0.560557
 40.354	0.560557
 40.364	0.560557
 40.374	0.560557
 40.384	0.560557
 40.394	0.560557
 40.404	0.560557
 40.414	0.560557
 40.424	0.560557
 40.434	0.560557
 40.444	0.560557
 40.454	0.560557
 40.464	0.560557
 40.474	0.560557
 40.484	0.560557
 40.494	0.560557
 40.5041	0.560557
 40.5141	0.560557
 40.5241	0.560557
 40.5341	0.560557
 40.5441	0.560557
 40.5541	0.560557
 40.5641	0.560557
 40.5741	0.560557
 40.5841	0.560557
 40.5941	0.560557
 40.6041	0.560557
 40.6141	0.560557
 40.6241	0.560557
 40.6341	0.560557
 40.6441	0.560557
 40.6541	0.560557
 40.6641	0.560557
 40.6741	0.560557
 40.6841	0.560557
 40.6941	0.560557
 40.7041	0.560557
 40.7141	0.560557
 40.7241	0.560557
 40.7341	0.560557
 40.7441	0.560557
 40.7541	0.560557
 40.7641	0.560557
 40.7741	0.560557
 40.7841	0.560557
 40.7941	0.560557
 40.8041	0.560557
 40.8141	0.560557
 40.8241	0.560557
 40.8341	0.560557
 40.8441	0.560557
 40.8541	0.560557
 40.8641	0.560557
 40.8741	0.560557
 40.8841	0.560557
 40.8941	0.560557
 40.9041	0.560557
 40.9141	0.560557
 40.9241	0.560557
 40.9341	0.560557
 40.9441	0.560557
 40.9541	0.560557
 40.9641	0.560557
 40.9741	0.560557
 40.9841	0.560557
 40.9941	0.560557
 41.0041	0.560557
 41.0141	0.560557
 41.0241	0.560557
 41.0341	0.560557
 41.0441	0.560557
 41.0541	0.560557
 41.0641	0.560557
 41.0741	0.560557
 41.0841	0.560557
 41.0941	0.560557
 41.1041	0.560557
 41.1141	0.560557
 41.1241	0.560557
 41.1341	0.560557
 41.1441	0.560557
 41.1541	0.560557
 41.1641	0.560557
 41.1741	0.560557
 41.1841	0.560557
 41.1941	0.560557
 41.2041	0.560557
 41.2141	0.560557
 41.2241	0.560557
 41.2341	0.560557
 41.2441	0.560557
 41.2541	0.560557
 41.2641	0.560557
 41.2741	0.560557
 41.2841	0.560557
 41.2941	0.560557
 41.3041	0.560557
 41.3141	0.560557
 41.3241	0.560557
 41.3341	0.560557
 41.3441	0.560557
 41.3541	0.560557
 41.3641	0.560557
 41.3741	0.560557
 41.3841	0.560557
 41.3941	0.560557
 41.4041	0.560557
 41.4141	0.560557
 41.4241	0.560557
 41.4341	0.560557
 41.4441	0.560557
 41.4541	0.560557
 41.4641	0.560557
 41.4741	0.560557
 41.4841	0.560557
 41.4941	0.560557
 41.5042	0.560557
 41.5142	0.560557
 41.5242	0.560557
 41.5342	0.560557
 41.5442	0.560557
 41.5542	0.560557
 41.5642	0.560557
 41.5742	0.560557
 41.5842	0.560557
 41.5942	0.560557
 41.6042	0.560557
 41.6142	0.560557
 41.6242	0.560557
 41.6342	0.560557
 41.6442	0.560557
 41.6542	0.560557
 41.6642	0.560557
 41.6742	0.560557
 41.6842	0.560557
 41.6942	0.560557
 41.7042	0.560557
 41.7142	0.560557
 41.7242	0.560557
 41.7342	0.560557
 41.7442	0.560557
 41.7542	0.560557
 41.7642	0.560557
 41.7742	0.560557
 41.7842	0.560557
 41.7942	0.560557
 41.8042	0.560557
 41.8142	0.560557
 41.8242	0.560557
 41.8342	0.560557
 41.8442	0.560557
 41.8542	0.560557
 41.8642	0.560557
 41.8742	0.560557
 41.8842	0.560557
 41.8942	0.560557
 41.9042	0.560557
 41.9142	0.560557
 41.9242	0.560557
 41.9342	0.560557
 41.9442	0.560557
 41.9542	0.560557
 41.9642	0.560557
 41.9742	0.560557
 41.9842	0.560557
 41.9942	0.560557
 42.0042	0.560557
 42.0142	0.560557
 42.0242	0.560557
 42.0342	0.560557
 42.0442	0.560557
 42.0542	0.560557
 42.0642	0.560557
 42.0742	0.560557
 42.0842	0.560557
 42.0942	0.560557
 42.1042	0.560557
 42.1142	0.560557
 42.1242	0.560557
 42.1342	0.560557
 42.1442	0.560557
 42.1542	0.560557
 42.1642	0.560557
 42.1742	0.560557
 42.1842	0.560557
 42.1942	0.560557
 42.2042	0.560557
 42.2142	0.560557
 42.2242	0.560557
 42.2342	0.560557
 42.2442	0.560557
 42.2542	0.560557
 42.2642	0.560557
 42.2742	0.560557
 42.2842	0.560557
 42.2942	0.560557
 42.3042	0.560557
 42.3142	0.560557
 42.3242	0.560557
 42.3342	0.560557
 42.3442	0.560557
 42.3542	0.560557
 42.3642	0.560557
 42.3742	0.560557
 42.3842	0.560557
 42.3942	0.560557
 42.4042	0.560557
 42.4142	0.560557
 42.4242	0.560557
 42.4342	0.560557
 42.4442	0.560557
 42.4542	0.560557
 42.4642	0.560557
 42.4742	0.560557
 42.4842	0.560557
 42.4942	0.560557
 42.5043	0.560557
 42.5143	0.560557
 42.5243	0.560557
 42.5343	0.560557
 42.5443	0.560557
 42.5543	0.560557
 42.5643	0.560557
 42.5743	0.560557
 42.5843	0.560557
 42.5943	0.560557
 42.6043	0.560557
 42.6143	0.560557
 42.6243	0.560557
 42.6343	0.560557
 42.6443	0.560557
 42.6543	0.560557
 42.6643	0.560557
 42.6743	0.560557
 42.6843	0.560557
 42.6943	0.560557
 42.7043	0.560557
 42.7143	0.560557
 42.7243	0.560557
 42.7343	0.560557
 42.7443	0.560557
 42.7543	0.560557
 42.7643	0.560557
 42.7743	0.560557
 42.7843	0.560557
 42.7943	0.560557
 42.8043	0.560557
 42.8143	0.560557
 42.8243	0.560557
 42.8343	0.560557
 42.8443	0.560557
 42.8543	0.560557
 42.8643	0.560557
 42.8743	0.560557
 42.8843	0.560557
 42.8943	0.560557
 42.9043	0.560557
 42.9143	0.560557
 42.9243	0.560557
 42.9343	0.560557
 42.9443	0.560557
 42.9543	0.560557
 42.9643	0.560557
 42.9743	0.560557
 42.9843	0.560557
 42.9943	0.560557
 43.0043	0.560557
 43.0143	0.560557
 43.0243	0.560557
 43.0343	0.560557
 43.0443	0.560557
 43.0543	0.560557
 43.0643	0.560557
 43.0743	0.560557
 43.0843	0.560557
 43.0943	0.560557
 43.1043	0.560557
 43.1143	0.560557
 43.1243	0.560557
 43.1343	0.560557
 43.1443	0.560557
 43.1543	0.560557
 43.1643	0.560557
 43.1743	0.560557
 43.1843	0.560557
 43.1943	0.560557
 43.2043	0.560557
 43.2143	0.560557
 43.2243	0.560557
 43.2343	0.560557
 43.2443	0.560557
 43.2543	0.560557
 43.2643	0.560557
 43.2743	0.560557
 43.2843	0.560557
 43.2943	0.560557
 43.3043	0.560557
 43.3143	0.560557
 43.3243	0.560557
 43.3343	0.560557
 43.3443	0.560557
 43.3543	0.560557
 43.3643	0.560557
 43.3743	0.560557
 43.3843	0.560557
 43.3943	0.560557
 43.4043	0.560557
 43.4143	0.560557
 43.4243	0.560557
 43.4343	0.560557
 43.4443	0.560557
 43.4543	0.560557
 43.4643	0.560557
 43.4743	0.560557
 43.4843	0.560557
 43.4943	0.560557
 43.5044	0.560557
 43.5144	0.560557
 43.5244	0.560557
 43.5344	0.560557
 43.5444	0.560557
 43.5544	0.560557
 43.5644	0.560557
 43.5744	0.560557
 43.5844	0.560557
 43.5944	0.560557
 43.6044	0.560557
 43.6144	0.560557
 43.6244	0.560557
 43.6344	0.560557
 43.6444	0.560557
 43.6544	0.560557
 43.6644	0.560557
 43.6744	0.560557
 43.6844	0.560557
 43.6944	0.560557
 43.7044	0.560557
 43.7144	0.560557
 43.7244	0.560557
 43.7344	0.560557
 43.7444	0.560557
 43.7544	0.560557
 43.7644	0.560557
 43.7744	0.560557
 43.7844	0.560557
 43.7944	0.560557
 43.8044	0.560557
 43.8144	0.560557
 43.8244	0.560557
 43.8344	0.560557
 43.8444	0.560557
 43.8544	0.560557
 43.8644	0.560557
 43.8744	0.560557
 43.8844	0.560557
 43.8944	0.560557
 43.9044	0.560557
 43.9144	0.560557
 43.9244	0.560557
 43.9344	0.560557
 43.9444	0.560557
 43.9544	0.560557
 43.9644	0.560557
 43.9744	0.560557
 43.9844	0.560557
 43.9944	0.560557
 44.0044	0.560557
 44.0144	0.560557
 44.0244	0.560557
 44.0344	0.560557
 44.0444	0.560557
 44.0544	0.560557
 44.0644	0.560557
 44.0744	0.560557
 44.0844	0.560557
 44.0944	0.560557
 44.1044	0.560557
 44.1144	0.560557
 44.1244	0.560557
 44.1344	0.560557
 44.1444	0.560557
 44.1544	0.560557
 44.1644	0.560557
 44.1744	0.560557
 44.1844	0.560557
 44.1944	0.560557
 44.2044	0.560557
 44.2144	0.560557
 44.2244	0.560557
 44.2344	0.560557
 44.2444	0.560557
 44.2544	0.560557
 44.2644	0.560557
 44.2744	0.560557
 44.2844	0.560557
 44.2944	0.560557
 44.3044	0.560557
 44.3144	0.560557
 44.3244	0.560557
 44.3344	0.560557
 44.3444	0.560557
 44.3544	0.560557
 44.3644	0.560557
 44.3744	0.560557
 44.3844	0.560557
 44.3944	0.560557
 44.4044	0.560557
 44.4144	0.560557
 44.4244	0.560557
 44.4344	0.560557
 44.4444	0.560557
 44.4544	0.560557
 44.4644	0.560557
 44.4744	0.560557
 44.4844	0.560557
 44.4944	0.560557
 44.5045	0.560557
 44.5145	0.560557
 44.5245	0.560557
 44.5345	0.560557
 44.5445	0.560557
 44.5545	0.560557
 44.5645	0.560557
 44.5745	0.560557
 44.5845	0.560557
 44.5945	0.560557
 44.6045	0.560557
 44.6145	0.560557
 44.6245	0.560557
 44.6345	0.560557
 44.6445	0.560557
 44.6545	0.560557
 44.6645	0.560557
 44.6745	0.560557
 44.6845	0.560557
 44.6945	0.560557
 44.7045	0.560557
 44.7145	0.560557
 44.7245	0.560557
 44.7345	0.560557
 44.7445	0.560557
 44.7545	0.560557
 44.7645	0.560557
 44.7745	0.560557
 44.7845	0.560557
 44.7945	0.560557
 44.8045	0.560557
 44.8145	0.560557
 44.8245	0.560557
 44.8345	0.560557
 44.8445	0.560557
 44.8545	0.560557
 44.8645	0.560557
 44.8745	0.560557
 44.8845	0.560557
 44.8945	0.560557
 44.9045	0.560557
 44.9145	0.560557
 44.9245	0.560557
 44.9345	0.560557
 44.9445	0.560557
 44.9545	0.560557
 44.9645	0.560557
 44.9745	0.560557
 44.9845	0.560557
 44.9945	0.560557
 45.0045	0.560557
 45.0145	0.560557
 45.0245	0.560557
 45.0345	0.560557
 45.0445	0.560557
 45.0545	0.560557
 45.0645	0.560557
 45.0745	0.560557
 45.0845	0.560557
 45.0945	0.560557
 45.1045	0.560557
 45.1145	0.560557
 45.1245	0.560557
 45.1345	0.560557
 45.1445	0.560557
 45.1545	0.560557
 45.1645	0.560557
 45.1745	0.560557
 45.1845	0.560557
 45.1945	0.560557
 45.2045	0.560557
 45.2145	0.560557
 45.2245	0.560557
 45.2345	0.560557
 45.2445	0.560557
 45.2545	0.560557
 45.2645	0.560557
 45.2745	0.560557
 45.2845	0.560557
 45.2945	0.560557
 45.3045	0.560557
 45.3145	0.560557
 45.3245	0.560557
 45.3345	0.560557
 45.3445	0.560557
 45.3545	0.560557
 45.3645	0.560557
 45.3745	0.560557
 45.3845	0.560557
 45.3945	0.560557
 45.4045	0.560557
 45.4145	0.560557
 45.4245	0.560557
 45.4345	0.560557
 45.4445	0.560557
 45.4545	0.560557
 45.4645	0.560557
 45.4745	0.560557
 45.4845	0.560557
 45.4945	0.560557
 45.5046	0.560557
 45.5146	0.560557
 45.5246	0.560557
 45.5346	0.560557
 45.5446	0.560557
 45.5546	0.560557
 45.5646	0.560557
 45.5746	0.560557
 45.5846	0.560557
 45.5946	0.560557
 45.6046	0.560557
 45.6146	0.560557
 45.6246	0.560557
 45.6346	0.560557
 45.6446	0.560557
 45.6546	0.560557
 45.6646	0.560557
 45.6746	0.560557
 45.6846	0.560557
 45.6946	0.560557
 45.7046	0.560557
 45.7146	0.560557
 45.7246	0.560557
 45.7346	0.560557
 45.7446	0.560557
 45.7546	0.560557
 45.7646	0.560557
 45.7746	0.560557
 45.7846	0.560557
 45.7946	0.560557
 45.8046	0.560557
 45.8146	0.560557
 45.8246	0.560557
 45.8346	0.560557
 45.8446	0.560557
 45.8546	0.560557
 45.8646	0.560557
 45.8746	0.560557
 45.8846	0.560557
 45.8946	0.560557
 45.9046	0.560557
 45.9146	0.560557
 45.9246	0.560557
 45.9346	0.560557
 45.9446	0.560557
 45.9546	0.560557
 45.9646	0.560557
 45.9746	0.560557
 45.9846	0.560557
 45.9946	0.560557
 46.0046	0.560557
 46.0146	0.560557
 46.0246	0.560557
 46.0346	0.560557
 46.0446	0.560557
 46.0546	0.560557
 46.0646	0.560557
 46.0746	0.560557
 46.0846	0.560557
 46.0946	0.560557
 46.1046	0.560557
 46.1146	0.560557
 46.1246	0.560557
 46.1346	0.560557
 46.1446	0.560557
 46.1546	0.560557
 46.1646	0.560557
 46.1746	0.560557
 46.1846	0.560557
 46.1946	0.560557
 46.2046	0.560557
 46.2146	0.560557
 46.2246	0.560557
 46.2346	0.560557
 46.2446	0.560557
 46.2546	0.560557
 46.2646	0.560557
 46.2746	0.560557
 46.2846	0.560557
 46.2946	0.560557
 46.3046	0.560557
 46.3146	0.560557
 46.3246	0.560557
 46.3346	0.560557
 46.3446	0.560557
 46.3546	0.560557
 46.3646	0.560557
 46.3746	0.560557
 46.3846	0.560557
 46.3946	0.560557
 46.4046	0.560557
 46.4146	0.560557
 46.4246	0.560557
 46.4346	0.560557
 46.4446	0.560557
 46.4546	0.560557
 46.4646	0.560557
 46.4746	0.560557
 46.4846	0.560557
 46.4946	0.560557
 46.5047	0.560557
 46.5147	0.560557
 46.5247	0.560557
 46.5347	0.560557
 46.5447	0.560557
 46.5547	0.560557
 46.5647	0.560557
 46.5747	0.560557
 46.5847	0.560557
 46.5947	0.560557
 46.6047	0.560557
 46.6147	0.560557
 46.6247	0.560557
 46.6347	0.560557
 46.6447	0.560557
 46.6547	0.560557
 46.6647	0.560557
 46.6747	0.560557
 46.6847	0.560557
 46.6947	0.560557
 46.7047	0.560557
 46.7147	0.560557
 46.7247	0.560557
 46.7347	0.560557
 46.7447	0.560557
 46.7547	0.560557
 46.7647	0.560557
 46.7747	0.560557
 46.7847	0.560557
 46.7947	0.560557
 46.8047	0.560557
 46.8147	0.560557
 46.8247	0.560557
 46.8347	0.560557
 46.8447	0.560557
 46.8547	0.560557
 46.8647	0.560557
 46.8747	0.560557
 46.8847	0.560557
 46.8947	0.560557
 46.9047	0.560557
 46.9147	0.560557
 46.9247	0.560557
 46.9347	0.560557
 46.9447	0.560557
 46.9547	0.560557
 46.9647	0.560557
 46.9747	0.560557
 46.9847	0.560557
 46.9947	0.560557
 47.0047	0.560557
 47.0147	0.560557
 47.0247	0.560557
 47.0347	0.560557
 47.0447	0.560557
 47.0547	0.560557
 47.0647	0.560557
 47.0747	0.560557
 47.0847	0.560557
 47.0947	0.560557
 47.1047	0.560557
 47.1147	0.560557
 47.1247	0.560557
 47.1347	0.560557
 47.1447	0.560557
 47.1547	0.560557
 47.1647	0.560557
 47.1747	0.560557
 47.1847	0.560557
 47.1947	0.560557
 47.2047	0.560557
 47.2147	0.560557
 47.2247	0.560557
 47.2347	0.560557
 47.2447	0.560557
 47.2547	0.560557
 47.2647	0.560557
 47.2747	0.560557
 47.2847	0.560557
 47.2947	0.560557
 47.3047	0.560557
 47.3147	0.560557
 47.3247	0.560557
 47.3347	0.560557
 47.3447	0.560557
 47.3547	0.560557
 47.3647	0.560557
 47.3747	0.560557
 47.3847	0.560557
 47.3947	0.560557
 47.4047	0.560557
 47.4147	0.560557
 47.4247	0.560557
 47.4347	0.560557
 47.4447	0.560557
 47.4547	0.560557
 47.4647	0.560557
 47.4747	0.560557
 47.4847	0.560557
 47.4947	0.560557
 47.5048	0.560557
 47.5148	0.560557
 47.5248	0.560557
 47.5348	0.560557
 47.5448	0.560557
 47.5548	0.560557
 47.5648	0.560557
 47.5748	0.560557
 47.5848	0.560557
 47.5948	0.560557
 47.6048	0.560557
 47.6148	0.560557
 47.6248	0.560557
 47.6348	0.560557
 47.6448	0.560557
 47.6548	0.560557
 47.6648	0.560557
 47.6748	0.560557
 47.6848	0.560557
 47.6948	0.560557
 47.7048	0.560557
 47.7148	0.560557
 47.7248	0.560557
 47.7348	0.560557
 47.7448	0.560557
 47.7548	0.560557
 47.7648	0.560557
 47.7748	0.560557
 47.7848	0.560557
 47.7948	0.560557
 47.8048	0.560557
 47.8148	0.560557
 47.8248	0.560557
 47.8348	0.560557
 47.8448	0.560557
 47.8548	0.560557
 47.8648	0.560557
 47.8748	0.560557
 47.8848	0.560557
 47.8948	0.560557
 47.9048	0.560557
 47.9148	0.560557
 47.9248	0.560557
 47.9348	0.560557
 47.9448	0.560557
 47.9548	0.560557
 47.9648	0.560557
 47.9748	0.560557
 47.9848	0.560557
 47.9948	0.560557
 48.0048	0.560557
 48.0148	0.560557
 48.0248	0.560557
 48.0348	0.560557
 48.0448	0.560557
 48.0548	0.560557
 48.0648	0.560557
 48.0748	0.560557
 48.0848	0.560557
 48.0948	0.560557
 48.1048	0.560557
 48.1148	0.560557
 48.1248	0.560557
 48.1348	0.560557
 48.1448	0.560557
 48.1548	0.560557
 48.1648	0.560557
 48.1748	0.560557
 48.1848	0.560557
 48.1948	0.560557
 48.2048	0.560557
 48.2148	0.560557
 48.2248	0.560557
 48.2348	0.560557
 48.2448	0.560557
 48.2548	0.560557
 48.2648	0.560557
 48.2748	0.560557
 48.2848	0.560557
 48.2948	0.560557
 48.3048	0.560557
 48.3148	0.560557
 48.3248	0.560557
 48.3348	0.560557
 48.3448	0.560557
 48.3548	0.560557
 48.3648	0.560557
 48.3748	0.560557
 48.3848	0.560557
 48.3948	0.560557
 48.4048	0.560557
 48.4148	0.560557
 48.4248	0.560557
 48.4348	0.560557
 48.4448	0.560557
 48.4548	0.560557
 48.4648	0.560557
 48.4748	0.560557
 48.4848	0.560557
 48.4948	0.560557
 48.5049	0.560557
 48.5149	0.560557
 48.5249	0.560557
 48.5349	0.560557
 48.5449	0.560557
 48.5549	0.560557
 48.5649	0.560557
 48.5749	0.560557
 48.5849	0.560557
 48.5949	0.560557
 48.6049	0.560557
 48.6149	0.560557
 48.6249	0.560557
 48.6349	0.560557
 48.6449	0.560557
 48.6549	0.560557
 48.6649	0.560557
 48.6749	0.560557
 48.6849	0.560557
 48.6949	0.560557
 48.7049	0.560557
 48.7149	0.560557
 48.7249	0.560557
 48.7349	0.560557
 48.7449	0.560557
 48.7549	0.560557
 48.7649	0.560557
 48.7749	0.560557
 48.7849	0.560557
 48.7949	0.560557
 48.8049	0.560557
 48.8149	0.560557
 48.8249	0.560557
 48.8349	0.560557
 48.8449	0.560557
 48.8549	0.560557
 48.8649	0.560557
 48.8749	0.560557
 48.8849	0.560557
 48.8949	0.560557
 48.9049	0.560557
 48.9149	0.560557
 48.9249	0.560557
 48.9349	0.560557
 48.9449	0.560557
 48.9549	0.560557
 48.9649	0.560557
 48.9749	0.560557
 48.9849	0.560557
 48.9949	0.560557
 49.0049	0.560557
 49.0149	0.560557
 49.0249	0.560557
 49.0349	0.560557
 49.0449	0.560557
 49.0549	0.560557
 49.0649	0.560557
 49.0749	0.560557
 49.0849	0.560557
 49.0949	0.560557
 49.1049	0.560557
 49.1149	0.560557
 49.1249	0.560557
 49.1349	0.560557
 49.1449	0.560557
 49.1549	0.560557
 49.1649	0.560557
 49.1749	0.560557
 49.1849	0.560557
 49.1949	0.560557
 49.2049	0.560557
 49.2149	0.560557
 49.2249	0.560557
 49.2349	0.560557
 49.2449	0.560557
 49.2549	0.560557
 49.2649	0.560557
 49.2749	0.560557
 49.2849	0.560557
 49.2949	0.560557
 49.3049	0.560557
 49.3149	0.560557
 49.3249	0.560557
 49.3349	0.560557
 49.3449	0.560557
 49.3549	0.560557
 49.3649	0.560557
 49.3749	0.560557
 49.3849	0.560557
 49.3949	0.560557
 49.4049	0.560557
 49.4149	0.560557
 49.4249	0.560557
 49.4349	0.560557
 49.4449	0.560557
 49.4549	0.560557
 49.4649	0.560557
 49.4749	0.560557
 49.4849	0.560557
 49.4949	0.560557
 49.505	0.560557
 49.515	0.560557
 49.525	0.560557
 49.535	0.560557
 49.545	0.560557
 49.555	0.560557
 49.565	0.560557
 49.575	0.560557
 49.585	0.560557
 49.595	0.560557
 49.605	0.560557
 49.615	0.560557
 49.625	0.560557
 49.635	0.560557
 49.645	0.560557
 49.655	0.560557
 49.665	0.560557
 49.675	0.560557
 49.685	0.560557
 49.695	0.560557
 49.705	0.560557
 49.715	0.560557
 49.725	0.560557
 49.735	0.560557
 49.745	0.560557
 49.755	0.560557
 49.765	0.560557
 49.775	0.560557
 49.785	0.560557
 49.795	0.560557
 49.805	0.560557
 49.815	0.560557
 49.825	0.560557
 49.835	0.560557
 49.845	0.560557
 49.855	0.560557
 49.865	0.560557
 49.875	0.560557
 49.885	0.560557
 49.895	0.560557
 49.905	0.560557
 49.915	0.560557
 49.925	0.560557
 49.935	0.560557
 49.945	0.560557
 49.955	0.560557
 49.965	0.560557
 49.975	0.560557
 49.985	0.560557
 49.995	0.560557
 50.005	0.560557
 50.015	0.560557
 50.025	0.560557
 50.035	0.560557
 50.045	0.560557
 50.055	0.560557
 50.065	0.560557
 50.075	0.560557
 50.085	0.560557
 50.095	0.560557
 50.105	0.560557
 50.115	0.560557
 50.125	0.560557
 50.135	0.560557
 50.145	0.560557
 50.155	0.560557
 50.165	0.560557
 50.175	0.560557
 50.185	0.560557
 50.195	0.560557
 50.205	0.560557
 50.215	0.560557
 50.225	0.560557
 50.235	0.560557
 50.245	0.560557
 50.255	0.560557
 50.265	0.560557
 50.275	0.560557
 50.285	0.560557
 50.295	0.560557
 50.305	0.560557
 50.315	0.560557
 50.325	0.560557
 50.335	0.560557
 50.345	0.560557
 50.355	0.560557
 50.365	0.560557
 50.375	0.560557
 50.385	0.560557
 50.395	0.560557
 50.405	0.560557
 50.415	0.560557
 50.425	0.560557
 50.435	0.560557
 50.445	0.560557
 50.455	0.560557
 50.465	0.560557
 50.475	0.560557
 50.485	0.560557
 50.495	0.560557
 50.5051	0.560557
 50.5151	0.560557
 50.5251	0.560557
 50.5351	0.560557
 50.5451	0.560557
 50.5551	0.560557
 50.5651	0.560557
 50.5751	0.560557
 50.5851	0.560557
 50.5951	0.560557
 50.6051	0.560557
 50.6151	0.560557
 50.6251	0.560557
 50.6351	0.560557
 50.6451	0.560557
 50.6551	0.560557
 50.6651	0.560557
 50.6751	0.560557
 50.6851	0.560557
 50.6951	0.560557
 50.7051	0.560557
 50.7151	0.560557
 50.7251	0.560557
 50.7351	0.560557
 50.7451	0.560557
 50.7551	0.560557
 50.7651	0.560557
 50.7751	0.560557
 50.7851	0.560557
 50.7951	0.560557
 50.8051	0.560557
 50.8151	0.560557
 50.8251	0.560557
 50.8351	0.560557
 50.8451	0.560557
 50.8551	0.560557
 50.8651	0.560557
 50.8751	0.560557
 50.8851	0.560557
 50.8951	0.560557
 50.9051	0.560557
 50.9151	0.560557
 50.9251	0.560557
 50.9351	0.560557
 50.9451	0.560557
 50.9551	0.560557
 50.9651	0.560557
 50.9751	0.560557
 50.9851	0.560557
 50.9951	0.560557
 51.0051	0.560557
 51.0151	0.560557
 51.0251	0.560557
 51.0351	0.560557
 51.0451	0.560557
 51.0551	0.560557
 51.0651	0.560557
 51.0751	0.560557
 51.0851	0.560557
 51.0951	0.560557
 51.1051	0.560557
 51.1151	0.560557
 51.1251	0.560557
 51.1351	0.560557
 51.1451	0.560557
 51.1551	0.560557
 51.1651	0.560557
 51.1751	0.560557
 51.1851	0.560557
 51.1951	0.560557
 51.2051	0.560557
 51.2151	0.560557
 51.2251	0.560557
 51.2351	0.560557
 51.2451	0.560557
 51.2551	0.560557
 51.2651	0.560557
 51.2751	0.560557
 51.2851	0.560557
 51.2951	0.560557
 51.3051	0.560557
 51.3151	0.560557
 51.3251	0.560557
 51.3351	0.560557
 51.3451	0.560557
 51.3551	0.560557
 51.3651	0.560557
 51.3751	0.560557
 51.3851	0.560557
 51.3951	0.560557
 51.4051	0.560557
 51.4151	0.560557
 51.4251	0.560557
 51.4351	0.560557
 51.4451	0.560557
 51.4551	0.560557
 51.4651	0.560557
 51.4751	0.560557
 51.4851	0.560557
 51.4951	0.560557
 51.5052	0.560557
 51.5152	0.560557
 51.5252	0.560557
 51.5352	0.560557
 51.5452	0.560557
 51.5552	0.560557
 51.5652	0.560557
 51.5752	0.560557
 51.5852	0.560557
 51.5952	0.560557
 51.6052	0.560557
 51.6152	0.560557
 51.6252	0.560557
 51.6352	0.560557
 51.6452	0.560557
 51.6552	0.560557
 51.6652	0.560557
 51.6752	0.560557
 51.6852	0.560557
 51.6952	0.560557
 51.7052	0.560557
 51.7152	0.560557
 51.7252	0.560557
 51.7352	0.560557
 51.7452	0.560557
 51.7552	0.560557
 51.7652	0.560557
 51.7752	0.560557
 51.7852	0.560557
 51.7952	0.560557
 51.8052	0.560557
 51.8152	0.560557
 51.8252	0.560557
 51.8352	0.560557
 51.8452	0.560557
 51.8552	0.560557
 51.8652	0.560557
 51.8752	0.560557
 51.8852	0.560557
 51.8952	0.560557
 51.9052	0.560557
 51.9152	0.560557
 51.9252	0.560557
 51.9352	0.560557
 51.9452	0.560557
 51.9552	0.560557
 51.9652	0.560557
 51.9752	0.560557
 51.9852	0.560557
 51.9952	0.560557
 52.0052	0.560557
 52.0152	0.560557
 52.0252	0.560557
 52.0352	0.560557
 52.0452	0.560557
 52.0552	0.560557
 52.0652	0.560557
 52.0752	0.560557
 52.0852	0.560557
 52.0952	0.560557
 52.1052	0.560557
 52.1152	0.560557
 52.1252	0.560557
 52.1352	0.560557
 52.1452	0.560557
 52.1552	0.560557
 52.1652	0.560557
 52.1752	0.560557
 52.1852	0.560557
 52.1952	0.560557
 52.2052	0.560557
 52.2152	0.560557
 52.2252	0.560557
 52.2352	0.560557
 52.2452	0.560557
 52.2552	0.560557
 52.2652	0.560557
 52.2752	0.560557
 52.2852	0.560557
 52.2952	0.560557
 52.3052	0.560557
 52.3152	0.560557
 52.3252	0.560557
 52.3352	0.560557
 52.3452	0.560557
 52.3552	0.560557
 52.3652	0.560557
 52.3752	0.560557
 52.3852	0.560557
 52.3952	0.560557
 52.4052	0.560557
 52.4152	0.560557
 52.4252	0.560557
 52.4352	0.560557
 52.4452	0.560557
 52.4552	0.560557
 52.4652	0.560557
 52.4752	0.560557
 52.4852	0.560557
 52.4952	0.560557
 52.5053	0.560557
 52.5153	0.560557
 52.5253	0.560557
 52.5353	0.560557
 52.5453	0.560557
 52.5553	0.560557
 52.5653	0.560557
 52.5753	0.560557
 52.5853	0.560557
 52.5953	0.560557
 52.6053	0.560557
 52.6153	0.560557
 52.6253	0.560557
 52.6353	0.560557
 52.6453	0.560557
 52.6553	0.560557
 52.6653	0.560557
 52.6753	0.560557
 52.6853	0.560557
 52.6953	0.560557
 52.7053	0.560557
 52.7153	0.560557
 52.7253	0.560557
 52.7353	0.560557
 52.7453	0.560557
 52.7553	0.560557
 52.7653	0.560557
 52.7753	0.560557
 52.7853	0.560557
 52.7953	0.560557
 52.8053	0.560557
 52.8153	0.560557
 52.8253	0.560557
 52.8353	0.560557
 52.8453	0.560557
 52.8553	0.560557
 52.8653	0.560557
 52.8753	0.560557
 52.8853	0.560557
 52.8953	0.560557
 52.9053	0.560557
 52.9153	0.560557
 52.9253	0.560557
 52.9353	0.560557
 52.9453	0.560557
 52.9553	0.560557
 52.9653	0.560557
 52.9753	0.560557
 52.9853	0.560557
 52.9953	0.560557
 53.0053	0.560557
 53.0153	0.560557
 53.0253	0.560557
 53.0353	0.560557
 53.0453	0.560557
 53.0553	0.560557
 53.0653	0.560557
 53.0753	0.560557
 53.0853	0.560557
 53.0953	0.560557
 53.1053	0.560557
 53.1153	0.560557
 53.1253	0.560557
 53.1353	0.560557
 53.1453	0.560557
 53.1553	0.560557
 53.1653	0.560557
 53.1753	0.560557
 53.1853	0.560557
 53.1953	0.560557
 53.2053	0.560557
 53.2153	0.560557
 53.2253	0.560557
 53.2353	0.560557
 53.2453	0.560557
 53.2553	0.560557
 53.2653	0.560557
 53.2753	0.560557
 53.2853	0.560557
 53.2953	0.560557
 53.3053	0.560557
 53.3153	0.560557
 53.3253	0.560557
 53.3353	0.560557
 53.3453	0.560557
 53.3553	0.560557
 53.3653	0.560557
 53.3753	0.560557
 53.3853	0.560557
 53.3953	0.560557
 53.4053	0.560557
 53.4153	0.560557
 53.4253	0.560557
 53.4353	0.560557
 53.4453	0.560557
 53.4553	0.560557
 53.4653	0.560557
 53.4753	0.560557
 53.4853	0.560557
 53.4953	0.560557
 53.5054	0.560557
 53.5154	0.560557
 53.5254	0.560557
 53.5354	0.560557
 53.5454	0.560557
 53.5554	0.560557
 53.5654	0.560557
 53.5754	0.560557
 53.5854	0.560557
 53.5954	0.560557
 53.6054	0.560557
 53.6154	0.560557
 53.6254	0.560557
 53.6354	0.560557
 53.6454	0.560557
 53.6554	0.560557
 53.6654	0.560557
 53.6754	0.560557
 53.6854	0.560557
 53.6954	0.560557
 53.7054	0.560557
 53.7154	0.560557
 53.7254	0.560557
 53.7354	0.560557
 53.7454	0.560557
 53.7554	0.560557
 53.7654	0.560557
 53.7754	0.560557
 53.7854	0.560557
 53.7954	0.560557
 53.8054	0.560557
 53.8154	0.560557
 53.8254	0.560557
 53.8354	0.560557
 53.8454	0.560557
 53.8554	0.560557
 53.8654	0.560557
 53.8754	0.560557
 53.8854	0.560557
 53.8954	0.560557
 53.9054	0.560557
 53.9154	0.560557
 53.9254	0.560557
 53.9354	0.560557
 53.9454	0.560557
 53.9554	0.560557
 53.9654	0.560557
 53.9754	0.560557
 53.9854	0.560557
 53.9954	0.560557
 54.0054	0.560557
 54.0154	0.560557
 54.0254	0.560557
 54.0354	0.560557
 54.0454	0.560557
 54.0554	0.560557
 54.0654	0.560557
 54.0754	0.560557
 54.0854	0.560557
 54.0954	0.560557
 54.1054	0.560557
 54.1154	0.560557
 54.1254	0.560557
 54.1354	0.560557
 54.1454	0.560557
 54.1554	0.560557
 54.1654	0.560557
 54.1754	0.560557
 54.1854	0.560557
 54.1954	0.560557
 54.2054	0.560557
 54.2154	0.560557
 54.2254	0.560557
 54.2354	0.560557
 54.2454	0.560557
 54.2554	0.560557
 54.2654	0.560557
 54.2754	0.560557
 54.2854	0.560557
 54.2954	0.560557
 54.3054	0.560557
 54.3154	0.560557
 54.3254	0.560557
 54.3354	0.560557
 54.3454	0.560557
 54.3554	0.560557
 54.3654	0.560557
 54.3754	0.560557
 54.3854	0.560557
 54.3954	0.560557
 54.4054	0.560557
 54.4154	0.560557
 54.4254	0.560557
 54.4354	0.560557
 54.4454	0.560557
 54.4554	0.560557
 54.4654	0.560557
 54.4754	0.560557
 54.4854	0.560557
 54.4954	0.560557
 54.5055	0.560557
 54.5155	0.560557
 54.5255	0.560557
 54.5355	0.560557
 54.5455	0.560557
 54.5555	0.560557
 54.5655	0.560557
 54.5755	0.560557
 54.5855	0.560557
 54.5955	0.560557
 54.6055	0.560557
 54.6155	0.560557
 54.6255	0.560557
 54.6355	0.560557
 54.6455	0.560557
 54.6555	0.560557
 54.6655	0.560557
 54.6755	0.560557
 54.6855	0.560557
 54.6955	0.560557
 54.7055	0.560557
 54.7155	0.560557
 54.7255	0.560557
 54.7355	0.560557
 54.7455	0.560557
 54.7555	0.560557
 54.7655	0.560557
 54.7755	0.560557
 54.7855	0.560557
 54.7955	0.560557
 54.8055	0.560557
 54.8155	0.560557
 54.8255	0.560557
 54.8355	0.560557
 54.8455	0.560557
 54.8555	0.560557
 54.8655	0.560557
 54.8755	0.560557
 54.8855	0.560557
 54.8955	0.560557
 54.9055	0.560557
 54.9155	0.560557
 54.9255	0.560557
 54.9355	0.560557
 54.9455	0.560557
 54.9555	0.560557
 54.9655	0.560557
 54.9755	0.560557
 54.9855	0.560557
 54.9955	0.560557
 55.0055	0.560557
 55.0155	0.560557
 55.0255	0.560557
 55.0355	0.560557
 55.0455	0.560557
 55.0555	0.560557
 55.0655	0.560557
 55.0755	0.560557
 55.0855	0.560557
 55.0955	0.560557
 55.1055	0.560557
 55.1155	0.560557
 55.1255	0.560557
 55.1355	0.560557
 55.1455	0.560557
 55.1555	0.560557
 55.1655	0.560557
 55.1755	0.560557
 55.1855	0.560557
 55.1955	0.560557
 55.2055	0.560557
 55.2155	0.560557
 55.2255	0.560557
 55.2355	0.560557
 55.2455	0.560557
 55.2555	0.560557
 55.2655	0.560557
 55.2755	0.560557
 55.2855	0.560557
 55.2955	0.560557
 55.3055	0.560557
 55.3155	0.560557
 55.3255	0.560557
 55.3355	0.560557
 55.3455	0.560557
 55.3555	0.560557
 55.3655	0.560557
 55.3755	0.560557
 55.3855	0.560557
 55.3955	0.560557
 55.4055	0.560557
 55.4155	0.560557
 55.4255	0.560557
 55.4355	0.560557
 55.4455	0.560557
 55.4555	0.560557
 55.4655	0.560557
 55.4755	0.560557
 55.4855	0.560557
 55.4955	0.560557
 55.5056	0.560557
 55.5156	0.560557
 55.5256	0.560557
 55.5356	0.560557
 55.5456	0.560557
 55.5556	0.560557
 55.5656	0.560557
 55.5756	0.560557
 55.5856	0.560557
 55.5956	0.560557
 55.6056	0.560557
 55.6156	0.560557
 55.6256	0.560557
 55.6356	0.560557
 55.6456	0.560557
 55.6556	0.560557
 55.6656	0.560557
 55.6756	0.560557
 55.6856	0.560557
 55.6956	0.560557
 55.7056	0.560557
 55.7156	0.560557
 55.7256	0.560557
 55.7356	0.560557
 55.7456	0.560557
 55.7556	0.560557
 55.7656	0.560557
 55.7756	0.560557
 55.7856	0.560557
 55.7956	0.560557
 55.8056	0.560557
 55.8156	0.560557
 55.8256	0.560557
 55.8356	0.560557
 55.8456	0.560557
 55.8556	0.560557
 55.8656	0.560557
 55.8756	0.560557
 55.8856	0.560557
 55.8956	0.560557
 55.9056	0.560557
 55.9156	0.560557
 55.9256	0.560557
 55.9356	0.560557
 55.9456	0.560557
 55.9556	0.560557
 55.9656	0.560557
 55.9756	0.560557
 55.9856	0.560557
 55.9956	0.560557
 56.0056	0.560557
 56.0156	0.560557
 56.0256	0.560557
 56.0356	0.560557
 56.0456	0.560557
 56.0556	0.560557
 56.0656	0.560557
 56.0756	0.560557
 56.0856	0.560557
 56.0956	0.560557
 56.1056	0.560557
 56.1156	0.560557
 56.1256	0.560557
 56.1356	0.560557
 56.1456	0.560557
 56.1556	0.560557
 56.1656	0.560557
 56.1756	0.560557
 56.1856	0.560557
 56.1956	0.560557
 56.2056	0.560557
 56.2156	0.560557
 56.2256	0.560557
 56.2356	0.560557
 56.2456	0.560557
 56.2556	0.560557
 56.2656	0.560557
 56.2756	0.560557
 56.2856	0.560557
 56.2956	0.560557
 56.3056	0.560557
 56.3156	0.560557
 56.3256	0.560557
 56.3356	0.560557
 56.3456	0.560557
 56.3556	0.560557
 56.3656	0.560557
 56.3756	0.560557
 56.3856	0.560557
 56.3956	0.560557
 56.4056	0.560557
 56.4156	0.560557
 56.4256	0.560557
 56.4356	0.560557
 56.4456	0.560557
 56.4556	0.560557
 56.4656	0.560557
 56.4756	0.560557
 56.4856	0.560557
 56.4956	0.560557
 56.5057	0.560557
 56.5157	0.560557
 56.5257	0.560557
 56.5357	0.560557
 56.5457	0.560557
 56.5557	0.560557
 56.5657	0.560557
 56.5757	0.560557
 56.5857	0.560557
 56.5957	0.560557
 56.6057	0.560557
 56.6157	0.560557
 56.6257	0.560557
 56.6357	0.560557
 56.6457	0.560557
 56.6557	0.560557
 56.6657	0.560557
 56.6757	0.560557
 56.6857	0.560557
 56.6957	0.560557
 56.7057	0.560557
 56.7157	0.560557
 56.7257	0.560557
 56.7357	0.560557
 56.7457	0.560557
 56.7557	0.560557
 56.7657	0.560557
 56.7757	0.560557
 56.7857	0.560557
 56.7957	0.560557
 56.8057	0.560557
 56.8157	0.560557
 56.8257	0.560557
 56.8357	0.560557
 56.8457	0.560557
 56.8557	0.560557
 56.8657	0.560557
 56.8757	0.560557
 56.8857	0.560557
 56.8957	0.560557
 56.9057	0.560557
 56.9157	0.560557
 56.9257	0.560557
 56.9357	0.560557
 56.9457	0.560557
 56.9557	0.560557
 56.9657	0.560557
 56.9757	0.560557
 56.9857	0.560557
 56.9957	0.560557
 57.0057	0.560557
 57.0157	0.560557
 57.0257	0.560557
 57.0357	0.560557
 57.0457	0.560557
 57.0557	0.560557
 57.0657	0.560557
 57.0757	0.560557
 57.0857	0.560557
 57.0957	0.560557
 57.1057	0.560557
 57.1157	0.560557
 57.1257	0.560557
 57.1357	0.560557
 57.1457	0.560557
 57.1557	0.560557
 57.1657	0.560557
 57.1757	0.560557
 57.1857	0.560557
 57.1957	0.560557
 57.2057	0.560557
 57.2157	0.560557
 57.2257	0.560557
 57.2357	0.560557
 57.2457	0.560557
 57.2557	0.560557
 57.2657	0.560557
 57.2757	0.560557
 57.2857	0.560557
 57.2957	0.560557
 57.3057	0.560557
 57.3157	0.560557
 57.3257	0.560557
 57.3357	0.560557
 57.3457	0.560557
 57.3557	0.560557
 57.3657	0.560557
 57.3757	0.560557
 57.3857	0.560557
 57.3957	0.560557
 57.4057	0.560557
 57.4157	0.560557
 57.4257	0.560557
 57.4357	0.560557
 57.4457	0.560557
 57.4557	0.560557
 57.4657	0.560557
 57.4757	0.560557
 57.4857	0.560557
 57.4957	0.560557
 57.5058	0.560557
 57.5158	0.560557
 57.5258	0.560557
 57.5358	0.560557
 57.5458	0.560557
 57.5558	0.560557
 57.5658	0.560557
 57.5758	0.560557
 57.5858	0.560557
 57.5958	0.560557
 57.6058	0.560557
 57.6158	0.560557
 57.6258	0.560557
 57.6358	0.560557
 57.6458	0.560557
 57.6558	0.560557
 57.6658	0.560557
 57.6758	0.560557
 57.6858	0.560557
 57.6958	0.560557
 57.7058	0.560557
 57.7158	0.560557
 57.7258	0.560557
 57.7358	0.560557
 57.7458	0.560557
 57.7558	0.560557
 57.7658	0.560557
 57.7758	0.560557
 57.7858	0.560557
 57.7958	0.560557
 57.8058	0.560557
 57.8158	0.560557
 57.8258	0.560557
 57.8358	0.560557
 57.8458	0.560557
 57.8558	0.560557
 57.8658	0.560557
 57.8758	0.560557
 57.8858	0.560557
 57.8958	0.560557
 57.9058	0.560557
 57.9158	0.560557
 57.9258	0.560557
 57.9358	0.560557
 57.9458	0.560557
 57.9558	0.560557
 57.9658	0.560557
 57.9758	0.560557
 57.9858	0.560557
 57.9958	0.560557
 58.0058	0.560557
 58.0158	0.560557
 58.0258	0.560557
 58.0358	0.560557
 58.0458	0.560557
 58.0558	0.560557
 58.0658	0.560557
 58.0758	0.560557
 58.0858	0.560557
 58.0958	0.560557
 58.1058	0.560557
 58.1158	0.560557
 58.1258	0.560557
 58.1358	0.560557
 58.1458	0.560557
 58.1558	0.560557
 58.1658	0.560557
 58.1758	0.560557
 58.1858	0.560557
 58.1958	0.560557
 58.2058	0.560557
 58.2158	0.560557
 58.2258	0.560557
 58.2358	0.560557
 58.2458	0.560557
 58.2558	0.560557
 58.2658	0.560557
 58.2758	0.560557
 58.2858	0.560557
 58.2958	0.560557
 58.3058	0.560557
 58.3158	0.560557
 58.3258	0.560557
 58.3358	0.560557
 58.3458	0.560557
 58.3558	0.560557
 58.3658	0.560557
 58.3758	0.560557
 58.3858	0.560557
 58.3958	0.560557
 58.4058	0.560557
 58.4158	0.560557
 58.4258	0.560557
 58.4358	0.560557
 58.4458	0.560557
 58.4558	0.560557
 58.4658	0.560557
 58.4758	0.560557
 58.4858	0.560557
 58.4958	0.560557
 58.5059	0.560557
 58.5159	0.560557
 58.5259	0.560557
 58.5359	0.560557
 58.5459	0.560557
 58.5559	0.560557
 58.5659	0.560557
 58.5759	0.560557
 58.5859	0.560557
 58.5959	0.560557
 58.6059	0.560557
 58.6159	0.560557
 58.6259	0.560557
 58.6359	0.560557
 58.6459	0.560557
 58.6559	0.560557
 58.6659	0.560557
 58.6759	0.560557
 58.6859	0.560557
 58.6959	0.560557
 58.7059	0.560557
 58.7159	0.560557
 58.7259	0.560557
 58.7359	0.560557
 58.7459	0.560557
 58.7559	0.560557
 58.7659	0.560557
 58.7759	0.560557
 58.7859	0.560557
 58.7959	0.560557
 58.8059	0.560557
 58.8159	0.560557
 58.8259	0.560557
 58.8359	0.560557
 58.8459	0.560557
 58.8559	0.560557
 58.8659	0.560557
 58.8759	0.560557
 58.8859	0.560557
 58.8959	0.560557
 58.9059	0.560557
 58.9159	0.560557
 58.9259	0.560557
 58.9359	0.560557
 58.9459	0.560557
 58.9559	0.560557
 58.9659	0.560557
 58.9759	0.560557
 58.9859	0.560557
 58.9959	0.560557
 59.0059	0.560557
 59.0159	0.560557
 59.0259	0.560557
 59.0359	0.560557
 59.0459	0.560557
 59.0559	0.560557
 59.0659	0.560557
 59.0759	0.560557
 59.0859	0.560557
 59.0959	0.560557
 59.1059	0.560557
 59.1159	0.560557
 59.1259	0.560557
 59.1359	0.560557
 59.1459	0.560557
 59.1559	0.560557
 59.1659	0.560557
 59.1759	0.560557
 59.1859	0.560557
 59.1959	0.560557
 59.2059	0.560557
 59.2159	0.560557
 59.2259	0.560557
 59.2359	0.560557
 59.2459	0.560557
 59.2559	0.560557
 59.2659	0.560557
 59.2759	0.560557
 59.2859	0.560557
 59.2959	0.560557
 59.3059	0.560557
 59.3159	0.560557
 59.3259	0.560557
 59.3359	0.560557
 59.3459	0.560557
 59.3559	0.560557
 59.3659	0.560557
 59.3759	0.560557
 59.3859	0.560557
 59.3959	0.560557
 59.4059	0.560557
 59.4159	0.560557
 59.4259	0.560557
 59.4359	0.560557
 59.4459	0.560557
 59.4559	0.560557
 59.4659	0.560557
 59.4759	0.560557
 59.4859	0.560557
 59.4959	0.560557
 59.506	0.560557
 59.516	0.560557
 59.526	0.560557
 59.536	0.560557
 59.546	0.560557
 59.556	0.560557
 59.566	0.560557
 59.576	0.560557
 59.586	0.560557
 59.596	0.560557
 59.606	0.560557
 59.616	0.560557
 59.626	0.560557
 59.636	0.560557
 59.646	0.560557
 59.656	0.560557
 59.666	0.560557
 59.676	0.560557
 59.686	0.560557
 59.696	0.560557
 59.706	0.560557
 59.716	0.560557
 59.726	0.560557
 59.736	0.560557
 59.746	0.560557
 59.756	0.560557
 59.766	0.560557
 59.776	0.560557
 59.786	0.560557
 59.796	0.560557
 59.806	0.560557
 59.816	0.560557
 59.826	0.560557
 59.836	0.560557
 59.846	0.560557
 59.856	0.560557
 59.866	0.560557
 59.876	0.560557
 59.886	0.560557
 59.896	0.560557
 59.906	0.560557
 59.916	0.560557
 59.926	0.560557
 59.936	0.560557
 59.946	0.560557
 59.956	0.560557
 59.966	0.560557
 59.976	0.560557
 59.986	0.560557
 59.996	0.560557
 60.006	0.560557
 60.016	0.560557
 60.026	0.560557
 60.036	0.560557
 60.046	0.560557
 60.056	0.560557
 60.066	0.560557
 60.076	0.560557
 60.086	0.560557
 60.096	0.560557
 60.106	0.560557
 60.116	0.560557
 60.126	0.560557
 60.136	0.560557
 60.146	0.560557
 60.156	0.560557
 60.166	0.560557
 60.176	0.560557
 60.186	0.560557
 60.196	0.560557
 60.206	0.560557
 60.216	0.560557
 60.226	0.560557
 60.236	0.560557
 60.246	0.560557
 60.256	0.560557
 60.266	0.560557
 60.276	0.560557
 60.286	0.560557
 60.296	0.560557
 60.306	0.560557
 60.316	0.560557
 60.326	0.560557
 60.336	0.560557
 60.346	0.560557
 60.356	0.560557
 60.366	0.560557
 60.376	0.560557
 60.386	0.560557
 60.396	0.560557
 60.406	0.560557
 60.416	0.560557
 60.426	0.560557
 60.436	0.560557
 60.446	0.560557
 60.456	0.560557
 60.466	0.560557
 60.476	0.560557
 60.486	0.560557
 60.496	0.560557
 60.5061	0.560557
 60.5161	0.560557
 60.5261	0.560557
 60.5361	0.560557
 60.5461	0.560557
 60.5561	0.560557
 60.5661	0.560557
 60.5761	0.560557
 60.5861	0.560557
 60.5961	0.560557
 60.6061	0.560557
 60.6161	0.560557
 60.6261	0.560557
 60.6361	0.560557
 60.6461	0.560557
 60.6561	0.560557
 60.6661	0.560557
 60.6761	0.560557
 60.6861	0.560557
 60.6961	0.560557
 60.7061	0.560557
 60.7161	0.560557
 60.7261	0.560557
 60.7361	0.560557
 60.7461	0.560557
 60.7561	0.560557
 60.7661	0.560557
 60.7761	0.560557
 60.7861	0.560557
 60.7961	0.560557
 60.8061	0.560557
 60.8161	0.560557
 60.8261	0.560557
 60.8361	0.560557
 60.8461	0.560557
 60.8561	0.560557
 60.8661	0.560557
 60.8761	0.560557
 60.8861	0.560557
 60.8961	0.560557
 60.9061	0.560557
 60.9161	0.560557
 60.9261	0.560557
 60.9361	0.560557
 60.9461	0.560557
 60.9561	0.560557
 60.9661	0.560557
 60.9761	0.560557
 60.9861	0.560557
 60.9961	0.560557
 61.0061	0.560557
 61.0161	0.560557
 61.0261	0.560557
 61.0361	0.560557
 61.0461	0.560557
 61.0561	0.560557
 61.0661	0.560557
 61.0761	0.560557
 61.0861	0.560557
 61.0961	0.560557
 61.1061	0.560557
 61.1161	0.560557
 61.1261	0.560557
 61.1361	0.560557
 61.1461	0.560557
 61.1561	0.560557
 61.1661	0.560557
 61.1761	0.560557
 61.1861	0.560557
 61.1961	0.560557
 61.2061	0.560557
 61.2161	0.560557
 61.2261	0.560557
 61.2361	0.560557
 61.2461	0.560557
 61.2561	0.560557
 61.2661	0.560557
 61.2761	0.560557
 61.2861	0.560557
 61.2961	0.560557
 61.3061	0.560557
 61.3161	0.560557
 61.3261	0.560557
 61.3361	0.560557
 61.3461	0.560557
 61.3561	0.560557
 61.3661	0.560557
 61.3761	0.560557
 61.3861	0.560557
 61.3961	0.560557
 61.4061	0.560557
 61.4161	0.560557
 61.4261	0.560557
 61.4361	0.560557
 61.4461	0.560557
 61.4561	0.560557
 61.4661	0.560557
 61.4761	0.560557
 61.4861	0.560557
 61.4961	0.560557
 61.5062	0.560557
 61.5162	0.560557
 61.5262	0.560557
 61.5362	0.560557
 61.5462	0.560557
 61.5562	0.560557
 61.5662	0.560557
 61.5762	0.560557
 61.5862	0.560557
 61.5962	0.560557
 61.6062	0.560557
 61.6162	0.560557
 61.6262	0.560557
 61.6362	0.560557
 61.6462	0.560557
 61.6562	0.560557
 61.6662	0.560557
 61.6762	0.560557
 61.6862	0.560557
 61.6962	0.560557
 61.7062	0.560557
 61.7162	0.560557
 61.7262	0.560557
 61.7362	0.560557
 61.7462	0.560557
 61.7562	0.560557
 61.7662	0.560557
 61.7762	0.560557
 61.7862	0.560557
 61.7962	0.560557
 61.8062	0.560557
 61.8162	0.560557
 61.8262	0.560557
 61.8362	0.560557
 61.8462	0.560557
 61.8562	0.560557
 61.8662	0.560557
 61.8762	0.560557
 61.8862	0.560557
 61.8962	0.560557
 61.9062	0.560557
 61.9162	0.560557
 61.9262	0.560557
 61.9362	0.560557
 61.9462	0.560557
 61.9562	0.560557
 61.9662	0.560557
 61.9762	0.560557
 61.9862	0.560557
 61.9962	0.560557
 62.0062	0.560557
 62.0162	0.560557
 62.0262	0.560557
 62.0362	0.560557
 62.0462	0.560557
 62.0562	0.560557
 62.0662	0.560557
 62.0762	0.560557
 62.0862	0.560557
 62.0962	0.560557
 62.1062	0.560557
 62.1162	0.560557
 62.1262	0.560557
 62.1362	0.560557
 62.1462	0.560557
 62.1562	0.560557
 62.1662	0.560557
 62.1762	0.560557
 62.1862	0.560557
 62.1962	0.560557
 62.2062	0.560557
 62.2162	0.560557
 62.2262	0.560557
 62.2362	0.560557
 62.2462	0.560557
 62.2562	0.560557
 62.2662	0.560557
 62.2762	0.560557
 62.2862	0.560557
 62.2962	0.560557
 62.3062	0.560557
 62.3162	0.560557
 62.3262	0.560557
 62.3362	0.560557
 62.3462	0.560557
 62.3562	0.560557
 62.3662	0.560557
 62.3762	0.560557
 62.3862	0.560557
 62.3962	0.560557
 62.4062	0.560557
 62.4162	0.560557
 62.4262	0.560557
 62.4362	0.560557
 62.4462	0.560557
 62.4562	0.560557
 62.4662	0.560557
 62.4762	0.560557
 62.4862	0.560557
 62.4962	0.560557
 62.5063	0.560557
 62.5163	0.560557
 62.5263	0.560557
 62.5363	0.560557
 62.5463	0.560557
 62.5563	0.560557
 62.5663	0.560557
 62.5763	0.560557
 62.5863	0.560557
 62.5963	0.560557
 62.6063	0.560557
 62.6163	0.560557
 62.6263	0.560557
 62.6363	0.560557
 62.6463	0.560557
 62.6563	0.560557
 62.6663	0.560557
 62.6763	0.560557
 62.6863	0.560557
 62.6963	0.560557
 62.7063	0.560557
 62.7163	0.560557
 62.7263	0.560557
 62.7363	0.560557
 62.7463	0.560557
 62.7563	0.560557
 62.7663	0.560557
 62.7763	0.560557
 62.7863	0.560557
 62.7963	0.560557
 62.8063	0.560557
 62.8163	0.560557
 62.8263	0.560557
 62.8363	0.560557
 62.8463	0.560557
 62.8563	0.560557
 62.8663	0.560557
 62.8763	0.560557
 62.8863	0.560557
 62.8963	0.560557
 62.9063	0.560557
 62.9163	0.560557
 62.9263	0.560557
 62.9363	0.560557
 62.9463	0.560557
 62.9563	0.560557
 62.9663	0.560557
 62.9763	0.560557
 62.9863	0.560557
 62.9963	0.560557
 63.0063	0.560557
 63.0163	0.560557
 63.0263	0.560557
 63.0363	0.560557
 63.0463	0.560557
 63.0563	0.560557
 63.0663	0.560557
 63.0763	0.560557
 63.0863	0.560557
 63.0963	0.560557
 63.1063	0.560557
 63.1163	0.560557
 63.1263	0.560557
 63.1363	0.560557
 63.1463	0.560557
 63.1563	0.560557
 63.1663	0.560557
 63.1763	0.560557
 63.1863	0.560557
 63.1963	0.560557
 63.2063	0.560557
 63.2163	0.560557
 63.2263	0.560557
 63.2363	0.560557
 63.2463	0.560557
 63.2563	0.560557
 63.2663	0.560557
 63.2763	0.560557
 63.2863	0.560557
 63.2963	0.560557
 63.3063	0.560557
 63.3163	0.560557
 63.3263	0.560557
 63.3363	0.560557
 63.3463	0.560557
 63.3563	0.560557
 63.3663	0.560557
 63.3763	0.560557
 63.3863	0.560557
 63.3963	0.560557
 63.4063	0.560557
 63.4163	0.560557
 63.4263	0.560557
 63.4363	0.560557
 63.4463	0.560557
 63.4563	0.560557
 63.4663	0.560557
 63.4763	0.560557
 63.4863	0.560557
 63.4963	0.560557
 63.5064	0.560557
 63.5164	0.560557
 63.5264	0.560557
 63.5364	0.560557
 63.5464	0.560557
 63.5564	0.560557
 63.5664	0.560557
 63.5764	0.560557
 63.5864	0.560557
 63.5964	0.560557
 63.6064	0.560557
 63.6164	0.560557
 63.6264	0.560557
 63.6364	0.560557
 63.6464	0.560557
 63.6564	0.560557
 63.6664	0.560557
 63.6764	0.560557
 63.6864	0.560557
 63.6964	0.560557
 63.7064	0.560557
 63.7164	0.560557
 63.7264	0.560557
 63.7364	0.560557
 63.7464	0.560557
 63.7564	0.560557
 63.7664	0.560557
 63.7764	0.560557
 63.7864	0.560557
 63.7964	0.560557
 63.8064	0.560557
 63.8164	0.560557
 63.8264	0.560557
 63.8364	0.560557
 63.8464	0.560557
 63.8564	0.560557
 63.8664	0.560557
 63.8764	0.560557
 63.8864	0.560557
 63.8964	0.560557
 63.9064	0.560557
 63.9164	0.560557
 63.9264	0.560557
 63.9364	0.560557
 63.9464	0.560557
 63.9564	0.560557
 63.9664	0.560557
 63.9764	0.560557
 63.9864	0.560557
 63.9964	0.560557
 64.0064	0.560557
 64.0164	0.560557
 64.0264	0.560557
 64.0364	0.560557
 64.0464	0.560557
 64.0564	0.560557
 64.0664	0.560557
 64.0764	0.560557
 64.0864	0.560557
 64.0964	0.560557
 64.1064	0.560557
 64.1164	0.560557
 64.1264	0.560557
 64.1364	0.560557
 64.1464	0.560557
 64.1564	0.560557
 64.1664	0.560557
 64.1764	0.560557
 64.1864	0.560557
 64.1964	0.560557
 64.2064	0.560557
 64.2164	0.560557
 64.2264	0.560557
 64.2364	0.560557
 64.2464	0.560557
 64.2564	0.560557
 64.2664	0.560557
 64.2764	0.560557
 64.2864	0.560557
 64.2964	0.560557
 64.3064	0.560557
 64.3164	0.560557
 64.3264	0.560557
 64.3364	0.560557
 64.3464	0.560557
 64.3564	0.560557
 64.3664	0.560557
 64.3764	0.560557
 64.3864	0.560557
 64.3964	0.560557
 64.4064	0.560557
 64.4164	0.560557
 64.4264	0.560557
 64.4364	0.560557
 64.4464	0.560557
 64.4564	0.560557
 64.4664	0.560557
 64.4764	0.560557
 64.4864	0.560557
 64.4964	0.560557
 64.5065	0.560557
 64.5165	0.560557
 64.5265	0.560557
 64.5365	0.560557
 64.5465	0.560557
 64.5565	0.560557
 64.5665	0.560557
 64.5765	0.560557
 64.5865	0.560557
 64.5965	0.560557
 64.6065	0.560557
 64.6165	0.560557
 64.6265	0.560557
 64.6365	0.560557
 64.6465	0.560557
 64.6565	0.560557
 64.6665	0.560557
 64.6765	0.560557
 64.6865	0.560557
 64.6965	0.560557
 64.7065	0.560557
 64.7165	0.560557
 64.7265	0.560557
 64.7365	0.560557
 64.7465	0.560557
 64.7565	0.560557
 64.7665	0.560557
 64.7765	0.560557
 64.7865	0.560557
 64.7965	0.560557
 64.8065	0.560557
 64.8165	0.560557
 64.8265	0.560557
 64.8365	0.560557
 64.8465	0.560557
 64.8565	0.560557
 64.8665	0.560557
 64.8765	0.560557
 64.8865	0.560557
 64.8965	0.560557
 64.9065	0.560557
 64.9165	0.560557
 64.9265	0.560557
 64.9365	0.560557
 64.9465	0.560557
 64.9565	0.560557
 64.9665	0.560557
 64.9765	0.560557
 64.9865	0.560557
 64.9965	0.560557
 65.0065	0.560557
 65.0165	0.560557
 65.0265	0.560557
 65.0365	0.560557
 65.0465	0.560557
 65.0565	0.560557
 65.0665	0.560557
 65.0765	0.560557
 65.0865	0.560557
 65.0965	0.560557
 65.1065	0.560557
 65.1165	0.560557
 65.1265	0.560557
 65.1365	0.560557
 65.1465	0.560557
 65.1565	0.560557
 65.1665	0.560557
 65.1765	0.560557
 65.1865	0.560557
 65.1965	0.560557
 65.2065	0.560557
 65.2165	0.560557
 65.2265	0.560557
 65.2365	0.560557
 65.2465	0.560557
 65.2565	0.560557
 65.2665	0.560557
 65.2765	0.560557
 65.2865	0.560557
 65.2965	0.560557
 65.3065	0.560557
 65.3165	0.560557
 65.3265	0.560557
 65.3365	0.560557
 65.3465	0.560557
 65.3565	0.560557
 65.3665	0.560557
 65.3765	0.560557
 65.3865	0.560557
 65.3965	0.560557
 65.4065	0.560557
 65.4165	0.560557
 65.4265	0.560557
 65.4365	0.560557
 65.4465	0.560557
 65.4565	0.560557
 65.4665	0.560557
 65.4765	0.560557
 65.4865	0.560557
 65.4965	0.560557
 65.5066	0.560557
 65.5166	0.560557
 65.5266	0.560557
 65.5366	0.560557
 65.5466	0.560557
 65.5566	0.560557
 65.5666	0.560557
 65.5766	0.560557
 65.5866	0.560557
 65.5966	0.560557
 65.6066	0.560557
 65.6166	0.560557
 65.6266	0.560557
 65.6366	0.560557
 65.6466	0.560557
 65.6566	0.560557
 65.6666	0.560557
 65.6766	0.560557
 65.6866	0.560557
 65.6966	0.560557
 65.7066	0.560557
 65.7166	0.560557
 65.7266	0.560557
 65.7366	0.560557
 65.7466	0.560557
 65.7566	0.560557
 65.7666	0.560557
 65.7766	0.560557
 65.7866	0.560557
 65.7966	0.560557
 65.8066	0.560557
 65.8166	0.560557
 65.8266	0.560557
 65.8366	0.560557
 65.8466	0.560557
 65.8566	0.560557
 65.8666	0.560557
 65.8766	0.560557
 65.8866	0.560557
 65.8966	0.560557
 65.9066	0.560557
 65.9166	0.560557
 65.9266	0.560557
 65.9366	0.560557
 65.9466	0.560557
 65.9566	0.560557
 65.9666	0.560557
 65.9766	0.560557
 65.9866	0.560557
 65.9966	0.560557
 66.0066	0.560557
 66.0166	0.560557
 66.0266	0.560557
 66.0366	0.560557
 66.0466	0.560557
 66.0566	0.560557
 66.0666	0.560557
 66.0766	0.560557
 66.0866	0.560557
 66.0966	0.560557
 66.1066	0.560557
 66.1166	0.560557
 66.1266	0.560557
 66.1366	0.560557
 66.1466	0.560557
 66.1566	0.560557
 66.1666	0.560557
 66.1766	0.560557
 66.1866	0.560557
 66.1966	0.560557
 66.2066	0.560557
 66.2166	0.560557
 66.2266	0.560557
 66.2366	0.560557
 66.2466	0.560557
 66.2566	0.560557
 66.2666	0.560557
 66.2766	0.560557
 66.2866	0.560557
 66.2966	0.560557
 66.3066	0.560557
 66.3166	0.560557
 66.3266	0.560557
 66.3366	0.560557
 66.3466	0.560557
 66.3566	0.560557
 66.3666	0.560557
 66.3766	0.560557
 66.3866	0.560557
 66.3966	0.560557
 66.4066	0.560557
 66.4166	0.560557
 66.4266	0.560557
 66.4366	0.560557
 66.4466	0.560557
 66.4566	0.560557
 66.4666	0.560557
 66.4766	0.560557
 66.4866	0.560557
 66.4966	0.560557
 66.5067	0.560557
 66.5167	0.560557
 66.5267	0.560557
 66.5367	0.560557
 66.5467	0.560557
 66.5567	0.560557
 66.5667	0.560557
 66.5767	0.560557
 66.5867	0.560557
 66.5967	0.560557
 66.6067	0.560557
 66.6167	0.560557
 66.6267	0.560557
 66.6367	0.560557
 66.6467	0.560557
 66.6567	0.560557
 66.6667	0.560557
 66.6767	0.560557
 66.6867	0.560557
 66.6967	0.560557
 66.7067	0.560557
 66.7167	0.560557
 66.7267	0.560557
 66.7367	0.560557
 66.7467	0.560557
 66.7567	0.560557
 66.7667	0.560557
 66.7767	0.560557
 66.7867	0.560557
 66.7967	0.560557
 66.8067	0.560557
 66.8167	0.560557
 66.8267	0.560557
 66.8367	0.560557
 66.8467	0.560557
 66.8567	0.560557
 66.8667	0.560557
 66.8767	0.560557
 66.8867	0.560557
 66.8967	0.560557
 66.9067	0.560557
 66.9167	0.560557
 66.9267	0.560557
 66.9367	0.560557
 66.9467	0.560557
 66.9567	0.560557
 66.9667	0.560557
 66.9767	0.560557
 66.9867	0.560557
 66.9967	0.560557
 67.0067	0.560557
 67.0167	0.560557
 67.0267	0.560557
 67.0367	0.560557
 67.0467	0.560557
 67.0567	0.560557
 67.0667	0.560557
 67.0767	0.560557
 67.0867	0.560557
 67.0967	0.560557
 67.1067	0.560557
 67.1167	0.560557
 67.1267	0.560557
 67.1367	0.560557
 67.1467	0.560557
 67.1567	0.560557
 67.1667	0.560557
 67.1767	0.560557
 67.1867	0.560557
 67.1967	0.560557
 67.2067	0.560557
 67.2167	0.560557
 67.2267	0.560557
 67.2367	0.560557
 67.2467	0.560557
 67.2567	0.560557
 67.2667	0.560557
 67.2767	0.560557
 67.2867	0.560557
 67.2967	0.560557
 67.3067	0.560557
 67.3167	0.560557
 67.3267	0.560557
 67.3367	0.560557
 67.3467	0.560557
 67.3567	0.560557
 67.3667	0.560557
 67.3767	0.560557
 67.3867	0.560557
 67.3967	0.560557
 67.4067	0.560557
 67.4167	0.560557
 67.4267	0.560557
 67.4367	0.560557
 67.4467	0.560557
 67.4567	0.560557
 67.4667	0.560557
 67.4767	0.560557
 67.4867	0.560557
 67.4967	0.560557
 67.5068	0.560557
 67.5168	0.560557
 67.5268	0.560557
 67.5368	0.560557
 67.5468	0.560557
 67.5568	0.560557
 67.5668	0.560557
 67.5768	0.560557
 67.5868	0.560557
 67.5968	0.560557
 67.6068	0.560557
 67.6168	0.560557
 67.6268	0.560557
 67.6368	0.560557
 67.6468	0.560557
 67.6568	0.560557
 67.6668	0.560557
 67.6768	0.560557
 67.6868	0.560557
 67.6968	0.560557
 67.7068	0.560557
 67.7168	0.560557
 67.7268	0.560557
 67.7368	0.560557
 67.7468	0.560557
 67.7568	0.560557
 67.7668	0.560557
 67.7768	0.560557
 67.7868	0.560557
 67.7968	0.560557
 67.8068	0.560557
 67.8168	0.560557
 67.8268	0.560557
 67.8368	0.560557
 67.8468	0.560557
 67.8568	0.560557
 67.8668	0.560557
 67.8768	0.560557
 67.8868	0.560557
 67.8968	0.560557
 67.9068	0.560557
 67.9168	0.560557
 67.9268	0.560557
 67.9368	0.560557
 67.9468	0.560557
 67.9568	0.560557
 67.9668	0.560557
 67.9768	0.560557
 67.9868	0.560557
 67.9968	0.560557
 68.0068	0.560557
 68.0168	0.560557
 68.0268	0.560557
 68.0368	0.560557
 68.0468	0.560557
 68.0568	0.560557
 68.0668	0.560557
 68.0768	0.560557
 68.0868	0.560557
 68.0968	0.560557
 68.1068	0.560557
 68.1168	0.560557
 68.1268	0.560557
 68.1368	0.560557
 68.1468	0.560557
 68.1568	0.560557
 68.1668	0.560557
 68.1768	0.560557
 68.1868	0.560557
 68.1968	0.560557
 68.2068	0.560557
 68.2168	0.560557
 68.2268	0.560557
 68.2368	0.560557
 68.2468	0.560557
 68.2568	0.560557
 68.2668	0.560557
 68.2768	0.560557
 68.2868	0.560557
 68.2968	0.560557
 68.3068	0.560557
 68.3168	0.560557
 68.3268	0.560557
 68.3368	0.560557
 68.3468	0.560557
 68.3568	0.560557
 68.3668	0.560557
 68.3768	0.560557
 68.3868	0.560557
 68.3968	0.560557
 68.4068	0.560557
 68.4168	0.560557
 68.4268	0.560557
 68.4368	0.560557
 68.4468	0.560557
 68.4568	0.560557
 68.4668	0.560557
 68.4768	0.560557
 68.4868	0.560557
 68.4968	0.560557
 68.5069	0.560557
 68.5169	0.560557
 68.5269	0.560557
 68.5369	0.560557
 68.5469	0.560557
 68.5569	0.560557
 68.5669	0.560557
 68.5769	0.560557
 68.5869	0.560557
 68.5969	0.560557
 68.6069	0.560557
 68.6169	0.560557
 68.6269	0.560557
 68.6369	0.560557
 68.6469	0.560557
 68.6569	0.560557
 68.6669	0.560557
 68.6769	0.560557
 68.6869	0.560557
 68.6969	0.560557
 68.7069	0.560557
 68.7169	0.560557
 68.7269	0.560557
 68.7369	0.560557
 68.7469	0.560557
 68.7569	0.560557
 68.7669	0.560557
 68.7769	0.560557
 68.7869	0.560557
 68.7969	0.560557
 68.8069	0.560557
 68.8169	0.560557
 68.8269	0.560557
 68.8369	0.560557
 68.8469	0.560557
 68.8569	0.560557
 68.8669	0.560557
 68.8769	0.560557
 68.8869	0.560557
 68.8969	0.560557
 68.9069	0.560557
 68.9169	0.560557
 68.9269	0.560557
 68.9369	0.560557
 68.9469	0.560557
 68.9569	0.560557
 68.9669	0.560557
 68.9769	0.560557
 68.9869	0.560557
 68.9969	0.560557
 69.0069	0.560557
 69.0169	0.560557
 69.0269	0.560557
 69.0369	0.560557
 69.0469	0.560557
 69.0569	0.560557
 69.0669	0.560557
 69.0769	0.560557
 69.0869	0.560557
 69.0969	0.560557
 69.1069	0.560557
 69.1169	0.560557
 69.1269	0.560557
 69.1369	0.560557
 69.1469	0.560557
 69.1569	0.560557
 69.1669	0.560557
 69.1769	0.560557
 69.1869	0.560557
 69.1969	0.560557
 69.2069	0.560557
 69.2169	0.560557
 69.2269	0.560557
 69.2369	0.560557
 69.2469	0.560557
 69.2569	0.560557
 69.2669	0.560557
 69.2769	0.560557
 69.2869	0.560557
 69.2969	0.560557
 69.3069	0.560557
 69.3169	0.560557
 69.3269	0.560557
 69.3369	0.560557
 69.3469	0.560557
 69.3569	0.560557
 69.3669	0.560557
 69.3769	0.560557
 69.3869	0.560557
 69.3969	0.560557
 69.4069	0.560557
 69.4169	0.560557
 69.4269	0.560557
 69.4369	0.560557
 69.4469	0.560557
 69.4569	0.560557
 69.4669	0.560557
 69.4769	0.560557
 69.4869	0.560557
 69.4969	0.560557
 69.507	0.560557
 69.517	0.560557
 69.527	0.560557
 69.537	0.560557
 69.547	0.560557
 69.557	0.560557
 69.567	0.560557
 69.577	0.560557
 69.587	0.560557
 69.597	0.560557
 69.607	0.560557
 69.617	0.560557
 69.627	0.560557
 69.637	0.560557
 69.647	0.560557
 69.657	0.560557
 69.667	0.560557
 69.677	0.560557
 69.687	0.560557
 69.697	0.560557
 69.707	0.560557
 69.717	0.560557
 69.727	0.560557
 69.737	0.560557
 69.747	0.560557
 69.757	0.560557
 69.767	0.560557
 69.777	0.560557
 69.787	0.560557
 69.797	0.560557
 69.807	0.560557
 69.817	0.560557
 69.827	0.560557
 69.837	0.560557
 69.847	0.560557
 69.857	0.560557
 69.867	0.560557
 69.877	0.560557
 69.887	0.560557
 69.897	0.560557
 69.907	0.560557
 69.917	0.560557
 69.927	0.560557
 69.937	0.560557
 69.947	0.560557
 69.957	0.560557
 69.967	0.560557
 69.977	0.560557
 69.987	0.560557
 69.997	0.560557
 70.007	0.560557
 70.017	0.560557
 70.027	0.560557
 70.037	0.560557
 70.047	0.560557
 70.057	0.560557
 70.067	0.560557
 70.077	0.560557
 70.087	0.560557
 70.097	0.560557
 70.107	0.560557
 70.117	0.560557
 70.127	0.560557
 70.137	0.560557
 70.147	0.560557
 70.157	0.560557
 70.167	0.560557
 70.177	0.560557
 70.187	0.560557
 70.197	0.560557
 70.207	0.560557
 70.217	0.560557
 70.227	0.560557
 70.237	0.560557
 70.247	0.560557
 70.257	0.560557
 70.267	0.560557
 70.277	0.560557
 70.287	0.560557
 70.297	0.560557
 70.307	0.560557
 70.317	0.560557
 70.327	0.560557
 70.337	0.560557
 70.347	0.560557
 70.357	0.560557
 70.367	0.560557
 70.377	0.560557
 70.387	0.560557
 70.397	0.560557
 70.407	0.560557
 70.417	0.560557
 70.427	0.560557
 70.437	0.560557
 70.447	0.560557
 70.457	0.560557
 70.467	0.560557
 70.477	0.560557
 70.487	0.560557
 70.497	0.560557
 70.5071	0.560557
 70.5171	0.560557
 70.5271	0.560557
 70.5371	0.560557
 70.5471	0.560557
 70.5571	0.560557
 70.5671	0.560557
 70.5771	0.560557
 70.5871	0.560557
 70.5971	0.560557
 70.6071	0.560557
 70.6171	0.560557
 70.6271	0.560557
 70.6371	0.560557
 70.6471	0.560557
 70.6571	0.560557
 70.6671	0.560557
 70.6771	0.560557
 70.6871	0.560557
 70.6971	0.560557
 70.7071	0.560557
 70.7171	0.560557
 70.7271	0.560557
 70.7371	0.560557
 70.7471	0.560557
 70.7571	0.560557
 70.7671	0.560557
 70.7771	0.560557
 70.7871	0.560557
 70.7971	0.560557
 70.8071	0.560557
 70.8171	0.560557
 70.8271	0.560557
 70.8371	0.560557
 70.8471	0.560557
 70.8571	0.560557
 70.8671	0.560557
 70.8771	0.560557
 70.8871	0.560557
 70.8971	0.560557
 70.9071	0.560557
 70.9171	0.560557
 70.9271	0.560557
 70.9371	0.560557
 70.9471	0.560557
 70.9571	0.560557
 70.9671	0.560557
 70.9771	0.560557
 70.9871	0.560557
 70.9971	0.560557
 71.0071	0.560557
 71.0171	0.560557
 71.0271	0.560557
 71.0371	0.560557
 71.0471	0.560557
 71.0571	0.560557
 71.0671	0.560557
 71.0771	0.560557
 71.0871	0.560557
 71.0971	0.560557
 71.1071	0.560557
 71.1171	0.560557
 71.1271	0.560557
 71.1371	0.560557
 71.1471	0.560557
 71.1571	0.560557
 71.1671	0.560557
 71.1771	0.560557
 71.1871	0.560557
 71.1971	0.560557
 71.2071	0.560557
 71.2171	0.560557
 71.2271	0.560557
 71.2371	0.560557
 71.2471	0.560557
 71.2571	0.560557
 71.2671	0.560557
 71.2771	0.560557
 71.2871	0.560557
 71.2971	0.560557
 71.3071	0.560557
 71.3171	0.560557
 71.3271	0.560557
 71.3371	0.560557
 71.3471	0.560557
 71.3571	0.560557
 71.3671	0.560557
 71.3771	0.560557
 71.3871	0.560557
 71.3971	0.560557
 71.4071	0.560557
 71.4171	0.560557
 71.4271	0.560557
 71.4371	0.560557
 71.4471	0.560557
 71.4571	0.560557
 71.4671	0.560557
 71.4771	0.560557
 71.4871	0.560557
 71.4971	0.560557
 71.5072	0.560557
 71.5172	0.560557
 71.5272	0.560557
 71.5372	0.560557
 71.5472	0.560557
 71.5572	0.560557
 71.5672	0.560557
 71.5772	0.560557
 71.5872	0.560557
 71.5972	0.560557
 71.6072	0.560557
 71.6172	0.560557
 71.6272	0.560557
 71.6372	0.560557
 71.6472	0.560557
 71.6572	0.560557
 71.6672	0.560557
 71.6772	0.560557
 71.6872	0.560557
 71.6972	0.560557
 71.7072	0.560557
 71.7172	0.560557
 71.7272	0.560557
 71.7372	0.560557
 71.7472	0.560557
 71.7572	0.560557
 71.7672	0.560557
 71.7772	0.560557
 71.7872	0.560557
 71.7972	0.560557
 71.8072	0.560557
 71.8172	0.560557
 71.8272	0.560557
 71.8372	0.560557
 71.8472	0.560557
 71.8572	0.560557
 71.8672	0.560557
 71.8772	0.560557
 71.8872	0.560557
 71.8972	0.560557
 71.9072	0.560557
 71.9172	0.560557
 71.9272	0.560557
 71.9372	0.560557
 71.9472	0.560557
 71.9572	0.560557
 71.9672	0.560557
 71.9772	0.560557
 71.9872	0.560557
 71.9972	0.560557
 72.0072	0.560557
 72.0172	0.560557
 72.0272	0.560557
 72.0372	0.560557
 72.0472	0.560557
 72.0572	0.560557
 72.0672	0.560557
 72.0772	0.560557
 72.0872	0.560557
 72.0972	0.560557
 72.1072	0.560557
 72.1172	0.560557
 72.1272	0.560557
 72.1372	0.560557
 72.1472	0.560557
 72.1572	0.560557
 72.1672	0.560557
 72.1772	0.560557
 72.1872	0.560557
 72.1972	0.560557
 72.2072	0.560557
 72.2172	0.560557
 72.2272	0.560557
 72.2372	0.560557
 72.2472	0.560557
 72.2572	0.560557
 72.2672	0.560557
 72.2772	0.560557
 72.2872	0.560557
 72.2972	0.560557
 72.3072	0.560557
 72.3172	0.560557
 72.3272	0.560557
 72.3372	0.560557
 72.3472	0.560557
 72.3572	0.560557
 72.3672	0.560557
 72.3772	0.560557
 72.3872	0.560557
 72.3972	0.560557
 72.4072	0.560557
 72.4172	0.560557
 72.4272	0.560557
 72.4372	0.560557
 72.4472	0.560557
 72.4572	0.560557
 72.4672	0.560557
 72.4772	0.560557
 72.4872	0.560557
 72.4972	0.560557
 72.5073	0.560557
 72.5173	0.560557
 72.5273	0.560557
 72.5373	0.560557
 72.5473	0.560557
 72.5573	0.560557
 72.5673	0.560557
 72.5773	0.560557
 72.5873	0.560557
 72.5973	0.560557
 72.6073	0.560557
 72.6173	0.560557
 72.6273	0.560557
 72.6373	0.560557
 72.6473	0.560557
 72.6573	0.560557
 72.6673	0.560557
 72.6773	0.560557
 72.6873	0.560557
 72.6973	0.560557
 72.7073	0.560557
 72.7173	0.560557
 72.7273	0.560557
 72.7373	0.560557
 72.7473	0.560557
 72.7573	0.560557
 72.7673	0.560557
 72.7773	0.560557
 72.7873	0.560557
 72.7973	0.560557
 72.8073	0.560557
 72.8173	0.560557
 72.8273	0.560557
 72.8373	0.560557
 72.8473	0.560557
 72.8573	0.560557
 72.8673	0.560557
 72.8773	0.560557
 72.8873	0.560557
 72.8973	0.560557
 72.9073	0.560557
 72.9173	0.560557
 72.9273	0.560557
 72.9373	0.560557
 72.9473	0.560557
 72.9573	0.560557
 72.9673	0.560557
 72.9773	0.560557
 72.9873	0.560557
 72.9973	0.560557
 73.0073	0.560557
 73.0173	0.560557
 73.0273	0.560557
 73.0373	0.560557
 73.0473	0.560557
 73.0573	0.560557
 73.0673	0.560557
 73.0773	0.560557
 73.0873	0.560557
 73.0973	0.560557
 73.1073	0.560557
 73.1173	0.560557
 73.1273	0.560557
 73.1373	0.560557
 73.1473	0.560557
 73.1573	0.560557
 73.1673	0.560557
 73.1773	0.560557
 73.1873	0.560557
 73.1973	0.560557
 73.2073	0.560557
 73.2173	0.560557
 73.2273	0.560557
 73.2373	0.560557
 73.2473	0.560557
 73.2573	0.560557
 73.2673	0.560557
 73.2773	0.560557
 73.2873	0.560557
 73.2973	0.560557
 73.3073	0.560557
 73.3173	0.560557
 73.3273	0.560557
 73.3373	0.560557
 73.3473	0.560557
 73.3573	0.560557
 73.3673	0.560557
 73.3773	0.560557
 73.3873	0.560557
 73.3973	0.560557
 73.4073	0.560557
 73.4173	0.560557
 73.4273	0.560557
 73.4373	0.560557
 73.4473	0.560557
 73.4573	0.560557
 73.4673	0.560557
 73.4773	0.560557
 73.4873	0.560557
 73.4973	0.560557
 73.5074	0.560557
 73.5174	0.560557
 73.5274	0.560557
 73.5374	0.560557
 73.5474	0.560557
 73.5574	0.560557
 73.5674	0.560557
 73.5774	0.560557
 73.5874	0.560557
 73.5974	0.560557
 73.6074	0.560557
 73.6174	0.560557
 73.6274	0.560557
 73.6374	0.560557
 73.6474	0.560557
 73.6574	0.560557
 73.6674	0.560557
 73.6774	0.560557
 73.6874	0.560557
 73.6974	0.560557
 73.7074	0.560557
 73.7174	0.560557
 73.7274	0.560557
 73.7374	0.560557
 73.7474	0.560557
 73.7574	0.560557
 73.7674	0.560557
 73.7774	0.560557
 73.7874	0.560557
 73.7974	0.560557
 73.8074	0.560557
 73.8174	0.560557
 73.8274	0.560557
 73.8374	0.560557
 73.8474	0.560557
 73.8574	0.560557
 73.8674	0.560557
 73.8774	0.560557
 73.8874	0.560557
 73.8974	0.560557
 73.9074	0.560557
 73.9174	0.560557
 73.9274	0.560557
 73.9374	0.560557
 73.9474	0.560557
 73.9574	0.560557
 73.9674	0.560557
 73.9774	0.560557
 73.9874	0.560557
 73.9974	0.560557
 74.0074	0.560557
 74.0174	0.560557
 74.0274	0.560557
 74.0374	0.560557
 74.0474	0.560557
 74.0574	0.560557
 74.0674	0.560557
 74.0774	0.560557
 74.0874	0.560557
 74.0974	0.560557
 74.1074	0.560557
 74.1174	0.560557
 74.1274	0.560557
 74.1374	0.560557
 74.1474	0.560557
 74.1574	0.560557
 74.1674	0.560557
 74.1774	0.560557
 74.1874	0.560557
 74.1974	0.560557
 74.2074	0.560557
 74.2174	0.560557
 74.2274	0.560557
 74.2374	0.560557
 74.2474	0.560557
 74.2574	0.560557
 74.2674	0.560557
 74.2774	0.560557
 74.2874	0.560557
 74.2974	0.560557
 74.3074	0.560557
 74.3174	0.560557
 74.3274	0.560557
 74.3374	0.560557
 74.3474	0.560557
 74.3574	0.560557
 74.3674	0.560557
 74.3774	0.560557
 74.3874	0.560557
 74.3974	0.560557
 74.4074	0.560557
 74.4174	0.560557
 74.4274	0.560557
 74.4374	0.560557
 74.4474	0.560557
 74.4574	0.560557
 74.4674	0.560557
 74.4774	0.560557
 74.4874	0.560557
 74.4974	0.560557
 74.5075	0.560557
 74.5175	0.560557
 74.5275	0.560557
 74.5375	0.560557
 74.5475	0.560557
 74.5575	0.560557
 74.5675	0.560557
 74.5775	0.560557
 74.5875	0.560557
 74.5975	0.560557
 74.6075	0.560557
 74.6175	0.560557
 74.6275	0.560557
 74.6375	0.560557
 74.6475	0.560557
 74.6575	0.560557
 74.6675	0.560557
 74.6775	0.560557
 74.6875	0.560557
 74.6975	0.560557
 74.7075	0.560557
 74.7175	0.560557
 74.7275	0.560557
 74.7375	0.560557
 74.7475	0.560557
 74.7575	0.560557
 74.7675	0.560557
 74.7775	0.560557
 74.7875	0.560557
 74.7975	0.560557
 74.8075	0.560557
 74.8175	0.560557
 74.8275	0.560557
 74.8375	0.560557
 74.8475	0.560557
 74.8575	0.560557
 74.8675	0.560557
 74.8775	0.560557
 74.8875	0.560557
 74.8975	0.560557
 74.9075	0.560557
 74.9175	0.560557
 74.9275	0.560557
 74.9375	0.560557
 74.9475	0.560557
 74.9575	0.560557
 74.9675	0.560557
 74.9775	0.560557
 74.9875	0.560557
 74.9975	0.560557
 75.0075	0.560557
 75.0175	0.560557
 75.0275	0.560557
 75.0375	0.560557
 75.0475	0.560557
 75.0575	0.560557
 75.0675	0.560557
 75.0775	0.560557
 75.0875	0.560557
 75.0975	0.560557
 75.1075	0.560557
 75.1175	0.560557
 75.1275	0.560557
 75.1375	0.560557
 75.1475	0.560557
 75.1575	0.560557
 75.1675	0.560557
 75.1775	0.560557
 75.1875	0.560557
 75.1975	0.560557
 75.2075	0.560557
 75.2175	0.560557
 75.2275	0.560557
 75.2375	0.560557
 75.2475	0.560557
 75.2575	0.560557
 75.2675	0.560557
 75.2775	0.560557
 75.2875	0.560557
 75.2975	0.560557
 75.3075	0.560557
 75.3175	0.560557
 75.3275	0.560557
 75.3375	0.560557
 75.3475	0.560557
 75.3575	0.560557
 75.3675	0.560557
 75.3775	0.560557
 75.3875	0.560557
 75.3975	0.560557
 75.4075	0.560557
 75.4175	0.560557
 75.4275	0.560557
 75.4375	0.560557
 75.4475	0.560557
 75.4575	0.560557
 75.4675	0.560557
 75.4775	0.560557
 75.4875	0.560557
 75.4975	0.560557
 75.5076	0.560557
 75.5176	0.560557
 75.5276	0.560557
 75.5376	0.560557
 75.5476	0.560557
 75.5576	0.560557
 75.5676	0.560557
 75.5776	0.560557
 75.5876	0.560557
 75.5976	0.560557
 75.6076	0.560557
 75.6176	0.560557
 75.6276	0.560557
 75.6376	0.560557
 75.6476	0.560557
 75.6576	0.560557
 75.6676	0.560557
 75.6776	0.560557
 75.6876	0.560557
 75.6976	0.560557
 75.7076	0.560557
 75.7176	0.560557
 75.7276	0.560557
 75.7376	0.560557
 75.7476	0.560557
 75.7576	0.560557
 75.7676	0.560557
 75.7776	0.560557
 75.7876	0.560557
 75.7976	0.560557
 75.8076	0.560557
 75.8176	0.560557
 75.8276	0.560557
 75.8376	0.560557
 75.8476	0.560557
 75.8576	0.560557
 75.8676	0.560557
 75.8776	0.560557
 75.8876	0.560557
 75.8976	0.560557
 75.9076	0.560557
 75.9176	0.560557
 75.9276	0.560557
 75.9376	0.560557
 75.9476	0.560557
 75.9576	0.560557
 75.9676	0.560557
 75.9776	0.560557
 75.9876	0.560557
 75.9976	0.560557
 76.0076	0.560557
 76.0176	0.560557
 76.0276	0.560557
 76.0376	0.560557
 76.0476	0.560557
 76.0576	0.560557
 76.0676	0.560557
 76.0776	0.560557
 76.0876	0.560557
 76.0976	0.560557
 76.1076	0.560557
 76.1176	0.560557
 76.1276	0.560557
 76.1376	0.560557
 76.1476	0.560557
 76.1576	0.560557
 76.1676	0.560557
 76.1776	0.560557
 76.1876	0.560557
 76.1976	0.560557
 76.2076	0.560557
 76.2176	0.560557
 76.2276	0.560557
 76.2376	0.560557
 76.2476	0.560557
 76.2576	0.560557
 76.2676	0.560557
 76.2776	0.560557
 76.2876	0.560557
 76.2976	0.560557
 76.3076	0.560557
 76.3176	0.560557
 76.3276	0.560557
 76.3376	0.560557
 76.3476	0.560557
 76.3576	0.560557
 76.3676	0.560557
 76.3776	0.560557
 76.3876	0.560557
 76.3976	0.560557
 76.4076	0.560557
 76.4176	0.560557
 76.4276	0.560557
 76.4376	0.560557
 76.4476	0.560557
 76.4576	0.560557
 76.4676	0.560557
 76.4776	0.560557
 76.4876	0.560557
 76.4976	0.560557
 76.5077	0.560557
 76.5177	0.560557
 76.5277	0.560557
 76.5377	0.560557
 76.5477	0.560557
 76.5577	0.560557
 76.5677	0.560557
 76.5777	0.560557
 76.5877	0.560557
 76.5977	0.560557
 76.6077	0.560557
 76.6177	0.560557
 76.6277	0.560557
 76.6377	0.560557
 76.6477	0.560557
 76.6577	0.560557
 76.6677	0.560557
 76.6777	0.560557
 76.6877	0.560557
 76.6977	0.560557
 76.7077	0.560557
 76.7177	0.560557
 76.7277	0.560557
 76.7377	0.560557
 76.7477	0.560557
 76.7577	0.560557
 76.7677	0.560557
 76.7777	0.560557
 76.7877	0.560557
 76.7977	0.560557
 76.8077	0.560557
 76.8177	0.560557
 76.8277	0.560557
 76.8377	0.560557
 76.8477	0.560557
 76.8577	0.560557
 76.8677	0.560557
 76.8777	0.560557
 76.8877	0.560557
 76.8977	0.560557
 76.9077	0.560557
 76.9177	0.560557
 76.9277	0.560557
 76.9377	0.560557
 76.9477	0.560557
 76.9577	0.560557
 76.9677	0.560557
 76.9777	0.560557
 76.9877	0.560557
 76.9977	0.560557
 77.0077	0.560557
 77.0177	0.560557
 77.0277	0.560557
 77.0377	0.560557
 77.0477	0.560557
 77.0577	0.560557
 77.0677	0.560557
 77.0777	0.560557
 77.0877	0.560557
 77.0977	0.560557
 77.1077	0.560557
 77.1177	0.560557
 77.1277	0.560557
 77.1377	0.560557
 77.1477	0.560557
 77.1577	0.560557
 77.1677	0.560557
 77.1777	0.560557
 77.1877	0.560557
 77.1977	0.560557
 77.2077	0.560557
 77.2177	0.560557
 77.2277	0.560557
 77.2377	0.560557
 77.2477	0.560557
 77.2577	0.560557
 77.2677	0.560557
 77.2777	0.560557
 77.2877	0.560557
 77.2977	0.560557
 77.3077	0.560557
 77.3177	0.560557
 77.3277	0.560557
 77.3377	0.560557
 77.3477	0.560557
 77.3577	0.560557
 77.3677	0.560557
 77.3777	0.560557
 77.3877	0.560557
 77.3977	0.560557
 77.4077	0.560557
 77.4177	0.560557
 77.4277	0.560557
 77.4377	0.560557
 77.4477	0.560557
 77.4577	0.560557
 77.4677	0.560557
 77.4777	0.560557
 77.4877	0.560557
 77.4977	0.560557
 77.5078	0.560557
 77.5178	0.560557
 77.5278	0.560557
 77.5378	0.560557
 77.5478	0.560557
 77.5578	0.560557
 77.5678	0.560557
 77.5778	0.560557
 77.5878	0.560557
 77.5978	0.560557
 77.6078	0.560557
 77.6178	0.560557
 77.6278	0.560557
 77.6378	0.560557
 77.6478	0.560557
 77.6578	0.560557
 77.6678	0.560557
 77.6778	0.560557
 77.6878	0.560557
 77.6978	0.560557
 77.7078	0.560557
 77.7178	0.560557
 77.7278	0.560557
 77.7378	0.560557
 77.7478	0.560557
 77.7578	0.560557
 77.7678	0.560557
 77.7778	0.560557
 77.7878	0.560557
 77.7978	0.560557
 77.8078	0.560557
 77.8178	0.560557
 77.8278	0.560557
 77.8378	0.560557
 77.8478	0.560557
 77.8578	0.560557
 77.8678	0.560557
 77.8778	0.560557
 77.8878	0.560557
 77.8978	0.560557
 77.9078	0.560557
 77.9178	0.560557
 77.9278	0.560557
 77.9378	0.560557
 77.9478	0.560557
 77.9578	0.560557
 77.9678	0.560557
 77.9778	0.560557
 77.9878	0.560557
 77.9978	0.560557
 78.0078	0.560557
 78.0178	0.560557
 78.0278	0.560557
 78.0378	0.560557
 78.0478	0.560557
 78.0578	0.560557
 78.0678	0.560557
 78.0778	0.560557
 78.0878	0.560557
 78.0978	0.560557
 78.1078	0.560557
 78.1178	0.560557
 78.1278	0.560557
 78.1378	0.560557
 78.1478	0.560557
 78.1578	0.560557
 78.1678	0.560557
 78.1778	0.560557
 78.1878	0.560557
 78.1978	0.560557
 78.2078	0.560557
 78.2178	0.560557
 78.2278	0.560557
 78.2378	0.560557
 78.2478	0.560557
 78.2578	0.560557
 78.2678	0.560557
 78.2778	0.560557
 78.2878	0.560557
 78.2978	0.560557
 78.3078	0.560557
 78.3178	0.560557
 78.3278	0.560557
 78.3378	0.560557
 78.3478	0.560557
 78.3578	0.560557
 78.3678	0.560557
 78.3778	0.560557
 78.3878	0.560557
 78.3978	0.560557
 78.4078	0.560557
 78.4178	0.560557
 78.4278	0.560557
 78.4378	0.560557
 78.4478	0.560557
 78.4578	0.560557
 78.4678	0.560557
 78.4778	0.560557
 78.4878	0.560557
 78.4978	0.560557
 78.5079	0.560557
 78.5179	0.560557
 78.5279	0.560557
 78.5379	0.560557
 78.5479	0.560557
 78.5579	0.560557
 78.5679	0.560557
 78.5779	0.560557
 78.5879	0.560557
 78.5979	0.560557
 78.6079	0.560557
 78.6179	0.560557
 78.6279	0.560557
 78.6379	0.560557
 78.6479	0.560557
 78.6579	0.560557
 78.6679	0.560557
 78.6779	0.560557
 78.6879	0.560557
 78.6979	0.560557
 78.7079	0.560557
 78.7179	0.560557
 78.7279	0.560557
 78.7379	0.560557
 78.7479	0.560557
 78.7579	0.560557
 78.7679	0.560557
 78.7779	0.560557
 78.7879	0.560557
 78.7979	0.560557
 78.8079	0.560557
 78.8179	0.560557
 78.8279	0.560557
 78.8379	0.560557
 78.8479	0.560557
 78.8579	0.560557
 78.8679	0.560557
 78.8779	0.560557
 78.8879	0.560557
 78.8979	0.560557
 78.9079	0.560557
 78.9179	0.560557
 78.9279	0.560557
 78.9379	0.560557
 78.9479	0.560557
 78.9579	0.560557
 78.9679	0.560557
 78.9779	0.560557
 78.9879	0.560557
 78.9979	0.560557
 79.0079	0.560557
 79.0179	0.560557
 79.0279	0.560557
 79.0379	0.560557
 79.0479	0.560557
 79.0579	0.560557
 79.0679	0.560557
 79.0779	0.560557
 79.0879	0.560557
 79.0979	0.560557
 79.1079	0.560557
 79.1179	0.560557
 79.1279	0.560557
 79.1379	0.560557
 79.1479	0.560557
 79.1579	0.560557
 79.1679	0.560557
 79.1779	0.560557
 79.1879	0.560557
 79.1979	0.560557
 79.2079	0.560557
 79.2179	0.560557
 79.2279	0.560557
 79.2379	0.560557
 79.2479	0.560557
 79.2579	0.560557
 79.2679	0.560557
 79.2779	0.560557
 79.2879	0.560557
 79.2979	0.560557
 79.3079	0.560557
 79.3179	0.560557
 79.3279	0.560557
 79.3379	0.560557
 79.3479	0.560557
 79.3579	0.560557
 79.3679	0.560557
 79.3779	0.560557
 79.3879	0.560557
 79.3979	0.560557
 79.4079	0.560557
 79.4179	0.560557
 79.4279	0.560557
 79.4379	0.560557
 79.4479	0.560557
 79.4579	0.560557
 79.4679	0.560557
 79.4779	0.560557
 79.4879	0.560557
 79.4979	0.560557
 79.508	0.560557
 79.518	0.560557
 79.528	0.560557
 79.538	0.560557
 79.548	0.560557
 79.558	0.560557
 79.568	0.560557
 79.578	0.560557
 79.588	0.560557
 79.598	0.560557
 79.608	0.560557
 79.618	0.560557
 79.628	0.560557
 79.638	0.560557
 79.648	0.560557
 79.658	0.560557
 79.668	0.560557
 79.678	0.560557
 79.688	0.560557
 79.698	0.560557
 79.708	0.560557
 79.718	0.560557
 79.728	0.560557
 79.738	0.560557
 79.748	0.560557
 79.758	0.560557
 79.768	0.560557
 79.778	0.560557
 79.788	0.560557
 79.798	0.560557
 79.808	0.560557
 79.818	0.560557
 79.828	0.560557
 79.838	0.560557
 79.848	0.560557
 79.858	0.560557
 79.868	0.560557
 79.878	0.560557
 79.888	0.560557
 79.898	0.560557
 79.908	0.560557
 79.918	0.560557
 79.928	0.560557
 79.938	0.560557
 79.948	0.560557
 79.958	0.560557
 79.968	0.560557
 79.978	0.560557
 79.988	0.560557
 79.998	0.560557
 80.008	0.560557
 80.018	0.560557
 80.028	0.560557
 80.038	0.560557
 80.048	0.560557
 80.058	0.560557
 80.068	0.560557
 80.078	0.560557
 80.088	0.560557
 80.098	0.560557
 80.108	0.560557
 80.118	0.560557
 80.128	0.560557
 80.138	0.560557
 80.148	0.560557
 80.158	0.560557
 80.168	0.560557
 80.178	0.560557
 80.188	0.560557
 80.198	0.560557
 80.208	0.560557
 80.218	0.560557
 80.228	0.560557
 80.238	0.560557
 80.248	0.560557
 80.258	0.560557
 80.268	0.560557
 80.278	0.560557
 80.288	0.560557
 80.298	0.560557
 80.308	0.560557
 80.318	0.560557
 80.328	0.560557
 80.338	0.560557
 80.348	0.560557
 80.358	0.560557
 80.368	0.560557
 80.378	0.560557
 80.388	0.560557
 80.398	0.560557
 80.408	0.560557
 80.418	0.560557
 80.428	0.560557
 80.438	0.560557
 80.448	0.560557
 80.458	0.560557
 80.468	0.560557
 80.478	0.560557
 80.488	0.560557
 80.498	0.560557
 80.5081	0.560557
 80.5181	0.560557
 80.5281	0.560557
 80.5381	0.560557
 80.5481	0.560557
 80.5581	0.560557
 80.5681	0.560557
 80.5781	0.560557
 80.5881	0.560557
 80.5981	0.560557
 80.6081	0.560557
 80.6181	0.560557
 80.6281	0.560557
 80.6381	0.560557
 80.6481	0.560557
 80.6581	0.560557
 80.6681	0.560557
 80.6781	0.560557
 80.6881	0.560557
 80.6981	0.560557
 80.7081	0.560557
 80.7181	0.560557
 80.7281	0.560557
 80.7381	0.560557
 80.7481	0.560557
 80.7581	0.560557
 80.7681	0.560557
 80.7781	0.560557
 80.7881	0.560557
 80.7981	0.560557
 80.8081	0.560557
 80.8181	0.560557
 80.8281	0.560557
 80.8381	0.560557
 80.8481	0.560557
 80.8581	0.560557
 80.8681	0.560557
 80.8781	0.560557
 80.8881	0.560557
 80.8981	0.560557
 80.9081	0.560557
 80.9181	0.560557
 80.9281	0.560557
 80.9381	0.560557
 80.9481	0.560557
 80.9581	0.560557
 80.9681	0.560557
 80.9781	0.560557
 80.9881	0.560557
 80.9981	0.560557
 81.0081	0.560557
 81.0181	0.560557
 81.0281	0.560557
 81.0381	0.560557
 81.0481	0.560557
 81.0581	0.560557
 81.0681	0.560557
 81.0781	0.560557
 81.0881	0.560557
 81.0981	0.560557
 81.1081	0.560557
 81.1181	0.560557
 81.1281	0.560557
 81.1381	0.560557
 81.1481	0.560557
 81.1581	0.560557
 81.1681	0.560557
 81.1781	0.560557
 81.1881	0.560557
 81.1981	0.560557
 81.2081	0.560557
 81.2181	0.560557
 81.2281	0.560557
 81.2381	0.560557
 81.2481	0.560557
 81.2581	0.560557
 81.2681	0.560557
 81.2781	0.560557
 81.2881	0.560557
 81.2981	0.560557
 81.3081	0.560557
 81.3181	0.560557
 81.3281	0.560557
 81.3381	0.560557
 81.3481	0.560557
 81.3581	0.560557
 81.3681	0.560557
 81.3781	0.560557
 81.3881	0.560557
 81.3981	0.560557
 81.4081	0.560557
 81.4181	0.560557
 81.4281	0.560557
 81.4381	0.560557
 81.4481	0.560557
 81.4581	0.560557
 81.4681	0.560557
 81.4781	0.560557
 81.4881	0.560557
 81.4981	0.560557
 81.5082	0.560557
 81.5182	0.560557
 81.5282	0.560557
 81.5382	0.560557
 81.5482	0.560557
 81.5582	0.560557
 81.5682	0.560557
 81.5782	0.560557
 81.5882	0.560557
 81.5982	0.560557
 81.6082	0.560557
 81.6182	0.560557
 81.6282	0.560557
 81.6382	0.560557
 81.6482	0.560557
 81.6582	0.560557
 81.6682	0.560557
 81.6782	0.560557
 81.6882	0.560557
 81.6982	0.560557
 81.7082	0.560557
 81.7182	0.560557
 81.7282	0.560557
 81.7382	0.560557
 81.7482	0.560557
 81.7582	0.560557
 81.7682	0.560557
 81.7782	0.560557
 81.7882	0.560557
 81.7982	0.560557
 81.8082	0.560557
 81.8182	0.560557
 81.8282	0.560557
 81.8382	0.560557
 81.8482	0.560557
 81.8582	0.560557
 81.8682	0.560557
 81.8782	0.560557
 81.8882	0.560557
 81.8982	0.560557
 81.9082	0.560557
 81.9182	0.560557
 81.9282	0.560557
 81.9382	0.560557
 81.9482	0.560557
 81.9582	0.560557
 81.9682	0.560557
 81.9782	0.560557
 81.9882	0.560557
 81.9982	0.560557
 82.0082	0.560557
 82.0182	0.560557
 82.0282	0.560557
 82.0382	0.560557
 82.0482	0.560557
 82.0582	0.560557
 82.0682	0.560557
 82.0782	0.560557
 82.0882	0.560557
 82.0982	0.560557
 82.1082	0.560557
 82.1182	0.560557
 82.1282	0.560557
 82.1382	0.560557
 82.1482	0.560557
 82.1582	0.560557
 82.1682	0.560557
 82.1782	0.560557
 82.1882	0.560557
 82.1982	0.560557
 82.2082	0.560557
 82.2182	0.560557
 82.2282	0.560557
 82.2382	0.560557
 82.2482	0.560557
 82.2582	0.560557
 82.2682	0.560557
 82.2782	0.560557
 82.2882	0.560557
 82.2982	0.560557
 82.3082	0.560557
 82.3182	0.560557
 82.3282	0.560557
 82.3382	0.560557
 82.3482	0.560557
 82.3582	0.560557
 82.3682	0.560557
 82.3782	0.560557
 82.3882	0.560557
 82.3982	0.560557
 82.4082	0.560557
 82.4182	0.560557
 82.4282	0.560557
 82.4382	0.560557
 82.4482	0.560557
 82.4582	0.560557
 82.4682	0.560557
 82.4782	0.560557
 82.4882	0.560557
 82.4982	0.560557
 82.5083	0.560557
 82.5183	0.560557
 82.5283	0.560557
 82.5383	0.560557
 82.5483	0.560557
 82.5583	0.560557
 82.5683	0.560557
 82.5783	0.560557
 82.5883	0.560557
 82.5983	0.560557
 82.6083	0.560557
 82.6183	0.560557
 82.6283	0.560557
 82.6383	0.560557
 82.6483	0.560557
 82.6583	0.560557
 82.6683	0.560557
 82.6783	0.560557
 82.6883	0.560557
 82.6983	0.560557
 82.7083	0.560557
 82.7183	0.560557
 82.7283	0.560557
 82.7383	0.560557
 82.7483	0.560557
 82.7583	0.560557
 82.7683	0.560557
 82.7783	0.560557
 82.7883	0.560557
 82.7983	0.560557
 82.8083	0.560557
 82.8183	0.560557
 82.8283	0.560557
 82.8383	0.560557
 82.8483	0.560557
 82.8583	0.560557
 82.8683	0.560557
 82.8783	0.560557
 82.8883	0.560557
 82.8983	0.560557
 82.9083	0.560557
 82.9183	0.560557
 82.9283	0.560557
 82.9383	0.560557
 82.9483	0.560557
 82.9583	0.560557
 82.9683	0.560557
 82.9783	0.560557
 82.9883	0.560557
 82.9983	0.560557
 83.0083	0.560557
 83.0183	0.560557
 83.0283	0.560557
 83.0383	0.560557
 83.0483	0.560557
 83.0583	0.560557
 83.0683	0.560557
 83.0783	0.560557
 83.0883	0.560557
 83.0983	0.560557
 83.1083	0.560557
 83.1183	0.560557
 83.1283	0.560557
 83.1383	0.560557
 83.1483	0.560557
 83.1583	0.560557
 83.1683	0.560557
 83.1783	0.560557
 83.1883	0.560557
 83.1983	0.560557
 83.2083	0.560557
 83.2183	0.560557
 83.2283	0.560557
 83.2383	0.560557
 83.2483	0.560557
 83.2583	0.560557
 83.2683	0.560557
 83.2783	0.560557
 83.2883	0.560557
 83.2983	0.560557
 83.3083	0.560557
 83.3183	0.560557
 83.3283	0.560557
 83.3383	0.560557
 83.3483	0.560557
 83.3583	0.560557
 83.3683	0.560557
 83.3783	0.560557
 83.3883	0.560557
 83.3983	0.560557
 83.4083	0.560557
 83.4183	0.560557
 83.4283	0.560557
 83.4383	0.560557
 83.4483	0.560557
 83.4583	0.560557
 83.4683	0.560557
 83.4783	0.560557
 83.4883	0.560557
 83.4983	0.560557
 83.5084	0.560557
 83.5184	0.560557
 83.5284	0.560557
 83.5384	0.560557
 83.5484	0.560557
 83.5584	0.560557
 83.5684	0.560557
 83.5784	0.560557
 83.5884	0.560557
 83.5984	0.560557
 83.6084	0.560557
 83.6184	0.560557
 83.6284	0.560557
 83.6384	0.560557
 83.6484	0.560557
 83.6584	0.560557
 83.6684	0.560557
 83.6784	0.560557
 83.6884	0.560557
 83.6984	0.560557
 83.7084	0.560557
 83.7184	0.560557
 83.7284	0.560557
 83.7384	0.560557
 83.7484	0.560557
 83.7584	0.560557
 83.7684	0.560557
 83.7784	0.560557
 83.7884	0.560557
 83.7984	0.560557
 83.8084	0.560557
 83.8184	0.560557
 83.8284	0.560557
 83.8384	0.560557
 83.8484	0.560557
 83.8584	0.560557
 83.8684	0.560557
 83.8784	0.560557
 83.8884	0.560557
 83.8984	0.560557
 83.9084	0.560557
 83.9184	0.560557
 83.9284	0.560557
 83.9384	0.560557
 83.9484	0.560557
 83.9584	0.560557
 83.9684	0.560557
 83.9784	0.560557
 83.9884	0.560557
 83.9984	0.560557
 84.0084	0.560557
 84.0184	0.560557
 84.0284	0.560557
 84.0384	0.560557
 84.0484	0.560557
 84.0584	0.560557
 84.0684	0.560557
 84.0784	0.560557
 84.0884	0.560557
 84.0984	0.560557
 84.1084	0.560557
 84.1184	0.560557
 84.1284	0.560557
 84.1384	0.560557
 84.1484	0.560557
 84.1584	0.560557
 84.1684	0.560557
 84.1784	0.560557
 84.1884	0.560557
 84.1984	0.560557
 84.2084	0.560557
 84.2184	0.560557
 84.2284	0.560557
 84.2384	0.560557
 84.2484	0.560557
 84.2584	0.560557
 84.2684	0.560557
 84.2784	0.560557
 84.2884	0.560557
 84.2984	0.560557
 84.3084	0.560557
 84.3184	0.560557
 84.3284	0.560557
 84.3384	0.560557
 84.3484	0.560557
 84.3584	0.560557
 84.3684	0.560557
 84.3784	0.560557
 84.3884	0.560557
 84.3984	0.560557
 84.4084	0.560557
 84.4184	0.560557
 84.4284	0.560557
 84.4384	0.560557
 84.4484	0.560557
 84.4584	0.560557
 84.4684	0.560557
 84.4784	0.560557
 84.4884	0.560557
 84.4984	0.560557
 84.5085	0.560557
 84.5185	0.560557
 84.5285	0.560557
 84.5385	0.560557
 84.5485	0.560557
 84.5585	0.560557
 84.5685	0.560557
 84.5785	0.560557
 84.5885	0.560557
 84.5985	0.560557
 84.6085	0.560557
 84.6185	0.560557
 84.6285	0.560557
 84.6385	0.560557
 84.6485	0.560557
 84.6585	0.560557
 84.6685	0.560557
 84.6785	0.560557
 84.6885	0.560557
 84.6985	0.560557
 84.7085	0.560557
 84.7185	0.560557
 84.7285	0.560557
 84.7385	0.560557
 84.7485	0.560557
 84.7585	0.560557
 84.7685	0.560557
 84.7785	0.560557
 84.7885	0.560557
 84.7985	0.560557
 84.8085	0.560557
 84.8185	0.560557
 84.8285	0.560557
 84.8385	0.560557
 84.8485	0.560557
 84.8585	0.560557
 84.8685	0.560557
 84.8785	0.560557
 84.8885	0.560557
 84.8985	0.560557
 84.9085	0.560557
 84.9185	0.560557
 84.9285	0.560557
 84.9385	0.560557
 84.9485	0.560557
 84.9585	0.560557
 84.9685	0.560557
 84.9785	0.560557
 84.9885	0.560557
 84.9985	0.560557
 85.0085	0.560557
 85.0185	0.560557
 85.0285	0.560557
 85.0385	0.560557
 85.0485	0.560557
 85.0585	0.560557
 85.0685	0.560557
 85.0785	0.560557
 85.0885	0.560557
 85.0985	0.560557
 85.1085	0.560557
 85.1185	0.560557
 85.1285	0.560557
 85.1385	0.560557
 85.1485	0.560557
 85.1585	0.560557
 85.1685	0.560557
 85.1785	0.560557
 85.1885	0.560557
 85.1985	0.560557
 85.2085	0.560557
 85.2185	0.560557
 85.2285	0.560557
 85.2385	0.560557
 85.2485	0.560557
 85.2585	0.560557
 85.2685	0.560557
 85.2785	0.560557
 85.2885	0.560557
 85.2985	0.560557
 85.3085	0.560557
 85.3185	0.560557
 85.3285	0.560557
 85.3385	0.560557
 85.3485	0.560557
 85.3585	0.560557
 85.3685	0.560557
 85.3785	0.560557
 85.3885	0.560557
 85.3985	0.560557
 85.4085	0.560557
 85.4185	0.560557
 85.4285	0.560557
 85.4385	0.560557
 85.4485	0.560557
 85.4585	0.560557
 85.4685	0.560557
 85.4785	0.560557
 85.4885	0.560557
 85.4985	0.560557
 85.5086	0.560557
 85.5186	0.560557
 85.5286	0.560557
 85.5386	0.560557
 85.5486	0.560557
 85.5586	0.560557
 85.5686	0.560557
 85.5786	0.560557
 85.5886	0.560557
 85.5986	0.560557
 85.6086	0.560557
 85.6186	0.560557
 85.6286	0.560557
 85.6386	0.560557
 85.6486	0.560557
 85.6586	0.560557
 85.6686	0.560557
 85.6786	0.560557
 85.6886	0.560557
 85.6986	0.560557
 85.7086	0.560557
 85.7186	0.560557
 85.7286	0.560557
 85.7386	0.560557
 85.7486	0.560557
 85.7586	0.560557
 85.7686	0.560557
 85.7786	0.560557
 85.7886	0.560557
 85.7986	0.560557
 85.8086	0.560557
 85.8186	0.560557
 85.8286	0.560557
 85.8386	0.560557
 85.8486	0.560557
 85.8586	0.560557
 85.8686	0.560557
 85.8786	0.560557
 85.8886	0.560557
 85.8986	0.560557
 85.9086	0.560557
 85.9186	0.560557
 85.9286	0.560557
 85.9386	0.560557
 85.9486	0.560557
 85.9586	0.560557
 85.9686	0.560557
 85.9786	0.560557
 85.9886	0.560557
 85.9986	0.560557
 86.0086	0.560557
 86.0186	0.560557
 86.0286	0.560557
 86.0386	0.560557
 86.0486	0.560557
 86.0586	0.560557
 86.0686	0.560557
 86.0786	0.560557
 86.0886	0.560557
 86.0986	0.560557
 86.1086	0.560557
 86.1186	0.560557
 86.1286	0.560557
 86.1386	0.560557
 86.1486	0.560557
 86.1586	0.560557
 86.1686	0.560557
 86.1786	0.560557
 86.1886	0.560557
 86.1986	0.560557
 86.2086	0.560557
 86.2186	0.560557
 86.2286	0.560557
 86.2386	0.560557
 86.2486	0.560557
 86.2586	0.560557
 86.2686	0.560557
 86.2786	0.560557
 86.2886	0.560557
 86.2986	0.560557
 86.3086	0.560557
 86.3186	0.560557
 86.3286	0.560557
 86.3386	0.560557
 86.3486	0.560557
 86.3586	0.560557
 86.3686	0.560557
 86.3786	0.560557
 86.3886	0.560557
 86.3986	0.560557
 86.4086	0.560557
 86.4186	0.560557
 86.4286	0.560557
 86.4386	0.560557
 86.4486	0.560557
 86.4586	0.560557
 86.4686	0.560557
 86.4786	0.560557
 86.4886	0.560557
 86.4986	0.560557
 86.5087	0.560557
 86.5187	0.560557
 86.5287	0.560557
 86.5387	0.560557
 86.5487	0.560557
 86.5587	0.560557
 86.5687	0.560557
 86.5787	0.560557
 86.5887	0.560557
 86.5987	0.560557
 86.6087	0.560557
 86.6187	0.560557
 86.6287	0.560557
 86.6387	0.560557
 86.6487	0.560557
 86.6587	0.560557
 86.6687	0.560557
 86.6787	0.560557
 86.6887	0.560557
 86.6987	0.560557
 86.7087	0.560557
 86.7187	0.560557
 86.7287	0.560557
 86.7387	0.560557
 86.7487	0.560557
 86.7587	0.560557
 86.7687	0.560557
 86.7787	0.560557
 86.7887	0.560557
 86.7987	0.560557
 86.8087	0.560557
 86.8187	0.560557
 86.8287	0.560557
 86.8387	0.560557
 86.8487	0.560557
 86.8587	0.560557
 86.8687	0.560557
 86.8787	0.560557
 86.8887	0.560557
 86.8987	0.560557
 86.9087	0.560557
 86.9187	0.560557
 86.9287	0.560557
 86.9387	0.560557
 86.9487	0.560557
 86.9587	0.560557
 86.9687	0.560557
 86.9787	0.560557
 86.9887	0.560557
 86.9987	0.560557
 87.0087	0.560557
 87.0187	0.560557
 87.0287	0.560557
 87.0387	0.560557
 87.0487	0.560557
 87.0587	0.560557
 87.0687	0.560557
 87.0787	0.560557
 87.0887	0.560557
 87.0987	0.560557
 87.1087	0.560557
 87.1187	0.560557
 87.1287	0.560557
 87.1387	0.560557
 87.1487	0.560557
 87.1587	0.560557
 87.1687	0.560557
 87.1787	0.560557
 87.1887	0.560557
 87.1987	0.560557
 87.2087	0.560557
 87.2187	0.560557
 87.2287	0.560557
 87.2387	0.560557
 87.2487	0.560557
 87.2587	0.560557
 87.2687	0.560557
 87.2787	0.560557
 87.2887	0.560557
 87.2987	0.560557
 87.3087	0.560557
 87.3187	0.560557
 87.3287	0.560557
 87.3387	0.560557
 87.3487	0.560557
 87.3587	0.560557
 87.3687	0.560557
 87.3787	0.560557
 87.3887	0.560557
 87.3987	0.560557
 87.4087	0.560557
 87.4187	0.560557
 87.4287	0.560557
 87.4387	0.560557
 87.4487	0.560557
 87.4587	0.560557
 87.4687	0.560557
 87.4787	0.560557
 87.4887	0.560557
 87.4987	0.560557
 87.5088	0.560557
 87.5188	0.560557
 87.5288	0.560557
 87.5388	0.560557
 87.5488	0.560557
 87.5588	0.560557
 87.5688	0.560557
 87.5788	0.560557
 87.5888	0.560557
 87.5988	0.560557
 87.6088	0.560557
 87.6188	0.560557
 87.6288	0.560557
 87.6388	0.560557
 87.6488	0.560557
 87.6588	0.560557
 87.6688	0.560557
 87.6788	0.560557
 87.6888	0.560557
 87.6988	0.560557
 87.7088	0.560557
 87.7188	0.560557
 87.7288	0.560557
 87.7388	0.560557
 87.7488	0.560557
 87.7588	0.560557
 87.7688	0.560557
 87.7788	0.560557
 87.7888	0.560557
 87.7988	0.560557
 87.8088	0.560557
 87.8188	0.560557
 87.8288	0.560557
 87.8388	0.560557
 87.8488	0.560557
 87.8588	0.560557
 87.8688	0.560557
 87.8788	0.560557
 87.8888	0.560557
 87.8988	0.560557
 87.9088	0.560557
 87.9188	0.560557
 87.9288	0.560557
 87.9388	0.560557
 87.9488	0.560557
 87.9588	0.560557
 87.9688	0.560557
 87.9788	0.560557
 87.9888	0.560557
 87.9988	0.560557
 88.0088	0.560557
 88.0188	0.560557
 88.0288	0.560557
 88.0388	0.560557
 88.0488	0.560557
 88.0588	0.560557
 88.0688	0.560557
 88.0788	0.560557
 88.0888	0.560557
 88.0988	0.560557
 88.1088	0.560557
 88.1188	0.560557
 88.1288	0.560557
 88.1388	0.560557
 88.1488	0.560557
 88.1588	0.560557
 88.1688	0.560557
 88.1788	0.560557
 88.1888	0.560557
 88.1988	0.560557
 88.2088	0.560557
 88.2188	0.560557
 88.2288	0.560557
 88.2388	0.560557
 88.2488	0.560557
 88.2588	0.560557
 88.2688	0.560557
 88.2788	0.560557
 88.2888	0.560557
 88.2988	0.560557
 88.3088	0.560557
 88.3188	0.560557
 88.3288	0.560557
 88.3388	0.560557
 88.3488	0.560557
 88.3588	0.560557
 88.3688	0.560557
 88.3788	0.560557
 88.3888	0.560557
 88.3988	0.560557
 88.4088	0.560557
 88.4188	0.560557
 88.4288	0.560557
 88.4388	0.560557
 88.4488	0.560557
 88.4588	0.560557
 88.4688	0.560557
 88.4788	0.560557
 88.4888	0.560557
 88.4988	0.560557
 88.5089	0.560557
 88.5189	0.560557
 88.5289	0.560557
 88.5389	0.560557
 88.5489	0.560557
 88.5589	0.560557
 88.5689	0.560557
 88.5789	0.560557
 88.5889	0.560557
 88.5989	0.560557
 88.6089	0.560557
 88.6189	0.560557
 88.6289	0.560557
 88.6389	0.560557
 88.6489	0.560557
 88.6589	0.560557
 88.6689	0.560557
 88.6789	0.560557
 88.6889	0.560557
 88.6989	0.560557
 88.7089	0.560557
 88.7189	0.560557
 88.7289	0.560557
 88.7389	0.560557
 88.7489	0.560557
 88.7589	0.560557
 88.7689	0.560557
 88.7789	0.560557
 88.7889	0.560557
 88.7989	0.560557
 88.8089	0.560557
 88.8189	0.560557
 88.8289	0.560557
 88.8389	0.560557
 88.8489	0.560557
 88.8589	0.560557
 88.8689	0.560557
 88.8789	0.560557
 88.8889	0.560557
 88.8989	0.560557
 88.9089	0.560557
 88.9189	0.560557
 88.9289	0.560557
 88.9389	0.560557
 88.9489	0.560557
 88.9589	0.560557
 88.9689	0.560557
 88.9789	0.560557
 88.9889	0.560557
 88.9989	0.560557
 89.0089	0.560557
 89.0189	0.560557
 89.0289	0.560557
 89.0389	0.560557
 89.0489	0.560557
 89.0589	0.560557
 89.0689	0.560557
 89.0789	0.560557
 89.0889	0.560557
 89.0989	0.560557
 89.1089	0.560557
 89.1189	0.560557
 89.1289	0.560557
 89.1389	0.560557
 89.1489	0.560557
 89.1589	0.560557
 89.1689	0.560557
 89.1789	0.560557
 89.1889	0.560557
 89.1989	0.560557
 89.2089	0.560557
 89.2189	0.560557
 89.2289	0.560557
 89.2389	0.560557
 89.2489	0.560557
 89.2589	0.560557
 89.2689	0.560557
 89.2789	0.560557
 89.2889	0.560557
 89.2989	0.560557
 89.3089	0.560557
 89.3189	0.560557
 89.3289	0.560557
 89.3389	0.560557
 89.3489	0.560557
 89.3589	0.560557
 89.3689	0.560557
 89.3789	0.560557
 89.3889	0.560557
 89.3989	0.560557
 89.4089	0.560557
 89.4189	0.560557
 89.4289	0.560557
 89.4389	0.560557
 89.4489	0.560557
 89.4589	0.560557
 89.4689	0.560557
 89.4789	0.560557
 89.4889	0.560557
 89.4989	0.560557
 89.509	0.560557
 89.519	0.560557
 89.529	0.560557
 89.539	0.560557
 89.549	0.560557
 89.559	0.560557
 89.569	0.560557
 89.579	0.560557
 89.589	0.560557
 89.599	0.560557
 89.609	0.560557
 89.619	0.560557
 89.629	0.560557
 89.639	0.560557
 89.649	0.560557
 89.659	0.560557
 89.669	0.560557
 89.679	0.560557
 89.689	0.560557
 89.699	0.560557
 89.709	0.560557
 89.719	0.560557
 89.729	0.560557
 89.739	0.560557
 89.749	0.560557
 89.759	0.560557
 89.769	0.560557
 89.779	0.560557
 89.789	0.560557
 89.799	0.560557
 89.809	0.560557
 89.819	0.560557
 89.829	0.560557
 89.839	0.560557
 89.849	0.560557
 89.859	0.560557
 89.869	0.560557
 89.879	0.560557
 89.889	0.560557
 89.899	0.560557
 89.909	0.560557
 89.919	0.560557
 89.929	0.560557
 89.939	0.560557
 89.949	0.560557
 89.959	0.560557
 89.969	0.560557
 89.979	0.560557
 89.989	0.560557
 89.999	0.560557
 90.009	0.560557
 90.019	0.560557
 90.029	0.560557
 90.039	0.560557
 90.049	0.560557
 90.059	0.560557
 90.069	0.560557
 90.079	0.560557
 90.089	0.560557
 90.099	0.560557
 90.109	0.560557
 90.119	0.560557
 90.129	0.560557
 90.139	0.560557
 90.149	0.560557
 90.159	0.560557
 90.169	0.560557
 90.179	0.560557
 90.189	0.560557
 90.199	0.560557
 90.209	0.560557
 90.219	0.560557
 90.229	0.560557
 90.239	0.560557
 90.249	0.560557
 90.259	0.560557
 90.269	0.560557
 90.279	0.560557
 90.289	0.560557
 90.299	0.560557
 90.309	0.560557
 90.319	0.560557
 90.329	0.560557
 90.339	0.560557
 90.349	0.560557
 90.359	0.560557
 90.369	0.560557
 90.379	0.560557
 90.389	0.560557
 90.399	0.560557
 90.409	0.560557
 90.419	0.560557
 90.429	0.560557
 90.439	0.560557
 90.449	0.560557
 90.459	0.560557
 90.469	0.560557
 90.479	0.560557
 90.489	0.560557
 90.499	0.560557
 90.5091	0.560557
 90.5191	0.560557
 90.5291	0.560557
 90.5391	0.560557
 90.5491	0.560557
 90.5591	0.560557
 90.5691	0.560557
 90.5791	0.560557
 90.5891	0.560557
 90.5991	0.560557
 90.6091	0.560557
 90.6191	0.560557
 90.6291	0.560557
 90.6391	0.560557
 90.6491	0.560557
 90.6591	0.560557
 90.6691	0.560557
 90.6791	0.560557
 90.6891	0.560557
 90.6991	0.560557
 90.7091	0.560557
 90.7191	0.560557
 90.7291	0.560557
 90.7391	0.560557
 90.7491	0.560557
 90.7591	0.560557
 90.7691	0.560557
 90.7791	0.560557
 90.7891	0.560557
 90.7991	0.560557
 90.8091	0.560557
 90.8191	0.560557
 90.8291	0.560557
 90.8391	0.560557
 90.8491	0.560557
 90.8591	0.560557
 90.8691	0.560557
 90.8791	0.560557
 90.8891	0.560557
 90.8991	0.560557
 90.9091	0.560557
 90.9191	0.560557
 90.9291	0.560557
 90.9391	0.560557
 90.9491	0.560557
 90.9591	0.560557
 90.9691	0.560557
 90.9791	0.560557
 90.9891	0.560557
 90.9991	0.560557
 91.0091	0.560557
 91.0191	0.560557
 91.0291	0.560557
 91.0391	0.560557
 91.0491	0.560557
 91.0591	0.560557
 91.0691	0.560557
 91.0791	0.560557
 91.0891	0.560557
 91.0991	0.560557
 91.1091	0.560557
 91.1191	0.560557
 91.1291	0.560557
 91.1391	0.560557
 91.1491	0.560557
 91.1591	0.560557
 91.1691	0.560557
 91.1791	0.560557
 91.1891	0.560557
 91.1991	0.560557
 91.2091	0.560557
 91.2191	0.560557
 91.2291	0.560557
 91.2391	0.560557
 91.2491	0.560557
 91.2591	0.560557
 91.2691	0.560557
 91.2791	0.560557
 91.2891	0.560557
 91.2991	0.560557
 91.3091	0.560557
 91.3191	0.560557
 91.3291	0.560557
 91.3391	0.560557
 91.3491	0.560557
 91.3591	0.560557
 91.3691	0.560557
 91.3791	0.560557
 91.3891	0.560557
 91.3991	0.560557
 91.4091	0.560557
 91.4191	0.560557
 91.4291	0.560557
 91.4391	0.560557
 91.4491	0.560557
 91.4591	0.560557
 91.4691	0.560557
 91.4791	0.560557
 91.4891	0.560557
 91.4991	0.560557
 91.5092	0.560557
 91.5192	0.560557
 91.5292	0.560557
 91.5392	0.560557
 91.5492	0.560557
 91.5592	0.560557
 91.5692	0.560557
 91.5792	0.560557
 91.5892	0.560557
 91.5992	0.560557
 91.6092	0.560557
 91.6192	0.560557
 91.6292	0.560557
 91.6392	0.560557
 91.6492	0.560557
 91.6592	0.560557
 91.6692	0.560557
 91.6792	0.560557
 91.6892	0.560557
 91.6992	0.560557
 91.7092	0.560557
 91.7192	0.560557
 91.7292	0.560557
 91.7392	0.560557
 91.7492	0.560557
 91.7592	0.560557
 91.7692	0.560557
 91.7792	0.560557
 91.7892	0.560557
 91.7992	0.560557
 91.8092	0.560557
 91.8192	0.560557
 91.8292	0.560557
 91.8392	0.560557
 91.8492	0.560557
 91.8592	0.560557
 91.8692	0.560557
 91.8792	0.560557
 91.8892	0.560557
 91.8992	0.560557
 91.9092	0.560557
 91.9192	0.560557
 91.9292	0.560557
 91.9392	0.560557
 91.9492	0.560557
 91.9592	0.560557
 91.9692	0.560557
 91.9792	0.560557
 91.9892	0.560557
 91.9992	0.560557
 92.0092	0.560557
 92.0192	0.560557
 92.0292	0.560557
 92.0392	0.560557
 92.0492	0.560557
 92.0592	0.560557
 92.0692	0.560557
 92.0792	0.560557
 92.0892	0.560557
 92.0992	0.560557
 92.1092	0.560557
 92.1192	0.560557
 92.1292	0.560557
 92.1392	0.560557
 92.1492	0.560557
 92.1592	0.560557
 92.1692	0.560557
 92.1792	0.560557
 92.1892	0.560557
 92.1992	0.560557
 92.2092	0.560557
 92.2192	0.560557
 92.2292	0.560557
 92.2392	0.560557
 92.2492	0.560557
 92.2592	0.560557
 92.2692	0.560557
 92.2792	0.560557
 92.2892	0.560557
 92.2992	0.560557
 92.3092	0.560557
 92.3192	0.560557
 92.3292	0.560557
 92.3392	0.560557
 92.3492	0.560557
 92.3592	0.560557
 92.3692	0.560557
 92.3792	0.560557
 92.3892	0.560557
 92.3992	0.560557
 92.4092	0.560557
 92.4192	0.560557
 92.4292	0.560557
 92.4392	0.560557
 92.4492	0.560557
 92.4592	0.560557
 92.4692	0.560557
 92.4792	0.560557
 92.4892	0.560557
 92.4992	0.560557
 92.5093	0.560557
 92.5193	0.560557
 92.5293	0.560557
 92.5393	0.560557
 92.5493	0.560557
 92.5593	0.560557
 92.5693	0.560557
 92.5793	0.560557
 92.5893	0.560557
 92.5993	0.560557
 92.6093	0.560557
 92.6193	0.560557
 92.6293	0.560557
 92.6393	0.560557
 92.6493	0.560557
 92.6593	0.560557
 92.6693	0.560557
 92.6793	0.560557
 92.6893	0.560557
 92.6993	0.560557
 92.7093	0.560557
 92.7193	0.560557
 92.7293	0.560557
 92.7393	0.560557
 92.7493	0.560557
 92.7593	0.560557
 92.7693	0.560557
 92.7793	0.560557
 92.7893	0.560557
 92.7993	0.560557
 92.8093	0.560557
 92.8193	0.560557
 92.8293	0.560557
 92.8393	0.560557
 92.8493	0.560557
 92.8593	0.560557
 92.8693	0.560557
 92.8793	0.560557
 92.8893	0.560557
 92.8993	0.560557
 92.9093	0.560557
 92.9193	0.560557
 92.9293	0.560557
 92.9393	0.560557
 92.9493	0.560557
 92.9593	0.560557
 92.9693	0.560557
 92.9793	0.560557
 92.9893	0.560557
 92.9993	0.560557
 93.0093	0.560557
 93.0193	0.560557
 93.0293	0.560557
 93.0393	0.560557
 93.0493	0.560557
 93.0593	0.560557
 93.0693	0.560557
 93.0793	0.560557
 93.0893	0.560557
 93.0993	0.560557
 93.1093	0.560557
 93.1193	0.560557
 93.1293	0.560557
 93.1393	0.560557
 93.1493	0.560557
 93.1593	0.560557
 93.1693	0.560557
 93.1793	0.560557
 93.1893	0.560557
 93.1993	0.560557
 93.2093	0.560557
 93.2193	0.560557
 93.2293	0.560557
 93.2393	0.560557
 93.2493	0.560557
 93.2593	0.560557
 93.2693	0.560557
 93.2793	0.560557
 93.2893	0.560557
 93.2993	0.560557
 93.3093	0.560557
 93.3193	0.560557
 93.3293	0.560557
 93.3393	0.560557
 93.3493	0.560557
 93.3593	0.560557
 93.3693	0.560557
 93.3793	0.560557
 93.3893	0.560557
 93.3993	0.560557
 93.4093	0.560557
 93.4193	0.560557
 93.4293	0.560557
 93.4393	0.560557
 93.4493	0.560557
 93.4593	0.560557
 93.4693	0.560557
 93.4793	0.560557
 93.4893	0.560557
 93.4993	0.560557
 93.5094	0.560557
 93.5194	0.560557
 93.5294	0.560557
 93.5394	0.560557
 93.5494	0.560557
 93.5594	0.560557
 93.5694	0.560557
 93.5794	0.560557
 93.5894	0.560557
 93.5994	0.560557
 93.6094	0.560557
 93.6194	0.560557
 93.6294	0.560557
 93.6394	0.560557
 93.6494	0.560557
 93.6594	0.560557
 93.6694	0.560557
 93.6794	0.560557
 93.6894	0.560557
 93.6994	0.560557
 93.7094	0.560557
 93.7194	0.560557
 93.7294	0.560557
 93.7394	0.560557
 93.7494	0.560557
 93.7594	0.560557
 93.7694	0.560557
 93.7794	0.560557
 93.7894	0.560557
 93.7994	0.560557
 93.8094	0.560557
 93.8194	0.560557
 93.8294	0.560557
 93.8394	0.560557
 93.8494	0.560557
 93.8594	0.560557
 93.8694	0.560557
 93.8794	0.560557
 93.8894	0.560557
 93.8994	0.560557
 93.9094	0.560557
 93.9194	0.560557
 93.9294	0.560557
 93.9394	0.560557
 93.9494	0.560557
 93.9594	0.560557
 93.9694	0.560557
 93.9794	0.560557
 93.9894	0.560557
 93.9994	0.560557
 94.0094	0.560557
 94.0194	0.560557
 94.0294	0.560557
 94.0394	0.560557
 94.0494	0.560557
 94.0594	0.560557
 94.0694	0.560557
 94.0794	0.560557
 94.0894	0.560557
 94.0994	0.560557
 94.1094	0.560557
 94.1194	0.560557
 94.1294	0.560557
 94.1394	0.560557
 94.1494	0.560557
 94.1594	0.560557
 94.1694	0.560557
 94.1794	0.560557
 94.1894	0.560557
 94.1994	0.560557
 94.2094	0.560557
 94.2194	0.560557
 94.2294	0.560557
 94.2394	0.560557
 94.2494	0.560557
 94.2594	0.560557
 94.2694	0.560557
 94.2794	0.560557
 94.2894	0.560557
 94.2994	0.560557
 94.3094	0.560557
 94.3194	0.560557
 94.3294	0.560557
 94.3394	0.560557
 94.3494	0.560557
 94.3594	0.560557
 94.3694	0.560557
 94.3794	0.560557
 94.3894	0.560557
 94.3994	0.560557
 94.4094	0.560557
 94.4194	0.560557
 94.4294	0.560557
 94.4394	0.560557
 94.4494	0.560557
 94.4594	0.560557
 94.4694	0.560557
 94.4794	0.560557
 94.4894	0.560557
 94.4994	0.560557
 94.5095	0.560557
 94.5195	0.560557
 94.5295	0.560557
 94.5395	0.560557
 94.5495	0.560557
 94.5595	0.560557
 94.5695	0.560557
 94.5795	0.560557
 94.5895	0.560557
 94.5995	0.560557
 94.6095	0.560557
 94.6195	0.560557
 94.6295	0.560557
 94.6395	0.560557
 94.6495	0.560557
 94.6595	0.560557
 94.6695	0.560557
 94.6795	0.560557
 94.6895	0.560557
 94.6995	0.560557
 94.7095	0.560557
 94.7195	0.560557
 94.7295	0.560557
 94.7395	0.560557
 94.7495	0.560557
 94.7595	0.560557
 94.7695	0.560557
 94.7795	0.560557
 94.7895	0.560557
 94.7995	0.560557
 94.8095	0.560557
 94.8195	0.560557
 94.8295	0.560557
 94.8395	0.560557
 94.8495	0.560557
 94.8595	0.560557
 94.8695	0.560557
 94.8795	0.560557
 94.8895	0.560557
 94.8995	0.560557
 94.9095	0.560557
 94.9195	0.560557
 94.9295	0.560557
 94.9395	0.560557
 94.9495	0.560557
 94.9595	0.560557
 94.9695	0.560557
 94.9795	0.560557
 94.9895	0.560557
 94.9995	0.560557
 95.0095	0.560557
 95.0195	0.560557
 95.0295	0.560557
 95.0395	0.560557
 95.0495	0.560557
 95.0595	0.560557
 95.0695	0.560557
 95.0795	0.560557
 95.0895	0.560557
 95.0995	0.560557
 95.1095	0.560557
 95.1195	0.560557
 95.1295	0.560557
 95.1395	0.560557
 95.1495	0.560557
 95.1595	0.560557
 95.1695	0.560557
 95.1795	0.560557
 95.1895	0.560557
 95.1995	0.560557
 95.2095	0.560557
 95.2195	0.560557
 95.2295	0.560557
 95.2395	0.560557
 95.2495	0.560557
 95.2595	0.560557
 95.2695	0.560557
 95.2795	0.560557
 95.2895	0.560557
 95.2995	0.560557
 95.3095	0.560557
 95.3195	0.560557
 95.3295	0.560557
 95.3395	0.560557
 95.3495	0.560557
 95.3595	0.560557
 95.3695	0.560557
 95.3795	0.560557
 95.3895	0.560557
 95.3995	0.560557
 95.4095	0.560557
 95.4195	0.560557
 95.4295	0.560557
 95.4395	0.560557
 95.4495	0.560557
 95.4595	0.560557
 95.4695	0.560557
 95.4795	0.560557
 95.4895	0.560557
 95.4995	0.560557
 95.5096	0.560557
 95.5196	0.560557
 95.5296	0.560557
 95.5396	0.560557
 95.5496	0.560557
 95.5596	0.560557
 95.5696	0.560557
 95.5796	0.560557
 95.5896	0.560557
 95.5996	0.560557
 95.6096	0.560557
 95.6196	0.560557
 95.6296	0.560557
 95.6396	0.560557
 95.6496	0.560557
 95.6596	0.560557
 95.6696	0.560557
 95.6796	0.560557
 95.6896	0.560557
 95.6996	0.560557
 95.7096	0.560557
 95.7196	0.560557
 95.7296	0.560557
 95.7396	0.560557
 95.7496	0.560557
 95.7596	0.560557
 95.7696	0.560557
 95.7796	0.560557
 95.7896	0.560557
 95.7996	0.560557
 95.8096	0.560557
 95.8196	0.560557
 95.8296	0.560557
 95.8396	0.560557
 95.8496	0.560557
 95.8596	0.560557
 95.8696	0.560557
 95.8796	0.560557
 95.8896	0.560557
 95.8996	0.560557
 95.9096	0.560557
 95.9196	0.560557
 95.9296	0.560557
 95.9396	0.560557
 95.9496	0.560557
 95.9596	0.560557
 95.9696	0.560557
 95.9796	0.560557
 95.9896	0.560557
 95.9996	0.560557
 96.0096	0.560557
 96.0196	0.560557
 96.0296	0.560557
 96.0396	0.560557
 96.0496	0.560557
 96.0596	0.560557
 96.0696	0.560557
 96.0796	0.560557
 96.0896	0.560557
 96.0996	0.560557
 96.1096	0.560557
 96.1196	0.560557
 96.1296	0.560557
 96.1396	0.560557
 96.1496	0.560557
 96.1596	0.560557
 96.1696	0.560557
 96.1796	0.560557
 96.1896	0.560557
 96.1996	0.560557
 96.2096	0.560557
 96.2196	0.560557
 96.2296	0.560557
 96.2396	0.560557
 96.2496	0.560557
 96.2596	0.560557
 96.2696	0.560557
 96.2796	0.560557
 96.2896	0.560557
 96.2996	0.560557
 96.3096	0.560557
 96.3196	0.560557
 96.3296	0.560557
 96.3396	0.560557
 96.3496	0.560557
 96.3596	0.560557
 96.3696	0.560557
 96.3796	0.560557
 96.3896	0.560557
 96.3996	0.560557
 96.4096	0.560557
 96.4196	0.560557
 96.4296	0.560557
 96.4396	0.560557
 96.4496	0.560557
 96.4596	0.560557
 96.4696	0.560557
 96.4796	0.560557
 96.4896	0.560557
 96.4996	0.560557
 96.5097	0.560557
 96.5197	0.560557
 96.5297	0.560557
 96.5397	0.560557
 96.5497	0.560557
 96.5597	0.560557
 96.5697	0.560557
 96.5797	0.560557
 96.5897	0.560557
 96.5997	0.560557
 96.6097	0.560557
 96.6197	0.560557
 96.6297	0.560557
 96.6397	0.560557
 96.6497	0.560557
 96.6597	0.560557
 96.6697	0.560557
 96.6797	0.560557
 96.6897	0.560557
 96.6997	0.560557
 96.7097	0.560557
 96.7197	0.560557
 96.7297	0.560557
 96.7397	0.560557
 96.7497	0.560557
 96.7597	0.560557
 96.7697	0.560557
 96.7797	0.560557
 96.7897	0.560557
 96.7997	0.560557
 96.8097	0.560557
 96.8197	0.560557
 96.8297	0.560557
 96.8397	0.560557
 96.8497	0.560557
 96.8597	0.560557
 96.8697	0.560557
 96.8797	0.560557
 96.8897	0.560557
 96.8997	0.560557
 96.9097	0.560557
 96.9197	0.560557
 96.9297	0.560557
 96.9397	0.560557
 96.9497	0.560557
 96.9597	0.560557
 96.9697	0.560557
 96.9797	0.560557
 96.9897	0.560557
 96.9997	0.560557
 97.0097	0.560557
 97.0197	0.560557
 97.0297	0.560557
 97.0397	0.560557
 97.0497	0.560557
 97.0597	0.560557
 97.0697	0.560557
 97.0797	0.560557
 97.0897	0.560557
 97.0997	0.560557
 97.1097	0.560557
 97.1197	0.560557
 97.1297	0.560557
 97.1397	0.560557
 97.1497	0.560557
 97.1597	0.560557
 97.1697	0.560557
 97.1797	0.560557
 97.1897	0.560557
 97.1997	0.560557
 97.2097	0.560557
 97.2197	0.560557
 97.2297	0.560557
 97.2397	0.560557
 97.2497	0.560557
 97.2597	0.560557
 97.2697	0.560557
 97.2797	0.560557
 97.2897	0.560557
 97.2997	0.560557
 97.3097	0.560557
 97.3197	0.560557
 97.3297	0.560557
 97.3397	0.560557
 97.3497	0.560557
 97.3597	0.560557
 97.3697	0.560557
 97.3797	0.560557
 97.3897	0.560557
 97.3997	0.560557
 97.4097	0.560557
 97.4197	0.560557
 97.4297	0.560557
 97.4397	0.560557
 97.4497	0.560557
 97.4597	0.560557
 97.4697	0.560557
 97.4797	0.560557
 97.4897	0.560557
 97.4997	0.560557
 97.5098	0.560557
 97.5198	0.560557
 97.5298	0.560557
 97.5398	0.560557
 97.5498	0.560557
 97.5598	0.560557
 97.5698	0.560557
 97.5798	0.560557
 97.5898	0.560557
 97.5998	0.560557
 97.6098	0.560557
 97.6198	0.560557
 97.6298	0.560557
 97.6398	0.560557
 97.6498	0.560557
 97.6598	0.560557
 97.6698	0.560557
 97.6798	0.560557
 97.6898	0.560557
 97.6998	0.560557
 97.7098	0.560557
 97.7198	0.560557
 97.7298	0.560557
 97.7398	0.560557
 97.7498	0.560557
 97.7598	0.560557
 97.7698	0.560557
 97.7798	0.560557
 97.7898	0.560557
 97.7998	0.560557
 97.8098	0.560557
 97.8198	0.560557
 97.8298	0.560557
 97.8398	0.560557
 97.8498	0.560557
 97.8598	0.560557
 97.8698	0.560557
 97.8798	0.560557
 97.8898	0.560557
 97.8998	0.560557
 97.9098	0.560557
 97.9198	0.560557
 97.9298	0.560557
 97.9398	0.560557
 97.9498	0.560557
 97.9598	0.560557
 97.9698	0.560557
 97.9798	0.560557
 97.9898	0.560557
 97.9998	0.560557
 98.0098	0.560557
 98.0198	0.560557
 98.0298	0.560557
 98.0398	0.560557
 98.0498	0.560557
 98.0598	0.560557
 98.0698	0.560557
 98.0798	0.560557
 98.0898	0.560557
 98.0998	0.560557
 98.1098	0.560557
 98.1198	0.560557
 98.1298	0.560557
 98.1398	0.560557
 98.1498	0.560557
 98.1598	0.560557
 98.1698	0.560557
 98.1798	0.560557
 98.1898	0.560557
 98.1998	0.560557
 98.2098	0.560557
 98.2198	0.560557
 98.2298	0.560557
 98.2398	0.560557
 98.2498	0.560557
 98.2598	0.560557
 98.2698	0.560557
 98.2798	0.560557
 98.2898	0.560557
 98.2998	0.560557
 98.3098	0.560557
 98.3198	0.560557
 98.3298	0.560557
 98.3398	0.560557
 98.3498	0.560557
 98.3598	0.560557
 98.3698	0.560557
 98.3798	0.560557
 98.3898	0.560557
 98.3998	0.560557
 98.4098	0.560557
 98.4198	0.560557
 98.4298	0.560557
 98.4398	0.560557
 98.4498	0.560557
 98.4598	0.560557
 98.4698	0.560557
 98.4798	0.560557
 98.4898	0.560557
 98.4998	0.560557
 98.5099	0.560557
 98.5199	0.560557
 98.5299	0.560557
 98.5399	0.560557
 98.5499	0.560557
 98.5599	0.560557
 98.5699	0.560557
 98.5799	0.560557
 98.5899	0.560557
 98.5999	0.560557
 98.6099	0.560557
 98.6199	0.560557
 98.6299	0.560557
 98.6399	0.560557
 98.6499	0.560557
 98.6599	0.560557
 98.6699	0.560557
 98.6799	0.560557
 98.6899	0.560557
 98.6999	0.560557
 98.7099	0.560557
 98.7199	0.560557
 98.7299	0.560557
 98.7399	0.560557
 98.7499	0.560557
 98.7599	0.560557
 98.7699	0.560557
 98.7799	0.560557
 98.7899	0.560557
 98.7999	0.560557
 98.8099	0.560557
 98.8199	0.560557
 98.8299	0.560557
 98.8399	0.560557
 98.8499	0.560557
 98.8599	0.560557
 98.8699	0.560557
 98.8799	0.560557
 98.8899	0.560557
 98.8999	0.560557
 98.9099	0.560557
 98.9199	0.560557
 98.9299	0.560557
 98.9399	0.560557
 98.9499	0.560557
 98.9599	0.560557
 98.9699	0.560557
 98.9799	0.560557
 98.9899	0.560557
 98.9999	0.560557
 99.0099	0.560557
 99.0199	0.560557
 99.0299	0.560557
 99.0399	0.560557
 99.0499	0.560557
 99.0599	0.560557
 99.0699	0.560557
 99.0799	0.560557
 99.0899	0.560557
 99.0999	0.560557
 99.1099	0.560557
 99.1199	0.560557
 99.1299	0.560557
 99.1399	0.560557
 99.1499	0.560557
 99.1599	0.560557
 99.1699	0.560557
 99.1799	0.560557
 99.1899	0.560557
 99.1999	0.560557
 99.2099	0.560557
 99.2199	0.560557
 99.2299	0.560557
 99.2399	0.560557
 99.2499	0.560557
 99.2599	0.560557
 99.2699	0.560557
 99.2799	0.560557
 99.2899	0.560557
 99.2999	0.560557
 99.3099	0.560557
 99.3199	0.560557
 99.3299	0.560557
 99.3399	0.560557
 99.3499	0.560557
 99.3599	0.560557
 99.3699	0.560557
 99.3799	0.560557
 99.3899	0.560557
 99.3999	0.560557
 99.4099	0.560557
 99.4199	0.560557
 99.4299	0.560557
 99.4399	0.560557
 99.4499	0.560557
 99.4599	0.560557
 99.4699	0.560557
 99.4799	0.560557
 99.4899	0.560557
 99.4999	0.560557
 99.51	0.560557
 99.52	0.560557
 99.53	0.560557
 99.54	0.560557
 99.55	0.560557
 99.56	0.560557
 99.57	0.560557
 99.58	0.560557
 99.59	0.560557
 99.6	0.560557
 99.61	0.560557
 99.62	0.560557
 99.63	0.560557
 99.64	0.560557
 99.65	0.560557
 99.66	0.560557
 99.67	0.560557
 99.68	0.560557
 99.69	0.560557
 99.7	0.560557
 99.71	0.560557
 99.72	0.560557
 99.73	0.560557
 99.74	0.560557
 99.75	0.560557
 99.76	0.560557
 99.77	0.560557
 99.78	0.560557
 99.79	0.560557
 99.8	0.560557
 99.81	0.560557
 99.82	0.560557
 99.83	0.560557
 99.84	0.560557
 99.85	0.560557
 99.86	0.560557
 99.87	0.560557
 99.88	0.560557
 99.89	0.560557
 99.9	0.560557
 99.91	0.560557
 99.92	0.560557
 99.93	0.560557
 99.94	0.560557
 99.95	0.560557
 99.96	0.560557
 99.97	0.560557
 99.98	0.560557
 99.99	0.560557
 100	0.560557


==> anc/Proj_CRESST-III-Phase2_accepted_151.dat <==
no accepted event


==> anc/Proj_CRESST-III-Phase2_accepted_310.dat <==
energy (keV) | light yield
0.149626     | -0.348078
0.837485     | 0.031714
1.84785      | 0.096805


==> anc/Proj_CRESST-III-Phase2_accepted_369.dat <==
energy (keV) | light yield
0.698961 keV | 0.0922997


==> anc/Proj_CRESST-III-Phase2_accepted_491.dat <==
energy (keV) | light yield
0.417044     | -0.196883


==> anc/Proj_CRESST-III-Phase2_accepted_885.dat <==
energy (keV) | light yield
0.594646 keV | -0.0223058


==> anc/Proj_CRESST-III-README.txt <==
Ancillary files for the projection of CRESST-III Phase 2
=========================================================

Author: Florian Reindl for the CRESST collaboration: florian.reindl@mpp.mpg.de
Date: Wednesday, 23/08/2017

Description
=========== 

We closely followed what was done in arXiv: https://arxiv.org/abs/1701.08157

From the CRESST-III projection of 1000kg days and a 100 times improved background (https://arxiv.org/abs/1503.08065 Fig. 6)  we randomly selected 5 datasets. The first check was to calculate exclusion limits from those, the outcome is depicted in Proj_CRESST-III-Phase2_dmlandscape.png, limits from the data sets in solid black, the projections (analogous to https://arxiv.org/abs/1503.08065 Fig. 6) in light red. 

Analogous to https://arxiv.org/abs/1503.08065 and https://arxiv.org/abs/1503.08065 I defined the acceptance region to be the mean (50%) of the oxygen band and below for an energy range of 100eV to 40keV. The events found inside the acceptance region of the respective data sets may be found in the files  Proj_CRESST-III-Phase2_accepted_XXX.dat, with XXX being a 3-digit number.

We calculated the efficiency in the acceptance region for recoils off oxygen, calcium and tungsten available in Proj_CRESST-III-Phase2_efficiencies.root/.png.

Thereby an efficiency of one corresponds to the full exposure of 1 tonne day. 
For the threshold we assume 100eV, the estimated energy resolution of the phonon detector is 20eV (sigma).

We apologize for our brevity, but everything should be analogous to the two cited arXiv papers. In case anything else is needed, please just contact us. 




==> anc/TUM40_AR.dat <==
# Events within the acceptance region of TUM40
# Energy [keV]
 0.699548
 0.740957
 0.833755
 0.628466
 0.71817
 0.668942
 0.637246
 0.771089
 3.13781
 0.798309
 0.737978
 0.636353
 0.701637
 0.698199
 2.5236
 5.19738
 0.795599
 0.680727
 0.770157
 0.780601
 0.712341
 1.49304
 0.752388
 0.837268
 1.83676
 0.790317
 0.626739
 0.878807
 0.954265
 0.703327
 0.788191
 0.97912
 1.5882
 2.38171
 6.90296
 0.722417
 0.663823
 0.775029
 0.797148
 0.904692
 3.16178
 1.23894
 2.5715
 0.756268
 0.624579
 0.810948
 3.17321
 0.776685
 0.60919
 0.726595
 0.735002
 0.651506
 8.37849
 0.642777
 0.633055
 2.60247
 0.750095
 0.630527
 1.32
 1.86643
 0.652291
 0.662651
 0.842898
 0.750396
 0.680931
 0.768582
 1.59136
 0.626239
 0.854994
 0.806127
 0.659196
 0.775675
 0.695071
 0.650525
 0.671979


==> anc/TUM40_TestCase.dat <==
# TUM40 test case:
# Upper 90 % limit for spin-independent elastic scattering of dark-matter particles off nuclei
# Mass of dark-metter particle [GeV/c^2] | 90 % limit [cm^2]
8.490249844618392716e-01	9.377647371904047094e-36
1.076797047638522242e+00	5.416027113407957159e-37
1.365674630338458595e+00	4.921346471218147181e-38
1.732050807568877637e+00	5.756177373748001998e-39
2.196716504323217301e+00	1.689157941551036069e-39
2.786040328192924687e+00	6.836311773638584327e-40
3.533464921414029902e+00	3.278818497118906848e-40
4.481404746557165808e+00	1.848622734891326369e-40
5.683653000417573153e+00	5.557572344603366490e-41
7.208434242404265113e+00	1.848241799854913017e-41
9.142275966398507592e+00	8.372057287831086984e-42
1.159491881803037927e+01	5.070703010966676436e-42
1.470554409983282618e+01	3.137639112223378249e-42
1.865067195950085832e+01	1.673167510327525751e-42
2.365417846354055698e+01	1.075215426047402891e-42
2.999999999999999645e+01	7.970328874002392944e-43


==> anc/TUM40_eRecoils.dat <==
# Events within the electron-recoil band (central 80 % band) of TUM40
# Energy [keV]
 42.3314
 13.0183
 99.953
 10.817
 65.3638
 11.2376
 26.5067
 30.8415
 11.0432
 10.7423
 67.5469
 56.8653
 86.6146
 0.83263
 44.141
 90.0691
 20.2681
 84.6741
 25.0421
 4.56741
 0.833755
 0.730087
 57.288
 29.042
 3.55994
 58.5044
 78.157
 56.6616
 46.9653
 64.3972
 17.9035
 38.7588
 65.4926
 10.9941
 39.1081
 88.4944
 0.628466
 80.2163
 97.9376
 15.5265
 2.60969
 11.3035
 15.3176
 0.668942
 31.0899
 80.738
 66.8743
 65.2829
 21.3675
 2.45949
 8.919
 11.3733
 65.4786
 11.4901
 9.37507
 9.0279
 65.0601
 11.2599
 94.1358
 86.1508
 40.7168
 15.9888
 68.4496
 63.2805
 0.637246
 0.771089
 32.3643
 65.2492
 58.6573
 77.6716
 92.3165
 4.70594
 74.5142
 77.2395
 65.2242
 20.0887
 69.3026
 11.1398
 64.7601
 58.7527
 26.6403
 85.4901
 46.4219
 11.1276
 9.14658
 15.8235
 76.8189
 7.35028
 78.6346
 0.737978
 2.17313
 26.5434
 5.17386
 65.3052
 65.6734
 36.7879
 1.42635
 11.1017
 52.3062
 77.373
 25.9984
 0.636353
 65.3615
 0.86963
 53.2442
 38.483
 15.9767
 65.4441
 0.621802
 2.27168
 11.3017
 18.1449
 71.1177
 25.1427
 25.1831
 15.7705
 65.5428
 11.1834
 3.06109
 10.0986
 11.3019
 34.3799
 40.0776
 90.0337
 26.2186
 14.1429
 92.5108
 27.538
 65.4974
 33.2487
 9.89688
 65.4841
 30.9858
 74.7053
 57.8424
 62.8536
 83.2258
 65.7405
 78.7117
 11.3026
 2.50183
 19.677
 85.8761
 17.9859
 11.4029
 22.3963
 29.4353
 64.2915
 3.26758
 61.3876
 7.91382
 52.8452
 46.5151
 11.3093
 46.6439
 64.8905
 93.2942
 64.7075
 99.0333
 15.9213
 8.08253
 46.3179
 11.8588
 16.2871
 18.2212
 8.03138
 50.7817
 70.5935
 43.1035
 46.6578
 2.58049
 33.4332
 65.2677
 65.5226
 27.3726
 11.3048
 98.4704
 65.2573
 65.8862
 37.8492
 2.51943
 45.9715
 77.4225
 0.728723
 44.4006
 65.332
 2.36812
 46.7132
 73.7868
 2.92382
 50.8578
 31.9451
 0.630802
 34.347
 65.7483
 18.2418
 97.231
 73.865
 53.4012
 57.9689
 5.98432
 61.714
 73.663
 16.5256
 93.23
 42.7657
 21.4024
 19.4209
 53.7768
 39.2717
 8.96308
 51.41
 45.9812
 67.7118
 11.3495
 0.625962
 77.0273
 94.5171
 40.0848
 98.6363
 98.3031
 25.529
 11.372
 63.7028
 34.8182
 71.4556
 65.2984
 74.4232
 42.0124
 65.2252
 46.4725
 25.9991
 11.5294
 3.69963
 76.7341
 49.13
 65.5644
 31.906
 65.0636
 51.7439
 76.4956
 11.4444
 57.3106
 67.2208
 13.0815
 59.7931
 0.69742
 5.14806
 99.4464
 2.26587
 44.2506
 68.0209
 21.5947
 0.633471
 71.8741
 99.581
 46.8509
 5.8294
 93.2766
 15.7483
 65.7047
 66.7411
 74.741
 18.0536
 78.0389
 39.5624
 90.948
 7.72949
 65.1374
 11.1924
 11.1704
 76.3808
 18.0953
 1.356
 46.6879
 31.9769
 65.0195
 78.7226
 2.03367
 0.605326
 66.0522
 10.8594
 93.4713
 63.2886
 32.6788
 59.3118
 65.4688
 7.87027
 46.2918
 41.8068
 64.8083
 76.9922
 46.0848
 92.0877
 16.0409
 13.4253
 33.7451
 18.8961
 46.5594
 20.5167
 2.63797
 9.37286
 10.7875
 8.82647
 1.84431
 94.261
 8.21836
 46.8995
 38.4627
 92.8143
 52.7396
 27.178
 63.9284
 15.7347
 4.1538
 37.9519
 17.6136
 11.4741
 78.3734
 56.6852
 79.11
 8.24746
 65.5622
 8.38115
 11.3591
 36.6774
 18.6067
 8.01203
 93.0194
 69.2408
 65.137
 80.1427
 11.2519
 46.302
 43.2281
 4.99283
 11.4056
 65.1716
 0.639103
 65.1701
 59.8988
 46.5089
 0.676005
 11.4184
 73.4398
 65.1675
 73.3632
 51.9305
 63.1206
 46.1884
 4.02835
 8.82611
 60.9192
 96.7318
 65.308
 32.3468
 7.52812
 41.8264
 53.8294
 11.3666
 73.6876
 45.7652
 65.4196
 80.7526
 58.2091
 2.0729
 19.8751
 11.3913
 58.8026
 70.0501
 3.55699
 65.5165
 15.5182
 25.6643
 11.3685
 65.1505
 9.95554
 40.4539
 65.392
 11.2649
 42.3348
 21.1342
 6.9331
 32.4009
 64.2983
 11.2851
 64.8853
 94.8949
 52.8744
 0.800495
 64.7761
 46.2589
 34.2144
 91.8503
 47.1284
 46.7705
 30.5597
 77.2167
 21.5848
 65.3827
 17.9337
 11.2973
 6.82672
 11.2918
 38.8863
 65.6678
 47.0775
 87.6377
 38.0992
 72.8146
 99.0237
 65.1793
 22.0665
 8.17787
 6.01562
 2.51273
 52.723
 2.64137
 10.9403
 14.4697
 14.8442
 97.681
 19.9878
 11.5214
 95.9602
 96.7244
 10.9835
 44.9018
 80.2945
 47.2229
 2.52006
 73.5581
 46.5682
 41.9677
 66.4399
 66.9472
 57.6384
 11.3232
 64.9032
 64.7212
 14.5932
 10.7426
 92.1573
 74.7854
 64.6849
 64.648
 53.7297
 46.417
 93.9888
 60.139
 53.132
 25.3243
 0.853067
 85.3873
 73.6772
 71.3734
 51.9215
 45.5549
 18.6222
 45.174
 11.1967
 65.5453
 92.5727
 12.4145
 2.55265
 16.4862
 16.8816
 11.3643
 2.67822
 35.8277
 0.770157
 92.9776
 9.26878
 0.780601
 46.4848
 84.4055
 65.6237
 73.9283
 0.738661
 11.0435
 10.5917
 77.8927
 41.9215
 10.9584
 20.3248
 2.54809
 44.8071
 6.41479
 33.5031
 12.8417
 2.54359
 65.3383
 91.3615
 17.5993
 94.7945
 17.1302
 11.2497
 84.2501
 0.749261
 92.166
 65.176
 0.712341
 97.1836
 8.20358
 13.0128
 65.3619
 10.8141
 71.4524
 22.3236
 65.811
 73.1693
 16.346
 0.760885
 41.7331
 17.9186
 82.3087
 1.94846
 41.4847
 11.4708
 15.4611
 65.701
 73.5773
 49.3176
 6.37677
 34.3891
 2.78718
 93.9541
 84.9007
 2.5562
 66.263
 80.7337
 65.8845
 11.3937
 46.9689
 14.5146
 19.1686
 62.1312
 65.5767
 78.9106
 65.8641
 53.5952
 65.5543
 4.96003
 46.8066
 73.9458
 57.5356
 77.5925
 46.3667
 25.2889
 0.803738
 81.3113
 65.8364
 92.515
 4.73922
 67.259
 2.54742
 78.0961
 20.5006
 40.6347
 37.1037
 90.6737
 43.9308
 57.8266
 15.7392
 1.96243
 40.6438
 89.1013
 38.095
 26.9948
 46.9741
 12.7596
 49.1357
 74.1194
 53.5661
 90.4052
 8.49684
 19.3716
 11.4304
 19.6046
 8.85836
 15.7908
 11.534
 11.4055
 94.3084
 26.2449
 65.2835
 43.7463
 75.0205
 65.8872
 33.5741
 74.0818
 10.6883
 87.0135
 54.0679
 90.1548
 75.652
 0.837268
 2.67655
 99.7527
 65.9246
 11.8898
 65.4133
 75.4789
 22.0277
 40.1202
 46.3983
 46.4008
 63.2553
 80.6751
 86.7422
 10.7229
 77.1484
 4.56222
 12.4287
 56.5554
 12.7033
 11.22
 29.3067
 69.5201
 18.8985
 66.0226
 9.21816
 84.3068
 33.8046
 74.1652
 76.0276
 11.506
 8.33306
 95.4001
 73.9095
 47.0143
 92.1774
 88.7872
 0.748274
 7.85006
 63.3959
 90.581
 94.2988
 62.9839
 54.7476
 58.3266
 10.7801
 11.5456
 10.8485
 66.4335
 5.70852
 66.4296
 11.4973
 2.4912
 93.3143
 87.451
 65.6757
 12.1234
 21.3743
 16.1279
 65.7828
 57.4147
 65.6771
 11.3926
 13.098
 73.9147
 65.9352
 65.7896
 26.7723
 15.8254
 11.3379
 14.3925
 24.6097
 11.4019
 25.0864
 78.0534
 65.3932
 65.8475
 37.7832
 18.9562
 65.8429
 71.3073
 18.1614
 65.7957
 24.6254
 26.7924
 40.0618
 37.7669
 2.59856
 98.806
 9.55342
 57.3598
 11.2451
 46.6799
 11.3349
 52.2542
 74.9744
 93.4448
 92.3804
 65.5025
 26.1623
 23.2052
 65.3611
 51.506
 92.5819
 39.7624
 11.2277
 76.6891
 7.39576
 20.7194
 65.3
 77.5742
 44.4397
 73.1245
 56.174
 27.0965
 11.3692
 76.4408
 92.3875
 1.37033
 96.7884
 65.3341
 41.4775
 95.9801
 25.4318
 38.5272
 41.3572
 11.2258
 29.3996
 73.6442
 80.9779
 73.2165
 13.1177
 65.0932
 65.1634
 6.70625
 99.676
 28.1024
 74.0492
 22.4011
 58.7446
 92.006
 34.535
 64.9958
 12.8712
 65.0697
 65.1041
 11.2182
 46.2806
 65.0623
 52.9081
 64.9742
 65.0506
 48.1343
 14.0376
 83.4569
 0.67526
 92.0638
 65.9919
 64.8779
 48.6941
 0.878807
 46.8587
 52.4317
 11.2782
 32.2394
 81.5025
 36.3813
 65.56
 65.4431
 92.9786
 58.6891
 65.3906
 65.7608
 94.7551
 3.17879
 87.776
 11.3814
 25.4993
 72.5909
 41.8177
 2.6807
 65.5575
 87.0927
 46.6687
 25.5835
 63.7013
 13.1358
 33.6876
 61.3078
 10.7828
 70.3457
 11.3065
 93.0862
 64.4806
 11.698
 64.9644
 84.3216
 9.41586
 93.6226
 92.1341
 65.4305
 42.6209
 41.9103
 65.3499
 31.4791
 65.4852
 97.4579
 84.6817
 73.6866
 9.99459
 64.1702
 67.6555
 8.94584
 48.5591
 65.1164
 16.5509
 26.8207
 3.75675
 46.3353
 92.5653
 2.4262
 33.8345
 2.22259
 8.3122
 1.80879
 93.5542
 65.4563
 11.2125
 2.68035
 65.1127
 62.5806
 57.9687
 15.142
 20.3954
 11.255
 63.3751
 51.5184
 8.13386
 0.954265
 2.79879
 18.2006
 11.3231
 65.9066
 33.046
 30.7251
 86.5959
 4.61973
 13.0156
 11.3081
 42.4143
 1.05974
 65.2988
 80.5552
 6.55045
 25.0808
 96.4909
 16.5353
 12.7415
 40.5176
 10.8414
 34.2877
 29.4458
 85.8403
 89.6277
 15.3809
 65.3281
 82.3831
 73.2641
 7.65385
 76.8909
 65.5913
 83.9812
 64.2975
 32.282
 19.0863
 1.54933
 80.0751
 77.6335
 54.3227
 11.4756
 92.764
 55.3631
 74.0491
 29.6917
 32.8277
 16.8604
 65.1768
 65.147
 37.061
 2.50659
 53.6242
 65.3552
 10.7179
 84.268
 42.8966
 45.9434
 11.3293
 91.5143
 65.4572
 65.4133
 33.6898
 46.477
 46.3314
 73.3416
 37.0966
 8.14914
 11.4113
 66.7008
 68.0077
 99.7626
 23.6297
 93.8709
 11.6339
 2.50245
 66.5817
 25.3032
 40.9556
 99.7181
 13.8471
 25.5814
 0.903605
 85.231
 74.898
 0.68701
 16.5152
 11.7578
 89.0638
 16.552
 8.21149
 66.851
 66.5039
 97.3864
 46.5222
 48.1392
 93.9907
 47.2091
 63.1207
 8.47032
 27.8023
 11.0647
 6.07528
 20.3455
 66.8708
 64.3886
 74.8434
 66.5725
 1.39643
 75.2767
 50.2458
 69.8182
 50.4915
 10.9608
 11.5726
 65.7375
 10.1617
 14.1006
 69.9436
 13.2472
 9.38761
 77.9272
 66.172
 53.7396
 17.0886
 40.0611
 46.6224
 84.1541
 49.9797
 63.1192
 10.7539
 70.153
 42.5233
 0.97912
 7.98763
 65.3008
 2.61337
 8.98341
 45.7546
 81.7224
 26.5187
 60.5834
 15.114
 48.3972
 70.6354
 68.0975
 49.3414
 74.2792
 58.6747
 15.7979
 1.63498
 18.5977
 23.1715
 78.0594
 11.4857
 33.14
 46.9965
 93.372
 69.2989
 74.0299
 97.3008
 98.5676
 11.5549
 18.1361
 62.1993
 95.1351
 1.85378
 65.7321
 46.7915
 11.3961
 50.7879
 65.8241
 27.3069
 18.1841
 7.45672
 65.7008
 81.2689
 40.219
 92.5308
 11.1699
 33.8409
 65.3175
 55.1224
 89.6642
 0.727586
 1.0013
 30.2064
 96.4573
 3.4915
 35.0651
 4.78347
 93.5162
 65.2291
 11.0341
 74.8042
 8.48108
 19.5212
 66.1455
 12.8066
 75.2372
 74.0953
 92.1739
 54.5586
 57.7204
 11.5784
 15.4997
 65.5501
 13.6124
 80.2672
 65.7288
 85.2974
 34.3194
 4.59089
 1.62113
 11.4257
 47.5279
 28.5234
 2.54945
 22.2467
 74.1807
 6.0797
 33.8979
 86.0117
 29.8658
 92.5334
 80.811
 33.1002
 9.65023
 23.1887
 73.7791
 46.8409
 66.2734
 5.99537
 15.964
 15.2671
 98.8928
 14.8859
 11.2888
 74.0862
 25.1952
 11.8593
 61.3808
 41.5514
 35.7341
 60.6417
 11.3402
 17.9359
 16.6332
 64.7071
 6.14615
 11.2717
 65.5609
 35.8866
 65.0097
 22.8245
 20.1461
 23.2636
 25.4069
 37.5743
 21.227
 65.2472
 10.8719
 99.8778
 13.526
 47.7228
 99.0163
 97.7297
 2.94905
 85.2993
 71.4265
 93.8285
 64.7775
 5.4001
 65.0698
 11.2601
 32.6346
 8.02082
 71.8624
 65.1301
 64.8584
 11.1751
 38.749
 93.3861
 63.19
 2.81998
 92.288
 89.5418
 11.3787
 11.1749
 33.408
 98.0369
 2.61395
 26.025
 12.5275
 45.9888
 91.7203
 64.6308
 36.6796
 73.5977
 65.2865
 64.5432
 66.9236
 0.663823
 98.9074
 86.1279
 29.1008
 0.724342
 18.9765
 2.66472
 88.7434
 60.2004
 17.3296
 90.2295
 45.1981
 11.4349
 28.0826
 7.92719
 11.2124
 64.9372
 73.2954
 79.193
 51.7992
 65.4136
 95.2184
 47.3385
 11.5128
 15.4733
 11.1597
 96.2858
 2.33825
 23.1532
 74.1614
 25.3916
 81.3857
 12.0517
 44.5513
 13.6078
 89.8787
 18.4209
 15.014
 73.6241
 12.6263
 74.1259
 14.0873
 73.313
 81.4723
 65.3482
 74.9867
 70.3051
 11.4578
 22.7166
 3.96797
 76.7718
 31.2815
 79.3832
 77.0333
 77.9923
 91.8573
 73.7965
 98.2668
 4.69329
 92.963
 8.2972
 64.8363
 47.2219
 73.1122
 91.8296
 1.94778
 48.2238
 8.1762
 71.1475
 83.8414
 2.48458
 29.7393
 63.6432
 34.1429
 51.6989
 40.958
 6.09516
 62.8527
 88.8907
 46.0091
 44.0508
 17.7552
 30.7745
 78.3858
 21.0965
 2.43045
 0.640837
 32.8573
 13.9406
 85.9084
 73.2543
 11.3016
 89.0289
 65.1294
 46.5311
 52.6474
 96.1419
 42.2741
 65.7954
 11.306
 73.5004
 19.1249
 64.9756
 9.6161
 25.894
 45.5924
 64.762
 65.2269
 63.1694
 17.8671
 11.259
 25.7743
 8.17487
 27.314
 15.1614
 64.7991
 14.8236
 46.7292
 62.4811
 85.0445
 65.4132
 73.7437
 81.7339
 64.9717
 21.7947
 64.987
 11.077
 74.6257
 61.0096
 73.1259
 11.28
 73.7479
 5.92097
 77.7811
 69.1429
 77.2752
 67.3666
 62.841
 10.8807
 60.7424
 22.8015
 58.7702
 0.797148
 64.5054
 2.61913
 92.4228
 11.3142
 64.2475
 18.7759
 11.3156
 22.8264
 7.90014
 46.4066
 63.1402
 0.888834
 1.37268
 33.3119
 7.69403
 23.4427
 6.01188
 11.4316
 99.2331
 95.1314
 34.2072
 1.02904
 61.3331
 81.8184
 65.0591
 11.2364
 17.8998
 64.4359
 0.904692
 8.05027
 74.0211
 65.1067
 26.1143
 95.2749
 65.1613
 2.78709
 68.6022
 48.3973
 31.0157
 13.2132
 40.4429
 10.4513
 75.0485
 66.0213
 65.3984
 11.8819
 12.7247
 47.9365
 9.06881
 0.879786
 47.5579
 1.23894
 11.5503
 92.6636
 54.5223
 38.875
 67.4041
 29.0871
 11.2219
 2.6087
 0.638761
 64.9557
 63.218
 51.7043
 15.9256
 2.4347
 26.1931
 24.2229
 29.4807
 50.8473
 2.3464
 65.3248
 64.9862
 14.2377
 2.59094
 11.3383
 44.6768
 1.14332
 64.5793
 73.5942
 79.9056
 97.1286
 62.4853
 64.9283
 11.1913
 65.1586
 17.0869
 31.205
 30.8962
 71.2387
 74.6145
 23.0737
 2.62451
 95.1319
 45.6577
 3.77462
 23.3637
 65.1505
 65.3244
 85.0553
 54.9703
 18.0665
 10.8498
 46.5502
 53.3705
 66.6748
 56.0427
 28.8186
 57.3085
 78.7719
 8.19477
 11.1417
 27.6529
 91.0117
 42.1591
 11.1828
 11.7647
 46.4472
 22.1709
 13.2565
 11.3846
 47.6703
 29.6367
 12.4866
 65.5166
 93.5781
 2.60923
 93.4107
 11.2368
 39.9789
 2.58076
 46.5553
 65.4036
 21.9563
 73.0283
 16.8068
 92.856
 94.912
 15.4804
 64.6933
 17.9083
 46.352
 11.2838
 72.9541
 64.8223
 10.041
 93.924
 86.9439
 3.15551
 48.9477
 27.0675
 40.8656
 11.421
 3.77259
 86.6479
 24.703
 94.1514
 52.5736
 43.8025
 2.95251
 70.3022
 74.385
 40.4748
 59.6691
 12.6107
 39.0614
 90.9748
 86.3971
 59.7205
 74.1611
 9.79583
 13.2186
 2.53942
 64.697
 2.6105
 10.7324
 4.87416
 64.523
 45.8385
 93.3705
 7.8956
 79.9148
 46.9501
 58.5825
 23.5284
 46.2542
 78.8984
 92.3698
 11.2951
 73.0439
 37.1167
 64.7632
 65.1759
 11.4869
 11.3384
 79.4401
 0.624579
 64.8858
 56.7118
 0.810948
 7.79136
 79.9121
 59.1147
 54.434
 65.3776
 65.066
 43.5768
 29.6485
 56.6468
 17.7134
 12.4126
 4.20131
 46.1361
 58.8989
 4.31695
 11.2412
 99.2973
 33.2926
 6.53165
 20.6164
 4.68391
 55.8778
 72.9439
 91.837
 64.872
 94.2165
 64.69
 73.8804
 55.1949
 48.5218
 6.13483
 48.6522
 6.24561
 64.8989
 33.9705
 33.702
 39.7451
 72.3035
 11.0604
 75.3527
 43.987
 11.3948
 0.636892
 64.9479
 22.3852
 99.7502
 6.30176
 64.8318
 35.939
 72.2585
 0.918715
 11.3072
 11.3571
 64.8226
 85.0544
 42.33
 9.45357
 99.338
 58.7163
 2.65795
 64.9052
 77.328
 11.3084
 36.5671
 19.6946
 64.7678
 25.4714
 64.7923
 11.1611
 65.2392
 64.8055
 46.21
 92.4608
 1.9036
 46.3527
 37.3952
 65.2429
 59.8385
 25.6091
 37.4149
 95.8987
 90.1294
 13.1593
 73.1112
 5.9749
 61.2928
 24.9379
 37.5142
 11.2498
 29.9936
 2.53886
 71.5976
 22.4367
 77.0018
 74.7968
 65.2586
 50.4705
 12.9242
 10.9725
 11.33
 17.6108
 65.0295
 31.9094
 46.2966
 27.9735
 18.3431
 21.6474
 79.0154
 21.5604
 2.65241
 10.6332
 64.9732
 52.1344
 40.9438
 38.2666
 86.024
 12.6381
 92.2461
 64.7529
 63.8696
 38.9996
 11.3132
 71.8786
 4.4521
 6.39858
 56.504
 11.2507
 2.6641
 37.5469
 12.1431
 31.4777
 28.6264
 64.6344
 65.011
 35.3147
 11.3477
 65.4216
 61.461
 19.09
 29.9337
 46.402
 10.7675
 73.4868
 1.31073
 92.91
 38.8157
 65.2852
 57.0182
 95.5797
 47.828
 11.2582
 66.1856
 11.2751
 37.6125
 11.3676
 16.6174
 85.0471
 18.0176
 1.14035
 89.2524
 93.3856
 68.5939
 62.9065
 85.2677
 31.3916
 12.0293
 22.0463
 26.299
 53.7954
 76.5922
 9.27437
 7.92159
 2.58656
 38.7872
 33.3325
 71.8663
 46.221
 29.8462
 65.0282
 21.6219
 11.2795
 92.6705
 81.6105
 0.667573
 92.5685
 64.914
 65.0556
 25.4235
 98.4034
 8.93765
 64.9713
 94.567
 65.0862
 13.3888
 24.7361
 60.074
 7.14038
 79.9961
 83.5257
 9.65203
 0.767224
 0.815961
 86.5537
 40.4405
 0.662564
 24.0644
 12.7944
 98.0947
 20.4253
 12.6017
 73.6722
 98.2385
 97.5059
 93.4849
 7.67503
 2.9163
 13.7002
 76.9819
 0.677407
 64.9528
 21.7617
 65.385
 88.5596
 65.098
 12.2644
 10.7089
 32.072
 49.2545
 64.8531
 0.60919
 63.8292
 47.1301
 91.1772
 0.744344
 27.3113
 2.51888
 92.0995
 92.36
 91.8531
 76.2673
 16.5719
 11.3601
 83.6229
 24.3475
 10.6627
 65.1593
 65.2245
 11.3051
 73.1611
 3.74528
 65.5319
 0.608817
 65.0438
 98.0105
 8.10748
 15.1932
 8.09986
 0.726595
 11.2455
 11.2836
 60.74
 61.3532
 64.8359
 37.2161
 7.24594
 64.9022
 83.9851
 65.9993
 70.8758
 56.7451
 73.2995
 2.58206
 11.2774
 73.4549
 65.2937
 11.428
 5.50688
 26.358
 28.5351
 46.1605
 64.9826
 47.2883
 74.7772
 65.2302
 11.6409
 35.2392
 72.9432
 94.2267
 92.5498
 0.735002
 11.3927
 64.7441
 12.7968
 83.2681
 14.002
 10.4323
 12.7405
 0.792115
 11.3343
 74.2619
 51.9143
 18.9697
 11.3906
 97.8565
 0.745358
 20.1441
 10.9926
 84.5269
 8.15955
 2.61537
 59.7067
 11.4008
 9.50711
 66.4715
 92.1583
 81.944
 10.8853
 65.0296
 11.4053
 19.0438
 31.2877
 2.71381
 64.4652
 33.8158
 65.1003
 65.0894
 11.1267
 4.55398
 83.8714
 67.1162
 11.5574
 2.71961
 45.8544
 75.5929
 25.0441
 92.5368
 64.6984
 46.2412
 2.67992
 46.5395
 11.0621
 99.7139
 65.2266
 16.2001
 2.87919
 43.0927
 58.7664
 0.698543
 54.5975
 66.8022
 47.6143
 65.3665
 64.742
 2.65043
 11.1077
 11.2972
 96.8752
 92.5449
 64.774
 93.2507
 11.136
 65.3355
 46.7525
 29.7094
 79.8709
 10.6924
 41.789
 64.8375
 64.9363
 11.3007
 11.4294
 95.3162
 11.1686
 16.3677
 46.1171
 65.0549
 5.56565
 11.2887
 91.7548
 0.617071
 73.2243
 0.778011
 15.2099
 46.1132
 84.3067
 46.2477
 5.97915
 44.1146
 7.19438
 42.4758
 13.1712
 4.43325
 64.7459
 75.7722
 6.8177
 8.97887
 60.3155
 98.0179
 30.4632
 2.62836
 65.0337
 49.0691
 13.1584
 63.3336
 64.9437
 82.9211
 10.9009
 91.4868
 0.657175
 43.0737
 9.49517
 95.3301
 64.7482
 73.0422
 95.3689
 64.9502
 64.8472
 21.7763
 65.2485
 52.504
 91.8533
 11.2637
 61.7411
 63.7137
 10.9125
 64.1996
 82.3136
 17.4359
 15.6052
 65.151
 72.8863
 57.4343
 7.3072
 72.0425
 8.09179
 86.838
 64.3318
 52.1724
 64.7976
 22.5185
 11.1251
 2.7129
 11.1035
 75.2516
 78.0906
 73.288
 90.9518
 11.3036
 65.1992
 31.4003
 67.7208
 97.1757
 18.1677
 11.119
 99.2125
 11.7977
 74.8021
 7.97002
 11.2132
 33.1117
 87.2009
 64.4937
 76.1155
 67.445
 17.9053
 65.0197
 32.2746
 65.0262
 34.8642
 8.18767
 11.3101
 41.5417
 81.6874
 82.3013
 55.9806
 65.1884
 44.12
 59.0722
 2.67612
 11.1196
 62.8994
 24.2497
 8.24185
 18.6863
 2.43836
 11.2573
 65.2188
 30.5952
 0.642777
 10.5966
 11.1364
 97.9785
 75.7426
 65.4018
 15.0722
 62.8759
 3.55145
 96.1336
 91.5225
 78.6267
 86.4602
 74.6288
 73.3201
 11.2819
 43.9876
 67.1472
 48.4157
 93.7109
 1.37355
 10.0773
 42.9892
 46.3686
 42.7654
 64.6856
 10.7041
 0.65018
 75.3796
 15.1177
 40.2798
 11.3116
 81.0257
 7.59981
 9.86633
 10.7395
 65.1013
 2.62238
 0.633055
 68.5389
 11.4627
 2.55511
 26.7737
 17.1135
 64.7587
 49.1842
 27.6255
 57.7503
 20.9954
 11.2266
 93.6185
 0.700115
 90.6219
 73.566
 16.6042
 12.1697
 63.2778
 14.3696
 16.4729
 0.750095
 11.2579
 12.0664
 93.8188
 63.0105
 82.7471
 65.6115
 63.1928
 73.3196
 21.5404
 40.3461
 21.8201
 0.693138
 91.2057
 30.8922
 92.0446
 86.7613
 6.88359
 64.3686
 45.9839
 10.5789
 6.52435
 7.98074
 42.7065
 11.3488
 11.1562
 0.630527
 78.0781
 43.773
 58.1936
 65.0333
 74.4607
 16.5885
 2.65143
 39.1267
 32.9914
 59.4194
 67.0997
 47.7913
 76.3908
 25.0507
 64.9274
 44.0826
 7.87519
 66.7379
 0.637756
 75.2793
 33.8076
 99.7032
 65.0901
 10.2863
 1.33596
 72.3833
 82.4309
 35.0131
 76.7426
 5.63576
 2.66738
 73.3479
 32.0027
 11.3333
 20.0895
 29.6494
 64.4731
 65.0516
 64.732
 66.8803
 46.2186
 99.9506
 40.602
 17.9916
 65.2836
 46.3458
 11.3452
 46.4642
 6.51756
 60.4365
 30.0569
 12.6792
 89.2336
 24.9217
 65.5336
 64.98
 85.4139
 10.331
 7.39967
 7.80362
 79.7403
 77.9114
 67.3785
 67.9071
 64.7776
 20.0929
 46.2673
 94.2835
 70.5766
 0.669471
 83.3914
 65.0791
 65.3755
 64.8518
 99.4391
 11.3249
 73.2597
 7.39695
 10.6711
 83.3603
 45.9819
 2.56215
 93.7306
 61.6404
 11.3012
 59.5341
 2.62957
 67.1256
 92.2562
 89.9724
 18.1935
 11.1799
 44.3413
 30.985
 75.7473
 52.2348
 11.3924
 91.9002
 11.4692
 96.0404
 7.53336
 3.64343
 0.687852
 64.8941
 71.2822
 79.2481
 5.81969
 76.0844
 69.6267
 65.1199
 95.3208
 64.5523
 7.60983
 25.3398
 46.3847
 64.9226
 2.68239
 10.6838
 64.9131
 11.2611
 30.8434
 13.6613
 80.4162
 46.5694
 76.9468
 90.5649
 87.8519
 13.8093
 46.4281
 64.4591
 94.1355
 5.04508
 38.9211
 95.9202
 31.7572
 64.931
 95.3317
 1.29552
 71.3111
 74.0033
 86.7542
 18.4095
 6.8254
 64.6557
 6.6156
 9.39085
 11.257
 73.1337
 11.2155
 67.0876
 73.377
 37.2655
 73.2463
 8.09601
 0.664691
 15.8488
 97.1178
 15.9221
 64.7959
 64.9348
 10.7125
 86.4704
 85.683
 43.4571
 64.907
 21.0354
 36.4884
 65.0031
 2.63368
 11.2094
 10.1328
 12.9688
 0.725535
 17.8491
 11.1227
 0.690628
 11.3855
 46.4232
 64.9575
 16.4326
 67.1324
 32.4634
 38.0299
 64.4698
 6.84698
 65.4098
 10.8053
 49.0322
 40.4019
 2.57523
 64.5711
 79.1654
 65.133
 64.7109
 85.178
 11.3183
 92.3936
 89.4568
 2.7443
 78.9522
 13.4791
 85.9867
 11.3412
 69.3486
 73.0964
 64.7785
 24.6525
 64.7288
 11.8406
 11.3665
 92.3888
 65.2129
 89.6054
 11.2885
 11.259
 84.103
 21.7972
 26.117
 15.6617
 73.3918
 11.3118
 31.6199
 17.0238
 13.8678
 11.299
 93.809
 12.5853
 11.2595
 65.3644
 37.0194
 9.71197
 50.9113
 15.7052
 5.74215
 65.1112
 91.7773
 54.6064
 1.57025
 67.9586
 11.208
 80.6355
 71.9549
 23.1738
 76.9876
 89.3638
 0.675667
 11.3099
 11.3009
 0.656099
 94.5266
 64.9858
 14.7698
 35.8085
 28.7198
 28.3805
 65.6593
 65.2225
 71.4516
 45.9459
 4.36521
 17.9294
 12.9458
 89.9853
 24.9089
 73.6445
 31.8516
 64.8546
 2.71796
 70.8864
 63.8383
 2.54759
 11.1967
 23.5121
 91.1124
 11.2154
 78.6097
 65.1902
 16.5114
 12.5825
 18.5719
 10.0372
 92.0433
 65.38
 64.6608
 91.0729
 21.6503
 14.3033
 52.535
 2.53015
 95.3744
 7.44764
 65.0294
 14.9352
 75.081
 12.2221
 64.9749
 55.7471
 18.0852
 50.032
 54.887
 10.7126
 3.78243
 10.5628
 76.6334
 2.61313
 22.6485
 10.0353
 11.1709
 68.383
 40.9486
 6.05129
 85.2475
 24.2113
 87.3082
 51.0617
 26.0078
 69.3639
 42.5286
 13.1532
 58.0751
 28.5522
 31.1964
 93.6418
 34.2183
 54.4325
 27.922
 11.2028
 4.5844
 15.434
 89.3671
 64.5712
 64.885
 11.2969
 11.2821
 35.6525
 11.0689
 87.1772
 79.4186
 64.8529
 52.5601
 11.2053
 28.4113
 25.6719
 4.89197
 29.7089
 28.8376
 31.3789
 10.9854
 63.9703
 11.3182
 51.7733
 66.5274
 2.46148
 70.8255
 32.3103
 94.7607
 21.9002
 82.8525
 41.0802
 28.6035
 11.4027
 38.0301
 49.2544
 65.2747
 20.946
 36.9695
 42.5565
 99.1719
 27.4616
 92.2358
 41.3703
 2.59629
 76.5908
 64.452
 76.5461
 66.84
 65.1012
 31.5696
 73.1399
 5.27921
 7.36652
 25.8475
 65.2249
 11.1698
 26.084
 27.5718
 8.05991
 85.9671
 46.2029
 90.58
 39.5253
 74.4272
 75.8204
 20.9569
 37.9232
 41.6538
 0.731711
 88.5499
 65.1636
 23.2619
 0.621214
 84.3401
 69.2011
 96.0465
 46.1057
 42.5193
 24.1132
 46.277
 29.561
 25.7226
 2.62804
 11.131
 2.24363
 44.7746
 17.6309
 38.4608
 46.1259
 78.0899
 98.7261
 6.65321
 82.0267
 46.3288
 6.55731
 35.7421
 46.2864
 78.5758
 64.843
 64.2534
 77.815
 11.3602
 32.7121
 7.89887
 94.6801
 30.6044
 11.1572
 24.5846
 23.7686
 26.2937
 65.2612
 8.82024
 75.3865
 67.1655
 0.609021
 6.91027
 25.6532
 90.8419
 5.23859
 7.98243
 11.2211
 7.90781
 92.7629
 30.0555
 18.8187
 15.6232
 46.3918
 10.8324
 2.52053
 84.5043
 46.3139
 96.51
 11.1866
 7.87464
 64.6184
 0.772741
 32.2479
 80.4637
 59.507
 76.5161
 65.0273
 80.0325
 30.8548
 49.332
 68.6408
 17.4151
 21.6078
 64.9509
 94.7655
 11.272
 64.0009
 61.8364
 95.7389
 93.053
 11.3373
 45.5838
 17.9964
 11.0513
 64.8325
 12.9513
 32.2966
 65.0443
 92.5542
 65.1652
 83.1597
 73.226
 5.66208
 75.7191
 64.9985
 19.5646
 25.7998
 61.937
 87.1054
 11.3475
 81.4065
 11.2336
 16.2988
 65.0167
 73.1895
 11.1688
 73.3381
 92.681
 59.0009
 32.1922
 12.4124
 11.3237
 64.9093
 65.377
 13.8077
 78.7897
 11.3858
 55.2811
 64.8605
 47.4453
 71.7163
 66.6275
 29.7644
 72.0833
 62.6395
 0.714611
 2.59468
 21.7266
 69.4237
 65.3261
 65.2568
 0.662651
 12.0637
 75.058
 65.0103
 24.3318
 81.35
 73.7965
 11.358
 30.646
 57.5097
 35.4897
 0.745557
 19.4695
 9.50472
 1.64187
 80.2584
 1.02987
 38.6193
 9.51406
 9.63106
 65.1735
 46.2317
 51.0856
 13.3037
 11.2293
 97.5583
 2.28754
 88.7886
 11.2138
 11.2088
 6.10767
 0.842898
 11.3293
 65.2687
 22.843
 12.9893
 95.3309
 8.94518
 76.1686
 45.9874
 5.07738
 73.4687
 81.1583
 7.98955
 64.8815
 53.9958
 46.2747
 0.750396
 60.1494
 12.9666
 2.56283
 15.2515
 40.7514
 76.1547
 27.3806
 95.1683
 15.6323
 5.67379
 60.721
 5.0484
 9.55207
 6.07679
 98.7204
 76.8126
 73.6332
 81.7852
 2.46607
 13.0925
 20.0222
 0.744405
 65.0916
 29.217
 73.7131
 84.469
 82.0049
 64.7457
 25.0621
 75.9957
 11.3294
 21.9318
 11.2916
 41.4086
 94.3292
 11.2964
 11.2404
 11.3197
 11.0987
 27.2789
 72.498
 65.0921
 65.1782
 43.4854
 64.9198
 10.8065
 28.5792
 64.6408
 64.8109
 46.0784
 7.87072
 7.89178
 58.3819
 0.66605
 53.7495
 12.1337
 35.2912
 86.9461
 46.3604
 44.362
 65.0522
 16.8986
 18.2626
 65.0057
 2.64549
 29.6165
 11.1893
 11.3305
 45.9103
 76.9012
 15.7715
 96.5853
 54.3801
 93.9502
 49.3224
 80.5588
 11.3561
 5.73307
 53.0078
 55.5235
 65.0809
 93.1102
 15.5636
 65.1806
 11.3885
 94.4129
 61.3086
 37.467
 63.1144
 37.3419
 17.9781
 76.4795
 55.744
 65.0422
 10.6675
 46.1701
 43.9313
 5.22314
 64.8893
 64.9834
 31.422
 2.54303
 33.3046
 11.2695
 10.8503
 86.4335
 38.6832
 8.0938
 4.39569
 90.661
 8.11629
 93.1534
 8.05057
 64.9863
 25.1818
 13.0586
 11.2651
 2.45038
 0.685345
 65.0559
 88.4212
 64.8542
 35.4089
 11.2563
 12.6721
 72.2724
 10.6725
 36.8692
 10.7906
 39.1925
 73.666
 26.2652
 73.6012
 62.5051
 2.64268
 44.7289
 82.5799
 21.0476
 64.711
 64.9366
 1.22332
 70.9246
 11.6467
 57.0794
 64.7762
 73.4225
 90.4822
 73.2711
 64.9036
 93.2956
 28.7202
 86.4707
 64.9472
 4.94076
 24.9624
 86.7562
 9.47635
 8.09347
 44.2611
 76.6781
 26.8574
 0.722829
 6.16916
 65.0753
 46.4207
 89.7353
 46.193
 14.0109
 3.58085
 13.1791
 41.4414
 65.0578
 12.9794
 13.2664
 53.7783
 77.8162
 96.6702
 0.627189
 11.2086
 11.1447
 64.8443
 28.1816
 0.841611
 13.5658
 11.0617
 86.4237
 50.2045
 11.2943
 2.51131
 96.0889
 11.0792
 11.2038
 12.6598
 0.723536
 89.9168
 5.04578
 49.2436
 98.738
 11.2489
 65.1743
 73.7071
 35.4173
 29.179
 80.3805
 2.12677
 65.3332
 39.9673
 1.59287
 46.4308
 12.9368
 64.6187
 11.3313
 19.2687
 12.5596
 39.1737
 96.8599
 80.0666
 14.9339
 64.7701
 19.6065
 97.0222
 10.8956
 9.59131
 48.5187
 6.0251
 11.056
 11.3107
 63.3507
 46.5399
 40.5072
 93.4862
 2.53432
 95.4081
 91.861
 11.6457
 64.4194
 11.2356
 5.08103
 64.8086
 51.1067
 19.7305
 62.4822
 42.906
 12.3858
 5.75636
 73.0714
 73.022
 45.2174
 94.4268
 82.896
 78.9944
 33.4631
 73.6578
 6.28036
 11.4135
 11.2698
 66.3693
 7.95251
 11.0946
 81.0211
 47.2729
 18.0594
 57.1892
 91.1566
 21.0527
 39.8839
 65.0974
 11.2268
 3.88583
 1.9808
 29.09
 33.7766
 60.0623
 20.1977
 64.6345
 13.0891
 84.9498
 26.6983
 65.2209
 73.2435
 11.3128
 2.71245
 53.3084
 41.4352
 65.5348
 51.9887
 25.0205
 65.2945
 11.1572
 12.931
 11.8519
 46.3019
 28.9014
 29.8936
 64.7259
 93.1195
 61.7416
 35.1925
 13.615
 66.5753
 62.9653
 13.3815
 99.9847
 10.8966
 18.1984
 72.4873
 12.9459
 11.1511
 78.4958
 44.2067
 17.0074
 0.71452
 43.4037
 75.7966
 46.2628
 0.768582
 46.0017
 73.5615
 54.8623
 93.4351
 11.0785
 80.6301
 80.1821
 2.54254
 7.88978
 76.9984
 71.4001
 46.7851
 43.0533
 16.8081
 83.6177
 64.8101
 14.3753
 15.5728
 91.8075
 64.9943
 81.5978
 7.41968
 85.3408
 65.0435
 65.0444
 26.9217
 58.4535
 36.6745
 15.616
 65.6054
 56.5187
 68.6921
 11.2334
 62.8988
 46.2532
 19.6133
 89.0835
 87.8226
 2.868
 41.0121
 86.7231
 35.6079
 67.8304
 64.6217
 34.8868
 4.47754
 10.6033
 71.7274
 91.8302
 48.4417
 65.0625
 18.7705
 65.1066
 2.51069
 10.9404
 6.88928
 64.8896
 86.1802
 87.7897
 34.0013
 89.3354
 46.2316
 17.2148
 11.0062
 64.8482
 36.4263
 81.0857
 7.93649
 17.7915
 5.65541
 33.1505
 82.8267
 75.8473
 67.7365
 73.6624
 11.7189
 46.517
 73.7577
 58.7548
 22.4236
 46.1944
 65.2618
 98.0153
 11.1268
 95.2745
 0.655412
 83.7387
 13.7268
 65.157
 67.5326
 80.0394
 60.7186
 87.697
 50.8065
 46.2685
 11.2015
 8.17401
 92.4501
 10.7116
 52.6684
 65.0075
 11.1449
 14.9014
 5.93948
 93.2188
 76.9091
 72.0188
 83.8256
 30.0057
 10.9142
 95.7663
 39.6962
 2.55018
 5.04611
 3.47722
 80.2111
 46.4501
 99.3062
 81.0138
 42.3812
 46.4485
 14.3524
 65.4105
 92.0108
 63.3639
 37.8912
 2.43435
 73.0411
 13.8394
 85.7057
 78.7695
 42.6235
 10.5855
 62.8366
 5.23537
 10.6988
 46.3256
 95.96
 11.3041
 25.0094
 2.71588
 50.4813
 62.9505
 11.2642
 11.4484
 11.286
 53.7385
 65.4907
 62.9482
 35.2934
 91.9387
 90.9968
 32.2264
 11.2515
 70.055
 98.3783
 6.03643
 28.9762
 94.0807
 17.5783
 93.8073
 65.1688
 1.43632
 65.2203
 11.2548
 0.666181
 9.41842
 46.4939
 24.1234
 60.684
 38.4873
 3.116
 62.5649
 65.2302
 29.4893
 66.6073
 13.085
 65.2152
 87.0534
 92.3731
 46.2312
 35.9266
 73.1514
 94.2113
 2.55439
 13.6966
 14.4959
 65.1683
 74.0966
 89.5858
 11.207
 37.4068
 79.0613
 65.0543
 65.1162
 69.0524
 11.3461
 46.5344
 11.3174
 11.1456
 54.767
 53.4983
 50.7284
 73.2702
 93.0135
 4.77624
 31.672
 24.8854
 64.7957
 10.9833
 11.0215
 64.9623
 66.8715
 99.5956
 56.8927
 40.4457
 37.2242
 13.7829
 53.3851
 3.76627
 26.3659
 81.767
 74.3718
 11.2207
 8.05951
 37.2395
 65.108
 63.28
 32.8264
 11.3714
 21.5238
 73.2742
 2.6827
 11.2638
 96.0425
 64.9611
 10.5682
 2.62127
 27.9072
 28.7144
 34.4785
 84.6479
 46.1253
 15.1135
 60.0013
 62.6458
 18.6705
 36.7429
 89.5894
 71.6169
 78.5883
 65.0621
 51.1797
 0.97627
 62.7313
 11.1228
 37.4366
 2.54875
 1.92228
 23.3135
 46.0575
 78.993
 46.4493
 11.2541
 4.24972
 9.57631
 10.4852
 1.93464
 33.6757
 91.0628
 0.617908
 75.9891
 92.2475
 60.9504
 32.3177
 19.0366
 8.46718
 53.9075
 60.0888
 45.9733
 37.1104
 34.6012
 11.1561
 29.7076
 64.6146
 45.0839
 84.8646
 77.3527
 9.33225
 72.0986
 6.06615
 2.64601
 25.5197
 43.3894
 72.7131
 85.1239
 27.1406
 1.62994
 35.5513
 64.9421
 73.062
 2.84044
 64.8475
 8.58461
 75.8821
 33.6366
 0.640244
 0.626239
 74.7525
 56.4369
 59.0921
 84.3057
 0.644039
 28.9827
 7.81751
 74.6032
 52.0948
 18.3692
 33.2689
 11.0278
 17.8138
 46.3807
 97.2045
 75.139
 65.7682
 34.6398
 83.8738
 20.934
 24.3974
 1.20418
 34.819
 49.1733
 90.2203
 12.7074
 11.4467
 11.1597
 29.9158
 64.9791
 6.28061
 7.31008
 95.1306
 14.0693
 1.38355
 64.9475
 11.2695
 12.9637
 64.8328
 11.2731
 2.6375
 26.0731
 78.6239
 5.39383
 11.3046
 99.3042
 8.04567
 10.7788
 2.4911
 86.9114
 11.3043
 13.1183
 44.5177
 7.94405
 46.1166
 10.0215
 3.9183
 6.69986
 91.839
 73.6475
 24.0259
 3.05702
 11.1851
 16.4913
 46.4243
 27.4196
 83.0008
 81.2368
 64.9841
 32.4945
 67.5079
 44.7501
 33.3507
 50.1432
 65.1996
 83.6952
 79.2646
 64.5856
 87.4361
 10.7577
 47.3298
 30.8522
 8.03637
 47.278
 37.7786
 64.8278
 10.5395
 20.4077
 19.8615
 73.238
 11.2202
 87.1975
 0.775546
 50.5703
 11.1668
 25.5467
 64.7881
 7.63722
 11.0739
 91.9631
 11.1275
 31.9347
 2.7831
 64.7045
 11.2906
 41.5875
 63.0419
 48.5312
 54.6886
 0.646735
 11.0924
 48.4386
 11.3109
 12.2939
 60.8709
 47.8613
 86.4315
 82.1138
 11.2497
 49.7989
 5.14056
 64.2521
 33.7786
 4.43886
 78.6831
 27.903
 64.9324
 12.9809
 34.7699
 57.5054
 11.1254
 63.4725
 52.1671
 74.0982
 79.3821
 0.606334
 11.1886
 64.5354
 52.5771
 46.1257
 5.18277
 81.3959
 81.5345
 76.5242
 28.3065
 64.7665
 72.8951
 65.4273
 89.5675
 11.1953
 26.7584
 37.6777
 36.7641
 23.8097
 42.8013
 55.3057
 73.798
 82.3158
 11.2721
 21.8001
 64.9311
 94.5426
 8.23718
 20.5737
 38.163
 44.2122
 46.6537
 64.9847
 46.4136
 91.9188
 64.869
 65.3893
 65.2919
 36.5277
 97.0592
 32.791
 7.4583
 11.2927
 11.2298
 6.70278
 79.0716
 89.2076
 41.3599
 47.6325
 4.80124
 93.0713
 49.6325
 16.7984
 8.99876
 32.5795
 11.2531
 79.8316
 6.15497
 54.7478
 90.71
 65.139
 92.6186
 38.4332
 46.2381
 11.0404
 46.5827
 25.964
 11.2363
 32.8441
 89.198
 0.793413
 30.1843
 73.3678
 53.6047
 21.6839
 88.6557
 97.4197
 75.9382
 28.6201
 92.0858
 65.1812
 85.5275
 57.9972
 32.2723
 19.435
 76.8058
 46.2076
 58.7402
 77.5405
 26.1058
 14.2054
 2.75982
 64.7828
 48.3462
 11.3188
 19.057
 64.8791
 54.0013
 11.1084
 0.645843
 16.7796
 0.639017
 82.4621
 65.0809
 91.6924
 5.20509
 64.5779
 76.5818
 65.3091
 64.9692
 92.2025
 11.1347
 63.5124
 50.8624
 45.4719
 38.8078
 64.9252
 64.719
 86.6262
 20.5162
 76.8555
 11.1524
 11.3697
 46.4242
 59.7839
 68.6822
 25.2111
 30.918
 92.6488
 0.854994
 0.610571
 65.1285
 2.78209
 85.9531
 60.4621
 49.2741
 31.7751
 7.80227
 13.451
 86.7181
 19.769
 17.6103
 72.8564
 83.7177
 71.3914
 55.0006
 45.5666
 91.8647
 11.1264
 41.5354
 65.5396
 7.9858
 91.844
 60.4016
 11.2841
 20.2884
 64.859
 51.5965
 11.0526
 91.7684
 52.0594
 2.29717
 10.8086
 17.7837
 21.2316
 94.804
 66.4875
 11.3926
 65.1432
 32.7013
 65.1836
 10.649
 61.6325
 88.5544
 24.6844
 65.0621
 98.6311
 33.6163
 64.9183
 11.4551
 16.1827
 64.7918
 89.6931
 15.2539
 46.2762
 44.2782
 2.45662
 92.0185
 23.9007
 29.3845
 53.4603
 92.7329
 11.2486
 2.65746
 11.3983
 2.54026
 37.018
 10.9607
 8.60766
 74.2011
 90.0729
 2.59183
 46.4098
 46.2285
 64.8075
 2.42482
 92.3894
 0.806127
 74.7346
 62.8115
 10.5894
 54.0566
 0.665337
 94.5268
 29.6624
 46.133
 13.4664
 94.3568
 97.8564
 89.9224
 17.886
 41.3832
 10.7608
 67.5582
 73.7764
 73.0818
 11.3563
 77.9195
 67.143
 65.4134
 46.4078
 85.0839
 11.0998
 64.6318
 8.01508
 65.1578
 6.16851
 38.9533
 17.2193
 2.61215
 73.6406
 45.8977
 9.42388
 2.62277
 37.7621
 17.8929
 17.9327
 11.1746
 40.1713
 76.8904
 90.9848
 86.0889
 67.0674
 54.1634
 92.9524
 2.57714
 35.1207
 73.0778
 65.429
 7.94406
 11.2141
 2.68825
 8.35633
 64.9853
 65.2792
 11.2115
 46.5299
 77.9527
 75.132
 39.5712
 57.1199
 82.6074
 87.2905
 82.9019
 31.1203
 2.60901
 88.4458
 64.8463
 2.56517
 83.0739
 18.225
 5.70296
 0.659196
 20.4495
 37.3817
 22.0971
 11.1798
 16.8136
 33.3168
 46.3486
 65.6928
 23.986
 76.2421
 65.1071
 72.9217
 69.9581
 65.3065
 19.8795
 3.86669
 99.0994
 32.733
 2.9961
 95.4258
 91.2408
 37.9152
 74.4546
 63.7102
 43.5348
 11.4157
 45.5865
 36.9793
 46.3259
 73.3696
 58.4709
 38.8098
 64.587
 65.2169
 64.8512
 41.6222
 2.64185
 83.6418
 20.9629
 5.40273
 0.799984
 36.35
 3.49923
 64.9939
 65.1328
 82.2281
 11.1844
 49.764
 6.64641
 7.52115
 0.747706
 8.72954
 2.54406
 11.1208
 18.0837
 18.0566
 90.5024
 68.2639
 74.4776
 7.48843
 61.4064
 7.88603
 36.8215
 85.088
 29.7319
 96.9532
 11.0969
 65.1109
 6.92022
 14.9304
 65.1215
 65.252
 11.4394
 46.0821
 28.4154
 64.7996
 64.9654
 11.5287
 64.7646
 70.6785
 48.327
 17.2616
 7.62362
 2.62995
 0.684516
 24.6914
 46.8118
 88.1311
 76.5639
 52.0078
 84.1139
 2.42064
 1.20146
 10.405
 35.6268
 9.46898
 21.9195
 40.768
 0.609233
 46.3689
 65.01
 9.34019
 95.2202
 11.1134
 57.5241
 69.4015
 11.1366
 73.5345
 65.7907
 2.56463
 58.9777
 79.4906
 1.87836
 64.9758
 35.8265
 9.82612
 64.9778
 48.3576
 64.9795
 11.1473
 11.1392
 26.4341
 66.4785
 41.7632
 43.4901
 0.695071
 73.1374
 18.3998
 64.7674
 45.3382
 15.9644
 11.3974
 65.0763
 11.2423
 81.4067
 95.0572
 3.99684
 86.7378
 45.8677
 96.1113
 10.6082
 5.17937
 11.0549
 28.5413
 85.2282
 65.1162
 13.1504
 15.0759
 12.1762
 69.3074
 32.7116
 28.8216
 76.7074
 16.0674
 58.7929
 64.9942
 46.03
 4.73084
 64.7854
 64.9481
 53.6911
 27.7616
 75.2214
 64.7871
 46.1288
 27.5474
 79.2261
 73.0713
 24.0521
 10.8138
 11.1659
 60.2242
 41.7053
 57.1012
 15.5276
 26.1876
 11.9043
 16.4237
 8.00044
 8.06298
 11.2753
 37.5301
 13.7473
 63.6491
 64.831
 91.8022
 10.7411
 46.3346
 72.7544
 36.7739
 17.0367
 73.411
 97.6723
 65.0282
 33.0435
 10.8572
 10.4124
 53.6064
 29.7963
 2.40083
 2.62194
 12.6836
 11.1239
 99.601
 55.9172
 48.1266
 8.08016
 5.00826
 86.4128
 65.2499
 79.4189
 52.2446
 68.9519
 69.5034
 13.1317
 8.37114
 26.6779
 86.8868
 70.0465
 99.7762
 64.9454
 49.2572
 62.8597
 45.9271
 6.40752
 92.5756
 90.5998
 65.0475
 42.5285
 30.8216
 1.82466
 64.8596
 10.7882
 9.3124
 19.6344
 13.4889
 3.54424
 40.8009
 35.5
 65.2403
 61.9247
 37.0013
 64.9431
 11.292
 5.66922
 15.4354
 20.0713
 21.9691
 93.1716
 43.652


==> anc/TUM40_eff_AR_Ca.dat <==
# Cut-survival probability for calcium-recoil events
# within the acceptance region for dark-matter searches
# Energy [keV] | Cut-survival probability
 0	0
 0.0040004	0
 0.0080008	0
 0.0120012	0
 0.0160016	0
 0.020002	0
 0.0240024	0
 0.0280028	0
 0.0320032	0
 0.0360036	0
 0.040004	0
 0.0440044	0
 0.0480048	0
 0.0520052	0
 0.0560056	0
 0.060006	0
 0.0640064	0
 0.0680068	0
 0.0720072	0
 0.0760076	0
 0.080008	0
 0.0840084	0
 0.0880088	0
 0.0920092	0
 0.0960096	0
 0.10001	0
 0.10401	0
 0.108011	0
 0.112011	0
 0.116012	0
 0.120012	0
 0.124012	0
 0.128013	0
 0.132013	0
 0.136014	0
 0.140014	0
 0.144014	0
 0.148015	0
 0.152015	0
 0.156016	0
 0.160016	0
 0.164016	0
 0.168017	0
 0.172017	0
 0.176018	0
 0.180018	0
 0.184018	0
 0.188019	0
 0.192019	0
 0.19602	0
 0.20002	0
 0.20402	0
 0.208021	0
 0.212021	0
 0.216022	0
 0.220022	0
 0.224022	0
 0.228023	0
 0.232023	0
 0.236024	0
 0.240024	0
 0.244024	0
 0.248025	0
 0.252025	0
 0.256026	0
 0.260026	0
 0.264026	0
 0.268027	0
 0.272027	0
 0.276028	0
 0.280028	0
 0.284028	0
 0.288029	0
 0.292029	0
 0.29603	0
 0.30003	0
 0.30403	0
 0.308031	0
 0.312031	0
 0.316032	0
 0.320032	0
 0.324032	0
 0.328033	0
 0.332033	0
 0.336034	0
 0.340034	0
 0.344034	0
 0.348035	0
 0.352035	0
 0.356036	0
 0.360036	0
 0.364036	0
 0.368037	0
 0.372037	0
 0.376038	0
 0.380038	0
 0.384038	0
 0.388039	0
 0.392039	0
 0.39604	0
 0.40004	0
 0.40404	0
 0.408041	0
 0.412041	0
 0.416042	0
 0.420042	0
 0.424042	0
 0.428043	0
 0.432043	0
 0.436044	0
 0.440044	0
 0.444044	0
 0.448045	0
 0.452045	0
 0.456046	0
 0.460046	0
 0.464046	0
 0.468047	0
 0.472047	0
 0.476048	0
 0.480048	0
 0.484048	0
 0.488049	0
 0.492049	0
 0.49605	0
 0.50005	0
 0.50405	0
 0.508051	0
 0.512051	0
 0.516052	0
 0.520052	0
 0.524052	0
 0.528053	0
 0.532053	0
 0.536054	0
 0.540054	0
 0.544054	0
 0.548055	0
 0.552055	0
 0.556056	0
 0.560056	0
 0.564056	0
 0.568057	0
 0.572057	0
 0.576058	0
 0.580058	0
 0.584058	0
 0.588059	0
 0.592059	0
 0.59606	0
 0.60006	0
 0.60406	0.0798102
 0.608061	0.0815137
 0.612061	0.0832189
 0.616062	0.0849256
 0.620062	0.0866338
 0.624062	0.0883436
 0.628063	0.090055
 0.632063	0.091768
 0.636064	0.0934825
 0.640064	0.0951986
 0.644064	0.0969162
 0.648065	0.0986354
 0.652065	0.100356
 0.656066	0.102078
 0.660066	0.103802
 0.664066	0.105528
 0.668067	0.107255
 0.672067	0.108983
 0.676068	0.110713
 0.680068	0.112445
 0.684068	0.114178
 0.688069	0.115912
 0.692069	0.117648
 0.69607	0.119386
 0.70007	0.121128
 0.70407	0.12301
 0.708071	0.124894
 0.712071	0.12678
 0.716072	0.128667
 0.720072	0.130556
 0.724072	0.132446
 0.728073	0.134338
 0.732073	0.136232
 0.736074	0.138128
 0.740074	0.140025
 0.744074	0.141924
 0.748075	0.143824
 0.752075	0.145726
 0.756076	0.14763
 0.760076	0.149535
 0.764076	0.151442
 0.768077	0.153351
 0.772077	0.155261
 0.776078	0.157173
 0.780078	0.159086
 0.784078	0.161001
 0.788079	0.162918
 0.792079	0.164836
 0.79608	0.166756
 0.80008	0.168675
 0.80408	0.170468
 0.808081	0.172262
 0.812081	0.174058
 0.816082	0.175855
 0.820082	0.177653
 0.824082	0.179453
 0.828083	0.181255
 0.832083	0.183058
 0.836084	0.184863
 0.840084	0.186669
 0.844084	0.188476
 0.848085	0.190285
 0.852085	0.192095
 0.856086	0.193907
 0.860086	0.195721
 0.864086	0.197536
 0.868087	0.199352
 0.872087	0.20117
 0.876088	0.202989
 0.880088	0.20481
 0.884088	0.206632
 0.888089	0.208456
 0.892089	0.210281
 0.89609	0.212107
 0.90009	0.21393
 0.90409	0.215537
 0.908091	0.217145
 0.912091	0.218754
 0.916092	0.220364
 0.920092	0.221976
 0.924092	0.223589
 0.928093	0.225203
 0.932093	0.226818
 0.936094	0.228434
 0.940094	0.230052
 0.944094	0.231671
 0.948095	0.233292
 0.952095	0.234913
 0.956096	0.236536
 0.960096	0.23816
 0.964096	0.239785
 0.968097	0.241412
 0.972097	0.24304
 0.976098	0.244669
 0.980098	0.246299
 0.984098	0.24793
 0.988099	0.249563
 0.992099	0.251197
 0.9961	0.252832
 1.0001	0.254459
 1.0041	0.255722
 1.0081	0.256986
 1.0121	0.258251
 1.0161	0.259517
 1.0201	0.260784
 1.0241	0.262051
 1.0281	0.26332
 1.0321	0.26459
 1.0361	0.26586
 1.0401	0.267131
 1.0441	0.268403
 1.0481	0.269676
 1.05211	0.27095
 1.05611	0.272225
 1.06011	0.273501
 1.06411	0.274777
 1.06811	0.276055
 1.07211	0.277333
 1.07611	0.278613
 1.08011	0.279893
 1.08411	0.281174
 1.08811	0.282456
 1.09211	0.283739
 1.09611	0.285022
 1.10011	0.286307
 1.10411	0.287592
 1.10811	0.288879
 1.11211	0.290166
 1.11611	0.291454
 1.12011	0.292743
 1.12411	0.294033
 1.12811	0.295324
 1.13211	0.296615
 1.13611	0.297908
 1.14011	0.299201
 1.14411	0.300496
 1.14811	0.301791
 1.15212	0.303087
 1.15612	0.304384
 1.16012	0.305681
 1.16412	0.30698
 1.16812	0.308279
 1.17212	0.30958
 1.17612	0.310881
 1.18012	0.312183
 1.18412	0.313486
 1.18812	0.31479
 1.19212	0.316094
 1.19612	0.3174
 1.20012	0.318695
 1.20412	0.319642
 1.20812	0.32059
 1.21212	0.321538
 1.21612	0.322487
 1.22012	0.323436
 1.22412	0.324386
 1.22812	0.325337
 1.23212	0.326288
 1.23612	0.32724
 1.24012	0.328192
 1.24412	0.329144
 1.24812	0.330098
 1.25213	0.331052
 1.25613	0.332006
 1.26013	0.332961
 1.26413	0.333916
 1.26813	0.334873
 1.27213	0.335829
 1.27613	0.336786
 1.28013	0.337744
 1.28413	0.338702
 1.28813	0.339661
 1.29213	0.340621
 1.29613	0.341581
 1.30013	0.342541
 1.30413	0.343502
 1.30813	0.344464
 1.31213	0.345426
 1.31613	0.346389
 1.32013	0.347352
 1.32413	0.348316
 1.32813	0.34928
 1.33213	0.350245
 1.33613	0.351211
 1.34013	0.352177
 1.34413	0.353143
 1.34813	0.35411
 1.35214	0.355078
 1.35614	0.356046
 1.36014	0.357015
 1.36414	0.357984
 1.36814	0.358954
 1.37214	0.359924
 1.37614	0.360895
 1.38014	0.361867
 1.38414	0.362839
 1.38814	0.363811
 1.39214	0.364784
 1.39614	0.365758
 1.40014	0.366724
 1.40414	0.367454
 1.40814	0.368184
 1.41214	0.368915
 1.41614	0.369646
 1.42014	0.370377
 1.42414	0.371109
 1.42814	0.371841
 1.43214	0.372573
 1.43614	0.373306
 1.44014	0.374039
 1.44414	0.374773
 1.44814	0.375507
 1.45215	0.376241
 1.45615	0.376975
 1.46015	0.37771
 1.46415	0.378446
 1.46815	0.379181
 1.47215	0.379917
 1.47615	0.380653
 1.48015	0.38139
 1.48415	0.382127
 1.48815	0.382864
 1.49215	0.383602
 1.49615	0.38434
 1.50015	0.385078
 1.50415	0.385817
 1.50815	0.386556
 1.51215	0.387295
 1.51615	0.388035
 1.52015	0.388775
 1.52415	0.389515
 1.52815	0.390256
 1.53215	0.390997
 1.53615	0.391738
 1.54015	0.39248
 1.54415	0.393222
 1.54815	0.393964
 1.55216	0.394707
 1.55616	0.39545
 1.56016	0.396193
 1.56416	0.396937
 1.56816	0.397681
 1.57216	0.398425
 1.57616	0.39917
 1.58016	0.399915
 1.58416	0.400661
 1.58816	0.401406
 1.59216	0.402152
 1.59616	0.402899
 1.60016	0.403641
 1.60416	0.404274
 1.60816	0.404907
 1.61216	0.40554
 1.61616	0.406174
 1.62016	0.406808
 1.62416	0.407442
 1.62816	0.408076
 1.63216	0.408711
 1.63616	0.409346
 1.64016	0.409981
 1.64416	0.410616
 1.64816	0.411252
 1.65217	0.411887
 1.65617	0.412524
 1.66017	0.41316
 1.66417	0.413796
 1.66817	0.414433
 1.67217	0.41507
 1.67617	0.415708
 1.68017	0.416345
 1.68417	0.416983
 1.68817	0.417621
 1.69217	0.418259
 1.69617	0.418898
 1.70017	0.419537
 1.70417	0.420176
 1.70817	0.420815
 1.71217	0.421454
 1.71617	0.422094
 1.72017	0.422734
 1.72417	0.423374
 1.72817	0.424015
 1.73217	0.424655
 1.73617	0.425296
 1.74017	0.425937
 1.74417	0.426579
 1.74817	0.427221
 1.75218	0.427862
 1.75618	0.428505
 1.76018	0.429147
 1.76418	0.42979
 1.76818	0.430432
 1.77218	0.431076
 1.77618	0.431719
 1.78018	0.432362
 1.78418	0.433006
 1.78818	0.43365
 1.79218	0.434295
 1.79618	0.434939
 1.80018	0.435579
 1.80418	0.436123
 1.80818	0.436668
 1.81218	0.437212
 1.81618	0.437757
 1.82018	0.438301
 1.82418	0.438846
 1.82818	0.439391
 1.83218	0.439936
 1.83618	0.440482
 1.84018	0.441027
 1.84418	0.441573
 1.84818	0.442119
 1.85219	0.442665
 1.85619	0.443211
 1.86019	0.443758
 1.86419	0.444304
 1.86819	0.444851
 1.87219	0.445398
 1.87619	0.445945
 1.88019	0.446492
 1.88419	0.447039
 1.88819	0.447587
 1.89219	0.448135
 1.89619	0.448682
 1.90019	0.44923
 1.90419	0.449779
 1.90819	0.450327
 1.91219	0.450875
 1.91619	0.451424
 1.92019	0.451973
 1.92419	0.452522
 1.92819	0.453071
 1.93219	0.45362
 1.93619	0.45417
 1.94019	0.45472
 1.94419	0.455269
 1.94819	0.455819
 1.9522	0.456369
 1.9562	0.45692
 1.9602	0.45747
 1.9642	0.458021
 1.9682	0.458571
 1.9722	0.459122
 1.9762	0.459673
 1.9802	0.460225
 1.9842	0.460776
 1.9882	0.461328
 1.9922	0.461879
 1.9962	0.462431
 2.0002	0.462978
 2.0042	0.463415
 2.0082	0.463853
 2.0122	0.46429
 2.0162	0.464728
 2.0202	0.465166
 2.0242	0.465604
 2.0282	0.466042
 2.0322	0.46648
 2.0362	0.466918
 2.0402	0.467356
 2.0442	0.467795
 2.0482	0.468233
 2.05221	0.468672
 2.05621	0.46911
 2.06021	0.469549
 2.06421	0.469988
 2.06821	0.470426
 2.07221	0.470865
 2.07621	0.471304
 2.08021	0.471743
 2.08421	0.472183
 2.08821	0.472622
 2.09221	0.473061
 2.09621	0.473501
 2.10021	0.47394
 2.10421	0.47438
 2.10821	0.474819
 2.11221	0.475259
 2.11621	0.475699
 2.12021	0.476139
 2.12421	0.476579
 2.12821	0.477019
 2.13221	0.477459
 2.13621	0.477899
 2.14021	0.478339
 2.14421	0.47878
 2.14821	0.47922
 2.15222	0.479661
 2.15622	0.480101
 2.16022	0.480542
 2.16422	0.480983
 2.16822	0.481424
 2.17222	0.481864
 2.17622	0.482306
 2.18022	0.482747
 2.18422	0.483188
 2.18822	0.483629
 2.19222	0.48407
 2.19622	0.484512
 2.20022	0.48495
 2.20422	0.485328
 2.20822	0.485706
 2.21222	0.486085
 2.21622	0.486463
 2.22022	0.486842
 2.22422	0.48722
 2.22822	0.487599
 2.23222	0.487978
 2.23622	0.488356
 2.24022	0.488735
 2.24422	0.489114
 2.24822	0.489492
 2.25223	0.489871
 2.25623	0.49025
 2.26023	0.490629
 2.26423	0.491008
 2.26823	0.491387
 2.27223	0.491766
 2.27623	0.492145
 2.28023	0.492524
 2.28423	0.492903
 2.28823	0.493282
 2.29223	0.493661
 2.29623	0.494041
 2.30023	0.49442
 2.30423	0.494799
 2.30823	0.495179
 2.31223	0.495558
 2.31623	0.495937
 2.32023	0.496317
 2.32423	0.496696
 2.32823	0.497076
 2.33223	0.497455
 2.33623	0.497835
 2.34023	0.498215
 2.34423	0.498594
 2.34823	0.498974
 2.35224	0.499354
 2.35624	0.499734
 2.36024	0.500114
 2.36424	0.500493
 2.36824	0.500873
 2.37224	0.501253
 2.37624	0.501633
 2.38024	0.502013
 2.38424	0.502393
 2.38824	0.502773
 2.39224	0.503154
 2.39624	0.503534
 2.40024	0.503911
 2.40424	0.504247
 2.40824	0.504583
 2.41224	0.504919
 2.41624	0.505255
 2.42024	0.505591
 2.42424	0.505928
 2.42824	0.506264
 2.43224	0.5066
 2.43624	0.506936
 2.44024	0.507272
 2.44424	0.507608
 2.44824	0.507944
 2.45225	0.50828
 2.45625	0.508616
 2.46025	0.508952
 2.46425	0.509289
 2.46825	0.509625
 2.47225	0.509961
 2.47625	0.510297
 2.48025	0.510633
 2.48425	0.51097
 2.48825	0.511306
 2.49225	0.511642
 2.49625	0.511978
 2.50025	0.512314
 2.50425	0.512651
 2.50825	0.512987
 2.51225	0.513323
 2.51625	0.51366
 2.52025	0.513996
 2.52425	0.514332
 2.52825	0.514669
 2.53225	0.515005
 2.53625	0.515341
 2.54025	0.515678
 2.54425	0.516014
 2.54825	0.51635
 2.55226	0.516687
 2.55626	0.517023
 2.56026	0.51736
 2.56426	0.517696
 2.56826	0.518032
 2.57226	0.518369
 2.57626	0.518705
 2.58026	0.519042
 2.58426	0.519378
 2.58826	0.519715
 2.59226	0.520051
 2.59626	0.520388
 2.60026	0.520721
 2.60426	0.521004
 2.60826	0.521287
 2.61226	0.52157
 2.61626	0.521854
 2.62026	0.522137
 2.62426	0.52242
 2.62826	0.522703
 2.63226	0.522986
 2.63626	0.523269
 2.64026	0.523552
 2.64426	0.523835
 2.64826	0.524118
 2.65227	0.524401
 2.65627	0.524684
 2.66027	0.524967
 2.66427	0.52525
 2.66827	0.525533
 2.67227	0.525816
 2.67627	0.526098
 2.68027	0.526381
 2.68427	0.526664
 2.68827	0.526947
 2.69227	0.52723
 2.69627	0.527512
 2.70027	0.527795
 2.70427	0.528078
 2.70827	0.528361
 2.71227	0.528643
 2.71627	0.528926
 2.72027	0.529209
 2.72427	0.529491
 2.72827	0.529774
 2.73227	0.530056
 2.73627	0.530339
 2.74027	0.530622
 2.74427	0.530904
 2.74827	0.531187
 2.75228	0.531469
 2.75628	0.531752
 2.76028	0.532034
 2.76428	0.532316
 2.76828	0.532599
 2.77228	0.532881
 2.77628	0.533164
 2.78028	0.533446
 2.78428	0.533728
 2.78828	0.534011
 2.79228	0.534293
 2.79628	0.534575
 2.80028	0.534855
 2.80428	0.535108
 2.80828	0.535361
 2.81228	0.535614
 2.81628	0.535867
 2.82028	0.53612
 2.82428	0.536372
 2.82828	0.536625
 2.83228	0.536878
 2.83628	0.537131
 2.84028	0.537383
 2.84428	0.537636
 2.84828	0.537888
 2.85229	0.538141
 2.85629	0.538393
 2.86029	0.538646
 2.86429	0.538898
 2.86829	0.539151
 2.87229	0.539403
 2.87629	0.539655
 2.88029	0.539908
 2.88429	0.54016
 2.88829	0.540412
 2.89229	0.540664
 2.89629	0.540916
 2.90029	0.541168
 2.90429	0.541421
 2.90829	0.541673
 2.91229	0.541925
 2.91629	0.542177
 2.92029	0.542428
 2.92429	0.54268
 2.92829	0.542932
 2.93229	0.543184
 2.93629	0.543436
 2.94029	0.543688
 2.94429	0.543939
 2.94829	0.544191
 2.9523	0.544443
 2.9563	0.544694
 2.9603	0.544946
 2.9643	0.545198
 2.9683	0.545449
 2.9723	0.545701
 2.9763	0.545952
 2.9803	0.546203
 2.9843	0.546455
 2.9883	0.546706
 2.9923	0.546958
 2.9963	0.547209
 3.0003	0.547457
 3.0043	0.547674
 3.0083	0.54789
 3.0123	0.548106
 3.0163	0.548322
 3.0203	0.548538
 3.0243	0.548754
 3.0283	0.54897
 3.0323	0.549186
 3.0363	0.549402
 3.0403	0.549618
 3.0443	0.549833
 3.0483	0.550049
 3.05231	0.550265
 3.05631	0.55048
 3.06031	0.550696
 3.06431	0.550911
 3.06831	0.551127
 3.07231	0.551342
 3.07631	0.551558
 3.08031	0.551773
 3.08431	0.551988
 3.08831	0.552203
 3.09231	0.552418
 3.09631	0.552633
 3.10031	0.552848
 3.10431	0.553063
 3.10831	0.553278
 3.11231	0.553493
 3.11631	0.553708
 3.12031	0.553923
 3.12431	0.554138
 3.12831	0.554352
 3.13231	0.554567
 3.13631	0.554781
 3.14031	0.554996
 3.14431	0.55521
 3.14831	0.555425
 3.15232	0.555639
 3.15632	0.555853
 3.16032	0.556068
 3.16432	0.556282
 3.16832	0.556496
 3.17232	0.55671
 3.17632	0.556924
 3.18032	0.557138
 3.18432	0.557352
 3.18832	0.557566
 3.19232	0.55778
 3.19632	0.557994
 3.20032	0.558208
 3.20432	0.558421
 3.20832	0.558635
 3.21232	0.558849
 3.21632	0.559062
 3.22032	0.559276
 3.22432	0.559489
 3.22832	0.559703
 3.23232	0.559916
 3.23632	0.560129
 3.24032	0.560343
 3.24432	0.560556
 3.24832	0.560769
 3.25233	0.560982
 3.25633	0.561195
 3.26033	0.561408
 3.26433	0.561621
 3.26833	0.561834
 3.27233	0.562047
 3.27633	0.56226
 3.28033	0.562472
 3.28433	0.562685
 3.28833	0.562898
 3.29233	0.563111
 3.29633	0.563323
 3.30033	0.563536
 3.30433	0.563748
 3.30833	0.563961
 3.31233	0.564173
 3.31633	0.564385
 3.32033	0.564598
 3.32433	0.56481
 3.32833	0.565022
 3.33233	0.565234
 3.33633	0.565446
 3.34033	0.565658
 3.34433	0.56587
 3.34833	0.566082
 3.35234	0.566294
 3.35634	0.566506
 3.36034	0.566718
 3.36434	0.566929
 3.36834	0.567141
 3.37234	0.567353
 3.37634	0.567564
 3.38034	0.567776
 3.38434	0.567987
 3.38834	0.568199
 3.39234	0.56841
 3.39634	0.568622
 3.40034	0.568833
 3.40434	0.569044
 3.40834	0.569256
 3.41234	0.569467
 3.41634	0.569678
 3.42034	0.569889
 3.42434	0.5701
 3.42834	0.570311
 3.43234	0.570522
 3.43634	0.570733
 3.44034	0.570944
 3.44434	0.571154
 3.44834	0.571365
 3.45235	0.571576
 3.45635	0.571786
 3.46035	0.571997
 3.46435	0.572208
 3.46835	0.572418
 3.47235	0.572629
 3.47635	0.572839
 3.48035	0.573049
 3.48435	0.57326
 3.48835	0.57347
 3.49235	0.57368
 3.49635	0.57389
 3.50035	0.574098
 3.50435	0.574277
 3.50835	0.574456
 3.51235	0.574635
 3.51635	0.574813
 3.52035	0.574992
 3.52435	0.575171
 3.52835	0.57535
 3.53235	0.575528
 3.53635	0.575707
 3.54035	0.575885
 3.54435	0.576064
 3.54835	0.576242
 3.55236	0.57642
 3.55636	0.576599
 3.56036	0.576777
 3.56436	0.576955
 3.56836	0.577133
 3.57236	0.577311
 3.57636	0.577489
 3.58036	0.577667
 3.58436	0.577845
 3.58836	0.578023
 3.59236	0.5782
 3.59636	0.578378
 3.60036	0.578555
 3.60436	0.578733
 3.60836	0.57891
 3.61236	0.579088
 3.61636	0.579265
 3.62036	0.579443
 3.62436	0.57962
 3.62836	0.579797
 3.63236	0.579974
 3.63636	0.580151
 3.64036	0.580328
 3.64436	0.580505
 3.64836	0.580682
 3.65237	0.580859
 3.65637	0.581035
 3.66037	0.581212
 3.66437	0.581389
 3.66837	0.581565
 3.67237	0.581742
 3.67637	0.581918
 3.68037	0.582095
 3.68437	0.582271
 3.68837	0.582447
 3.69237	0.582623
 3.69637	0.5828
 3.70037	0.582976
 3.70437	0.583152
 3.70837	0.583328
 3.71237	0.583504
 3.71637	0.583679
 3.72037	0.583855
 3.72437	0.584031
 3.72837	0.584207
 3.73237	0.584382
 3.73637	0.584558
 3.74037	0.584733
 3.74437	0.584909
 3.74837	0.585084
 3.75238	0.58526
 3.75638	0.585435
 3.76038	0.58561
 3.76438	0.585785
 3.76838	0.58596
 3.77238	0.586135
 3.77638	0.58631
 3.78038	0.586485
 3.78438	0.58666
 3.78838	0.586835
 3.79238	0.58701
 3.79638	0.587184
 3.80038	0.587359
 3.80438	0.587533
 3.80838	0.587708
 3.81238	0.587882
 3.81638	0.588057
 3.82038	0.588231
 3.82438	0.588405
 3.82838	0.58858
 3.83238	0.588754
 3.83638	0.588928
 3.84038	0.589102
 3.84438	0.589276
 3.84838	0.58945
 3.85239	0.589624
 3.85639	0.589798
 3.86039	0.589971
 3.86439	0.590145
 3.86839	0.590319
 3.87239	0.590492
 3.87639	0.590666
 3.88039	0.590839
 3.88439	0.591013
 3.88839	0.591186
 3.89239	0.59136
 3.89639	0.591533
 3.90039	0.591706
 3.90439	0.591879
 3.90839	0.592052
 3.91239	0.592225
 3.91639	0.592398
 3.92039	0.592571
 3.92439	0.592744
 3.92839	0.592917
 3.93239	0.59309
 3.93639	0.593262
 3.94039	0.593435
 3.94439	0.593607
 3.94839	0.59378
 3.9524	0.593952
 3.9564	0.594125
 3.9604	0.594297
 3.9644	0.594469
 3.9684	0.594642
 3.9724	0.594814
 3.9764	0.594986
 3.9804	0.595158
 3.9844	0.59533
 3.9884	0.595502
 3.9924	0.595674
 3.9964	0.595846
 4.0004	0.596016
 4.0044	0.596172
 4.0084	0.596328
 4.0124	0.596484
 4.0164	0.596639
 4.0204	0.596795
 4.0244	0.596951
 4.0284	0.597106
 4.0324	0.597262
 4.0364	0.597417
 4.0404	0.597573
 4.0444	0.597728
 4.0484	0.597883
 4.05241	0.598039
 4.05641	0.598194
 4.06041	0.598349
 4.06441	0.598504
 4.06841	0.598659
 4.07241	0.598814
 4.07641	0.598969
 4.08041	0.599123
 4.08441	0.599278
 4.08841	0.599433
 4.09241	0.599587
 4.09641	0.599742
 4.10041	0.599896
 4.10441	0.600051
 4.10841	0.600205
 4.11241	0.600359
 4.11641	0.600514
 4.12041	0.600668
 4.12441	0.600822
 4.12841	0.600976
 4.13241	0.60113
 4.13641	0.601284
 4.14041	0.601438
 4.14441	0.601592
 4.14841	0.601745
 4.15242	0.601899
 4.15642	0.602053
 4.16042	0.602206
 4.16442	0.60236
 4.16842	0.602513
 4.17242	0.602667
 4.17642	0.60282
 4.18042	0.602973
 4.18442	0.603126
 4.18842	0.60328
 4.19242	0.603433
 4.19642	0.603586
 4.20042	0.603739
 4.20442	0.603892
 4.20842	0.604044
 4.21242	0.604197
 4.21642	0.60435
 4.22042	0.604503
 4.22442	0.604655
 4.22842	0.604808
 4.23242	0.60496
 4.23642	0.605113
 4.24042	0.605265
 4.24442	0.605417
 4.24842	0.60557
 4.25243	0.605722
 4.25643	0.605874
 4.26043	0.606026
 4.26443	0.606178
 4.26843	0.60633
 4.27243	0.606482
 4.27643	0.606634
 4.28043	0.606785
 4.28443	0.606937
 4.28843	0.607089
 4.29243	0.60724
 4.29643	0.607392
 4.30043	0.607543
 4.30443	0.607695
 4.30843	0.607846
 4.31243	0.607998
 4.31643	0.608149
 4.32043	0.6083
 4.32443	0.608451
 4.32843	0.608602
 4.33243	0.608753
 4.33643	0.608904
 4.34043	0.609055
 4.34443	0.609206
 4.34843	0.609357
 4.35244	0.609507
 4.35644	0.609658
 4.36044	0.609809
 4.36444	0.609959
 4.36844	0.61011
 4.37244	0.61026
 4.37644	0.61041
 4.38044	0.610561
 4.38444	0.610711
 4.38844	0.610861
 4.39244	0.611011
 4.39644	0.611161
 4.40044	0.611312
 4.40444	0.611461
 4.40844	0.611611
 4.41244	0.611761
 4.41644	0.611911
 4.42044	0.612061
 4.42444	0.61221
 4.42844	0.61236
 4.43244	0.61251
 4.43644	0.612659
 4.44044	0.612809
 4.44444	0.612958
 4.44844	0.613107
 4.45245	0.613257
 4.45645	0.613406
 4.46045	0.613555
 4.46445	0.613704
 4.46845	0.613853
 4.47245	0.614002
 4.47645	0.614151
 4.48045	0.6143
 4.48445	0.614449
 4.48845	0.614598
 4.49245	0.614746
 4.49645	0.614895
 4.50045	0.615043
 4.50445	0.615183
 4.50845	0.615324
 4.51245	0.615464
 4.51645	0.615605
 4.52045	0.615745
 4.52445	0.615885
 4.52845	0.616025
 4.53245	0.616166
 4.53645	0.616306
 4.54045	0.616446
 4.54445	0.616586
 4.54845	0.616726
 4.55246	0.616866
 4.55646	0.617005
 4.56046	0.617145
 4.56446	0.617285
 4.56846	0.617424
 4.57246	0.617564
 4.57646	0.617703
 4.58046	0.617843
 4.58446	0.617982
 4.58846	0.618122
 4.59246	0.618261
 4.59646	0.6184
 4.60046	0.618539
 4.60446	0.618678
 4.60846	0.618817
 4.61246	0.618956
 4.61646	0.619095
 4.62046	0.619234
 4.62446	0.619373
 4.62846	0.619512
 4.63246	0.61965
 4.63646	0.619789
 4.64046	0.619928
 4.64446	0.620066
 4.64846	0.620205
 4.65247	0.620343
 4.65647	0.620481
 4.66047	0.62062
 4.66447	0.620758
 4.66847	0.620896
 4.67247	0.621034
 4.67647	0.621172
 4.68047	0.62131
 4.68447	0.621448
 4.68847	0.621586
 4.69247	0.621724
 4.69647	0.621862
 4.70047	0.621999
 4.70447	0.622137
 4.70847	0.622275
 4.71247	0.622412
 4.71647	0.62255
 4.72047	0.622687
 4.72447	0.622824
 4.72847	0.622962
 4.73247	0.623099
 4.73647	0.623236
 4.74047	0.623373
 4.74447	0.62351
 4.74847	0.623647
 4.75248	0.623784
 4.75648	0.623921
 4.76048	0.624058
 4.76448	0.624195
 4.76848	0.624332
 4.77248	0.624468
 4.77648	0.624605
 4.78048	0.624742
 4.78448	0.624878
 4.78848	0.625015
 4.79248	0.625151
 4.79648	0.625287
 4.80048	0.625424
 4.80448	0.62556
 4.80848	0.625696
 4.81248	0.625832
 4.81648	0.625968
 4.82048	0.626104
 4.82448	0.62624
 4.82848	0.626376
 4.83248	0.626512
 4.83648	0.626648
 4.84048	0.626783
 4.84448	0.626919
 4.84848	0.627055
 4.85249	0.62719
 4.85649	0.627326
 4.86049	0.627461
 4.86449	0.627597
 4.86849	0.627732
 4.87249	0.627867
 4.87649	0.628002
 4.88049	0.628138
 4.88449	0.628273
 4.88849	0.628408
 4.89249	0.628543
 4.89649	0.628678
 4.90049	0.628813
 4.90449	0.628947
 4.90849	0.629082
 4.91249	0.629217
 4.91649	0.629352
 4.92049	0.629486
 4.92449	0.629621
 4.92849	0.629755
 4.93249	0.62989
 4.93649	0.630024
 4.94049	0.630158
 4.94449	0.630293
 4.94849	0.630427
 4.9525	0.630561
 4.9565	0.630695
 4.9605	0.630829
 4.9645	0.630963
 4.9685	0.631097
 4.9725	0.631231
 4.9765	0.631365
 4.9805	0.631499
 4.9845	0.631633
 4.9885	0.631766
 4.9925	0.6319
 4.9965	0.632034
 5.0005	0.632165
 5.0045	0.632286
 5.0085	0.632407
 5.0125	0.632528
 5.0165	0.632649
 5.0205	0.632769
 5.0245	0.63289
 5.0285	0.63301
 5.0325	0.633131
 5.0365	0.633251
 5.0405	0.633372
 5.0445	0.633492
 5.0485	0.633612
 5.05251	0.633732
 5.05651	0.633853
 5.06051	0.633973
 5.06451	0.634093
 5.06851	0.634213
 5.07251	0.634333
 5.07651	0.634452
 5.08051	0.634572
 5.08451	0.634692
 5.08851	0.634812
 5.09251	0.634931
 5.09651	0.635051
 5.10051	0.63517
 5.10451	0.63529
 5.10851	0.635409
 5.11251	0.635528
 5.11651	0.635648
 5.12051	0.635767
 5.12451	0.635886
 5.12851	0.636005
 5.13251	0.636124
 5.13651	0.636243
 5.14051	0.636362
 5.14451	0.636481
 5.14851	0.6366
 5.15252	0.636718
 5.15652	0.636837
 5.16052	0.636956
 5.16452	0.637074
 5.16852	0.637193
 5.17252	0.637311
 5.17652	0.63743
 5.18052	0.637548
 5.18452	0.637666
 5.18852	0.637785
 5.19252	0.637903
 5.19652	0.638021
 5.20052	0.638139
 5.20452	0.638257
 5.20852	0.638375
 5.21252	0.638493
 5.21652	0.638611
 5.22052	0.638729
 5.22452	0.638846
 5.22852	0.638964
 5.23252	0.639082
 5.23652	0.639199
 5.24052	0.639317
 5.24452	0.639434
 5.24852	0.639552
 5.25253	0.639669
 5.25653	0.639786
 5.26053	0.639903
 5.26453	0.640021
 5.26853	0.640138
 5.27253	0.640255
 5.27653	0.640372
 5.28053	0.640489
 5.28453	0.640606
 5.28853	0.640722
 5.29253	0.640839
 5.29653	0.640956
 5.30053	0.641073
 5.30453	0.641189
 5.30853	0.641306
 5.31253	0.641422
 5.31653	0.641539
 5.32053	0.641655
 5.32453	0.641772
 5.32853	0.641888
 5.33253	0.642004
 5.33653	0.64212
 5.34053	0.642236
 5.34453	0.642352
 5.34853	0.642468
 5.35254	0.642584
 5.35654	0.6427
 5.36054	0.642816
 5.36454	0.642932
 5.36854	0.643048
 5.37254	0.643163
 5.37654	0.643279
 5.38054	0.643395
 5.38454	0.64351
 5.38854	0.643626
 5.39254	0.643741
 5.39654	0.643856
 5.40054	0.643972
 5.40454	0.644087
 5.40854	0.644202
 5.41254	0.644317
 5.41654	0.644432
 5.42054	0.644547
 5.42454	0.644662
 5.42854	0.644777
 5.43254	0.644892
 5.43654	0.645007
 5.44054	0.645122
 5.44454	0.645236
 5.44854	0.645351
 5.45255	0.645466
 5.45655	0.64558
 5.46055	0.645695
 5.46455	0.645809
 5.46855	0.645923
 5.47255	0.646038
 5.47655	0.646152
 5.48055	0.646266
 5.48455	0.64638
 5.48855	0.646495
 5.49255	0.646609
 5.49655	0.646723
 5.50055	0.646836
 5.50455	0.646945
 5.50855	0.647053
 5.51255	0.647162
 5.51655	0.647271
 5.52055	0.647379
 5.52455	0.647488
 5.52855	0.647596
 5.53255	0.647704
 5.53655	0.647813
 5.54055	0.647921
 5.54455	0.648029
 5.54855	0.648137
 5.55256	0.648246
 5.55656	0.648354
 5.56056	0.648462
 5.56456	0.64857
 5.56856	0.648677
 5.57256	0.648785
 5.57656	0.648893
 5.58056	0.649001
 5.58456	0.649108
 5.58856	0.649216
 5.59256	0.649324
 5.59656	0.649431
 5.60056	0.649539
 5.60456	0.649646
 5.60856	0.649753
 5.61256	0.649861
 5.61656	0.649968
 5.62056	0.650075
 5.62456	0.650182
 5.62856	0.650289
 5.63256	0.650396
 5.63656	0.650503
 5.64056	0.65061
 5.64456	0.650717
 5.64856	0.650824
 5.65257	0.650931
 5.65657	0.651037
 5.66057	0.651144
 5.66457	0.651251
 5.66857	0.651357
 5.67257	0.651464
 5.67657	0.65157
 5.68057	0.651676
 5.68457	0.651783
 5.68857	0.651889
 5.69257	0.651995
 5.69657	0.652101
 5.70057	0.652208
 5.70457	0.652314
 5.70857	0.65242
 5.71257	0.652526
 5.71657	0.652631
 5.72057	0.652737
 5.72457	0.652843
 5.72857	0.652949
 5.73257	0.653055
 5.73657	0.65316
 5.74057	0.653266
 5.74457	0.653371
 5.74857	0.653477
 5.75258	0.653582
 5.75658	0.653688
 5.76058	0.653793
 5.76458	0.653898
 5.76858	0.654003
 5.77258	0.654109
 5.77658	0.654214
 5.78058	0.654319
 5.78458	0.654424
 5.78858	0.654529
 5.79258	0.654634
 5.79658	0.654738
 5.80058	0.654843
 5.80458	0.654948
 5.80858	0.655053
 5.81258	0.655157
 5.81658	0.655262
 5.82058	0.655366
 5.82458	0.655471
 5.82858	0.655575
 5.83258	0.65568
 5.83658	0.655784
 5.84058	0.655888
 5.84458	0.655993
 5.84858	0.656097
 5.85259	0.656201
 5.85659	0.656305
 5.86059	0.656409
 5.86459	0.656513
 5.86859	0.656617
 5.87259	0.656721
 5.87659	0.656825
 5.88059	0.656928
 5.88459	0.657032
 5.88859	0.657136
 5.89259	0.657239
 5.89659	0.657343
 5.90059	0.657446
 5.90459	0.65755
 5.90859	0.657653
 5.91259	0.657757
 5.91659	0.65786
 5.92059	0.657963
 5.92459	0.658066
 5.92859	0.65817
 5.93259	0.658273
 5.93659	0.658376
 5.94059	0.658479
 5.94459	0.658582
 5.94859	0.658684
 5.9526	0.658787
 5.9566	0.65889
 5.9606	0.658993
 5.9646	0.659096
 5.9686	0.659198
 5.9726	0.659301
 5.9766	0.659403
 5.9806	0.659506
 5.9846	0.659608
 5.9886	0.659711
 5.9926	0.659813
 5.9966	0.659915
 6.0006	0.660017
 6.0046	0.660115
 6.0086	0.660213
 6.0126	0.660311
 6.0166	0.660409
 6.0206	0.660507
 6.0246	0.660605
 6.0286	0.660702
 6.0326	0.6608
 6.0366	0.660898
 6.0406	0.660995
 6.0446	0.661093
 6.0486	0.66119
 6.05261	0.661288
 6.05661	0.661385
 6.06061	0.661483
 6.06461	0.66158
 6.06861	0.661677
 6.07261	0.661774
 6.07661	0.661872
 6.08061	0.661969
 6.08461	0.662066
 6.08861	0.662163
 6.09261	0.66226
 6.09661	0.662357
 6.10061	0.662453
 6.10461	0.66255
 6.10861	0.662647
 6.11261	0.662744
 6.11661	0.66284
 6.12061	0.662937
 6.12461	0.663034
 6.12861	0.66313
 6.13261	0.663226
 6.13661	0.663323
 6.14061	0.663419
 6.14461	0.663516
 6.14861	0.663612
 6.15262	0.663708
 6.15662	0.663804
 6.16062	0.6639
 6.16462	0.663996
 6.16862	0.664092
 6.17262	0.664188
 6.17662	0.664284
 6.18062	0.66438
 6.18462	0.664476
 6.18862	0.664571
 6.19262	0.664667
 6.19662	0.664763
 6.20062	0.664858
 6.20462	0.664954
 6.20862	0.665049
 6.21262	0.665145
 6.21662	0.66524
 6.22062	0.665336
 6.22462	0.665431
 6.22862	0.665526
 6.23262	0.665621
 6.23662	0.665717
 6.24062	0.665812
 6.24462	0.665907
 6.24862	0.666002
 6.25263	0.666097
 6.25663	0.666192
 6.26063	0.666286
 6.26463	0.666381
 6.26863	0.666476
 6.27263	0.666571
 6.27663	0.666665
 6.28063	0.66676
 6.28463	0.666855
 6.28863	0.666949
 6.29263	0.667043
 6.29663	0.667138
 6.30063	0.667232
 6.30463	0.667327
 6.30863	0.667421
 6.31263	0.667515
 6.31663	0.667609
 6.32063	0.667703
 6.32463	0.667797
 6.32863	0.667891
 6.33263	0.667985
 6.33663	0.668079
 6.34063	0.668173
 6.34463	0.668267
 6.34863	0.668361
 6.35264	0.668455
 6.35664	0.668548
 6.36064	0.668642
 6.36464	0.668735
 6.36864	0.668829
 6.37264	0.668922
 6.37664	0.669016
 6.38064	0.669109
 6.38464	0.669203
 6.38864	0.669296
 6.39264	0.669389
 6.39664	0.669482
 6.40064	0.669576
 6.40464	0.669669
 6.40864	0.669762
 6.41264	0.669855
 6.41664	0.669948
 6.42064	0.670041
 6.42464	0.670133
 6.42864	0.670226
 6.43264	0.670319
 6.43664	0.670412
 6.44064	0.670504
 6.44464	0.670597
 6.44864	0.67069
 6.45265	0.670782
 6.45665	0.670875
 6.46065	0.670967
 6.46465	0.67106
 6.46865	0.671152
 6.47265	0.671244
 6.47665	0.671336
 6.48065	0.671429
 6.48465	0.671521
 6.48865	0.671613
 6.49265	0.671705
 6.49665	0.671797
 6.50065	0.671889
 6.50465	0.671981
 6.50865	0.672073
 6.51265	0.672164
 6.51665	0.672256
 6.52065	0.672348
 6.52465	0.67244
 6.52865	0.672531
 6.53265	0.672623
 6.53665	0.672714
 6.54065	0.672806
 6.54465	0.672897
 6.54865	0.672989
 6.55266	0.67308
 6.55666	0.673171
 6.56066	0.673263
 6.56466	0.673354
 6.56866	0.673445
 6.57266	0.673536
 6.57666	0.673627
 6.58066	0.673718
 6.58466	0.673809
 6.58866	0.6739
 6.59266	0.673991
 6.59666	0.674082
 6.60066	0.674173
 6.60466	0.674263
 6.60866	0.674354
 6.61266	0.674445
 6.61666	0.674535
 6.62066	0.674626
 6.62466	0.674716
 6.62866	0.674807
 6.63266	0.674897
 6.63666	0.674988
 6.64066	0.675078
 6.64466	0.675168
 6.64866	0.675259
 6.65267	0.675349
 6.65667	0.675439
 6.66067	0.675529
 6.66467	0.675619
 6.66867	0.675709
 6.67267	0.675799
 6.67667	0.675889
 6.68067	0.675979
 6.68467	0.676069
 6.68867	0.676158
 6.69267	0.676248
 6.69667	0.676338
 6.70067	0.676427
 6.70467	0.676517
 6.70867	0.676607
 6.71267	0.676696
 6.71667	0.676786
 6.72067	0.676875
 6.72467	0.676964
 6.72867	0.677054
 6.73267	0.677143
 6.73667	0.677232
 6.74067	0.677321
 6.74467	0.677411
 6.74867	0.6775
 6.75268	0.677589
 6.75668	0.677678
 6.76068	0.677767
 6.76468	0.677856
 6.76868	0.677944
 6.77268	0.678033
 6.77668	0.678122
 6.78068	0.678211
 6.78468	0.678299
 6.78868	0.678388
 6.79268	0.678477
 6.79668	0.678565
 6.80068	0.678654
 6.80468	0.678742
 6.80868	0.678831
 6.81268	0.678919
 6.81668	0.679007
 6.82068	0.679096
 6.82468	0.679184
 6.82868	0.679272
 6.83268	0.67936
 6.83668	0.679448
 6.84068	0.679536
 6.84468	0.679624
 6.84868	0.679712
 6.85269	0.6798
 6.85669	0.679888
 6.86069	0.679976
 6.86469	0.680064
 6.86869	0.680152
 6.87269	0.680239
 6.87669	0.680327
 6.88069	0.680415
 6.88469	0.680502
 6.88869	0.68059
 6.89269	0.680677
 6.89669	0.680765
 6.90069	0.680852
 6.90469	0.680939
 6.90869	0.681027
 6.91269	0.681114
 6.91669	0.681201
 6.92069	0.681288
 6.92469	0.681375
 6.92869	0.681463
 6.93269	0.68155
 6.93669	0.681637
 6.94069	0.681724
 6.94469	0.68181
 6.94869	0.681897
 6.9527	0.681984
 6.9567	0.682071
 6.9607	0.682158
 6.9647	0.682244
 6.9687	0.682331
 6.9727	0.682418
 6.9767	0.682504
 6.9807	0.682591
 6.9847	0.682677
 6.9887	0.682764
 6.9927	0.68285
 6.9967	0.682936
 7.0007	0.683022
 7.0047	0.683105
 7.0087	0.683188
 7.0127	0.683271
 7.0167	0.683354
 7.0207	0.683437
 7.0247	0.68352
 7.0287	0.683603
 7.0327	0.683685
 7.0367	0.683768
 7.0407	0.683851
 7.0447	0.683933
 7.0487	0.684016
 7.05271	0.684098
 7.05671	0.684181
 7.06071	0.684263
 7.06471	0.684346
 7.06871	0.684428
 7.07271	0.68451
 7.07671	0.684592
 7.08071	0.684675
 7.08471	0.684757
 7.08871	0.684839
 7.09271	0.684921
 7.09671	0.685003
 7.10071	0.685085
 7.10471	0.685167
 7.10871	0.685249
 7.11271	0.685331
 7.11671	0.685413
 7.12071	0.685494
 7.12471	0.685576
 7.12871	0.685658
 7.13271	0.685739
 7.13671	0.685821
 7.14071	0.685903
 7.14471	0.685984
 7.14871	0.686066
 7.15272	0.686147
 7.15672	0.686228
 7.16072	0.68631
 7.16472	0.686391
 7.16872	0.686472
 7.17272	0.686554
 7.17672	0.686635
 7.18072	0.686716
 7.18472	0.686797
 7.18872	0.686878
 7.19272	0.686959
 7.19672	0.68704
 7.20072	0.687121
 7.20472	0.687202
 7.20872	0.687283
 7.21272	0.687363
 7.21672	0.687444
 7.22072	0.687525
 7.22472	0.687605
 7.22872	0.687686
 7.23272	0.687767
 7.23672	0.687847
 7.24072	0.687928
 7.24472	0.688008
 7.24872	0.688089
 7.25273	0.688169
 7.25673	0.688249
 7.26073	0.68833
 7.26473	0.68841
 7.26873	0.68849
 7.27273	0.68857
 7.27673	0.68865
 7.28073	0.68873
 7.28473	0.68881
 7.28873	0.68889
 7.29273	0.68897
 7.29673	0.68905
 7.30073	0.68913
 7.30473	0.68921
 7.30873	0.68929
 7.31273	0.689369
 7.31673	0.689449
 7.32073	0.689529
 7.32473	0.689608
 7.32873	0.689688
 7.33273	0.689767
 7.33673	0.689847
 7.34073	0.689926
 7.34473	0.690006
 7.34873	0.690085
 7.35274	0.690164
 7.35674	0.690244
 7.36074	0.690323
 7.36474	0.690402
 7.36874	0.690481
 7.37274	0.69056
 7.37674	0.690639
 7.38074	0.690718
 7.38474	0.690797
 7.38874	0.690876
 7.39274	0.690955
 7.39674	0.691034
 7.40074	0.691113
 7.40474	0.691192
 7.40874	0.69127
 7.41274	0.691349
 7.41674	0.691428
 7.42074	0.691506
 7.42474	0.691585
 7.42874	0.691663
 7.43274	0.691742
 7.43674	0.69182
 7.44074	0.691899
 7.44474	0.691977
 7.44874	0.692055
 7.45275	0.692134
 7.45675	0.692212
 7.46075	0.69229
 7.46475	0.692368
 7.46875	0.692446
 7.47275	0.692525
 7.47675	0.692603
 7.48075	0.692681
 7.48475	0.692759
 7.48875	0.692836
 7.49275	0.692914
 7.49675	0.692992
 7.50075	0.69307
 7.50475	0.693148
 7.50875	0.693225
 7.51275	0.693303
 7.51675	0.693381
 7.52075	0.693458
 7.52475	0.693536
 7.52875	0.693613
 7.53275	0.693691
 7.53675	0.693768
 7.54075	0.693846
 7.54475	0.693923
 7.54875	0.694
 7.55276	0.694078
 7.55676	0.694155
 7.56076	0.694232
 7.56476	0.694309
 7.56876	0.694386
 7.57276	0.694463
 7.57676	0.69454
 7.58076	0.694617
 7.58476	0.694694
 7.58876	0.694771
 7.59276	0.694848
 7.59676	0.694925
 7.60076	0.695002
 7.60476	0.695078
 7.60876	0.695155
 7.61276	0.695232
 7.61676	0.695308
 7.62076	0.695385
 7.62476	0.695462
 7.62876	0.695538
 7.63276	0.695615
 7.63676	0.695691
 7.64076	0.695767
 7.64476	0.695844
 7.64876	0.69592
 7.65277	0.695996
 7.65677	0.696072
 7.66077	0.696149
 7.66477	0.696225
 7.66877	0.696301
 7.67277	0.696377
 7.67677	0.696453
 7.68077	0.696529
 7.68477	0.696605
 7.68877	0.696681
 7.69277	0.696757
 7.69677	0.696833
 7.70077	0.696908
 7.70477	0.696984
 7.70877	0.69706
 7.71277	0.697136
 7.71677	0.697211
 7.72077	0.697287
 7.72477	0.697362
 7.72877	0.697438
 7.73277	0.697513
 7.73677	0.697589
 7.74077	0.697664
 7.74477	0.69774
 7.74877	0.697815
 7.75278	0.69789
 7.75678	0.697965
 7.76078	0.698041
 7.76478	0.698116
 7.76878	0.698191
 7.77278	0.698266
 7.77678	0.698341
 7.78078	0.698416
 7.78478	0.698491
 7.78878	0.698566
 7.79278	0.698641
 7.79678	0.698716
 7.80078	0.698791
 7.80478	0.698865
 7.80878	0.69894
 7.81278	0.699015
 7.81678	0.699089
 7.82078	0.699164
 7.82478	0.699239
 7.82878	0.699313
 7.83278	0.699388
 7.83678	0.699462
 7.84078	0.699537
 7.84478	0.699611
 7.84878	0.699685
 7.85279	0.69976
 7.85679	0.699834
 7.86079	0.699908
 7.86479	0.699982
 7.86879	0.700057
 7.87279	0.700131
 7.87679	0.700205
 7.88079	0.700279
 7.88479	0.700353
 7.88879	0.700427
 7.89279	0.700501
 7.89679	0.700575
 7.90079	0.700649
 7.90479	0.700722
 7.90879	0.700796
 7.91279	0.70087
 7.91679	0.700944
 7.92079	0.701017
 7.92479	0.701091
 7.92879	0.701164
 7.93279	0.701238
 7.93679	0.701312
 7.94079	0.701385
 7.94479	0.701458
 7.94879	0.701532
 7.9528	0.701605
 7.9568	0.701679
 7.9608	0.701752
 7.9648	0.701825
 7.9688	0.701898
 7.9728	0.701972
 7.9768	0.702045
 7.9808	0.702118
 7.9848	0.702191
 7.9888	0.702264
 7.9928	0.702337
 7.9968	0.70241
 8.0008	0.702483
 8.0048	0.702555
 8.0088	0.702627
 8.0128	0.702699
 8.0168	0.702771
 8.0208	0.702843
 8.0248	0.702915
 8.0288	0.702987
 8.0328	0.703059
 8.0368	0.703131
 8.0408	0.703202
 8.0448	0.703274
 8.0488	0.703346
 8.05281	0.703418
 8.05681	0.703489
 8.06081	0.703561
 8.06481	0.703632
 8.06881	0.703704
 8.07281	0.703776
 8.07681	0.703847
 8.08081	0.703918
 8.08481	0.70399
 8.08881	0.704061
 8.09281	0.704133
 8.09681	0.704204
 8.10081	0.704275
 8.10481	0.704346
 8.10881	0.704418
 8.11281	0.704489
 8.11681	0.70456
 8.12081	0.704631
 8.12481	0.704702
 8.12881	0.704773
 8.13281	0.704844
 8.13681	0.704915
 8.14081	0.704986
 8.14481	0.705056
 8.14881	0.705127
 8.15282	0.705198
 8.15682	0.705269
 8.16082	0.705339
 8.16482	0.70541
 8.16882	0.705481
 8.17282	0.705551
 8.17682	0.705622
 8.18082	0.705692
 8.18482	0.705763
 8.18882	0.705833
 8.19282	0.705904
 8.19682	0.705974
 8.20082	0.706045
 8.20482	0.706115
 8.20882	0.706185
 8.21282	0.706255
 8.21682	0.706325
 8.22082	0.706396
 8.22482	0.706466
 8.22882	0.706536
 8.23282	0.706606
 8.23682	0.706676
 8.24082	0.706746
 8.24482	0.706816
 8.24882	0.706886
 8.25283	0.706956
 8.25683	0.707025
 8.26083	0.707095
 8.26483	0.707165
 8.26883	0.707235
 8.27283	0.707304
 8.27683	0.707374
 8.28083	0.707444
 8.28483	0.707513
 8.28883	0.707583
 8.29283	0.707652
 8.29683	0.707722
 8.30083	0.707791
 8.30483	0.707861
 8.30883	0.70793
 8.31283	0.707999
 8.31683	0.708069
 8.32083	0.708138
 8.32483	0.708207
 8.32883	0.708276
 8.33283	0.708345
 8.33683	0.708414
 8.34083	0.708484
 8.34483	0.708553
 8.34883	0.708622
 8.35284	0.708691
 8.35684	0.708759
 8.36084	0.708828
 8.36484	0.708897
 8.36884	0.708966
 8.37284	0.709035
 8.37684	0.709104
 8.38084	0.709172
 8.38484	0.709241
 8.38884	0.70931
 8.39284	0.709378
 8.39684	0.709447
 8.40084	0.709515
 8.40484	0.709584
 8.40884	0.709652
 8.41284	0.709721
 8.41684	0.709789
 8.42084	0.709858
 8.42484	0.709926
 8.42884	0.709994
 8.43284	0.710062
 8.43684	0.710131
 8.44084	0.710199
 8.44484	0.710267
 8.44884	0.710335
 8.45285	0.710403
 8.45685	0.710471
 8.46085	0.710539
 8.46485	0.710607
 8.46885	0.710675
 8.47285	0.710743
 8.47685	0.710811
 8.48085	0.710879
 8.48485	0.710947
 8.48885	0.711014
 8.49285	0.711082
 8.49685	0.71115
 8.50085	0.711218
 8.50485	0.711285
 8.50885	0.711353
 8.51285	0.71142
 8.51685	0.711488
 8.52085	0.711555
 8.52485	0.711623
 8.52885	0.71169
 8.53285	0.711758
 8.53685	0.711825
 8.54085	0.711892
 8.54485	0.71196
 8.54885	0.712027
 8.55286	0.712094
 8.55686	0.712161
 8.56086	0.712228
 8.56486	0.712296
 8.56886	0.712363
 8.57286	0.71243
 8.57686	0.712497
 8.58086	0.712564
 8.58486	0.712631
 8.58886	0.712698
 8.59286	0.712764
 8.59686	0.712831
 8.60086	0.712898
 8.60486	0.712965
 8.60886	0.713032
 8.61286	0.713098
 8.61686	0.713165
 8.62086	0.713232
 8.62486	0.713298
 8.62886	0.713365
 8.63286	0.713431
 8.63686	0.713498
 8.64086	0.713564
 8.64486	0.713631
 8.64886	0.713697
 8.65287	0.713763
 8.65687	0.71383
 8.66087	0.713896
 8.66487	0.713962
 8.66887	0.714029
 8.67287	0.714095
 8.67687	0.714161
 8.68087	0.714227
 8.68487	0.714293
 8.68887	0.714359
 8.69287	0.714425
 8.69687	0.714491
 8.70087	0.714557
 8.70487	0.714623
 8.70887	0.714689
 8.71287	0.714755
 8.71687	0.714821
 8.72087	0.714886
 8.72487	0.714952
 8.72887	0.715018
 8.73287	0.715084
 8.73687	0.715149
 8.74087	0.715215
 8.74487	0.71528
 8.74887	0.715346
 8.75288	0.715412
 8.75688	0.715477
 8.76088	0.715542
 8.76488	0.715608
 8.76888	0.715673
 8.77288	0.715739
 8.77688	0.715804
 8.78088	0.715869
 8.78488	0.715935
 8.78888	0.716
 8.79288	0.716065
 8.79688	0.71613
 8.80088	0.716195
 8.80488	0.71626
 8.80888	0.716325
 8.81288	0.71639
 8.81688	0.716455
 8.82088	0.71652
 8.82488	0.716585
 8.82888	0.71665
 8.83288	0.716715
 8.83688	0.71678
 8.84088	0.716845
 8.84488	0.716909
 8.84888	0.716974
 8.85289	0.717039
 8.85689	0.717103
 8.86089	0.717168
 8.86489	0.717233
 8.86889	0.717297
 8.87289	0.717362
 8.87689	0.717426
 8.88089	0.717491
 8.88489	0.717555
 8.88889	0.71762
 8.89289	0.717684
 8.89689	0.717748
 8.90089	0.717813
 8.90489	0.717877
 8.90889	0.717941
 8.91289	0.718005
 8.91689	0.718069
 8.92089	0.718134
 8.92489	0.718198
 8.92889	0.718262
 8.93289	0.718326
 8.93689	0.71839
 8.94089	0.718454
 8.94489	0.718518
 8.94889	0.718582
 8.9529	0.718645
 8.9569	0.718709
 8.9609	0.718773
 8.9649	0.718837
 8.9689	0.718901
 8.9729	0.718964
 8.9769	0.719028
 8.9809	0.719092
 8.9849	0.719155
 8.9889	0.719219
 8.9929	0.719282
 8.9969	0.719346
 9.0009	0.719409
 9.0049	0.719473
 9.0089	0.719536
 9.0129	0.719599
 9.0169	0.719662
 9.0209	0.719725
 9.0249	0.719788
 9.0289	0.719851
 9.0329	0.719914
 9.0369	0.719977
 9.0409	0.72004
 9.0449	0.720103
 9.0489	0.720166
 9.05291	0.720228
 9.05691	0.720291
 9.06091	0.720354
 9.06491	0.720417
 9.06891	0.720479
 9.07291	0.720542
 9.07691	0.720605
 9.08091	0.720667
 9.08491	0.72073
 9.08891	0.720792
 9.09291	0.720855
 9.09691	0.720917
 9.10091	0.72098
 9.10491	0.721042
 9.10891	0.721104
 9.11291	0.721167
 9.11691	0.721229
 9.12091	0.721291
 9.12491	0.721353
 9.12891	0.721416
 9.13291	0.721478
 9.13691	0.72154
 9.14091	0.721602
 9.14491	0.721664
 9.14891	0.721726
 9.15292	0.721788
 9.15692	0.72185
 9.16092	0.721912
 9.16492	0.721974
 9.16892	0.722036
 9.17292	0.722098
 9.17692	0.72216
 9.18092	0.722221
 9.18492	0.722283
 9.18892	0.722345
 9.19292	0.722406
 9.19692	0.722468
 9.20092	0.72253
 9.20492	0.722591
 9.20892	0.722653
 9.21292	0.722714
 9.21692	0.722776
 9.22092	0.722837
 9.22492	0.722899
 9.22892	0.72296
 9.23292	0.723022
 9.23692	0.723083
 9.24092	0.723144
 9.24492	0.723206
 9.24892	0.723267
 9.25293	0.723328
 9.25693	0.723389
 9.26093	0.723451
 9.26493	0.723512
 9.26893	0.723573
 9.27293	0.723634
 9.27693	0.723695
 9.28093	0.723756
 9.28493	0.723817
 9.28893	0.723878
 9.29293	0.723939
 9.29693	0.724
 9.30093	0.724061
 9.30493	0.724121
 9.30893	0.724182
 9.31293	0.724243
 9.31693	0.724304
 9.32093	0.724364
 9.32493	0.724425
 9.32893	0.724486
 9.33293	0.724546
 9.33693	0.724607
 9.34093	0.724667
 9.34493	0.724728
 9.34893	0.724788
 9.35294	0.724849
 9.35694	0.724909
 9.36094	0.72497
 9.36494	0.72503
 9.36894	0.72509
 9.37294	0.725151
 9.37694	0.725211
 9.38094	0.725271
 9.38494	0.725331
 9.38894	0.725392
 9.39294	0.725452
 9.39694	0.725512
 9.40094	0.725572
 9.40494	0.725632
 9.40894	0.725692
 9.41294	0.725752
 9.41694	0.725812
 9.42094	0.725872
 9.42494	0.725932
 9.42894	0.725992
 9.43294	0.726052
 9.43694	0.726112
 9.44094	0.726171
 9.44494	0.726231
 9.44894	0.726291
 9.45295	0.726351
 9.45695	0.72641
 9.46095	0.72647
 9.46495	0.726529
 9.46895	0.726589
 9.47295	0.726649
 9.47695	0.726708
 9.48095	0.726768
 9.48495	0.726827
 9.48895	0.726887
 9.49295	0.726946
 9.49695	0.727005
 9.50095	0.727065
 9.50495	0.727124
 9.50895	0.727183
 9.51295	0.727243
 9.51695	0.727302
 9.52095	0.727361
 9.52495	0.72742
 9.52895	0.727479
 9.53295	0.727538
 9.53695	0.727597
 9.54095	0.727656
 9.54495	0.727716
 9.54895	0.727774
 9.55296	0.727833
 9.55696	0.727892
 9.56096	0.727951
 9.56496	0.72801
 9.56896	0.728069
 9.57296	0.728128
 9.57696	0.728187
 9.58096	0.728245
 9.58496	0.728304
 9.58896	0.728363
 9.59296	0.728421
 9.59696	0.72848
 9.60096	0.728539
 9.60496	0.728597
 9.60896	0.728656
 9.61296	0.728714
 9.61696	0.728773
 9.62096	0.728831
 9.62496	0.72889
 9.62896	0.728948
 9.63296	0.729006
 9.63696	0.729065
 9.64096	0.729123
 9.64496	0.729181
 9.64896	0.72924
 9.65297	0.729298
 9.65697	0.729356
 9.66097	0.729414
 9.66497	0.729472
 9.66897	0.72953
 9.67297	0.729589
 9.67697	0.729647
 9.68097	0.729705
 9.68497	0.729763
 9.68897	0.729821
 9.69297	0.729878
 9.69697	0.729936
 9.70097	0.729994
 9.70497	0.730052
 9.70897	0.73011
 9.71297	0.730168
 9.71697	0.730225
 9.72097	0.730283
 9.72497	0.730341
 9.72897	0.730399
 9.73297	0.730456
 9.73697	0.730514
 9.74097	0.730571
 9.74497	0.730629
 9.74897	0.730687
 9.75298	0.730744
 9.75698	0.730801
 9.76098	0.730859
 9.76498	0.730916
 9.76898	0.730974
 9.77298	0.731031
 9.77698	0.731088
 9.78098	0.731146
 9.78498	0.731203
 9.78898	0.73126
 9.79298	0.731317
 9.79698	0.731375
 9.80098	0.731432
 9.80498	0.731489
 9.80898	0.731546
 9.81298	0.731603
 9.81698	0.73166
 9.82098	0.731717
 9.82498	0.731774
 9.82898	0.731831
 9.83298	0.731888
 9.83698	0.731945
 9.84098	0.732002
 9.84498	0.732059
 9.84898	0.732115
 9.85299	0.732172
 9.85699	0.732229
 9.86099	0.732286
 9.86499	0.732342
 9.86899	0.732399
 9.87299	0.732456
 9.87699	0.732512
 9.88099	0.732569
 9.88499	0.732626
 9.88899	0.732682
 9.89299	0.732739
 9.89699	0.732795
 9.90099	0.732851
 9.90499	0.732908
 9.90899	0.732964
 9.91299	0.733021
 9.91699	0.733077
 9.92099	0.733133
 9.92499	0.73319
 9.92899	0.733246
 9.93299	0.733302
 9.93699	0.733358
 9.94099	0.733414
 9.94499	0.733471
 9.94899	0.733527
 9.953	0.733583
 9.957	0.733639
 9.961	0.733695
 9.965	0.733751
 9.969	0.733807
 9.973	0.733863
 9.977	0.733919
 9.981	0.733975
 9.985	0.73403
 9.989	0.734086
 9.993	0.734142
 9.997	0.734198
 10.001	0.734254
 10.005	0.734309
 10.009	0.734365
 10.013	0.734421
 10.017	0.734476
 10.021	0.734532
 10.025	0.734588
 10.029	0.734643
 10.033	0.734699
 10.037	0.734754
 10.041	0.73481
 10.045	0.734865
 10.049	0.73492
 10.053	0.734976
 10.057	0.735031
 10.061	0.735087
 10.065	0.735142
 10.069	0.735197
 10.073	0.735252
 10.077	0.735308
 10.081	0.735363
 10.085	0.735418
 10.089	0.735473
 10.093	0.735528
 10.097	0.735583
 10.101	0.735638
 10.105	0.735693
 10.109	0.735748
 10.113	0.735803
 10.117	0.735858
 10.121	0.735913
 10.125	0.735968
 10.129	0.736023
 10.133	0.736078
 10.137	0.736133
 10.141	0.736188
 10.145	0.736242
 10.149	0.736297
 10.153	0.736352
 10.157	0.736406
 10.161	0.736461
 10.165	0.736516
 10.169	0.73657
 10.173	0.736625
 10.177	0.73668
 10.181	0.736734
 10.185	0.736789
 10.189	0.736843
 10.193	0.736897
 10.197	0.736952
 10.201	0.737006
 10.205	0.737061
 10.209	0.737115
 10.213	0.737169
 10.217	0.737224
 10.221	0.737278
 10.225	0.737332
 10.229	0.737386
 10.233	0.73744
 10.237	0.737495
 10.241	0.737549
 10.245	0.737603
 10.249	0.737657
 10.253	0.737711
 10.257	0.737765
 10.261	0.737819
 10.265	0.737873
 10.269	0.737927
 10.273	0.737981
 10.277	0.738035
 10.281	0.738088
 10.285	0.738142
 10.289	0.738196
 10.293	0.73825
 10.297	0.738304
 10.301	0.738357
 10.305	0.738411
 10.309	0.738465
 10.313	0.738518
 10.317	0.738572
 10.321	0.738625
 10.325	0.738679
 10.329	0.738733
 10.333	0.738786
 10.337	0.73884
 10.341	0.738893
 10.345	0.738946
 10.349	0.739
 10.353	0.739053
 10.357	0.739107
 10.361	0.73916
 10.365	0.739213
 10.369	0.739266
 10.373	0.73932
 10.377	0.739373
 10.381	0.739426
 10.385	0.739479
 10.389	0.739532
 10.393	0.739586
 10.397	0.739639
 10.401	0.739692
 10.405	0.739745
 10.409	0.739798
 10.413	0.739851
 10.417	0.739904
 10.421	0.739957
 10.425	0.74001
 10.429	0.740062
 10.433	0.740115
 10.437	0.740168
 10.441	0.740221
 10.445	0.740274
 10.449	0.740326
 10.453	0.740379
 10.457	0.740432
 10.461	0.740485
 10.465	0.740537
 10.469	0.74059
 10.473	0.740642
 10.477	0.740695
 10.481	0.740747
 10.485	0.7408
 10.489	0.740852
 10.493	0.740905
 10.497	0.740957
 10.5011	0.74101
 10.5051	0.741062
 10.5091	0.741115
 10.5131	0.741167
 10.5171	0.741219
 10.5211	0.741272
 10.5251	0.741324
 10.5291	0.741376
 10.5331	0.741428
 10.5371	0.74148
 10.5411	0.741533
 10.5451	0.741585
 10.5491	0.741637
 10.5531	0.741689
 10.5571	0.741741
 10.5611	0.741793
 10.5651	0.741845
 10.5691	0.741897
 10.5731	0.741949
 10.5771	0.742001
 10.5811	0.742053
 10.5851	0.742105
 10.5891	0.742156
 10.5931	0.742208
 10.5971	0.74226
 10.6011	0.742312
 10.6051	0.742364
 10.6091	0.742415
 10.6131	0.742467
 10.6171	0.742519
 10.6211	0.74257
 10.6251	0.742622
 10.6291	0.742674
 10.6331	0.742725
 10.6371	0.742777
 10.6411	0.742828
 10.6451	0.74288
 10.6491	0.742931
 10.6531	0.742983
 10.6571	0.743034
 10.6611	0.743086
 10.6651	0.743137
 10.6691	0.743188
 10.6731	0.74324
 10.6771	0.743291
 10.6811	0.743342
 10.6851	0.743393
 10.6891	0.743445
 10.6931	0.743496
 10.6971	0.743547
 10.7011	0.743598
 10.7051	0.743649
 10.7091	0.7437
 10.7131	0.743751
 10.7171	0.743802
 10.7211	0.743853
 10.7251	0.743904
 10.7291	0.743955
 10.7331	0.744006
 10.7371	0.744057
 10.7411	0.744108
 10.7451	0.744159
 10.7491	0.74421
 10.7531	0.744261
 10.7571	0.744312
 10.7611	0.744362
 10.7651	0.744413
 10.7691	0.744464
 10.7731	0.744515
 10.7771	0.744565
 10.7811	0.744616
 10.7851	0.744666
 10.7891	0.744717
 10.7931	0.744768
 10.7971	0.744818
 10.8011	0.744869
 10.8051	0.744919
 10.8091	0.74497
 10.8131	0.74502
 10.8171	0.745071
 10.8211	0.745121
 10.8251	0.745171
 10.8291	0.745222
 10.8331	0.745272
 10.8371	0.745322
 10.8411	0.745373
 10.8451	0.745423
 10.8491	0.745473
 10.8531	0.745523
 10.8571	0.745574
 10.8611	0.745624
 10.8651	0.745674
 10.8691	0.745724
 10.8731	0.745774
 10.8771	0.745824
 10.8811	0.745874
 10.8851	0.745924
 10.8891	0.745974
 10.8931	0.746024
 10.8971	0.746074
 10.9011	0.746124
 10.9051	0.746174
 10.9091	0.746224
 10.9131	0.746274
 10.9171	0.746323
 10.9211	0.746373
 10.9251	0.746423
 10.9291	0.746473
 10.9331	0.746522
 10.9371	0.746572
 10.9411	0.746622
 10.9451	0.746671
 10.9491	0.746721
 10.9531	0.746771
 10.9571	0.74682
 10.9611	0.74687
 10.9651	0.746919
 10.9691	0.746969
 10.9731	0.747018
 10.9771	0.747068
 10.9811	0.747117
 10.9851	0.747167
 10.9891	0.747216
 10.9931	0.747265
 10.9971	0.747315
 11.0011	0.747364
 11.0051	0.747413
 11.0091	0.747463
 11.0131	0.747512
 11.0171	0.747561
 11.0211	0.747611
 11.0251	0.74766
 11.0291	0.747709
 11.0331	0.747758
 11.0371	0.747807
 11.0411	0.747857
 11.0451	0.747906
 11.0491	0.747955
 11.0531	0.748004
 11.0571	0.748053
 11.0611	0.748102
 11.0651	0.748151
 11.0691	0.7482
 11.0731	0.748249
 11.0771	0.748298
 11.0811	0.748347
 11.0851	0.748396
 11.0891	0.748444
 11.0931	0.748493
 11.0971	0.748542
 11.1011	0.748591
 11.1051	0.74864
 11.1091	0.748688
 11.1131	0.748737
 11.1171	0.748786
 11.1211	0.748834
 11.1251	0.748883
 11.1291	0.748932
 11.1331	0.74898
 11.1371	0.749029
 11.1411	0.749077
 11.1451	0.749126
 11.1491	0.749174
 11.1531	0.749223
 11.1571	0.749271
 11.1611	0.74932
 11.1651	0.749368
 11.1691	0.749417
 11.1731	0.749465
 11.1771	0.749513
 11.1811	0.749562
 11.1851	0.74961
 11.1891	0.749658
 11.1931	0.749707
 11.1971	0.749755
 11.2011	0.749803
 11.2051	0.749851
 11.2091	0.749899
 11.2131	0.749947
 11.2171	0.749996
 11.2211	0.750044
 11.2251	0.750092
 11.2291	0.75014
 11.2331	0.750188
 11.2371	0.750236
 11.2411	0.750284
 11.2451	0.750332
 11.2491	0.75038
 11.2531	0.750427
 11.2571	0.750475
 11.2611	0.750523
 11.2651	0.750571
 11.2691	0.750619
 11.2731	0.750667
 11.2771	0.750714
 11.2811	0.750762
 11.2851	0.75081
 11.2891	0.750858
 11.2931	0.750905
 11.2971	0.750953
 11.3011	0.751001
 11.3051	0.751048
 11.3091	0.751096
 11.3131	0.751143
 11.3171	0.751191
 11.3211	0.751238
 11.3251	0.751286
 11.3291	0.751333
 11.3331	0.751381
 11.3371	0.751428
 11.3411	0.751476
 11.3451	0.751523
 11.3491	0.75157
 11.3531	0.751618
 11.3571	0.751665
 11.3611	0.751712
 11.3651	0.751759
 11.3691	0.751807
 11.3731	0.751854
 11.3771	0.751901
 11.3811	0.751948
 11.3851	0.751995
 11.3891	0.752043
 11.3931	0.75209
 11.3971	0.752137
 11.4011	0.752184
 11.4051	0.752231
 11.4091	0.752278
 11.4131	0.752325
 11.4171	0.752372
 11.4211	0.752419
 11.4251	0.752466
 11.4291	0.752513
 11.4331	0.752559
 11.4371	0.752606
 11.4411	0.752653
 11.4451	0.7527
 11.4491	0.752747
 11.4531	0.752793
 11.4571	0.75284
 11.4611	0.752887
 11.4651	0.752934
 11.4691	0.75298
 11.4731	0.753027
 11.4771	0.753074
 11.4811	0.75312
 11.4851	0.753167
 11.4891	0.753213
 11.4931	0.75326
 11.4971	0.753306
 11.5012	0.753353
 11.5052	0.753399
 11.5092	0.753446
 11.5132	0.753492
 11.5172	0.753539
 11.5212	0.753585
 11.5252	0.753631
 11.5292	0.753678
 11.5332	0.753724
 11.5372	0.75377
 11.5412	0.753817
 11.5452	0.753863
 11.5492	0.753909
 11.5532	0.753955
 11.5572	0.754002
 11.5612	0.754048
 11.5652	0.754094
 11.5692	0.75414
 11.5732	0.754186
 11.5772	0.754232
 11.5812	0.754278
 11.5852	0.754324
 11.5892	0.75437
 11.5932	0.754416
 11.5972	0.754462
 11.6012	0.754508
 11.6052	0.754554
 11.6092	0.7546
 11.6132	0.754646
 11.6172	0.754692
 11.6212	0.754738
 11.6252	0.754783
 11.6292	0.754829
 11.6332	0.754875
 11.6372	0.754921
 11.6412	0.754966
 11.6452	0.755012
 11.6492	0.755058
 11.6532	0.755103
 11.6572	0.755149
 11.6612	0.755195
 11.6652	0.75524
 11.6692	0.755286
 11.6732	0.755331
 11.6772	0.755377
 11.6812	0.755422
 11.6852	0.755468
 11.6892	0.755513
 11.6932	0.755559
 11.6972	0.755604
 11.7012	0.75565
 11.7052	0.755695
 11.7092	0.75574
 11.7132	0.755786
 11.7172	0.755831
 11.7212	0.755876
 11.7252	0.755922
 11.7292	0.755967
 11.7332	0.756012
 11.7372	0.756057
 11.7412	0.756102
 11.7452	0.756148
 11.7492	0.756193
 11.7532	0.756238
 11.7572	0.756283
 11.7612	0.756328
 11.7652	0.756373
 11.7692	0.756418
 11.7732	0.756463
 11.7772	0.756508
 11.7812	0.756553
 11.7852	0.756598
 11.7892	0.756643
 11.7932	0.756688
 11.7972	0.756733
 11.8012	0.756778
 11.8052	0.756822
 11.8092	0.756867
 11.8132	0.756912
 11.8172	0.756957
 11.8212	0.757002
 11.8252	0.757046
 11.8292	0.757091
 11.8332	0.757136
 11.8372	0.75718
 11.8412	0.757225
 11.8452	0.75727
 11.8492	0.757314
 11.8532	0.757359
 11.8572	0.757403
 11.8612	0.757448
 11.8652	0.757492
 11.8692	0.757537
 11.8732	0.757581
 11.8772	0.757626
 11.8812	0.75767
 11.8852	0.757715
 11.8892	0.757759
 11.8932	0.757803
 11.8972	0.757848
 11.9012	0.757892
 11.9052	0.757936
 11.9092	0.757981
 11.9132	0.758025
 11.9172	0.758069
 11.9212	0.758113
 11.9252	0.758158
 11.9292	0.758202
 11.9332	0.758246
 11.9372	0.75829
 11.9412	0.758334
 11.9452	0.758378
 11.9492	0.758422
 11.9532	0.758467
 11.9572	0.758511
 11.9612	0.758555
 11.9652	0.758599
 11.9692	0.758643
 11.9732	0.758687
 11.9772	0.75873
 11.9812	0.758774
 11.9852	0.758818
 11.9892	0.758862
 11.9932	0.758906
 11.9972	0.75895
 12.0012	0.758994
 12.0052	0.759037
 12.0092	0.75908
 12.0132	0.759124
 12.0172	0.759167
 12.0212	0.759211
 12.0252	0.759254
 12.0292	0.759298
 12.0332	0.759341
 12.0372	0.759384
 12.0412	0.759428
 12.0452	0.759471
 12.0492	0.759514
 12.0532	0.759557
 12.0572	0.759601
 12.0612	0.759644
 12.0652	0.759687
 12.0692	0.75973
 12.0732	0.759773
 12.0772	0.759816
 12.0812	0.75986
 12.0852	0.759903
 12.0892	0.759946
 12.0932	0.759989
 12.0972	0.760032
 12.1012	0.760075
 12.1052	0.760118
 12.1092	0.760161
 12.1132	0.760204
 12.1172	0.760247
 12.1212	0.76029
 12.1252	0.760332
 12.1292	0.760375
 12.1332	0.760418
 12.1372	0.760461
 12.1412	0.760504
 12.1452	0.760546
 12.1492	0.760589
 12.1532	0.760632
 12.1572	0.760675
 12.1612	0.760717
 12.1652	0.76076
 12.1692	0.760803
 12.1732	0.760845
 12.1772	0.760888
 12.1812	0.760931
 12.1852	0.760973
 12.1892	0.761016
 12.1932	0.761058
 12.1972	0.761101
 12.2012	0.761143
 12.2052	0.761186
 12.2092	0.761228
 12.2132	0.761271
 12.2172	0.761313
 12.2212	0.761355
 12.2252	0.761398
 12.2292	0.76144
 12.2332	0.761482
 12.2372	0.761525
 12.2412	0.761567
 12.2452	0.761609
 12.2492	0.761652
 12.2532	0.761694
 12.2572	0.761736
 12.2612	0.761778
 12.2652	0.76182
 12.2692	0.761863
 12.2732	0.761905
 12.2772	0.761947
 12.2812	0.761989
 12.2852	0.762031
 12.2892	0.762073
 12.2932	0.762115
 12.2972	0.762157
 12.3012	0.762199
 12.3052	0.762241
 12.3092	0.762283
 12.3132	0.762325
 12.3172	0.762367
 12.3212	0.762409
 12.3252	0.762451
 12.3292	0.762492
 12.3332	0.762534
 12.3372	0.762576
 12.3412	0.762618
 12.3452	0.76266
 12.3492	0.762701
 12.3532	0.762743
 12.3572	0.762785
 12.3612	0.762827
 12.3652	0.762868
 12.3692	0.76291
 12.3732	0.762952
 12.3772	0.762993
 12.3812	0.763035
 12.3852	0.763076
 12.3892	0.763118
 12.3932	0.763159
 12.3972	0.763201
 12.4012	0.763242
 12.4052	0.763284
 12.4092	0.763325
 12.4132	0.763367
 12.4172	0.763408
 12.4212	0.76345
 12.4252	0.763491
 12.4292	0.763532
 12.4332	0.763574
 12.4372	0.763615
 12.4412	0.763656
 12.4452	0.763698
 12.4492	0.763739
 12.4532	0.76378
 12.4572	0.763821
 12.4612	0.763862
 12.4652	0.763904
 12.4692	0.763945
 12.4732	0.763986
 12.4772	0.764027
 12.4812	0.764068
 12.4852	0.764109
 12.4892	0.76415
 12.4932	0.764191
 12.4972	0.764232
 12.5013	0.764273
 12.5053	0.764314
 12.5093	0.764355
 12.5133	0.764396
 12.5173	0.764437
 12.5213	0.764478
 12.5253	0.764519
 12.5293	0.76456
 12.5333	0.764601
 12.5373	0.764642
 12.5413	0.764682
 12.5453	0.764723
 12.5493	0.764764
 12.5533	0.764805
 12.5573	0.764845
 12.5613	0.764886
 12.5653	0.764927
 12.5693	0.764968
 12.5733	0.765008
 12.5773	0.765049
 12.5813	0.76509
 12.5853	0.76513
 12.5893	0.765171
 12.5933	0.765211
 12.5973	0.765252
 12.6013	0.765292
 12.6053	0.765333
 12.6093	0.765373
 12.6133	0.765414
 12.6173	0.765454
 12.6213	0.765495
 12.6253	0.765535
 12.6293	0.765575
 12.6333	0.765616
 12.6373	0.765656
 12.6413	0.765697
 12.6453	0.765737
 12.6493	0.765777
 12.6533	0.765817
 12.6573	0.765858
 12.6613	0.765898
 12.6653	0.765938
 12.6693	0.765978
 12.6733	0.766019
 12.6773	0.766059
 12.6813	0.766099
 12.6853	0.766139
 12.6893	0.766179
 12.6933	0.766219
 12.6973	0.766259
 12.7013	0.766299
 12.7053	0.766339
 12.7093	0.766379
 12.7133	0.766419
 12.7173	0.766459
 12.7213	0.766499
 12.7253	0.766539
 12.7293	0.766579
 12.7333	0.766619
 12.7373	0.766659
 12.7413	0.766699
 12.7453	0.766739
 12.7493	0.766778
 12.7533	0.766818
 12.7573	0.766858
 12.7613	0.766898
 12.7653	0.766937
 12.7693	0.766977
 12.7733	0.767017
 12.7773	0.767057
 12.7813	0.767096
 12.7853	0.767136
 12.7893	0.767176
 12.7933	0.767215
 12.7973	0.767255
 12.8013	0.767294
 12.8053	0.767334
 12.8093	0.767373
 12.8133	0.767413
 12.8173	0.767452
 12.8213	0.767492
 12.8253	0.767531
 12.8293	0.767571
 12.8333	0.76761
 12.8373	0.76765
 12.8413	0.767689
 12.8453	0.767728
 12.8493	0.767768
 12.8533	0.767807
 12.8573	0.767847
 12.8613	0.767886
 12.8653	0.767925
 12.8693	0.767964
 12.8733	0.768004
 12.8773	0.768043
 12.8813	0.768082
 12.8853	0.768121
 12.8893	0.76816
 12.8933	0.7682
 12.8973	0.768239
 12.9013	0.768278
 12.9053	0.768317
 12.9093	0.768356
 12.9133	0.768395
 12.9173	0.768434
 12.9213	0.768473
 12.9253	0.768512
 12.9293	0.768551
 12.9333	0.76859
 12.9373	0.768629
 12.9413	0.768668
 12.9453	0.768707
 12.9493	0.768746
 12.9533	0.768785
 12.9573	0.768823
 12.9613	0.768862
 12.9653	0.768901
 12.9693	0.76894
 12.9733	0.768979
 12.9773	0.769018
 12.9813	0.769056
 12.9853	0.769095
 12.9893	0.769134
 12.9933	0.769172
 12.9973	0.769211
 13.0013	0.76925
 13.0053	0.769289
 13.0093	0.769328
 13.0133	0.769367
 13.0173	0.769406
 13.0213	0.769445
 13.0253	0.769484
 13.0293	0.769523
 13.0333	0.769562
 13.0373	0.769601
 13.0413	0.76964
 13.0453	0.769679
 13.0493	0.769718
 13.0533	0.769756
 13.0573	0.769795
 13.0613	0.769834
 13.0653	0.769873
 13.0693	0.769912
 13.0733	0.76995
 13.0773	0.769989
 13.0813	0.770028
 13.0853	0.770067
 13.0893	0.770105
 13.0933	0.770144
 13.0973	0.770183
 13.1013	0.770221
 13.1053	0.77026
 13.1093	0.770299
 13.1133	0.770337
 13.1173	0.770376
 13.1213	0.770414
 13.1253	0.770453
 13.1293	0.770491
 13.1333	0.77053
 13.1373	0.770568
 13.1413	0.770607
 13.1453	0.770645
 13.1493	0.770684
 13.1533	0.770722
 13.1573	0.770761
 13.1613	0.770799
 13.1653	0.770837
 13.1693	0.770876
 13.1733	0.770914
 13.1773	0.770952
 13.1813	0.770991
 13.1853	0.771029
 13.1893	0.771067
 13.1933	0.771105
 13.1973	0.771143
 13.2013	0.771182
 13.2053	0.77122
 13.2093	0.771258
 13.2133	0.771296
 13.2173	0.771334
 13.2213	0.771372
 13.2253	0.771411
 13.2293	0.771449
 13.2333	0.771487
 13.2373	0.771525
 13.2413	0.771563
 13.2453	0.771601
 13.2493	0.771639
 13.2533	0.771677
 13.2573	0.771715
 13.2613	0.771753
 13.2653	0.771791
 13.2693	0.771828
 13.2733	0.771866
 13.2773	0.771904
 13.2813	0.771942
 13.2853	0.77198
 13.2893	0.772018
 13.2933	0.772055
 13.2973	0.772093
 13.3013	0.772131
 13.3053	0.772169
 13.3093	0.772206
 13.3133	0.772244
 13.3173	0.772282
 13.3213	0.77232
 13.3253	0.772357
 13.3293	0.772395
 13.3333	0.772432
 13.3373	0.77247
 13.3413	0.772508
 13.3453	0.772545
 13.3493	0.772583
 13.3533	0.77262
 13.3573	0.772658
 13.3613	0.772695
 13.3653	0.772733
 13.3693	0.77277
 13.3733	0.772808
 13.3773	0.772845
 13.3813	0.772883
 13.3853	0.77292
 13.3893	0.772957
 13.3933	0.772995
 13.3973	0.773032
 13.4013	0.773069
 13.4053	0.773107
 13.4093	0.773144
 13.4133	0.773181
 13.4173	0.773219
 13.4213	0.773256
 13.4253	0.773293
 13.4293	0.77333
 13.4333	0.773367
 13.4373	0.773405
 13.4413	0.773442
 13.4453	0.773479
 13.4493	0.773516
 13.4533	0.773553
 13.4573	0.77359
 13.4613	0.773627
 13.4653	0.773664
 13.4693	0.773701
 13.4733	0.773738
 13.4773	0.773775
 13.4813	0.773812
 13.4853	0.773849
 13.4893	0.773886
 13.4933	0.773923
 13.4973	0.77396
 13.5014	0.773997
 13.5054	0.774034
 13.5094	0.774071
 13.5134	0.774108
 13.5174	0.774145
 13.5214	0.774181
 13.5254	0.774218
 13.5294	0.774255
 13.5334	0.774292
 13.5374	0.774329
 13.5414	0.774365
 13.5454	0.774402
 13.5494	0.774439
 13.5534	0.774475
 13.5574	0.774512
 13.5614	0.774549
 13.5654	0.774585
 13.5694	0.774622
 13.5734	0.774659
 13.5774	0.774695
 13.5814	0.774732
 13.5854	0.774768
 13.5894	0.774805
 13.5934	0.774841
 13.5974	0.774878
 13.6014	0.774914
 13.6054	0.774951
 13.6094	0.774987
 13.6134	0.775024
 13.6174	0.77506
 13.6214	0.775096
 13.6254	0.775133
 13.6294	0.775169
 13.6334	0.775206
 13.6374	0.775242
 13.6414	0.775278
 13.6454	0.775315
 13.6494	0.775351
 13.6534	0.775387
 13.6574	0.775423
 13.6614	0.77546
 13.6654	0.775496
 13.6694	0.775532
 13.6734	0.775568
 13.6774	0.775604
 13.6814	0.77564
 13.6854	0.775677
 13.6894	0.775713
 13.6934	0.775749
 13.6974	0.775785
 13.7014	0.775821
 13.7054	0.775857
 13.7094	0.775893
 13.7134	0.775929
 13.7174	0.775965
 13.7214	0.776001
 13.7254	0.776037
 13.7294	0.776073
 13.7334	0.776109
 13.7374	0.776145
 13.7414	0.776181
 13.7454	0.776217
 13.7494	0.776253
 13.7534	0.776288
 13.7574	0.776324
 13.7614	0.77636
 13.7654	0.776396
 13.7694	0.776432
 13.7734	0.776467
 13.7774	0.776503
 13.7814	0.776539
 13.7854	0.776575
 13.7894	0.77661
 13.7934	0.776646
 13.7974	0.776682
 13.8014	0.776717
 13.8054	0.776753
 13.8094	0.776789
 13.8134	0.776824
 13.8174	0.77686
 13.8214	0.776895
 13.8254	0.776931
 13.8294	0.776967
 13.8334	0.777002
 13.8374	0.777038
 13.8414	0.777073
 13.8454	0.777109
 13.8494	0.777144
 13.8534	0.777179
 13.8574	0.777215
 13.8614	0.77725
 13.8654	0.777286
 13.8694	0.777321
 13.8734	0.777356
 13.8774	0.777392
 13.8814	0.777427
 13.8854	0.777462
 13.8894	0.777498
 13.8934	0.777533
 13.8974	0.777568
 13.9014	0.777604
 13.9054	0.777639
 13.9094	0.777674
 13.9134	0.777709
 13.9174	0.777744
 13.9214	0.77778
 13.9254	0.777815
 13.9294	0.77785
 13.9334	0.777885
 13.9374	0.77792
 13.9414	0.777955
 13.9454	0.77799
 13.9494	0.778025
 13.9534	0.77806
 13.9574	0.778095
 13.9614	0.77813
 13.9654	0.778165
 13.9694	0.7782
 13.9734	0.778235
 13.9774	0.77827
 13.9814	0.778305
 13.9854	0.77834
 13.9894	0.778375
 13.9934	0.77841
 13.9974	0.778445
 14.0014	0.77848
 14.0054	0.778515
 14.0094	0.778549
 14.0134	0.778584
 14.0174	0.778619
 14.0214	0.778654
 14.0254	0.778689
 14.0294	0.778723
 14.0334	0.778758
 14.0374	0.778793
 14.0414	0.778827
 14.0454	0.778862
 14.0494	0.778897
 14.0534	0.778931
 14.0574	0.778966
 14.0614	0.779001
 14.0654	0.779035
 14.0694	0.77907
 14.0734	0.779104
 14.0774	0.779139
 14.0814	0.779174
 14.0854	0.779208
 14.0894	0.779243
 14.0934	0.779277
 14.0974	0.779312
 14.1014	0.779346
 14.1054	0.779381
 14.1094	0.779415
 14.1134	0.779449
 14.1174	0.779484
 14.1214	0.779518
 14.1254	0.779553
 14.1294	0.779587
 14.1334	0.779621
 14.1374	0.779656
 14.1414	0.77969
 14.1454	0.779724
 14.1494	0.779758
 14.1534	0.779793
 14.1574	0.779827
 14.1614	0.779861
 14.1654	0.779895
 14.1694	0.77993
 14.1734	0.779964
 14.1774	0.779998
 14.1814	0.780032
 14.1854	0.780066
 14.1894	0.7801
 14.1934	0.780134
 14.1974	0.780168
 14.2014	0.780203
 14.2054	0.780237
 14.2094	0.780271
 14.2134	0.780305
 14.2174	0.780339
 14.2214	0.780373
 14.2254	0.780407
 14.2294	0.780441
 14.2334	0.780475
 14.2374	0.780509
 14.2414	0.780542
 14.2454	0.780576
 14.2494	0.78061
 14.2534	0.780644
 14.2574	0.780678
 14.2614	0.780712
 14.2654	0.780746
 14.2694	0.780779
 14.2734	0.780813
 14.2774	0.780847
 14.2814	0.780881
 14.2854	0.780915
 14.2894	0.780948
 14.2934	0.780982
 14.2974	0.781016
 14.3014	0.781049
 14.3054	0.781083
 14.3094	0.781117
 14.3134	0.78115
 14.3174	0.781184
 14.3214	0.781218
 14.3254	0.781251
 14.3294	0.781285
 14.3334	0.781318
 14.3374	0.781352
 14.3414	0.781386
 14.3454	0.781419
 14.3494	0.781453
 14.3534	0.781486
 14.3574	0.78152
 14.3614	0.781553
 14.3654	0.781586
 14.3694	0.78162
 14.3734	0.781653
 14.3774	0.781687
 14.3814	0.78172
 14.3854	0.781753
 14.3894	0.781787
 14.3934	0.78182
 14.3974	0.781853
 14.4014	0.781887
 14.4054	0.78192
 14.4094	0.781953
 14.4134	0.781987
 14.4174	0.78202
 14.4214	0.782053
 14.4254	0.782086
 14.4294	0.78212
 14.4334	0.782153
 14.4374	0.782186
 14.4414	0.782219
 14.4454	0.782252
 14.4494	0.782285
 14.4534	0.782318
 14.4574	0.782352
 14.4614	0.782385
 14.4654	0.782418
 14.4694	0.782451
 14.4734	0.782484
 14.4774	0.782517
 14.4814	0.78255
 14.4854	0.782583
 14.4894	0.782616
 14.4934	0.782649
 14.4974	0.782682
 14.5015	0.782715
 14.5055	0.782748
 14.5095	0.782781
 14.5135	0.782813
 14.5175	0.782846
 14.5215	0.782879
 14.5255	0.782912
 14.5295	0.782945
 14.5335	0.782978
 14.5375	0.783011
 14.5415	0.783043
 14.5455	0.783076
 14.5495	0.783109
 14.5535	0.783142
 14.5575	0.783174
 14.5615	0.783207
 14.5655	0.78324
 14.5695	0.783272
 14.5735	0.783305
 14.5775	0.783338
 14.5815	0.78337
 14.5855	0.783403
 14.5895	0.783436
 14.5935	0.783468
 14.5975	0.783501
 14.6015	0.783533
 14.6055	0.783566
 14.6095	0.783598
 14.6135	0.783631
 14.6175	0.783664
 14.6215	0.783696
 14.6255	0.783729
 14.6295	0.783761
 14.6335	0.783793
 14.6375	0.783826
 14.6415	0.783858
 14.6455	0.783891
 14.6495	0.783923
 14.6535	0.783955
 14.6575	0.783988
 14.6615	0.78402
 14.6655	0.784053
 14.6695	0.784085
 14.6735	0.784117
 14.6775	0.784149
 14.6815	0.784182
 14.6855	0.784214
 14.6895	0.784246
 14.6935	0.784278
 14.6975	0.784311
 14.7015	0.784343
 14.7055	0.784375
 14.7095	0.784407
 14.7135	0.784439
 14.7175	0.784472
 14.7215	0.784504
 14.7255	0.784536
 14.7295	0.784568
 14.7335	0.7846
 14.7375	0.784632
 14.7415	0.784664
 14.7455	0.784696
 14.7495	0.784728
 14.7535	0.78476
 14.7575	0.784792
 14.7615	0.784824
 14.7655	0.784856
 14.7695	0.784888
 14.7735	0.78492
 14.7775	0.784952
 14.7815	0.784984
 14.7855	0.785016
 14.7895	0.785048
 14.7935	0.78508
 14.7975	0.785112
 14.8015	0.785143
 14.8055	0.785175
 14.8095	0.785207
 14.8135	0.785239
 14.8175	0.785271
 14.8215	0.785302
 14.8255	0.785334
 14.8295	0.785366
 14.8335	0.785398
 14.8375	0.785429
 14.8415	0.785461
 14.8455	0.785493
 14.8495	0.785524
 14.8535	0.785556
 14.8575	0.785588
 14.8615	0.785619
 14.8655	0.785651
 14.8695	0.785683
 14.8735	0.785714
 14.8775	0.785746
 14.8815	0.785777
 14.8855	0.785809
 14.8895	0.78584
 14.8935	0.785872
 14.8975	0.785903
 14.9015	0.785935
 14.9055	0.785966
 14.9095	0.785998
 14.9135	0.786029
 14.9175	0.786061
 14.9215	0.786092
 14.9255	0.786124
 14.9295	0.786155
 14.9335	0.786186
 14.9375	0.786218
 14.9415	0.786249
 14.9455	0.78628
 14.9495	0.786312
 14.9535	0.786343
 14.9575	0.786374
 14.9615	0.786406
 14.9655	0.786437
 14.9695	0.786468
 14.9735	0.786499
 14.9775	0.786531
 14.9815	0.786562
 14.9855	0.786593
 14.9895	0.786624
 14.9935	0.786655
 14.9975	0.786687
 15.0015	0.786717
 15.0055	0.786748
 15.0095	0.786779
 15.0135	0.786809
 15.0175	0.78684
 15.0215	0.78687
 15.0255	0.786901
 15.0295	0.786931
 15.0335	0.786962
 15.0375	0.786992
 15.0415	0.787023
 15.0455	0.787053
 15.0495	0.787084
 15.0535	0.787114
 15.0575	0.787145
 15.0615	0.787175
 15.0655	0.787206
 15.0695	0.787236
 15.0735	0.787266
 15.0775	0.787297
 15.0815	0.787327
 15.0855	0.787357
 15.0895	0.787388
 15.0935	0.787418
 15.0975	0.787448
 15.1015	0.787479
 15.1055	0.787509
 15.1095	0.787539
 15.1135	0.787569
 15.1175	0.7876
 15.1215	0.78763
 15.1255	0.78766
 15.1295	0.78769
 15.1335	0.78772
 15.1375	0.78775
 15.1415	0.787781
 15.1455	0.787811
 15.1495	0.787841
 15.1535	0.787871
 15.1575	0.787901
 15.1615	0.787931
 15.1655	0.787961
 15.1695	0.787991
 15.1735	0.788021
 15.1775	0.788051
 15.1815	0.788081
 15.1855	0.788111
 15.1895	0.788141
 15.1935	0.788171
 15.1975	0.788201
 15.2015	0.788231
 15.2055	0.788261
 15.2095	0.788291
 15.2135	0.788321
 15.2175	0.788351
 15.2215	0.788381
 15.2255	0.78841
 15.2295	0.78844
 15.2335	0.78847
 15.2375	0.7885
 15.2415	0.78853
 15.2455	0.788559
 15.2495	0.788589
 15.2535	0.788619
 15.2575	0.788649
 15.2615	0.788678
 15.2655	0.788708
 15.2695	0.788738
 15.2735	0.788768
 15.2775	0.788797
 15.2815	0.788827
 15.2855	0.788857
 15.2895	0.788886
 15.2935	0.788916
 15.2975	0.788945
 15.3015	0.788975
 15.3055	0.789005
 15.3095	0.789034
 15.3135	0.789064
 15.3175	0.789093
 15.3215	0.789123
 15.3255	0.789152
 15.3295	0.789182
 15.3335	0.789211
 15.3375	0.789241
 15.3415	0.78927
 15.3455	0.7893
 15.3495	0.789329
 15.3535	0.789359
 15.3575	0.789388
 15.3615	0.789417
 15.3655	0.789447
 15.3695	0.789476
 15.3735	0.789506
 15.3775	0.789535
 15.3815	0.789564
 15.3855	0.789594
 15.3895	0.789623
 15.3935	0.789652
 15.3975	0.789681
 15.4015	0.789711
 15.4055	0.78974
 15.4095	0.789769
 15.4135	0.789798
 15.4175	0.789828
 15.4215	0.789857
 15.4255	0.789886
 15.4295	0.789915
 15.4335	0.789944
 15.4375	0.789973
 15.4415	0.790003
 15.4455	0.790032
 15.4495	0.790061
 15.4535	0.79009
 15.4575	0.790119
 15.4615	0.790148
 15.4655	0.790177
 15.4695	0.790206
 15.4735	0.790235
 15.4775	0.790264
 15.4815	0.790293
 15.4855	0.790322
 15.4895	0.790351
 15.4935	0.79038
 15.4975	0.790409
 15.5016	0.790438
 15.5056	0.790467
 15.5096	0.790496
 15.5136	0.790525
 15.5176	0.790554
 15.5216	0.790582
 15.5256	0.790611
 15.5296	0.79064
 15.5336	0.790669
 15.5376	0.790698
 15.5416	0.790727
 15.5456	0.790755
 15.5496	0.790784
 15.5536	0.790813
 15.5576	0.790842
 15.5616	0.79087
 15.5656	0.790899
 15.5696	0.790928
 15.5736	0.790957
 15.5776	0.790985
 15.5816	0.791014
 15.5856	0.791043
 15.5896	0.791071
 15.5936	0.7911
 15.5976	0.791128
 15.6016	0.791157
 15.6056	0.791186
 15.6096	0.791214
 15.6136	0.791243
 15.6176	0.791271
 15.6216	0.7913
 15.6256	0.791328
 15.6296	0.791357
 15.6336	0.791385
 15.6376	0.791414
 15.6416	0.791442
 15.6456	0.791471
 15.6496	0.791499
 15.6536	0.791528
 15.6576	0.791556
 15.6616	0.791585
 15.6656	0.791613
 15.6696	0.791641
 15.6736	0.79167
 15.6776	0.791698
 15.6816	0.791727
 15.6856	0.791755
 15.6896	0.791783
 15.6936	0.791812
 15.6976	0.79184
 15.7016	0.791868
 15.7056	0.791896
 15.7096	0.791925
 15.7136	0.791953
 15.7176	0.791981
 15.7216	0.792009
 15.7256	0.792038
 15.7296	0.792066
 15.7336	0.792094
 15.7376	0.792122
 15.7416	0.79215
 15.7456	0.792178
 15.7496	0.792207
 15.7536	0.792235
 15.7576	0.792263
 15.7616	0.792291
 15.7656	0.792319
 15.7696	0.792347
 15.7736	0.792375
 15.7776	0.792403
 15.7816	0.792431
 15.7856	0.792459
 15.7896	0.792487
 15.7936	0.792515
 15.7976	0.792543
 15.8016	0.792571
 15.8056	0.792599
 15.8096	0.792627
 15.8136	0.792655
 15.8176	0.792683
 15.8216	0.792711
 15.8256	0.792739
 15.8296	0.792767
 15.8336	0.792795
 15.8376	0.792822
 15.8416	0.79285
 15.8456	0.792878
 15.8496	0.792906
 15.8536	0.792934
 15.8576	0.792961
 15.8616	0.792989
 15.8656	0.793017
 15.8696	0.793045
 15.8736	0.793073
 15.8776	0.7931
 15.8816	0.793128
 15.8856	0.793156
 15.8896	0.793183
 15.8936	0.793211
 15.8976	0.793239
 15.9016	0.793266
 15.9056	0.793294
 15.9096	0.793322
 15.9136	0.793349
 15.9176	0.793377
 15.9216	0.793405
 15.9256	0.793432
 15.9296	0.79346
 15.9336	0.793487
 15.9376	0.793515
 15.9416	0.793542
 15.9456	0.79357
 15.9496	0.793597
 15.9536	0.793625
 15.9576	0.793652
 15.9616	0.79368
 15.9656	0.793707
 15.9696	0.793735
 15.9736	0.793762
 15.9776	0.79379
 15.9816	0.793817
 15.9856	0.793844
 15.9896	0.793872
 15.9936	0.793899
 15.9976	0.793926
 16.0016	0.793954
 16.0056	0.793981
 16.0096	0.794009
 16.0136	0.794037
 16.0176	0.794064
 16.0216	0.794092
 16.0256	0.794119
 16.0296	0.794147
 16.0336	0.794174
 16.0376	0.794202
 16.0416	0.794229
 16.0456	0.794256
 16.0496	0.794284
 16.0536	0.794311
 16.0576	0.794339
 16.0616	0.794366
 16.0656	0.794393
 16.0696	0.794421
 16.0736	0.794448
 16.0776	0.794475
 16.0816	0.794503
 16.0856	0.79453
 16.0896	0.794557
 16.0936	0.794585
 16.0976	0.794612
 16.1016	0.794639
 16.1056	0.794667
 16.1096	0.794694
 16.1136	0.794721
 16.1176	0.794748
 16.1216	0.794775
 16.1256	0.794803
 16.1296	0.79483
 16.1336	0.794857
 16.1376	0.794884
 16.1416	0.794911
 16.1456	0.794938
 16.1496	0.794966
 16.1536	0.794993
 16.1576	0.79502
 16.1616	0.795047
 16.1656	0.795074
 16.1696	0.795101
 16.1736	0.795128
 16.1776	0.795155
 16.1816	0.795182
 16.1856	0.795209
 16.1896	0.795236
 16.1936	0.795263
 16.1976	0.79529
 16.2016	0.795317
 16.2056	0.795344
 16.2096	0.795371
 16.2136	0.795398
 16.2176	0.795425
 16.2216	0.795452
 16.2256	0.795479
 16.2296	0.795505
 16.2336	0.795532
 16.2376	0.795559
 16.2416	0.795586
 16.2456	0.795613
 16.2496	0.79564
 16.2536	0.795667
 16.2576	0.795693
 16.2616	0.79572
 16.2656	0.795747
 16.2696	0.795774
 16.2736	0.7958
 16.2776	0.795827
 16.2816	0.795854
 16.2856	0.795881
 16.2896	0.795907
 16.2936	0.795934
 16.2976	0.795961
 16.3016	0.795987
 16.3056	0.796014
 16.3096	0.796041
 16.3136	0.796067
 16.3176	0.796094
 16.3216	0.796121
 16.3256	0.796147
 16.3296	0.796174
 16.3336	0.7962
 16.3376	0.796227
 16.3416	0.796253
 16.3456	0.79628
 16.3496	0.796306
 16.3536	0.796333
 16.3576	0.796359
 16.3616	0.796386
 16.3656	0.796412
 16.3696	0.796439
 16.3736	0.796465
 16.3776	0.796492
 16.3816	0.796518
 16.3856	0.796545
 16.3896	0.796571
 16.3936	0.796597
 16.3976	0.796624
 16.4016	0.79665
 16.4056	0.796677
 16.4096	0.796703
 16.4136	0.796729
 16.4176	0.796756
 16.4216	0.796782
 16.4256	0.796808
 16.4296	0.796835
 16.4336	0.796861
 16.4376	0.796887
 16.4416	0.796913
 16.4456	0.79694
 16.4496	0.796966
 16.4536	0.796992
 16.4576	0.797018
 16.4616	0.797045
 16.4656	0.797071
 16.4696	0.797097
 16.4736	0.797123
 16.4776	0.797149
 16.4816	0.797175
 16.4856	0.797201
 16.4896	0.797228
 16.4936	0.797254
 16.4976	0.79728
 16.5017	0.797306
 16.5057	0.797332
 16.5097	0.797358
 16.5137	0.797384
 16.5177	0.79741
 16.5217	0.797436
 16.5257	0.797462
 16.5297	0.797488
 16.5337	0.797514
 16.5377	0.79754
 16.5417	0.797566
 16.5457	0.797592
 16.5497	0.797618
 16.5537	0.797644
 16.5577	0.79767
 16.5617	0.797696
 16.5657	0.797722
 16.5697	0.797748
 16.5737	0.797773
 16.5777	0.797799
 16.5817	0.797825
 16.5857	0.797851
 16.5897	0.797877
 16.5937	0.797903
 16.5977	0.797928
 16.6017	0.797954
 16.6057	0.79798
 16.6097	0.798006
 16.6137	0.798032
 16.6177	0.798057
 16.6217	0.798083
 16.6257	0.798109
 16.6297	0.798135
 16.6337	0.79816
 16.6377	0.798186
 16.6417	0.798212
 16.6457	0.798237
 16.6497	0.798263
 16.6537	0.798289
 16.6577	0.798314
 16.6617	0.79834
 16.6657	0.798366
 16.6697	0.798391
 16.6737	0.798417
 16.6777	0.798442
 16.6817	0.798468
 16.6857	0.798493
 16.6897	0.798519
 16.6937	0.798545
 16.6977	0.79857
 16.7017	0.798596
 16.7057	0.798621
 16.7097	0.798647
 16.7137	0.798672
 16.7177	0.798698
 16.7217	0.798723
 16.7257	0.798748
 16.7297	0.798774
 16.7337	0.798799
 16.7377	0.798825
 16.7417	0.79885
 16.7457	0.798876
 16.7497	0.798901
 16.7537	0.798926
 16.7577	0.798952
 16.7617	0.798977
 16.7657	0.799002
 16.7697	0.799028
 16.7737	0.799053
 16.7777	0.799078
 16.7817	0.799104
 16.7857	0.799129
 16.7897	0.799154
 16.7937	0.799179
 16.7977	0.799205
 16.8017	0.79923
 16.8057	0.799255
 16.8097	0.79928
 16.8137	0.799306
 16.8177	0.799331
 16.8217	0.799356
 16.8257	0.799381
 16.8297	0.799406
 16.8337	0.799431
 16.8377	0.799457
 16.8417	0.799482
 16.8457	0.799507
 16.8497	0.799532
 16.8537	0.799557
 16.8577	0.799582
 16.8617	0.799607
 16.8657	0.799632
 16.8697	0.799657
 16.8737	0.799682
 16.8777	0.799707
 16.8817	0.799732
 16.8857	0.799757
 16.8897	0.799782
 16.8937	0.799807
 16.8977	0.799832
 16.9017	0.799857
 16.9057	0.799882
 16.9097	0.799907
 16.9137	0.799932
 16.9177	0.799957
 16.9217	0.799982
 16.9257	0.800007
 16.9297	0.800032
 16.9337	0.800057
 16.9377	0.800081
 16.9417	0.800106
 16.9457	0.800131
 16.9497	0.800156
 16.9537	0.800181
 16.9577	0.800206
 16.9617	0.80023
 16.9657	0.800255
 16.9697	0.80028
 16.9737	0.800305
 16.9777	0.800329
 16.9817	0.800354
 16.9857	0.800379
 16.9897	0.800404
 16.9937	0.800428
 16.9977	0.800453
 17.0017	0.800478
 17.0057	0.800502
 17.0097	0.800527
 17.0137	0.800551
 17.0177	0.800576
 17.0217	0.800601
 17.0257	0.800625
 17.0297	0.80065
 17.0337	0.800674
 17.0377	0.800699
 17.0417	0.800723
 17.0457	0.800748
 17.0497	0.800772
 17.0537	0.800797
 17.0577	0.800821
 17.0617	0.800846
 17.0657	0.80087
 17.0697	0.800894
 17.0737	0.800919
 17.0777	0.800943
 17.0817	0.800968
 17.0857	0.800992
 17.0897	0.801016
 17.0937	0.801041
 17.0977	0.801065
 17.1017	0.80109
 17.1057	0.801114
 17.1097	0.801138
 17.1137	0.801162
 17.1177	0.801187
 17.1217	0.801211
 17.1257	0.801235
 17.1297	0.80126
 17.1337	0.801284
 17.1377	0.801308
 17.1417	0.801332
 17.1457	0.801357
 17.1497	0.801381
 17.1537	0.801405
 17.1577	0.801429
 17.1617	0.801453
 17.1657	0.801478
 17.1697	0.801502
 17.1737	0.801526
 17.1777	0.80155
 17.1817	0.801574
 17.1857	0.801598
 17.1897	0.801622
 17.1937	0.801646
 17.1977	0.801671
 17.2017	0.801695
 17.2057	0.801719
 17.2097	0.801743
 17.2137	0.801767
 17.2177	0.801791
 17.2217	0.801815
 17.2257	0.801839
 17.2297	0.801863
 17.2337	0.801887
 17.2377	0.801911
 17.2417	0.801935
 17.2457	0.801959
 17.2497	0.801983
 17.2537	0.802007
 17.2577	0.802031
 17.2617	0.802055
 17.2657	0.802078
 17.2697	0.802102
 17.2737	0.802126
 17.2777	0.80215
 17.2817	0.802174
 17.2857	0.802198
 17.2897	0.802222
 17.2937	0.802246
 17.2977	0.802269
 17.3017	0.802293
 17.3057	0.802317
 17.3097	0.802341
 17.3137	0.802365
 17.3177	0.802388
 17.3217	0.802412
 17.3257	0.802436
 17.3297	0.80246
 17.3337	0.802483
 17.3377	0.802507
 17.3417	0.802531
 17.3457	0.802554
 17.3497	0.802578
 17.3537	0.802602
 17.3577	0.802626
 17.3617	0.802649
 17.3657	0.802673
 17.3697	0.802696
 17.3737	0.80272
 17.3777	0.802744
 17.3817	0.802767
 17.3857	0.802791
 17.3897	0.802815
 17.3937	0.802838
 17.3977	0.802862
 17.4017	0.802885
 17.4057	0.802909
 17.4097	0.802932
 17.4137	0.802956
 17.4177	0.802979
 17.4217	0.803003
 17.4257	0.803026
 17.4297	0.80305
 17.4337	0.803073
 17.4377	0.803097
 17.4417	0.80312
 17.4457	0.803144
 17.4497	0.803167
 17.4537	0.803191
 17.4577	0.803214
 17.4617	0.803237
 17.4657	0.803261
 17.4697	0.803284
 17.4737	0.803307
 17.4777	0.803331
 17.4817	0.803354
 17.4857	0.803378
 17.4897	0.803401
 17.4937	0.803424
 17.4977	0.803447
 17.5018	0.803471
 17.5058	0.803494
 17.5098	0.803517
 17.5138	0.803541
 17.5178	0.803564
 17.5218	0.803587
 17.5258	0.80361
 17.5298	0.803634
 17.5338	0.803657
 17.5378	0.80368
 17.5418	0.803703
 17.5458	0.803726
 17.5498	0.80375
 17.5538	0.803773
 17.5578	0.803796
 17.5618	0.803819
 17.5658	0.803842
 17.5698	0.803865
 17.5738	0.803888
 17.5778	0.803912
 17.5818	0.803935
 17.5858	0.803958
 17.5898	0.803981
 17.5938	0.804004
 17.5978	0.804027
 17.6018	0.80405
 17.6058	0.804073
 17.6098	0.804096
 17.6138	0.804119
 17.6178	0.804142
 17.6218	0.804165
 17.6258	0.804188
 17.6298	0.804211
 17.6338	0.804234
 17.6378	0.804257
 17.6418	0.80428
 17.6458	0.804303
 17.6498	0.804326
 17.6538	0.804349
 17.6578	0.804372
 17.6618	0.804394
 17.6658	0.804417
 17.6698	0.80444
 17.6738	0.804463
 17.6778	0.804486
 17.6818	0.804509
 17.6858	0.804532
 17.6898	0.804554
 17.6938	0.804577
 17.6978	0.8046
 17.7018	0.804623
 17.7058	0.804646
 17.7098	0.804668
 17.7138	0.804691
 17.7178	0.804714
 17.7218	0.804737
 17.7258	0.804759
 17.7298	0.804782
 17.7338	0.804805
 17.7378	0.804828
 17.7418	0.80485
 17.7458	0.804873
 17.7498	0.804896
 17.7538	0.804918
 17.7578	0.804941
 17.7618	0.804964
 17.7658	0.804986
 17.7698	0.805009
 17.7738	0.805032
 17.7778	0.805054
 17.7818	0.805077
 17.7858	0.805099
 17.7898	0.805122
 17.7938	0.805144
 17.7978	0.805167
 17.8018	0.80519
 17.8058	0.805212
 17.8098	0.805235
 17.8138	0.805257
 17.8178	0.80528
 17.8218	0.805302
 17.8258	0.805325
 17.8298	0.805347
 17.8338	0.80537
 17.8378	0.805392
 17.8418	0.805415
 17.8458	0.805437
 17.8498	0.805459
 17.8538	0.805482
 17.8578	0.805504
 17.8618	0.805527
 17.8658	0.805549
 17.8698	0.805571
 17.8738	0.805594
 17.8778	0.805616
 17.8818	0.805639
 17.8858	0.805661
 17.8898	0.805683
 17.8938	0.805706
 17.8978	0.805728
 17.9018	0.80575
 17.9058	0.805772
 17.9098	0.805795
 17.9138	0.805817
 17.9178	0.805839
 17.9218	0.805862
 17.9258	0.805884
 17.9298	0.805906
 17.9338	0.805928
 17.9378	0.80595
 17.9418	0.805973
 17.9458	0.805995
 17.9498	0.806017
 17.9538	0.806039
 17.9578	0.806061
 17.9618	0.806084
 17.9658	0.806106
 17.9698	0.806128
 17.9738	0.80615
 17.9778	0.806172
 17.9818	0.806194
 17.9858	0.806216
 17.9898	0.806238
 17.9938	0.806261
 17.9978	0.806283
 18.0018	0.806305
 18.0058	0.806327
 18.0098	0.806349
 18.0138	0.806371
 18.0178	0.806393
 18.0218	0.806416
 18.0258	0.806438
 18.0298	0.80646
 18.0338	0.806482
 18.0378	0.806504
 18.0418	0.806526
 18.0458	0.806548
 18.0498	0.806571
 18.0538	0.806593
 18.0578	0.806615
 18.0618	0.806637
 18.0658	0.806659
 18.0698	0.806681
 18.0738	0.806703
 18.0778	0.806725
 18.0818	0.806747
 18.0858	0.806769
 18.0898	0.806791
 18.0938	0.806813
 18.0978	0.806835
 18.1018	0.806857
 18.1058	0.806879
 18.1098	0.806901
 18.1138	0.806923
 18.1178	0.806945
 18.1218	0.806967
 18.1258	0.806989
 18.1298	0.807011
 18.1338	0.807032
 18.1378	0.807054
 18.1418	0.807076
 18.1458	0.807098
 18.1498	0.80712
 18.1538	0.807142
 18.1578	0.807164
 18.1618	0.807186
 18.1658	0.807207
 18.1698	0.807229
 18.1738	0.807251
 18.1778	0.807273
 18.1818	0.807295
 18.1858	0.807316
 18.1898	0.807338
 18.1938	0.80736
 18.1978	0.807382
 18.2018	0.807403
 18.2058	0.807425
 18.2098	0.807447
 18.2138	0.807469
 18.2178	0.80749
 18.2218	0.807512
 18.2258	0.807534
 18.2298	0.807555
 18.2338	0.807577
 18.2378	0.807599
 18.2418	0.80762
 18.2458	0.807642
 18.2498	0.807664
 18.2538	0.807685
 18.2578	0.807707
 18.2618	0.807728
 18.2658	0.80775
 18.2698	0.807772
 18.2738	0.807793
 18.2778	0.807815
 18.2818	0.807836
 18.2858	0.807858
 18.2898	0.807879
 18.2938	0.807901
 18.2978	0.807922
 18.3018	0.807944
 18.3058	0.807965
 18.3098	0.807987
 18.3138	0.808008
 18.3178	0.80803
 18.3218	0.808051
 18.3258	0.808073
 18.3298	0.808094
 18.3338	0.808116
 18.3378	0.808137
 18.3418	0.808159
 18.3458	0.80818
 18.3498	0.808201
 18.3538	0.808223
 18.3578	0.808244
 18.3618	0.808265
 18.3658	0.808287
 18.3698	0.808308
 18.3738	0.80833
 18.3778	0.808351
 18.3818	0.808372
 18.3858	0.808393
 18.3898	0.808415
 18.3938	0.808436
 18.3978	0.808457
 18.4018	0.808479
 18.4058	0.8085
 18.4098	0.808521
 18.4138	0.808542
 18.4178	0.808564
 18.4218	0.808585
 18.4258	0.808606
 18.4298	0.808627
 18.4338	0.808649
 18.4378	0.80867
 18.4418	0.808691
 18.4458	0.808712
 18.4498	0.808733
 18.4538	0.808754
 18.4578	0.808776
 18.4618	0.808797
 18.4658	0.808818
 18.4698	0.808839
 18.4738	0.80886
 18.4778	0.808881
 18.4818	0.808902
 18.4858	0.808923
 18.4898	0.808945
 18.4938	0.808966
 18.4978	0.808987
 18.5019	0.809008
 18.5059	0.809029
 18.5099	0.80905
 18.5139	0.809071
 18.5179	0.809092
 18.5219	0.809113
 18.5259	0.809134
 18.5299	0.809155
 18.5339	0.809176
 18.5379	0.809197
 18.5419	0.809218
 18.5459	0.809239
 18.5499	0.80926
 18.5539	0.809281
 18.5579	0.809302
 18.5619	0.809322
 18.5659	0.809343
 18.5699	0.809364
 18.5739	0.809385
 18.5779	0.809406
 18.5819	0.809427
 18.5859	0.809448
 18.5899	0.809469
 18.5939	0.809489
 18.5979	0.80951
 18.6019	0.809531
 18.6059	0.809552
 18.6099	0.809573
 18.6139	0.809594
 18.6179	0.809614
 18.6219	0.809635
 18.6259	0.809656
 18.6299	0.809677
 18.6339	0.809697
 18.6379	0.809718
 18.6419	0.809739
 18.6459	0.80976
 18.6499	0.80978
 18.6539	0.809801
 18.6579	0.809822
 18.6619	0.809843
 18.6659	0.809863
 18.6699	0.809884
 18.6739	0.809905
 18.6779	0.809925
 18.6819	0.809946
 18.6859	0.809967
 18.6899	0.809987
 18.6939	0.810008
 18.6979	0.810028
 18.7019	0.810049
 18.7059	0.81007
 18.7099	0.81009
 18.7139	0.810111
 18.7179	0.810131
 18.7219	0.810152
 18.7259	0.810172
 18.7299	0.810193
 18.7339	0.810214
 18.7379	0.810234
 18.7419	0.810255
 18.7459	0.810275
 18.7499	0.810296
 18.7539	0.810316
 18.7579	0.810337
 18.7619	0.810357
 18.7659	0.810378
 18.7699	0.810398
 18.7739	0.810418
 18.7779	0.810439
 18.7819	0.810459
 18.7859	0.81048
 18.7899	0.8105
 18.7939	0.810521
 18.7979	0.810541
 18.8019	0.810561
 18.8059	0.810582
 18.8099	0.810602
 18.8139	0.810622
 18.8179	0.810643
 18.8219	0.810663
 18.8259	0.810684
 18.8299	0.810704
 18.8339	0.810724
 18.8379	0.810744
 18.8419	0.810765
 18.8459	0.810785
 18.8499	0.810805
 18.8539	0.810826
 18.8579	0.810846
 18.8619	0.810866
 18.8659	0.810886
 18.8699	0.810907
 18.8739	0.810927
 18.8779	0.810947
 18.8819	0.810967
 18.8859	0.810988
 18.8899	0.811008
 18.8939	0.811028
 18.8979	0.811048
 18.9019	0.811068
 18.9059	0.811088
 18.9099	0.811109
 18.9139	0.811129
 18.9179	0.811149
 18.9219	0.811169
 18.9259	0.811189
 18.9299	0.811209
 18.9339	0.811229
 18.9379	0.811249
 18.9419	0.81127
 18.9459	0.81129
 18.9499	0.81131
 18.9539	0.81133
 18.9579	0.81135
 18.9619	0.81137
 18.9659	0.81139
 18.9699	0.81141
 18.9739	0.81143
 18.9779	0.81145
 18.9819	0.81147
 18.9859	0.81149
 18.9899	0.81151
 18.9939	0.81153
 18.9979	0.81155
 19.0019	0.81157
 19.0059	0.81159
 19.0099	0.811609
 19.0139	0.811629
 19.0179	0.811649
 19.0219	0.811669
 19.0259	0.811688
 19.0299	0.811708
 19.0339	0.811728
 19.0379	0.811748
 19.0419	0.811767
 19.0459	0.811787
 19.0499	0.811807
 19.0539	0.811826
 19.0579	0.811846
 19.0619	0.811866
 19.0659	0.811885
 19.0699	0.811905
 19.0739	0.811925
 19.0779	0.811944
 19.0819	0.811964
 19.0859	0.811984
 19.0899	0.812003
 19.0939	0.812023
 19.0979	0.812043
 19.1019	0.812062
 19.1059	0.812082
 19.1099	0.812101
 19.1139	0.812121
 19.1179	0.81214
 19.1219	0.81216
 19.1259	0.81218
 19.1299	0.812199
 19.1339	0.812219
 19.1379	0.812238
 19.1419	0.812258
 19.1459	0.812277
 19.1499	0.812297
 19.1539	0.812316
 19.1579	0.812336
 19.1619	0.812355
 19.1659	0.812375
 19.1699	0.812394
 19.1739	0.812413
 19.1779	0.812433
 19.1819	0.812452
 19.1859	0.812472
 19.1899	0.812491
 19.1939	0.812511
 19.1979	0.81253
 19.2019	0.812549
 19.2059	0.812569
 19.2099	0.812588
 19.2139	0.812607
 19.2179	0.812627
 19.2219	0.812646
 19.2259	0.812665
 19.2299	0.812685
 19.2339	0.812704
 19.2379	0.812723
 19.2419	0.812743
 19.2459	0.812762
 19.2499	0.812781
 19.2539	0.812801
 19.2579	0.81282
 19.2619	0.812839
 19.2659	0.812858
 19.2699	0.812878
 19.2739	0.812897
 19.2779	0.812916
 19.2819	0.812935
 19.2859	0.812955
 19.2899	0.812974
 19.2939	0.812993
 19.2979	0.813012
 19.3019	0.813031
 19.3059	0.81305
 19.3099	0.81307
 19.3139	0.813089
 19.3179	0.813108
 19.3219	0.813127
 19.3259	0.813146
 19.3299	0.813165
 19.3339	0.813184
 19.3379	0.813204
 19.3419	0.813223
 19.3459	0.813242
 19.3499	0.813261
 19.3539	0.81328
 19.3579	0.813299
 19.3619	0.813318
 19.3659	0.813337
 19.3699	0.813356
 19.3739	0.813375
 19.3779	0.813394
 19.3819	0.813413
 19.3859	0.813432
 19.3899	0.813451
 19.3939	0.81347
 19.3979	0.813489
 19.4019	0.813508
 19.4059	0.813527
 19.4099	0.813546
 19.4139	0.813565
 19.4179	0.813584
 19.4219	0.813603
 19.4259	0.813622
 19.4299	0.813641
 19.4339	0.81366
 19.4379	0.813679
 19.4419	0.813698
 19.4459	0.813716
 19.4499	0.813735
 19.4539	0.813754
 19.4579	0.813773
 19.4619	0.813792
 19.4659	0.813811
 19.4699	0.81383
 19.4739	0.813848
 19.4779	0.813867
 19.4819	0.813886
 19.4859	0.813905
 19.4899	0.813924
 19.4939	0.813942
 19.4979	0.813961
 19.502	0.81398
 19.506	0.813999
 19.51	0.814018
 19.514	0.814036
 19.518	0.814055
 19.522	0.814074
 19.526	0.814092
 19.53	0.814111
 19.534	0.81413
 19.538	0.814149
 19.542	0.814167
 19.546	0.814186
 19.55	0.814205
 19.554	0.814223
 19.558	0.814242
 19.562	0.814261
 19.566	0.814279
 19.57	0.814298
 19.574	0.814317
 19.578	0.814335
 19.582	0.814354
 19.586	0.814372
 19.59	0.814391
 19.594	0.81441
 19.598	0.814428
 19.602	0.814447
 19.606	0.814465
 19.61	0.814484
 19.614	0.814502
 19.618	0.814521
 19.622	0.81454
 19.626	0.814558
 19.63	0.814577
 19.634	0.814595
 19.638	0.814614
 19.642	0.814632
 19.646	0.814651
 19.65	0.814669
 19.654	0.814688
 19.658	0.814706
 19.662	0.814724
 19.666	0.814743
 19.67	0.814761
 19.674	0.81478
 19.678	0.814798
 19.682	0.814817
 19.686	0.814835
 19.69	0.814853
 19.694	0.814872
 19.698	0.81489
 19.702	0.814909
 19.706	0.814927
 19.71	0.814945
 19.714	0.814964
 19.718	0.814982
 19.722	0.815
 19.726	0.815019
 19.73	0.815037
 19.734	0.815055
 19.738	0.815074
 19.742	0.815092
 19.746	0.81511
 19.75	0.815129
 19.754	0.815147
 19.758	0.815165
 19.762	0.815183
 19.766	0.815202
 19.77	0.81522
 19.774	0.815238
 19.778	0.815256
 19.782	0.815275
 19.786	0.815293
 19.79	0.815311
 19.794	0.815329
 19.798	0.815347
 19.802	0.815366
 19.806	0.815384
 19.81	0.815402
 19.814	0.81542
 19.818	0.815438
 19.822	0.815456
 19.826	0.815475
 19.83	0.815493
 19.834	0.815511
 19.838	0.815529
 19.842	0.815547
 19.846	0.815565
 19.85	0.815583
 19.854	0.815601
 19.858	0.815619
 19.862	0.815637
 19.866	0.815656
 19.87	0.815674
 19.874	0.815692
 19.878	0.81571
 19.882	0.815728
 19.886	0.815746
 19.89	0.815764
 19.894	0.815782
 19.898	0.8158
 19.902	0.815818
 19.906	0.815836
 19.91	0.815854
 19.914	0.815872
 19.918	0.81589
 19.922	0.815908
 19.926	0.815926
 19.93	0.815943
 19.934	0.815961
 19.938	0.815979
 19.942	0.815997
 19.946	0.816015
 19.95	0.816033
 19.954	0.816051
 19.958	0.816069
 19.962	0.816087
 19.966	0.816105
 19.97	0.816122
 19.974	0.81614
 19.978	0.816158
 19.982	0.816176
 19.986	0.816194
 19.99	0.816212
 19.994	0.816229
 19.998	0.816247
 20.002	0.816265
 20.006	0.816283
 20.01	0.8163
 20.014	0.816318
 20.018	0.816336
 20.022	0.816353
 20.026	0.816371
 20.03	0.816389
 20.034	0.816406
 20.038	0.816424
 20.042	0.816442
 20.046	0.816459
 20.05	0.816477
 20.054	0.816494
 20.058	0.816512
 20.062	0.81653
 20.066	0.816547
 20.07	0.816565
 20.074	0.816582
 20.078	0.8166
 20.082	0.816617
 20.086	0.816635
 20.09	0.816652
 20.094	0.81667
 20.098	0.816687
 20.102	0.816705
 20.106	0.816722
 20.11	0.81674
 20.114	0.816757
 20.118	0.816775
 20.122	0.816792
 20.126	0.81681
 20.13	0.816827
 20.134	0.816845
 20.138	0.816862
 20.142	0.81688
 20.146	0.816897
 20.15	0.816914
 20.154	0.816932
 20.158	0.816949
 20.162	0.816967
 20.166	0.816984
 20.17	0.817001
 20.174	0.817019
 20.178	0.817036
 20.182	0.817054
 20.186	0.817071
 20.19	0.817088
 20.194	0.817106
 20.198	0.817123
 20.202	0.81714
 20.206	0.817158
 20.21	0.817175
 20.214	0.817192
 20.218	0.817209
 20.222	0.817227
 20.226	0.817244
 20.23	0.817261
 20.234	0.817279
 20.238	0.817296
 20.242	0.817313
 20.246	0.81733
 20.25	0.817348
 20.254	0.817365
 20.258	0.817382
 20.262	0.817399
 20.266	0.817416
 20.27	0.817434
 20.274	0.817451
 20.278	0.817468
 20.282	0.817485
 20.286	0.817502
 20.29	0.817519
 20.294	0.817537
 20.298	0.817554
 20.302	0.817571
 20.306	0.817588
 20.31	0.817605
 20.314	0.817622
 20.318	0.817639
 20.322	0.817657
 20.326	0.817674
 20.33	0.817691
 20.334	0.817708
 20.338	0.817725
 20.342	0.817742
 20.346	0.817759
 20.35	0.817776
 20.354	0.817793
 20.358	0.81781
 20.362	0.817827
 20.366	0.817844
 20.37	0.817861
 20.374	0.817878
 20.378	0.817895
 20.382	0.817912
 20.386	0.817929
 20.39	0.817946
 20.394	0.817963
 20.398	0.81798
 20.402	0.817997
 20.406	0.818014
 20.41	0.818031
 20.414	0.818048
 20.418	0.818065
 20.422	0.818082
 20.426	0.818099
 20.43	0.818116
 20.434	0.818132
 20.438	0.818149
 20.442	0.818166
 20.446	0.818183
 20.45	0.8182
 20.454	0.818217
 20.458	0.818234
 20.462	0.818251
 20.466	0.818267
 20.47	0.818284
 20.474	0.818301
 20.478	0.818318
 20.482	0.818335
 20.486	0.818352
 20.49	0.818368
 20.494	0.818385
 20.498	0.818402
 20.5021	0.818419
 20.5061	0.818435
 20.5101	0.818452
 20.5141	0.818469
 20.5181	0.818486
 20.5221	0.818502
 20.5261	0.818519
 20.5301	0.818536
 20.5341	0.818553
 20.5381	0.818569
 20.5421	0.818586
 20.5461	0.818603
 20.5501	0.818619
 20.5541	0.818636
 20.5581	0.818653
 20.5621	0.818669
 20.5661	0.818686
 20.5701	0.818703
 20.5741	0.818719
 20.5781	0.818736
 20.5821	0.818753
 20.5861	0.818769
 20.5901	0.818786
 20.5941	0.818803
 20.5981	0.818819
 20.6021	0.818836
 20.6061	0.818852
 20.6101	0.818869
 20.6141	0.818886
 20.6181	0.818902
 20.6221	0.818919
 20.6261	0.818935
 20.6301	0.818952
 20.6341	0.818968
 20.6381	0.818985
 20.6421	0.819001
 20.6461	0.819018
 20.6501	0.819034
 20.6541	0.819051
 20.6581	0.819067
 20.6621	0.819084
 20.6661	0.8191
 20.6701	0.819117
 20.6741	0.819133
 20.6781	0.81915
 20.6821	0.819166
 20.6861	0.819183
 20.6901	0.819199
 20.6941	0.819216
 20.6981	0.819232
 20.7021	0.819249
 20.7061	0.819265
 20.7101	0.819281
 20.7141	0.819298
 20.7181	0.819314
 20.7221	0.819331
 20.7261	0.819347
 20.7301	0.819363
 20.7341	0.81938
 20.7381	0.819396
 20.7421	0.819412
 20.7461	0.819429
 20.7501	0.819445
 20.7541	0.819461
 20.7581	0.819478
 20.7621	0.819494
 20.7661	0.81951
 20.7701	0.819527
 20.7741	0.819543
 20.7781	0.819559
 20.7821	0.819576
 20.7861	0.819592
 20.7901	0.819608
 20.7941	0.819624
 20.7981	0.819641
 20.8021	0.819657
 20.8061	0.819673
 20.8101	0.819689
 20.8141	0.819706
 20.8181	0.819722
 20.8221	0.819738
 20.8261	0.819754
 20.8301	0.819771
 20.8341	0.819787
 20.8381	0.819803
 20.8421	0.819819
 20.8461	0.819835
 20.8501	0.819851
 20.8541	0.819868
 20.8581	0.819884
 20.8621	0.8199
 20.8661	0.819916
 20.8701	0.819932
 20.8741	0.819948
 20.8781	0.819964
 20.8821	0.819981
 20.8861	0.819997
 20.8901	0.820013
 20.8941	0.820029
 20.8981	0.820045
 20.9021	0.820061
 20.9061	0.820077
 20.9101	0.820093
 20.9141	0.820109
 20.9181	0.820125
 20.9221	0.820141
 20.9261	0.820157
 20.9301	0.820173
 20.9341	0.82019
 20.9381	0.820206
 20.9421	0.820222
 20.9461	0.820238
 20.9501	0.820254
 20.9541	0.82027
 20.9581	0.820286
 20.9621	0.820302
 20.9661	0.820317
 20.9701	0.820333
 20.9741	0.820349
 20.9781	0.820365
 20.9821	0.820381
 20.9861	0.820397
 20.9901	0.820413
 20.9941	0.820429
 20.9981	0.820445
 21.0021	0.820461
 21.0061	0.820477
 21.0101	0.820493
 21.0141	0.820509
 21.0181	0.820525
 21.0221	0.82054
 21.0261	0.820556
 21.0301	0.820572
 21.0341	0.820588
 21.0381	0.820604
 21.0421	0.82062
 21.0461	0.820636
 21.0501	0.820651
 21.0541	0.820667
 21.0581	0.820683
 21.0621	0.820699
 21.0661	0.820715
 21.0701	0.82073
 21.0741	0.820746
 21.0781	0.820762
 21.0821	0.820778
 21.0861	0.820794
 21.0901	0.820809
 21.0941	0.820825
 21.0981	0.820841
 21.1021	0.820857
 21.1061	0.820872
 21.1101	0.820888
 21.1141	0.820904
 21.1181	0.82092
 21.1221	0.820935
 21.1261	0.820951
 21.1301	0.820967
 21.1341	0.820982
 21.1381	0.820998
 21.1421	0.821014
 21.1461	0.821029
 21.1501	0.821045
 21.1541	0.821061
 21.1581	0.821076
 21.1621	0.821092
 21.1661	0.821108
 21.1701	0.821123
 21.1741	0.821139
 21.1781	0.821155
 21.1821	0.82117
 21.1861	0.821186
 21.1901	0.821201
 21.1941	0.821217
 21.1981	0.821233
 21.2021	0.821248
 21.2061	0.821264
 21.2101	0.821279
 21.2141	0.821295
 21.2181	0.82131
 21.2221	0.821326
 21.2261	0.821341
 21.2301	0.821357
 21.2341	0.821373
 21.2381	0.821388
 21.2421	0.821404
 21.2461	0.821419
 21.2501	0.821435
 21.2541	0.82145
 21.2581	0.821466
 21.2621	0.821481
 21.2661	0.821497
 21.2701	0.821512
 21.2741	0.821527
 21.2781	0.821543
 21.2821	0.821558
 21.2861	0.821574
 21.2901	0.821589
 21.2941	0.821605
 21.2981	0.82162
 21.3021	0.821636
 21.3061	0.821651
 21.3101	0.821666
 21.3141	0.821682
 21.3181	0.821697
 21.3221	0.821713
 21.3261	0.821728
 21.3301	0.821743
 21.3341	0.821759
 21.3381	0.821774
 21.3421	0.821789
 21.3461	0.821805
 21.3501	0.82182
 21.3541	0.821835
 21.3581	0.821851
 21.3621	0.821866
 21.3661	0.821881
 21.3701	0.821897
 21.3741	0.821912
 21.3781	0.821927
 21.3821	0.821943
 21.3861	0.821958
 21.3901	0.821973
 21.3941	0.821988
 21.3981	0.822004
 21.4021	0.822019
 21.4061	0.822034
 21.4101	0.822049
 21.4141	0.822065
 21.4181	0.82208
 21.4221	0.822095
 21.4261	0.82211
 21.4301	0.822125
 21.4341	0.822141
 21.4381	0.822156
 21.4421	0.822171
 21.4461	0.822186
 21.4501	0.822201
 21.4541	0.822217
 21.4581	0.822232
 21.4621	0.822247
 21.4661	0.822262
 21.4701	0.822277
 21.4741	0.822292
 21.4781	0.822308
 21.4821	0.822323
 21.4861	0.822338
 21.4901	0.822353
 21.4941	0.822368
 21.4981	0.822383
 21.5022	0.822398
 21.5062	0.822413
 21.5102	0.822428
 21.5142	0.822443
 21.5182	0.822459
 21.5222	0.822474
 21.5262	0.822489
 21.5302	0.822504
 21.5342	0.822519
 21.5382	0.822534
 21.5422	0.822549
 21.5462	0.822564
 21.5502	0.822579
 21.5542	0.822594
 21.5582	0.822609
 21.5622	0.822624
 21.5662	0.822639
 21.5702	0.822654
 21.5742	0.822669
 21.5782	0.822684
 21.5822	0.822699
 21.5862	0.822714
 21.5902	0.822729
 21.5942	0.822744
 21.5982	0.822759
 21.6022	0.822774
 21.6062	0.822789
 21.6102	0.822803
 21.6142	0.822818
 21.6182	0.822833
 21.6222	0.822848
 21.6262	0.822863
 21.6302	0.822878
 21.6342	0.822893
 21.6382	0.822908
 21.6422	0.822923
 21.6462	0.822938
 21.6502	0.822952
 21.6542	0.822967
 21.6582	0.822982
 21.6622	0.822997
 21.6662	0.823012
 21.6702	0.823027
 21.6742	0.823041
 21.6782	0.823056
 21.6822	0.823071
 21.6862	0.823086
 21.6902	0.823101
 21.6942	0.823115
 21.6982	0.82313
 21.7022	0.823145
 21.7062	0.82316
 21.7102	0.823175
 21.7142	0.823189
 21.7182	0.823204
 21.7222	0.823219
 21.7262	0.823234
 21.7302	0.823248
 21.7342	0.823263
 21.7382	0.823278
 21.7422	0.823293
 21.7462	0.823307
 21.7502	0.823322
 21.7542	0.823337
 21.7582	0.823351
 21.7622	0.823366
 21.7662	0.823381
 21.7702	0.823395
 21.7742	0.82341
 21.7782	0.823425
 21.7822	0.823439
 21.7862	0.823454
 21.7902	0.823469
 21.7942	0.823483
 21.7982	0.823498
 21.8022	0.823513
 21.8062	0.823527
 21.8102	0.823542
 21.8142	0.823556
 21.8182	0.823571
 21.8222	0.823586
 21.8262	0.8236
 21.8302	0.823615
 21.8342	0.823629
 21.8382	0.823644
 21.8422	0.823659
 21.8462	0.823673
 21.8502	0.823688
 21.8542	0.823702
 21.8582	0.823717
 21.8622	0.823731
 21.8662	0.823746
 21.8702	0.82376
 21.8742	0.823775
 21.8782	0.823789
 21.8822	0.823804
 21.8862	0.823818
 21.8902	0.823833
 21.8942	0.823847
 21.8982	0.823862
 21.9022	0.823876
 21.9062	0.823891
 21.9102	0.823905
 21.9142	0.82392
 21.9182	0.823934
 21.9222	0.823949
 21.9262	0.823963
 21.9302	0.823978
 21.9342	0.823992
 21.9382	0.824006
 21.9422	0.824021
 21.9462	0.824035
 21.9502	0.82405
 21.9542	0.824064
 21.9582	0.824078
 21.9622	0.824093
 21.9662	0.824107
 21.9702	0.824122
 21.9742	0.824136
 21.9782	0.82415
 21.9822	0.824165
 21.9862	0.824179
 21.9902	0.824193
 21.9942	0.824208
 21.9982	0.824222
 22.0022	0.824236
 22.0062	0.824251
 22.0102	0.824265
 22.0142	0.824279
 22.0182	0.824294
 22.0222	0.824308
 22.0262	0.824322
 22.0302	0.824336
 22.0342	0.824351
 22.0382	0.824365
 22.0422	0.824379
 22.0462	0.824394
 22.0502	0.824408
 22.0542	0.824422
 22.0582	0.824436
 22.0622	0.824451
 22.0662	0.824465
 22.0702	0.824479
 22.0742	0.824493
 22.0782	0.824507
 22.0822	0.824522
 22.0862	0.824536
 22.0902	0.82455
 22.0942	0.824564
 22.0982	0.824578
 22.1022	0.824593
 22.1062	0.824607
 22.1102	0.824621
 22.1142	0.824635
 22.1182	0.824649
 22.1222	0.824663
 22.1262	0.824678
 22.1302	0.824692
 22.1342	0.824706
 22.1382	0.82472
 22.1422	0.824734
 22.1462	0.824748
 22.1502	0.824762
 22.1542	0.824776
 22.1582	0.82479
 22.1622	0.824805
 22.1662	0.824819
 22.1702	0.824833
 22.1742	0.824847
 22.1782	0.824861
 22.1822	0.824875
 22.1862	0.824889
 22.1902	0.824903
 22.1942	0.824917
 22.1982	0.824931
 22.2022	0.824945
 22.2062	0.824959
 22.2102	0.824973
 22.2142	0.824987
 22.2182	0.825001
 22.2222	0.825015
 22.2262	0.825029
 22.2302	0.825043
 22.2342	0.825057
 22.2382	0.825071
 22.2422	0.825085
 22.2462	0.825099
 22.2502	0.825113
 22.2542	0.825127
 22.2582	0.825141
 22.2622	0.825155
 22.2662	0.825169
 22.2702	0.825183
 22.2742	0.825197
 22.2782	0.825211
 22.2822	0.825224
 22.2862	0.825238
 22.2902	0.825252
 22.2942	0.825266
 22.2982	0.82528
 22.3022	0.825294
 22.3062	0.825308
 22.3102	0.825322
 22.3142	0.825336
 22.3182	0.825349
 22.3222	0.825363
 22.3262	0.825377
 22.3302	0.825391
 22.3342	0.825405
 22.3382	0.825419
 22.3422	0.825433
 22.3462	0.825446
 22.3502	0.82546
 22.3542	0.825474
 22.3582	0.825488
 22.3622	0.825502
 22.3662	0.825515
 22.3702	0.825529
 22.3742	0.825543
 22.3782	0.825557
 22.3822	0.82557
 22.3862	0.825584
 22.3902	0.825598
 22.3942	0.825612
 22.3982	0.825625
 22.4022	0.825639
 22.4062	0.825653
 22.4102	0.825667
 22.4142	0.82568
 22.4182	0.825694
 22.4222	0.825708
 22.4262	0.825722
 22.4302	0.825735
 22.4342	0.825749
 22.4382	0.825763
 22.4422	0.825776
 22.4462	0.82579
 22.4502	0.825804
 22.4542	0.825817
 22.4582	0.825831
 22.4622	0.825845
 22.4662	0.825858
 22.4702	0.825872
 22.4742	0.825886
 22.4782	0.825899
 22.4822	0.825913
 22.4862	0.825926
 22.4902	0.82594
 22.4942	0.825954
 22.4982	0.825967
 22.5023	0.825981
 22.5063	0.825994
 22.5103	0.826008
 22.5143	0.826022
 22.5183	0.826035
 22.5223	0.826049
 22.5263	0.826062
 22.5303	0.826076
 22.5343	0.826089
 22.5383	0.826103
 22.5423	0.826117
 22.5463	0.82613
 22.5503	0.826144
 22.5543	0.826157
 22.5583	0.826171
 22.5623	0.826184
 22.5663	0.826198
 22.5703	0.826211
 22.5743	0.826225
 22.5783	0.826238
 22.5823	0.826252
 22.5863	0.826265
 22.5903	0.826279
 22.5943	0.826292
 22.5983	0.826306
 22.6023	0.826319
 22.6063	0.826332
 22.6103	0.826346
 22.6143	0.826359
 22.6183	0.826373
 22.6223	0.826386
 22.6263	0.8264
 22.6303	0.826413
 22.6343	0.826427
 22.6383	0.82644
 22.6423	0.826453
 22.6463	0.826467
 22.6503	0.82648
 22.6543	0.826493
 22.6583	0.826507
 22.6623	0.82652
 22.6663	0.826534
 22.6703	0.826547
 22.6743	0.82656
 22.6783	0.826574
 22.6823	0.826587
 22.6863	0.8266
 22.6903	0.826614
 22.6943	0.826627
 22.6983	0.82664
 22.7023	0.826654
 22.7063	0.826667
 22.7103	0.82668
 22.7143	0.826694
 22.7183	0.826707
 22.7223	0.82672
 22.7263	0.826733
 22.7303	0.826747
 22.7343	0.82676
 22.7383	0.826773
 22.7423	0.826787
 22.7463	0.8268
 22.7503	0.826813
 22.7543	0.826826
 22.7583	0.82684
 22.7623	0.826853
 22.7663	0.826866
 22.7703	0.826879
 22.7743	0.826892
 22.7783	0.826906
 22.7823	0.826919
 22.7863	0.826932
 22.7903	0.826945
 22.7943	0.826959
 22.7983	0.826972
 22.8023	0.826985
 22.8063	0.826998
 22.8103	0.827011
 22.8143	0.827024
 22.8183	0.827038
 22.8223	0.827051
 22.8263	0.827064
 22.8303	0.827077
 22.8343	0.82709
 22.8383	0.827103
 22.8423	0.827116
 22.8463	0.82713
 22.8503	0.827143
 22.8543	0.827156
 22.8583	0.827169
 22.8623	0.827182
 22.8663	0.827195
 22.8703	0.827208
 22.8743	0.827221
 22.8783	0.827234
 22.8823	0.827247
 22.8863	0.82726
 22.8903	0.827274
 22.8943	0.827287
 22.8983	0.8273
 22.9023	0.827313
 22.9063	0.827326
 22.9103	0.827339
 22.9143	0.827352
 22.9183	0.827365
 22.9223	0.827378
 22.9263	0.827391
 22.9303	0.827404
 22.9343	0.827417
 22.9383	0.82743
 22.9423	0.827443
 22.9463	0.827456
 22.9503	0.827469
 22.9543	0.827482
 22.9583	0.827495
 22.9623	0.827508
 22.9663	0.827521
 22.9703	0.827534
 22.9743	0.827547
 22.9783	0.82756
 22.9823	0.827572
 22.9863	0.827585
 22.9903	0.827598
 22.9943	0.827611
 22.9983	0.827624
 23.0023	0.827637
 23.0063	0.82765
 23.0103	0.827663
 23.0143	0.827676
 23.0183	0.827689
 23.0223	0.827702
 23.0263	0.827714
 23.0303	0.827727
 23.0343	0.82774
 23.0383	0.827753
 23.0423	0.827766
 23.0463	0.827779
 23.0503	0.827792
 23.0543	0.827804
 23.0583	0.827817
 23.0623	0.82783
 23.0663	0.827843
 23.0703	0.827856
 23.0743	0.827869
 23.0783	0.827881
 23.0823	0.827894
 23.0863	0.827907
 23.0903	0.82792
 23.0943	0.827933
 23.0983	0.827945
 23.1023	0.827958
 23.1063	0.827971
 23.1103	0.827984
 23.1143	0.827996
 23.1183	0.828009
 23.1223	0.828022
 23.1263	0.828035
 23.1303	0.828047
 23.1343	0.82806
 23.1383	0.828073
 23.1423	0.828086
 23.1463	0.828098
 23.1503	0.828111
 23.1543	0.828124
 23.1583	0.828136
 23.1623	0.828149
 23.1663	0.828162
 23.1703	0.828175
 23.1743	0.828187
 23.1783	0.8282
 23.1823	0.828213
 23.1863	0.828225
 23.1903	0.828238
 23.1943	0.828251
 23.1983	0.828263
 23.2023	0.828276
 23.2063	0.828289
 23.2103	0.828301
 23.2143	0.828314
 23.2183	0.828326
 23.2223	0.828339
 23.2263	0.828352
 23.2303	0.828364
 23.2343	0.828377
 23.2383	0.828389
 23.2423	0.828402
 23.2463	0.828415
 23.2503	0.828427
 23.2543	0.82844
 23.2583	0.828452
 23.2623	0.828465
 23.2663	0.828478
 23.2703	0.82849
 23.2743	0.828503
 23.2783	0.828515
 23.2823	0.828528
 23.2863	0.82854
 23.2903	0.828553
 23.2943	0.828565
 23.2983	0.828578
 23.3023	0.82859
 23.3063	0.828603
 23.3103	0.828615
 23.3143	0.828628
 23.3183	0.82864
 23.3223	0.828653
 23.3263	0.828665
 23.3303	0.828678
 23.3343	0.82869
 23.3383	0.828703
 23.3423	0.828715
 23.3463	0.828728
 23.3503	0.82874
 23.3543	0.828753
 23.3583	0.828765
 23.3623	0.828778
 23.3663	0.82879
 23.3703	0.828802
 23.3743	0.828815
 23.3783	0.828827
 23.3823	0.82884
 23.3863	0.828852
 23.3903	0.828864
 23.3943	0.828877
 23.3983	0.828889
 23.4023	0.828902
 23.4063	0.828914
 23.4103	0.828926
 23.4143	0.828939
 23.4183	0.828951
 23.4223	0.828964
 23.4263	0.828976
 23.4303	0.828988
 23.4343	0.829001
 23.4383	0.829013
 23.4423	0.829025
 23.4463	0.829038
 23.4503	0.82905
 23.4543	0.829062
 23.4583	0.829075
 23.4623	0.829087
 23.4663	0.829099
 23.4703	0.829111
 23.4743	0.829124
 23.4783	0.829136
 23.4823	0.829148
 23.4863	0.829161
 23.4903	0.829173
 23.4943	0.829185
 23.4983	0.829197
 23.5024	0.82921
 23.5064	0.829222
 23.5104	0.829234
 23.5144	0.829246
 23.5184	0.829259
 23.5224	0.829271
 23.5264	0.829283
 23.5304	0.829295
 23.5344	0.829308
 23.5384	0.82932
 23.5424	0.829332
 23.5464	0.829344
 23.5504	0.829356
 23.5544	0.829369
 23.5584	0.829381
 23.5624	0.829393
 23.5664	0.829405
 23.5704	0.829417
 23.5744	0.82943
 23.5784	0.829442
 23.5824	0.829454
 23.5864	0.829466
 23.5904	0.829478
 23.5944	0.82949
 23.5984	0.829502
 23.6024	0.829515
 23.6064	0.829527
 23.6104	0.829539
 23.6144	0.829551
 23.6184	0.829563
 23.6224	0.829575
 23.6264	0.829587
 23.6304	0.829599
 23.6344	0.829612
 23.6384	0.829624
 23.6424	0.829636
 23.6464	0.829648
 23.6504	0.82966
 23.6544	0.829672
 23.6584	0.829684
 23.6624	0.829696
 23.6664	0.829708
 23.6704	0.82972
 23.6744	0.829732
 23.6784	0.829744
 23.6824	0.829756
 23.6864	0.829768
 23.6904	0.82978
 23.6944	0.829792
 23.6984	0.829804
 23.7024	0.829816
 23.7064	0.829828
 23.7104	0.82984
 23.7144	0.829852
 23.7184	0.829864
 23.7224	0.829876
 23.7264	0.829888
 23.7304	0.8299
 23.7344	0.829912
 23.7384	0.829924
 23.7424	0.829936
 23.7464	0.829948
 23.7504	0.82996
 23.7544	0.829972
 23.7584	0.829984
 23.7624	0.829996
 23.7664	0.830008
 23.7704	0.83002
 23.7744	0.830032
 23.7784	0.830044
 23.7824	0.830056
 23.7864	0.830068
 23.7904	0.830079
 23.7944	0.830091
 23.7984	0.830103
 23.8024	0.830115
 23.8064	0.830127
 23.8104	0.830139
 23.8144	0.830151
 23.8184	0.830163
 23.8224	0.830175
 23.8264	0.830186
 23.8304	0.830198
 23.8344	0.83021
 23.8384	0.830222
 23.8424	0.830234
 23.8464	0.830246
 23.8504	0.830257
 23.8544	0.830269
 23.8584	0.830281
 23.8624	0.830293
 23.8664	0.830305
 23.8704	0.830317
 23.8744	0.830328
 23.8784	0.83034
 23.8824	0.830352
 23.8864	0.830364
 23.8904	0.830375
 23.8944	0.830387
 23.8984	0.830399
 23.9024	0.830411
 23.9064	0.830423
 23.9104	0.830434
 23.9144	0.830446
 23.9184	0.830458
 23.9224	0.83047
 23.9264	0.830481
 23.9304	0.830493
 23.9344	0.830505
 23.9384	0.830516
 23.9424	0.830528
 23.9464	0.83054
 23.9504	0.830552
 23.9544	0.830563
 23.9584	0.830575
 23.9624	0.830587
 23.9664	0.830598
 23.9704	0.83061
 23.9744	0.830622
 23.9784	0.830633
 23.9824	0.830645
 23.9864	0.830657
 23.9904	0.830668
 23.9944	0.83068
 23.9984	0.830692
 24.0024	0.830703
 24.0064	0.830715
 24.0104	0.830727
 24.0144	0.830738
 24.0184	0.83075
 24.0224	0.830762
 24.0264	0.830773
 24.0304	0.830785
 24.0344	0.830796
 24.0384	0.830808
 24.0424	0.83082
 24.0464	0.830831
 24.0504	0.830843
 24.0544	0.830854
 24.0584	0.830866
 24.0624	0.830878
 24.0664	0.830889
 24.0704	0.830901
 24.0744	0.830912
 24.0784	0.830924
 24.0824	0.830935
 24.0864	0.830947
 24.0904	0.830958
 24.0944	0.83097
 24.0984	0.830982
 24.1024	0.830993
 24.1064	0.831005
 24.1104	0.831016
 24.1144	0.831028
 24.1184	0.831039
 24.1224	0.831051
 24.1264	0.831062
 24.1304	0.831074
 24.1344	0.831085
 24.1384	0.831097
 24.1424	0.831108
 24.1464	0.83112
 24.1504	0.831131
 24.1544	0.831143
 24.1584	0.831154
 24.1624	0.831165
 24.1664	0.831177
 24.1704	0.831188
 24.1744	0.8312
 24.1784	0.831211
 24.1824	0.831223
 24.1864	0.831234
 24.1904	0.831246
 24.1944	0.831257
 24.1984	0.831268
 24.2024	0.83128
 24.2064	0.831291
 24.2104	0.831303
 24.2144	0.831314
 24.2184	0.831325
 24.2224	0.831337
 24.2264	0.831348
 24.2304	0.83136
 24.2344	0.831371
 24.2384	0.831382
 24.2424	0.831394
 24.2464	0.831405
 24.2504	0.831416
 24.2544	0.831428
 24.2584	0.831439
 24.2624	0.83145
 24.2664	0.831462
 24.2704	0.831473
 24.2744	0.831484
 24.2784	0.831496
 24.2824	0.831507
 24.2864	0.831518
 24.2904	0.83153
 24.2944	0.831541
 24.2984	0.831552
 24.3024	0.831564
 24.3064	0.831575
 24.3104	0.831586
 24.3144	0.831597
 24.3184	0.831609
 24.3224	0.83162
 24.3264	0.831631
 24.3304	0.831643
 24.3344	0.831654
 24.3384	0.831665
 24.3424	0.831676
 24.3464	0.831688
 24.3504	0.831699
 24.3544	0.83171
 24.3584	0.831721
 24.3624	0.831732
 24.3664	0.831744
 24.3704	0.831755
 24.3744	0.831766
 24.3784	0.831777
 24.3824	0.831789
 24.3864	0.8318
 24.3904	0.831811
 24.3944	0.831822
 24.3984	0.831833
 24.4024	0.831845
 24.4064	0.831856
 24.4104	0.831867
 24.4144	0.831878
 24.4184	0.831889
 24.4224	0.8319
 24.4264	0.831911
 24.4304	0.831923
 24.4344	0.831934
 24.4384	0.831945
 24.4424	0.831956
 24.4464	0.831967
 24.4504	0.831978
 24.4544	0.831989
 24.4584	0.832001
 24.4624	0.832012
 24.4664	0.832023
 24.4704	0.832034
 24.4744	0.832045
 24.4784	0.832056
 24.4824	0.832067
 24.4864	0.832078
 24.4904	0.832089
 24.4944	0.8321
 24.4984	0.832111
 24.5025	0.832123
 24.5065	0.832134
 24.5105	0.832145
 24.5145	0.832156
 24.5185	0.832167
 24.5225	0.832178
 24.5265	0.832189
 24.5305	0.8322
 24.5345	0.832211
 24.5385	0.832222
 24.5425	0.832233
 24.5465	0.832244
 24.5505	0.832255
 24.5545	0.832266
 24.5585	0.832277
 24.5625	0.832288
 24.5665	0.832299
 24.5705	0.83231
 24.5745	0.832321
 24.5785	0.832332
 24.5825	0.832343
 24.5865	0.832354
 24.5905	0.832365
 24.5945	0.832376
 24.5985	0.832387
 24.6025	0.832398
 24.6065	0.832409
 24.6105	0.83242
 24.6145	0.832431
 24.6185	0.832442
 24.6225	0.832452
 24.6265	0.832463
 24.6305	0.832474
 24.6345	0.832485
 24.6385	0.832496
 24.6425	0.832507
 24.6465	0.832518
 24.6505	0.832529
 24.6545	0.83254
 24.6585	0.832551
 24.6625	0.832562
 24.6665	0.832572
 24.6705	0.832583
 24.6745	0.832594
 24.6785	0.832605
 24.6825	0.832616
 24.6865	0.832627
 24.6905	0.832638
 24.6945	0.832649
 24.6985	0.832659
 24.7025	0.83267
 24.7065	0.832681
 24.7105	0.832692
 24.7145	0.832703
 24.7185	0.832714
 24.7225	0.832724
 24.7265	0.832735
 24.7305	0.832746
 24.7345	0.832757
 24.7385	0.832768
 24.7425	0.832778
 24.7465	0.832789
 24.7505	0.8328
 24.7545	0.832811
 24.7585	0.832822
 24.7625	0.832832
 24.7665	0.832843
 24.7705	0.832854
 24.7745	0.832865
 24.7785	0.832875
 24.7825	0.832886
 24.7865	0.832897
 24.7905	0.832908
 24.7945	0.832918
 24.7985	0.832929
 24.8025	0.83294
 24.8065	0.832951
 24.8105	0.832961
 24.8145	0.832972
 24.8185	0.832983
 24.8225	0.832994
 24.8265	0.833004
 24.8305	0.833015
 24.8345	0.833026
 24.8385	0.833036
 24.8425	0.833047
 24.8465	0.833058
 24.8505	0.833068
 24.8545	0.833079
 24.8585	0.83309
 24.8625	0.8331
 24.8665	0.833111
 24.8705	0.833122
 24.8745	0.833132
 24.8785	0.833143
 24.8825	0.833154
 24.8865	0.833164
 24.8905	0.833175
 24.8945	0.833186
 24.8985	0.833196
 24.9025	0.833207
 24.9065	0.833217
 24.9105	0.833228
 24.9145	0.833239
 24.9185	0.833249
 24.9225	0.83326
 24.9265	0.833271
 24.9305	0.833281
 24.9345	0.833292
 24.9385	0.833302
 24.9425	0.833313
 24.9465	0.833323
 24.9505	0.833334
 24.9545	0.833345
 24.9585	0.833355
 24.9625	0.833366
 24.9665	0.833376
 24.9705	0.833387
 24.9745	0.833397
 24.9785	0.833408
 24.9825	0.833418
 24.9865	0.833429
 24.9905	0.83344
 24.9945	0.83345
 24.9985	0.833461
 25.0025	0.833471
 25.0065	0.833482
 25.0105	0.833493
 25.0145	0.833503
 25.0185	0.833514
 25.0225	0.833524
 25.0265	0.833535
 25.0305	0.833546
 25.0345	0.833556
 25.0385	0.833567
 25.0425	0.833578
 25.0465	0.833588
 25.0505	0.833599
 25.0545	0.833609
 25.0585	0.83362
 25.0625	0.833631
 25.0665	0.833641
 25.0705	0.833652
 25.0745	0.833662
 25.0785	0.833673
 25.0825	0.833684
 25.0865	0.833694
 25.0905	0.833705
 25.0945	0.833715
 25.0985	0.833726
 25.1025	0.833736
 25.1065	0.833747
 25.1105	0.833757
 25.1145	0.833768
 25.1185	0.833778
 25.1225	0.833789
 25.1265	0.8338
 25.1305	0.83381
 25.1345	0.833821
 25.1385	0.833831
 25.1425	0.833842
 25.1465	0.833852
 25.1505	0.833863
 25.1545	0.833873
 25.1585	0.833884
 25.1625	0.833894
 25.1665	0.833905
 25.1705	0.833915
 25.1745	0.833926
 25.1785	0.833936
 25.1825	0.833946
 25.1865	0.833957
 25.1905	0.833967
 25.1945	0.833978
 25.1985	0.833988
 25.2025	0.833999
 25.2065	0.834009
 25.2105	0.83402
 25.2145	0.83403
 25.2185	0.834041
 25.2225	0.834051
 25.2265	0.834061
 25.2305	0.834072
 25.2345	0.834082
 25.2385	0.834093
 25.2425	0.834103
 25.2465	0.834113
 25.2505	0.834124
 25.2545	0.834134
 25.2585	0.834145
 25.2625	0.834155
 25.2665	0.834165
 25.2705	0.834176
 25.2745	0.834186
 25.2785	0.834197
 25.2825	0.834207
 25.2865	0.834217
 25.2905	0.834228
 25.2945	0.834238
 25.2985	0.834248
 25.3025	0.834259
 25.3065	0.834269
 25.3105	0.834279
 25.3145	0.83429
 25.3185	0.8343
 25.3225	0.83431
 25.3265	0.834321
 25.3305	0.834331
 25.3345	0.834341
 25.3385	0.834352
 25.3425	0.834362
 25.3465	0.834372
 25.3505	0.834382
 25.3545	0.834393
 25.3585	0.834403
 25.3625	0.834413
 25.3665	0.834424
 25.3705	0.834434
 25.3745	0.834444
 25.3785	0.834454
 25.3825	0.834465
 25.3865	0.834475
 25.3905	0.834485
 25.3945	0.834495
 25.3985	0.834506
 25.4025	0.834516
 25.4065	0.834526
 25.4105	0.834536
 25.4145	0.834547
 25.4185	0.834557
 25.4225	0.834567
 25.4265	0.834577
 25.4305	0.834588
 25.4345	0.834598
 25.4385	0.834608
 25.4425	0.834618
 25.4465	0.834628
 25.4505	0.834639
 25.4545	0.834649
 25.4585	0.834659
 25.4625	0.834669
 25.4665	0.834679
 25.4705	0.834689
 25.4745	0.8347
 25.4785	0.83471
 25.4825	0.83472
 25.4865	0.83473
 25.4905	0.83474
 25.4945	0.83475
 25.4985	0.834761
 25.5026	0.834771
 25.5066	0.834781
 25.5106	0.834791
 25.5146	0.834801
 25.5186	0.834811
 25.5226	0.834821
 25.5266	0.834831
 25.5306	0.834842
 25.5346	0.834852
 25.5386	0.834862
 25.5426	0.834872
 25.5466	0.834882
 25.5506	0.834892
 25.5546	0.834902
 25.5586	0.834912
 25.5626	0.834922
 25.5666	0.834932
 25.5706	0.834942
 25.5746	0.834953
 25.5786	0.834963
 25.5826	0.834973
 25.5866	0.834983
 25.5906	0.834993
 25.5946	0.835003
 25.5986	0.835013
 25.6026	0.835023
 25.6066	0.835033
 25.6106	0.835043
 25.6146	0.835053
 25.6186	0.835063
 25.6226	0.835073
 25.6266	0.835083
 25.6306	0.835093
 25.6346	0.835103
 25.6386	0.835113
 25.6426	0.835123
 25.6466	0.835133
 25.6506	0.835143
 25.6546	0.835153
 25.6586	0.835163
 25.6626	0.835173
 25.6666	0.835183
 25.6706	0.835193
 25.6746	0.835203
 25.6786	0.835213
 25.6826	0.835223
 25.6866	0.835233
 25.6906	0.835243
 25.6946	0.835253
 25.6986	0.835263
 25.7026	0.835273
 25.7066	0.835283
 25.7106	0.835292
 25.7146	0.835302
 25.7186	0.835312
 25.7226	0.835322
 25.7266	0.835332
 25.7306	0.835342
 25.7346	0.835352
 25.7386	0.835362
 25.7426	0.835372
 25.7466	0.835382
 25.7506	0.835392
 25.7546	0.835401
 25.7586	0.835411
 25.7626	0.835421
 25.7666	0.835431
 25.7706	0.835441
 25.7746	0.835451
 25.7786	0.835461
 25.7826	0.835471
 25.7866	0.83548
 25.7906	0.83549
 25.7946	0.8355
 25.7986	0.83551
 25.8026	0.83552
 25.8066	0.83553
 25.8106	0.835539
 25.8146	0.835549
 25.8186	0.835559
 25.8226	0.835569
 25.8266	0.835579
 25.8306	0.835589
 25.8346	0.835598
 25.8386	0.835608
 25.8426	0.835618
 25.8466	0.835628
 25.8506	0.835638
 25.8546	0.835647
 25.8586	0.835657
 25.8626	0.835667
 25.8666	0.835677
 25.8706	0.835687
 25.8746	0.835696
 25.8786	0.835706
 25.8826	0.835716
 25.8866	0.835726
 25.8906	0.835735
 25.8946	0.835745
 25.8986	0.835755
 25.9026	0.835765
 25.9066	0.835774
 25.9106	0.835784
 25.9146	0.835794
 25.9186	0.835804
 25.9226	0.835813
 25.9266	0.835823
 25.9306	0.835833
 25.9346	0.835842
 25.9386	0.835852
 25.9426	0.835862
 25.9466	0.835872
 25.9506	0.835881
 25.9546	0.835891
 25.9586	0.835901
 25.9626	0.83591
 25.9666	0.83592
 25.9706	0.83593
 25.9746	0.835939
 25.9786	0.835949
 25.9826	0.835959
 25.9866	0.835968
 25.9906	0.835978
 25.9946	0.835988
 25.9986	0.835997
 26.0026	0.836007
 26.0066	0.836017
 26.0106	0.836026
 26.0146	0.836036
 26.0186	0.836046
 26.0226	0.836055
 26.0266	0.836065
 26.0306	0.836074
 26.0346	0.836084
 26.0386	0.836094
 26.0426	0.836103
 26.0466	0.836113
 26.0506	0.836123
 26.0546	0.836132
 26.0586	0.836142
 26.0626	0.836151
 26.0666	0.836161
 26.0706	0.83617
 26.0746	0.83618
 26.0786	0.83619
 26.0826	0.836199
 26.0866	0.836209
 26.0906	0.836218
 26.0946	0.836228
 26.0986	0.836237
 26.1026	0.836247
 26.1066	0.836257
 26.1106	0.836266
 26.1146	0.836276
 26.1186	0.836285
 26.1226	0.836295
 26.1266	0.836304
 26.1306	0.836314
 26.1346	0.836323
 26.1386	0.836333
 26.1426	0.836342
 26.1466	0.836352
 26.1506	0.836361
 26.1546	0.836371
 26.1586	0.83638
 26.1626	0.83639
 26.1666	0.836399
 26.1706	0.836409
 26.1746	0.836418
 26.1786	0.836428
 26.1826	0.836437
 26.1866	0.836447
 26.1906	0.836456
 26.1946	0.836466
 26.1986	0.836475
 26.2026	0.836485
 26.2066	0.836494
 26.2106	0.836504
 26.2146	0.836513
 26.2186	0.836522
 26.2226	0.836532
 26.2266	0.836541
 26.2306	0.836551
 26.2346	0.83656
 26.2386	0.83657
 26.2426	0.836579
 26.2466	0.836588
 26.2506	0.836598
 26.2546	0.836607
 26.2586	0.836617
 26.2626	0.836626
 26.2666	0.836636
 26.2706	0.836645
 26.2746	0.836654
 26.2786	0.836664
 26.2826	0.836673
 26.2866	0.836682
 26.2906	0.836692
 26.2946	0.836701
 26.2986	0.836711
 26.3026	0.83672
 26.3066	0.836729
 26.3106	0.836739
 26.3146	0.836748
 26.3186	0.836757
 26.3226	0.836767
 26.3266	0.836776
 26.3306	0.836785
 26.3346	0.836795
 26.3386	0.836804
 26.3426	0.836813
 26.3466	0.836823
 26.3506	0.836832
 26.3546	0.836841
 26.3586	0.836851
 26.3626	0.83686
 26.3666	0.836869
 26.3706	0.836879
 26.3746	0.836888
 26.3786	0.836897
 26.3826	0.836907
 26.3866	0.836916
 26.3906	0.836925
 26.3946	0.836934
 26.3986	0.836944
 26.4026	0.836953
 26.4066	0.836962
 26.4106	0.836971
 26.4146	0.836981
 26.4186	0.83699
 26.4226	0.836999
 26.4266	0.837009
 26.4306	0.837018
 26.4346	0.837027
 26.4386	0.837036
 26.4426	0.837046
 26.4466	0.837055
 26.4506	0.837064
 26.4546	0.837073
 26.4586	0.837082
 26.4626	0.837092
 26.4666	0.837101
 26.4706	0.83711
 26.4746	0.837119
 26.4786	0.837128
 26.4826	0.837138
 26.4866	0.837147
 26.4906	0.837156
 26.4946	0.837165
 26.4986	0.837174
 26.5027	0.837184
 26.5067	0.837193
 26.5107	0.837202
 26.5147	0.837211
 26.5187	0.83722
 26.5227	0.83723
 26.5267	0.837239
 26.5307	0.837248
 26.5347	0.837257
 26.5387	0.837266
 26.5427	0.837275
 26.5467	0.837284
 26.5507	0.837294
 26.5547	0.837303
 26.5587	0.837312
 26.5627	0.837321
 26.5667	0.83733
 26.5707	0.837339
 26.5747	0.837348
 26.5787	0.837357
 26.5827	0.837367
 26.5867	0.837376
 26.5907	0.837385
 26.5947	0.837394
 26.5987	0.837403
 26.6027	0.837412
 26.6067	0.837421
 26.6107	0.83743
 26.6147	0.837439
 26.6187	0.837448
 26.6227	0.837458
 26.6267	0.837467
 26.6307	0.837476
 26.6347	0.837485
 26.6387	0.837494
 26.6427	0.837503
 26.6467	0.837512
 26.6507	0.837521
 26.6547	0.83753
 26.6587	0.837539
 26.6627	0.837548
 26.6667	0.837557
 26.6707	0.837566
 26.6747	0.837575
 26.6787	0.837584
 26.6827	0.837593
 26.6867	0.837602
 26.6907	0.837611
 26.6947	0.83762
 26.6987	0.837629
 26.7027	0.837638
 26.7067	0.837647
 26.7107	0.837656
 26.7147	0.837665
 26.7187	0.837674
 26.7227	0.837683
 26.7267	0.837692
 26.7307	0.837701
 26.7347	0.83771
 26.7387	0.837719
 26.7427	0.837728
 26.7467	0.837737
 26.7507	0.837746
 26.7547	0.837755
 26.7587	0.837764
 26.7627	0.837773
 26.7667	0.837782
 26.7707	0.837791
 26.7747	0.8378
 26.7787	0.837809
 26.7827	0.837818
 26.7867	0.837827
 26.7907	0.837836
 26.7947	0.837844
 26.7987	0.837853
 26.8027	0.837862
 26.8067	0.837871
 26.8107	0.83788
 26.8147	0.837889
 26.8187	0.837898
 26.8227	0.837907
 26.8267	0.837916
 26.8307	0.837925
 26.8347	0.837934
 26.8387	0.837942
 26.8427	0.837951
 26.8467	0.83796
 26.8507	0.837969
 26.8547	0.837978
 26.8587	0.837987
 26.8627	0.837996
 26.8667	0.838005
 26.8707	0.838013
 26.8747	0.838022
 26.8787	0.838031
 26.8827	0.83804
 26.8867	0.838049
 26.8907	0.838058
 26.8947	0.838066
 26.8987	0.838075
 26.9027	0.838084
 26.9067	0.838093
 26.9107	0.838102
 26.9147	0.838111
 26.9187	0.838119
 26.9227	0.838128
 26.9267	0.838137
 26.9307	0.838146
 26.9347	0.838155
 26.9387	0.838163
 26.9427	0.838172
 26.9467	0.838181
 26.9507	0.83819
 26.9547	0.838199
 26.9587	0.838207
 26.9627	0.838216
 26.9667	0.838225
 26.9707	0.838234
 26.9747	0.838242
 26.9787	0.838251
 26.9827	0.83826
 26.9867	0.838269
 26.9907	0.838278
 26.9947	0.838286
 26.9987	0.838295
 27.0027	0.838304
 27.0067	0.838312
 27.0107	0.838321
 27.0147	0.83833
 27.0187	0.838339
 27.0227	0.838347
 27.0267	0.838356
 27.0307	0.838365
 27.0347	0.838374
 27.0387	0.838382
 27.0427	0.838391
 27.0467	0.8384
 27.0507	0.838408
 27.0547	0.838417
 27.0587	0.838426
 27.0627	0.838435
 27.0667	0.838443
 27.0707	0.838452
 27.0747	0.838461
 27.0787	0.838469
 27.0827	0.838478
 27.0867	0.838487
 27.0907	0.838495
 27.0947	0.838504
 27.0987	0.838513
 27.1027	0.838521
 27.1067	0.83853
 27.1107	0.838539
 27.1147	0.838547
 27.1187	0.838556
 27.1227	0.838565
 27.1267	0.838573
 27.1307	0.838582
 27.1347	0.83859
 27.1387	0.838599
 27.1427	0.838608
 27.1467	0.838616
 27.1507	0.838625
 27.1547	0.838634
 27.1587	0.838642
 27.1627	0.838651
 27.1667	0.838659
 27.1707	0.838668
 27.1747	0.838677
 27.1787	0.838685
 27.1827	0.838694
 27.1867	0.838702
 27.1907	0.838711
 27.1947	0.838719
 27.1987	0.838728
 27.2027	0.838737
 27.2067	0.838745
 27.2107	0.838754
 27.2147	0.838762
 27.2187	0.838771
 27.2227	0.838779
 27.2267	0.838788
 27.2307	0.838797
 27.2347	0.838805
 27.2387	0.838814
 27.2427	0.838822
 27.2467	0.838831
 27.2507	0.838839
 27.2547	0.838848
 27.2587	0.838856
 27.2627	0.838865
 27.2667	0.838873
 27.2707	0.838882
 27.2747	0.83889
 27.2787	0.838899
 27.2827	0.838907
 27.2867	0.838916
 27.2907	0.838924
 27.2947	0.838933
 27.2987	0.838941
 27.3027	0.83895
 27.3067	0.838958
 27.3107	0.838967
 27.3147	0.838975
 27.3187	0.838984
 27.3227	0.838992
 27.3267	0.839001
 27.3307	0.839009
 27.3347	0.839018
 27.3387	0.839026
 27.3427	0.839035
 27.3467	0.839043
 27.3507	0.839052
 27.3547	0.83906
 27.3587	0.839068
 27.3627	0.839077
 27.3667	0.839085
 27.3707	0.839094
 27.3747	0.839102
 27.3787	0.839111
 27.3827	0.839119
 27.3867	0.839127
 27.3907	0.839136
 27.3947	0.839144
 27.3987	0.839153
 27.4027	0.839161
 27.4067	0.83917
 27.4107	0.839178
 27.4147	0.839186
 27.4187	0.839195
 27.4227	0.839203
 27.4267	0.839212
 27.4307	0.83922
 27.4347	0.839228
 27.4387	0.839237
 27.4427	0.839245
 27.4467	0.839253
 27.4507	0.839262
 27.4547	0.83927
 27.4587	0.839279
 27.4627	0.839287
 27.4667	0.839295
 27.4707	0.839304
 27.4747	0.839312
 27.4787	0.83932
 27.4827	0.839329
 27.4867	0.839337
 27.4907	0.839345
 27.4947	0.839354
 27.4987	0.839362
 27.5028	0.83937
 27.5068	0.839379
 27.5108	0.839387
 27.5148	0.839395
 27.5188	0.839404
 27.5228	0.839412
 27.5268	0.83942
 27.5308	0.839429
 27.5348	0.839437
 27.5388	0.839445
 27.5428	0.839453
 27.5468	0.839462
 27.5508	0.83947
 27.5548	0.839478
 27.5588	0.839487
 27.5628	0.839495
 27.5668	0.839503
 27.5708	0.839511
 27.5748	0.83952
 27.5788	0.839528
 27.5828	0.839536
 27.5868	0.839544
 27.5908	0.839553
 27.5948	0.839561
 27.5988	0.839569
 27.6028	0.839577
 27.6068	0.839586
 27.6108	0.839594
 27.6148	0.839602
 27.6188	0.83961
 27.6228	0.839619
 27.6268	0.839627
 27.6308	0.839635
 27.6348	0.839643
 27.6388	0.839652
 27.6428	0.83966
 27.6468	0.839668
 27.6508	0.839676
 27.6548	0.839684
 27.6588	0.839693
 27.6628	0.839701
 27.6668	0.839709
 27.6708	0.839717
 27.6748	0.839725
 27.6788	0.839734
 27.6828	0.839742
 27.6868	0.83975
 27.6908	0.839758
 27.6948	0.839766
 27.6988	0.839774
 27.7028	0.839783
 27.7068	0.839791
 27.7108	0.839799
 27.7148	0.839807
 27.7188	0.839815
 27.7228	0.839823
 27.7268	0.839832
 27.7308	0.83984
 27.7348	0.839848
 27.7388	0.839856
 27.7428	0.839864
 27.7468	0.839872
 27.7508	0.83988
 27.7548	0.839888
 27.7588	0.839897
 27.7628	0.839905
 27.7668	0.839913
 27.7708	0.839921
 27.7748	0.839929
 27.7788	0.839937
 27.7828	0.839945
 27.7868	0.839953
 27.7908	0.839961
 27.7948	0.83997
 27.7988	0.839978
 27.8028	0.839986
 27.8068	0.839994
 27.8108	0.840002
 27.8148	0.84001
 27.8188	0.840018
 27.8228	0.840026
 27.8268	0.840034
 27.8308	0.840042
 27.8348	0.84005
 27.8388	0.840058
 27.8428	0.840066
 27.8468	0.840075
 27.8508	0.840083
 27.8548	0.840091
 27.8588	0.840099
 27.8628	0.840107
 27.8668	0.840115
 27.8708	0.840123
 27.8748	0.840131
 27.8788	0.840139
 27.8828	0.840147
 27.8868	0.840155
 27.8908	0.840163
 27.8948	0.840171
 27.8988	0.840179
 27.9028	0.840187
 27.9068	0.840195
 27.9108	0.840203
 27.9148	0.840211
 27.9188	0.840219
 27.9228	0.840227
 27.9268	0.840235
 27.9308	0.840243
 27.9348	0.840251
 27.9388	0.840259
 27.9428	0.840267
 27.9468	0.840275
 27.9508	0.840283
 27.9548	0.840291
 27.9588	0.840299
 27.9628	0.840307
 27.9668	0.840315
 27.9708	0.840323
 27.9748	0.840331
 27.9788	0.840339
 27.9828	0.840346
 27.9868	0.840354
 27.9908	0.840362
 27.9948	0.84037
 27.9988	0.840378
 28.0028	0.840386
 28.0068	0.840394
 28.0108	0.840402
 28.0148	0.84041
 28.0188	0.840418
 28.0228	0.840426
 28.0268	0.840434
 28.0308	0.840442
 28.0348	0.84045
 28.0388	0.840457
 28.0428	0.840465
 28.0468	0.840473
 28.0508	0.840481
 28.0548	0.840489
 28.0588	0.840497
 28.0628	0.840505
 28.0668	0.840513
 28.0708	0.840521
 28.0748	0.840528
 28.0788	0.840536
 28.0828	0.840544
 28.0868	0.840552
 28.0908	0.84056
 28.0948	0.840568
 28.0988	0.840576
 28.1028	0.840584
 28.1068	0.840591
 28.1108	0.840599
 28.1148	0.840607
 28.1188	0.840615
 28.1228	0.840623
 28.1268	0.840631
 28.1308	0.840638
 28.1348	0.840646
 28.1388	0.840654
 28.1428	0.840662
 28.1468	0.84067
 28.1508	0.840678
 28.1548	0.840685
 28.1588	0.840693
 28.1628	0.840701
 28.1668	0.840709
 28.1708	0.840717
 28.1748	0.840724
 28.1788	0.840732
 28.1828	0.84074
 28.1868	0.840748
 28.1908	0.840756
 28.1948	0.840763
 28.1988	0.840771
 28.2028	0.840779
 28.2068	0.840787
 28.2108	0.840794
 28.2148	0.840802
 28.2188	0.84081
 28.2228	0.840818
 28.2268	0.840826
 28.2308	0.840833
 28.2348	0.840841
 28.2388	0.840849
 28.2428	0.840857
 28.2468	0.840864
 28.2508	0.840872
 28.2548	0.84088
 28.2588	0.840888
 28.2628	0.840895
 28.2668	0.840903
 28.2708	0.840911
 28.2748	0.840918
 28.2788	0.840926
 28.2828	0.840934
 28.2868	0.840942
 28.2908	0.840949
 28.2948	0.840957
 28.2988	0.840965
 28.3028	0.840972
 28.3068	0.84098
 28.3108	0.840988
 28.3148	0.840996
 28.3188	0.841003
 28.3228	0.841011
 28.3268	0.841019
 28.3308	0.841026
 28.3348	0.841034
 28.3388	0.841042
 28.3428	0.841049
 28.3468	0.841057
 28.3508	0.841065
 28.3548	0.841072
 28.3588	0.84108
 28.3628	0.841088
 28.3668	0.841095
 28.3708	0.841103
 28.3748	0.841111
 28.3788	0.841118
 28.3828	0.841126
 28.3868	0.841134
 28.3908	0.841141
 28.3948	0.841149
 28.3988	0.841157
 28.4028	0.841164
 28.4068	0.841172
 28.4108	0.841179
 28.4148	0.841187
 28.4188	0.841195
 28.4228	0.841202
 28.4268	0.84121
 28.4308	0.841217
 28.4348	0.841225
 28.4388	0.841233
 28.4428	0.84124
 28.4468	0.841248
 28.4508	0.841256
 28.4548	0.841263
 28.4588	0.841271
 28.4628	0.841278
 28.4668	0.841286
 28.4708	0.841293
 28.4748	0.841301
 28.4788	0.841309
 28.4828	0.841316
 28.4868	0.841324
 28.4908	0.841331
 28.4948	0.841339
 28.4988	0.841346
 28.5029	0.841354
 28.5069	0.841362
 28.5109	0.841369
 28.5149	0.841377
 28.5189	0.841384
 28.5229	0.841392
 28.5269	0.841399
 28.5309	0.841407
 28.5349	0.841414
 28.5389	0.841422
 28.5429	0.841429
 28.5469	0.841437
 28.5509	0.841444
 28.5549	0.841452
 28.5589	0.84146
 28.5629	0.841467
 28.5669	0.841475
 28.5709	0.841482
 28.5749	0.84149
 28.5789	0.841497
 28.5829	0.841505
 28.5869	0.841512
 28.5909	0.84152
 28.5949	0.841527
 28.5989	0.841535
 28.6029	0.841542
 28.6069	0.84155
 28.6109	0.841557
 28.6149	0.841564
 28.6189	0.841572
 28.6229	0.841579
 28.6269	0.841587
 28.6309	0.841594
 28.6349	0.841602
 28.6389	0.841609
 28.6429	0.841617
 28.6469	0.841624
 28.6509	0.841632
 28.6549	0.841639
 28.6589	0.841647
 28.6629	0.841654
 28.6669	0.841661
 28.6709	0.841669
 28.6749	0.841676
 28.6789	0.841684
 28.6829	0.841691
 28.6869	0.841699
 28.6909	0.841706
 28.6949	0.841713
 28.6989	0.841721
 28.7029	0.841728
 28.7069	0.841736
 28.7109	0.841743
 28.7149	0.84175
 28.7189	0.841758
 28.7229	0.841765
 28.7269	0.841773
 28.7309	0.84178
 28.7349	0.841787
 28.7389	0.841795
 28.7429	0.841802
 28.7469	0.84181
 28.7509	0.841817
 28.7549	0.841824
 28.7589	0.841832
 28.7629	0.841839
 28.7669	0.841846
 28.7709	0.841854
 28.7749	0.841861
 28.7789	0.841869
 28.7829	0.841876
 28.7869	0.841883
 28.7909	0.841891
 28.7949	0.841898
 28.7989	0.841905
 28.8029	0.841913
 28.8069	0.84192
 28.8109	0.841927
 28.8149	0.841935
 28.8189	0.841942
 28.8229	0.841949
 28.8269	0.841957
 28.8309	0.841964
 28.8349	0.841971
 28.8389	0.841979
 28.8429	0.841986
 28.8469	0.841993
 28.8509	0.842001
 28.8549	0.842008
 28.8589	0.842015
 28.8629	0.842023
 28.8669	0.84203
 28.8709	0.842037
 28.8749	0.842044
 28.8789	0.842052
 28.8829	0.842059
 28.8869	0.842066
 28.8909	0.842074
 28.8949	0.842081
 28.8989	0.842088
 28.9029	0.842095
 28.9069	0.842103
 28.9109	0.84211
 28.9149	0.842117
 28.9189	0.842124
 28.9229	0.842132
 28.9269	0.842139
 28.9309	0.842146
 28.9349	0.842153
 28.9389	0.842161
 28.9429	0.842168
 28.9469	0.842175
 28.9509	0.842182
 28.9549	0.84219
 28.9589	0.842197
 28.9629	0.842204
 28.9669	0.842211
 28.9709	0.842219
 28.9749	0.842226
 28.9789	0.842233
 28.9829	0.84224
 28.9869	0.842247
 28.9909	0.842255
 28.9949	0.842262
 28.9989	0.842269
 29.0029	0.842276
 29.0069	0.842284
 29.0109	0.842291
 29.0149	0.842298
 29.0189	0.842305
 29.0229	0.842312
 29.0269	0.842319
 29.0309	0.842327
 29.0349	0.842334
 29.0389	0.842341
 29.0429	0.842348
 29.0469	0.842355
 29.0509	0.842363
 29.0549	0.84237
 29.0589	0.842377
 29.0629	0.842384
 29.0669	0.842391
 29.0709	0.842398
 29.0749	0.842406
 29.0789	0.842413
 29.0829	0.84242
 29.0869	0.842427
 29.0909	0.842434
 29.0949	0.842441
 29.0989	0.842448
 29.1029	0.842456
 29.1069	0.842463
 29.1109	0.84247
 29.1149	0.842477
 29.1189	0.842484
 29.1229	0.842491
 29.1269	0.842498
 29.1309	0.842505
 29.1349	0.842512
 29.1389	0.84252
 29.1429	0.842527
 29.1469	0.842534
 29.1509	0.842541
 29.1549	0.842548
 29.1589	0.842555
 29.1629	0.842562
 29.1669	0.842569
 29.1709	0.842576
 29.1749	0.842583
 29.1789	0.842591
 29.1829	0.842598
 29.1869	0.842605
 29.1909	0.842612
 29.1949	0.842619
 29.1989	0.842626
 29.2029	0.842633
 29.2069	0.84264
 29.2109	0.842647
 29.2149	0.842654
 29.2189	0.842661
 29.2229	0.842668
 29.2269	0.842675
 29.2309	0.842682
 29.2349	0.842689
 29.2389	0.842697
 29.2429	0.842704
 29.2469	0.842711
 29.2509	0.842718
 29.2549	0.842725
 29.2589	0.842732
 29.2629	0.842739
 29.2669	0.842746
 29.2709	0.842753
 29.2749	0.84276
 29.2789	0.842767
 29.2829	0.842774
 29.2869	0.842781
 29.2909	0.842788
 29.2949	0.842795
 29.2989	0.842802
 29.3029	0.842809
 29.3069	0.842816
 29.3109	0.842823
 29.3149	0.84283
 29.3189	0.842837
 29.3229	0.842844
 29.3269	0.842851
 29.3309	0.842858
 29.3349	0.842865
 29.3389	0.842872
 29.3429	0.842879
 29.3469	0.842886
 29.3509	0.842893
 29.3549	0.8429
 29.3589	0.842907
 29.3629	0.842914
 29.3669	0.84292
 29.3709	0.842927
 29.3749	0.842934
 29.3789	0.842941
 29.3829	0.842948
 29.3869	0.842955
 29.3909	0.842962
 29.3949	0.842969
 29.3989	0.842976
 29.4029	0.842983
 29.4069	0.84299
 29.4109	0.842997
 29.4149	0.843004
 29.4189	0.843011
 29.4229	0.843018
 29.4269	0.843025
 29.4309	0.843031
 29.4349	0.843038
 29.4389	0.843045
 29.4429	0.843052
 29.4469	0.843059
 29.4509	0.843066
 29.4549	0.843073
 29.4589	0.84308
 29.4629	0.843087
 29.4669	0.843094
 29.4709	0.8431
 29.4749	0.843107
 29.4789	0.843114
 29.4829	0.843121
 29.4869	0.843128
 29.4909	0.843135
 29.4949	0.843142
 29.4989	0.843149
 29.503	0.843155
 29.507	0.843162
 29.511	0.843169
 29.515	0.843176
 29.519	0.843183
 29.523	0.84319
 29.527	0.843197
 29.531	0.843203
 29.535	0.84321
 29.539	0.843217
 29.543	0.843224
 29.547	0.843231
 29.551	0.843238
 29.555	0.843245
 29.559	0.843251
 29.563	0.843258
 29.567	0.843265
 29.571	0.843272
 29.575	0.843279
 29.579	0.843285
 29.583	0.843292
 29.587	0.843299
 29.591	0.843306
 29.595	0.843313
 29.599	0.84332
 29.603	0.843326
 29.607	0.843333
 29.611	0.84334
 29.615	0.843347
 29.619	0.843354
 29.623	0.84336
 29.627	0.843367
 29.631	0.843374
 29.635	0.843381
 29.639	0.843387
 29.643	0.843394
 29.647	0.843401
 29.651	0.843408
 29.655	0.843415
 29.659	0.843421
 29.663	0.843428
 29.667	0.843435
 29.671	0.843442
 29.675	0.843448
 29.679	0.843455
 29.683	0.843462
 29.687	0.843469
 29.691	0.843475
 29.695	0.843482
 29.699	0.843489
 29.703	0.843496
 29.707	0.843502
 29.711	0.843509
 29.715	0.843516
 29.719	0.843522
 29.723	0.843529
 29.727	0.843536
 29.731	0.843543
 29.735	0.843549
 29.739	0.843556
 29.743	0.843563
 29.747	0.84357
 29.751	0.843576
 29.755	0.843583
 29.759	0.84359
 29.763	0.843596
 29.767	0.843603
 29.771	0.84361
 29.775	0.843616
 29.779	0.843623
 29.783	0.84363
 29.787	0.843636
 29.791	0.843643
 29.795	0.84365
 29.799	0.843657
 29.803	0.843663
 29.807	0.84367
 29.811	0.843677
 29.815	0.843683
 29.819	0.84369
 29.823	0.843697
 29.827	0.843703
 29.831	0.84371
 29.835	0.843716
 29.839	0.843723
 29.843	0.84373
 29.847	0.843736
 29.851	0.843743
 29.855	0.84375
 29.859	0.843756
 29.863	0.843763
 29.867	0.84377
 29.871	0.843776
 29.875	0.843783
 29.879	0.84379
 29.883	0.843796
 29.887	0.843803
 29.891	0.843809
 29.895	0.843816
 29.899	0.843823
 29.903	0.843829
 29.907	0.843836
 29.911	0.843842
 29.915	0.843849
 29.919	0.843856
 29.923	0.843862
 29.927	0.843869
 29.931	0.843875
 29.935	0.843882
 29.939	0.843889
 29.943	0.843895
 29.947	0.843902
 29.951	0.843908
 29.955	0.843915
 29.959	0.843922
 29.963	0.843928
 29.967	0.843935
 29.971	0.843941
 29.975	0.843948
 29.979	0.843954
 29.983	0.843961
 29.987	0.843968
 29.991	0.843974
 29.995	0.843981
 29.999	0.843987
 30.003	0.843994
 30.007	0.844
 30.011	0.844007
 30.015	0.844013
 30.019	0.84402
 30.023	0.844026
 30.027	0.844033
 30.031	0.844039
 30.035	0.844045
 30.039	0.844052
 30.043	0.844058
 30.047	0.844065
 30.051	0.844071
 30.055	0.844078
 30.059	0.844084
 30.063	0.844091
 30.067	0.844097
 30.071	0.844104
 30.075	0.84411
 30.079	0.844116
 30.083	0.844123
 30.087	0.844129
 30.091	0.844136
 30.095	0.844142
 30.099	0.844149
 30.103	0.844155
 30.107	0.844161
 30.111	0.844168
 30.115	0.844174
 30.119	0.844181
 30.123	0.844187
 30.127	0.844194
 30.131	0.8442
 30.135	0.844206
 30.139	0.844213
 30.143	0.844219
 30.147	0.844226
 30.151	0.844232
 30.155	0.844238
 30.159	0.844245
 30.163	0.844251
 30.167	0.844257
 30.171	0.844264
 30.175	0.84427
 30.179	0.844277
 30.183	0.844283
 30.187	0.844289
 30.191	0.844296
 30.195	0.844302
 30.199	0.844308
 30.203	0.844315
 30.207	0.844321
 30.211	0.844328
 30.215	0.844334
 30.219	0.84434
 30.223	0.844347
 30.227	0.844353
 30.231	0.844359
 30.235	0.844366
 30.239	0.844372
 30.243	0.844378
 30.247	0.844385
 30.251	0.844391
 30.255	0.844397
 30.259	0.844404
 30.263	0.84441
 30.267	0.844416
 30.271	0.844423
 30.275	0.844429
 30.279	0.844435
 30.283	0.844442
 30.287	0.844448
 30.291	0.844454
 30.295	0.844461
 30.299	0.844467
 30.303	0.844473
 30.307	0.844479
 30.311	0.844486
 30.315	0.844492
 30.319	0.844498
 30.323	0.844505
 30.327	0.844511
 30.331	0.844517
 30.335	0.844523
 30.339	0.84453
 30.343	0.844536
 30.347	0.844542
 30.351	0.844549
 30.355	0.844555
 30.359	0.844561
 30.363	0.844567
 30.367	0.844574
 30.371	0.84458
 30.375	0.844586
 30.379	0.844592
 30.383	0.844599
 30.387	0.844605
 30.391	0.844611
 30.395	0.844617
 30.399	0.844624
 30.403	0.84463
 30.407	0.844636
 30.411	0.844642
 30.415	0.844649
 30.419	0.844655
 30.423	0.844661
 30.427	0.844667
 30.431	0.844674
 30.435	0.84468
 30.439	0.844686
 30.443	0.844692
 30.447	0.844698
 30.451	0.844705
 30.455	0.844711
 30.459	0.844717
 30.463	0.844723
 30.467	0.84473
 30.471	0.844736
 30.475	0.844742
 30.479	0.844748
 30.483	0.844754
 30.487	0.84476
 30.491	0.844767
 30.495	0.844773
 30.499	0.844779
 30.5031	0.844785
 30.5071	0.844791
 30.5111	0.844798
 30.5151	0.844804
 30.5191	0.84481
 30.5231	0.844816
 30.5271	0.844822
 30.5311	0.844828
 30.5351	0.844835
 30.5391	0.844841
 30.5431	0.844847
 30.5471	0.844853
 30.5511	0.844859
 30.5551	0.844865
 30.5591	0.844872
 30.5631	0.844878
 30.5671	0.844884
 30.5711	0.84489
 30.5751	0.844896
 30.5791	0.844902
 30.5831	0.844908
 30.5871	0.844915
 30.5911	0.844921
 30.5951	0.844927
 30.5991	0.844933
 30.6031	0.844939
 30.6071	0.844945
 30.6111	0.844951
 30.6151	0.844957
 30.6191	0.844964
 30.6231	0.84497
 30.6271	0.844976
 30.6311	0.844982
 30.6351	0.844988
 30.6391	0.844994
 30.6431	0.845
 30.6471	0.845006
 30.6511	0.845012
 30.6551	0.845019
 30.6591	0.845025
 30.6631	0.845031
 30.6671	0.845037
 30.6711	0.845043
 30.6751	0.845049
 30.6791	0.845055
 30.6831	0.845061
 30.6871	0.845067
 30.6911	0.845073
 30.6951	0.845079
 30.6991	0.845085
 30.7031	0.845091
 30.7071	0.845098
 30.7111	0.845104
 30.7151	0.84511
 30.7191	0.845116
 30.7231	0.845122
 30.7271	0.845128
 30.7311	0.845134
 30.7351	0.84514
 30.7391	0.845146
 30.7431	0.845152
 30.7471	0.845158
 30.7511	0.845164
 30.7551	0.84517
 30.7591	0.845176
 30.7631	0.845182
 30.7671	0.845188
 30.7711	0.845194
 30.7751	0.8452
 30.7791	0.845206
 30.7831	0.845212
 30.7871	0.845218
 30.7911	0.845224
 30.7951	0.84523
 30.7991	0.845236
 30.8031	0.845242
 30.8071	0.845248
 30.8111	0.845254
 30.8151	0.84526
 30.8191	0.845266
 30.8231	0.845272
 30.8271	0.845278
 30.8311	0.845284
 30.8351	0.84529
 30.8391	0.845296
 30.8431	0.845302
 30.8471	0.845308
 30.8511	0.845314
 30.8551	0.84532
 30.8591	0.845326
 30.8631	0.845332
 30.8671	0.845338
 30.8711	0.845344
 30.8751	0.84535
 30.8791	0.845356
 30.8831	0.845362
 30.8871	0.845368
 30.8911	0.845374
 30.8951	0.84538
 30.8991	0.845386
 30.9031	0.845392
 30.9071	0.845398
 30.9111	0.845404
 30.9151	0.84541
 30.9191	0.845416
 30.9231	0.845422
 30.9271	0.845428
 30.9311	0.845434
 30.9351	0.845439
 30.9391	0.845445
 30.9431	0.845451
 30.9471	0.845457
 30.9511	0.845463
 30.9551	0.845469
 30.9591	0.845475
 30.9631	0.845481
 30.9671	0.845487
 30.9711	0.845493
 30.9751	0.845499
 30.9791	0.845505
 30.9831	0.845511
 30.9871	0.845516
 30.9911	0.845522
 30.9951	0.845528
 30.9991	0.845534
 31.0031	0.84554
 31.0071	0.845546
 31.0111	0.845552
 31.0151	0.845558
 31.0191	0.845564
 31.0231	0.845569
 31.0271	0.845575
 31.0311	0.845581
 31.0351	0.845587
 31.0391	0.845593
 31.0431	0.845599
 31.0471	0.845605
 31.0511	0.845611
 31.0551	0.845616
 31.0591	0.845622
 31.0631	0.845628
 31.0671	0.845634
 31.0711	0.84564
 31.0751	0.845646
 31.0791	0.845652
 31.0831	0.845658
 31.0871	0.845663
 31.0911	0.845669
 31.0951	0.845675
 31.0991	0.845681
 31.1031	0.845687
 31.1071	0.845693
 31.1111	0.845698
 31.1151	0.845704
 31.1191	0.84571
 31.1231	0.845716
 31.1271	0.845722
 31.1311	0.845728
 31.1351	0.845733
 31.1391	0.845739
 31.1431	0.845745
 31.1471	0.845751
 31.1511	0.845757
 31.1551	0.845762
 31.1591	0.845768
 31.1631	0.845774
 31.1671	0.84578
 31.1711	0.845786
 31.1751	0.845792
 31.1791	0.845797
 31.1831	0.845803
 31.1871	0.845809
 31.1911	0.845815
 31.1951	0.84582
 31.1991	0.845826
 31.2031	0.845832
 31.2071	0.845838
 31.2111	0.845844
 31.2151	0.845849
 31.2191	0.845855
 31.2231	0.845861
 31.2271	0.845867
 31.2311	0.845873
 31.2351	0.845878
 31.2391	0.845884
 31.2431	0.84589
 31.2471	0.845896
 31.2511	0.845901
 31.2551	0.845907
 31.2591	0.845913
 31.2631	0.845919
 31.2671	0.845924
 31.2711	0.84593
 31.2751	0.845936
 31.2791	0.845942
 31.2831	0.845947
 31.2871	0.845953
 31.2911	0.845959
 31.2951	0.845965
 31.2991	0.84597
 31.3031	0.845976
 31.3071	0.845982
 31.3111	0.845987
 31.3151	0.845993
 31.3191	0.845999
 31.3231	0.846005
 31.3271	0.84601
 31.3311	0.846016
 31.3351	0.846022
 31.3391	0.846028
 31.3431	0.846033
 31.3471	0.846039
 31.3511	0.846045
 31.3551	0.84605
 31.3591	0.846056
 31.3631	0.846062
 31.3671	0.846067
 31.3711	0.846073
 31.3751	0.846079
 31.3791	0.846085
 31.3831	0.84609
 31.3871	0.846096
 31.3911	0.846102
 31.3951	0.846107
 31.3991	0.846113
 31.4031	0.846119
 31.4071	0.846124
 31.4111	0.84613
 31.4151	0.846136
 31.4191	0.846141
 31.4231	0.846147
 31.4271	0.846153
 31.4311	0.846158
 31.4351	0.846164
 31.4391	0.84617
 31.4431	0.846175
 31.4471	0.846181
 31.4511	0.846187
 31.4551	0.846192
 31.4591	0.846198
 31.4631	0.846204
 31.4671	0.846209
 31.4711	0.846215
 31.4751	0.84622
 31.4791	0.846226
 31.4831	0.846232
 31.4871	0.846237
 31.4911	0.846243
 31.4951	0.846249
 31.4991	0.846254
 31.5032	0.84626
 31.5072	0.846266
 31.5112	0.846271
 31.5152	0.846277
 31.5192	0.846282
 31.5232	0.846288
 31.5272	0.846294
 31.5312	0.846299
 31.5352	0.846305
 31.5392	0.84631
 31.5432	0.846316
 31.5472	0.846322
 31.5512	0.846327
 31.5552	0.846333
 31.5592	0.846338
 31.5632	0.846344
 31.5672	0.84635
 31.5712	0.846355
 31.5752	0.846361
 31.5792	0.846366
 31.5832	0.846372
 31.5872	0.846378
 31.5912	0.846383
 31.5952	0.846389
 31.5992	0.846394
 31.6032	0.8464
 31.6072	0.846405
 31.6112	0.846411
 31.6152	0.846417
 31.6192	0.846422
 31.6232	0.846428
 31.6272	0.846433
 31.6312	0.846439
 31.6352	0.846444
 31.6392	0.84645
 31.6432	0.846455
 31.6472	0.846461
 31.6512	0.846467
 31.6552	0.846472
 31.6592	0.846478
 31.6632	0.846483
 31.6672	0.846489
 31.6712	0.846494
 31.6752	0.8465
 31.6792	0.846505
 31.6832	0.846511
 31.6872	0.846516
 31.6912	0.846522
 31.6952	0.846527
 31.6992	0.846533
 31.7032	0.846539
 31.7072	0.846544
 31.7112	0.84655
 31.7152	0.846555
 31.7192	0.846561
 31.7232	0.846566
 31.7272	0.846572
 31.7312	0.846577
 31.7352	0.846583
 31.7392	0.846588
 31.7432	0.846594
 31.7472	0.846599
 31.7512	0.846605
 31.7552	0.84661
 31.7592	0.846616
 31.7632	0.846621
 31.7672	0.846627
 31.7712	0.846632
 31.7752	0.846638
 31.7792	0.846643
 31.7832	0.846648
 31.7872	0.846654
 31.7912	0.846659
 31.7952	0.846665
 31.7992	0.84667
 31.8032	0.846676
 31.8072	0.846681
 31.8112	0.846687
 31.8152	0.846692
 31.8192	0.846698
 31.8232	0.846703
 31.8272	0.846709
 31.8312	0.846714
 31.8352	0.84672
 31.8392	0.846725
 31.8432	0.84673
 31.8472	0.846736
 31.8512	0.846741
 31.8552	0.846747
 31.8592	0.846752
 31.8632	0.846758
 31.8672	0.846763
 31.8712	0.846769
 31.8752	0.846774
 31.8792	0.846779
 31.8832	0.846785
 31.8872	0.84679
 31.8912	0.846796
 31.8952	0.846801
 31.8992	0.846806
 31.9032	0.846812
 31.9072	0.846817
 31.9112	0.846823
 31.9152	0.846828
 31.9192	0.846834
 31.9232	0.846839
 31.9272	0.846844
 31.9312	0.84685
 31.9352	0.846855
 31.9392	0.846861
 31.9432	0.846866
 31.9472	0.846871
 31.9512	0.846877
 31.9552	0.846882
 31.9592	0.846888
 31.9632	0.846893
 31.9672	0.846898
 31.9712	0.846904
 31.9752	0.846909
 31.9792	0.846914
 31.9832	0.84692
 31.9872	0.846925
 31.9912	0.846931
 31.9952	0.846936
 31.9992	0.846941
 32.0032	0.846947
 32.0072	0.846952
 32.0112	0.846957
 32.0152	0.846963
 32.0192	0.846968
 32.0232	0.846974
 32.0272	0.846979
 32.0312	0.846984
 32.0352	0.84699
 32.0392	0.846995
 32.0432	0.847
 32.0472	0.847006
 32.0512	0.847011
 32.0552	0.847016
 32.0592	0.847022
 32.0632	0.847027
 32.0672	0.847032
 32.0712	0.847038
 32.0752	0.847043
 32.0792	0.847048
 32.0832	0.847054
 32.0872	0.847059
 32.0912	0.847064
 32.0952	0.84707
 32.0992	0.847075
 32.1032	0.84708
 32.1072	0.847086
 32.1112	0.847091
 32.1152	0.847096
 32.1192	0.847101
 32.1232	0.847107
 32.1272	0.847112
 32.1312	0.847117
 32.1352	0.847123
 32.1392	0.847128
 32.1432	0.847133
 32.1472	0.847139
 32.1512	0.847144
 32.1552	0.847149
 32.1592	0.847154
 32.1632	0.84716
 32.1672	0.847165
 32.1712	0.84717
 32.1752	0.847176
 32.1792	0.847181
 32.1832	0.847186
 32.1872	0.847191
 32.1912	0.847197
 32.1952	0.847202
 32.1992	0.847207
 32.2032	0.847213
 32.2072	0.847218
 32.2112	0.847223
 32.2152	0.847228
 32.2192	0.847234
 32.2232	0.847239
 32.2272	0.847244
 32.2312	0.847249
 32.2352	0.847255
 32.2392	0.84726
 32.2432	0.847265
 32.2472	0.84727
 32.2512	0.847276
 32.2552	0.847281
 32.2592	0.847286
 32.2632	0.847291
 32.2672	0.847297
 32.2712	0.847302
 32.2752	0.847307
 32.2792	0.847312
 32.2832	0.847317
 32.2872	0.847323
 32.2912	0.847328
 32.2952	0.847333
 32.2992	0.847338
 32.3032	0.847344
 32.3072	0.847349
 32.3112	0.847354
 32.3152	0.847359
 32.3192	0.847364
 32.3232	0.84737
 32.3272	0.847375
 32.3312	0.84738
 32.3352	0.847385
 32.3392	0.84739
 32.3432	0.847396
 32.3472	0.847401
 32.3512	0.847406
 32.3552	0.847411
 32.3592	0.847416
 32.3632	0.847422
 32.3672	0.847427
 32.3712	0.847432
 32.3752	0.847437
 32.3792	0.847442
 32.3832	0.847448
 32.3872	0.847453
 32.3912	0.847458
 32.3952	0.847463
 32.3992	0.847468
 32.4032	0.847473
 32.4072	0.847479
 32.4112	0.847484
 32.4152	0.847489
 32.4192	0.847494
 32.4232	0.847499
 32.4272	0.847504
 32.4312	0.84751
 32.4352	0.847515
 32.4392	0.84752
 32.4432	0.847525
 32.4472	0.84753
 32.4512	0.847535
 32.4552	0.84754
 32.4592	0.847546
 32.4632	0.847551
 32.4672	0.847556
 32.4712	0.847561
 32.4752	0.847566
 32.4792	0.847571
 32.4832	0.847576
 32.4872	0.847582
 32.4912	0.847587
 32.4952	0.847592
 32.4992	0.847597
 32.5033	0.847602
 32.5073	0.847607
 32.5113	0.847612
 32.5153	0.847617
 32.5193	0.847623
 32.5233	0.847628
 32.5273	0.847633
 32.5313	0.847638
 32.5353	0.847643
 32.5393	0.847648
 32.5433	0.847653
 32.5473	0.847658
 32.5513	0.847663
 32.5553	0.847669
 32.5593	0.847674
 32.5633	0.847679
 32.5673	0.847684
 32.5713	0.847689
 32.5753	0.847694
 32.5793	0.847699
 32.5833	0.847704
 32.5873	0.847709
 32.5913	0.847714
 32.5953	0.847719
 32.5993	0.847724
 32.6033	0.84773
 32.6073	0.847735
 32.6113	0.84774
 32.6153	0.847745
 32.6193	0.84775
 32.6233	0.847755
 32.6273	0.84776
 32.6313	0.847765
 32.6353	0.84777
 32.6393	0.847775
 32.6433	0.84778
 32.6473	0.847785
 32.6513	0.84779
 32.6553	0.847795
 32.6593	0.8478
 32.6633	0.847805
 32.6673	0.84781
 32.6713	0.847816
 32.6753	0.847821
 32.6793	0.847826
 32.6833	0.847831
 32.6873	0.847836
 32.6913	0.847841
 32.6953	0.847846
 32.6993	0.847851
 32.7033	0.847856
 32.7073	0.847861
 32.7113	0.847866
 32.7153	0.847871
 32.7193	0.847876
 32.7233	0.847881
 32.7273	0.847886
 32.7313	0.847891
 32.7353	0.847896
 32.7393	0.847901
 32.7433	0.847906
 32.7473	0.847911
 32.7513	0.847916
 32.7553	0.847921
 32.7593	0.847926
 32.7633	0.847931
 32.7673	0.847936
 32.7713	0.847941
 32.7753	0.847946
 32.7793	0.847951
 32.7833	0.847956
 32.7873	0.847961
 32.7913	0.847966
 32.7953	0.847971
 32.7993	0.847976
 32.8033	0.847981
 32.8073	0.847986
 32.8113	0.847991
 32.8153	0.847996
 32.8193	0.848001
 32.8233	0.848006
 32.8273	0.848011
 32.8313	0.848016
 32.8353	0.848021
 32.8393	0.848026
 32.8433	0.848031
 32.8473	0.848036
 32.8513	0.848041
 32.8553	0.848046
 32.8593	0.84805
 32.8633	0.848055
 32.8673	0.84806
 32.8713	0.848065
 32.8753	0.84807
 32.8793	0.848075
 32.8833	0.84808
 32.8873	0.848085
 32.8913	0.84809
 32.8953	0.848095
 32.8993	0.8481
 32.9033	0.848105
 32.9073	0.84811
 32.9113	0.848115
 32.9153	0.84812
 32.9193	0.848125
 32.9233	0.84813
 32.9273	0.848134
 32.9313	0.848139
 32.9353	0.848144
 32.9393	0.848149
 32.9433	0.848154
 32.9473	0.848159
 32.9513	0.848164
 32.9553	0.848169
 32.9593	0.848174
 32.9633	0.848179
 32.9673	0.848184
 32.9713	0.848188
 32.9753	0.848193
 32.9793	0.848198
 32.9833	0.848203
 32.9873	0.848208
 32.9913	0.848213
 32.9953	0.848218
 32.9993	0.848223
 33.0033	0.848228
 33.0073	0.848233
 33.0113	0.848237
 33.0153	0.848242
 33.0193	0.848247
 33.0233	0.848252
 33.0273	0.848257
 33.0313	0.848262
 33.0353	0.848267
 33.0393	0.848272
 33.0433	0.848276
 33.0473	0.848281
 33.0513	0.848286
 33.0553	0.848291
 33.0593	0.848296
 33.0633	0.848301
 33.0673	0.848306
 33.0713	0.848311
 33.0753	0.848315
 33.0793	0.84832
 33.0833	0.848325
 33.0873	0.84833
 33.0913	0.848335
 33.0953	0.84834
 33.0993	0.848344
 33.1033	0.848349
 33.1073	0.848354
 33.1113	0.848359
 33.1153	0.848364
 33.1193	0.848369
 33.1233	0.848374
 33.1273	0.848378
 33.1313	0.848383
 33.1353	0.848388
 33.1393	0.848393
 33.1433	0.848398
 33.1473	0.848403
 33.1513	0.848407
 33.1553	0.848412
 33.1593	0.848417
 33.1633	0.848422
 33.1673	0.848427
 33.1713	0.848431
 33.1753	0.848436
 33.1793	0.848441
 33.1833	0.848446
 33.1873	0.848451
 33.1913	0.848455
 33.1953	0.84846
 33.1993	0.848465
 33.2033	0.84847
 33.2073	0.848475
 33.2113	0.848479
 33.2153	0.848484
 33.2193	0.848489
 33.2233	0.848494
 33.2273	0.848499
 33.2313	0.848503
 33.2353	0.848508
 33.2393	0.848513
 33.2433	0.848518
 33.2473	0.848523
 33.2513	0.848527
 33.2553	0.848532
 33.2593	0.848537
 33.2633	0.848542
 33.2673	0.848546
 33.2713	0.848551
 33.2753	0.848556
 33.2793	0.848561
 33.2833	0.848566
 33.2873	0.84857
 33.2913	0.848575
 33.2953	0.84858
 33.2993	0.848585
 33.3033	0.848589
 33.3073	0.848594
 33.3113	0.848599
 33.3153	0.848604
 33.3193	0.848608
 33.3233	0.848613
 33.3273	0.848618
 33.3313	0.848623
 33.3353	0.848627
 33.3393	0.848632
 33.3433	0.848637
 33.3473	0.848642
 33.3513	0.848646
 33.3553	0.848651
 33.3593	0.848656
 33.3633	0.84866
 33.3673	0.848665
 33.3713	0.84867
 33.3753	0.848675
 33.3793	0.848679
 33.3833	0.848684
 33.3873	0.848689
 33.3913	0.848694
 33.3953	0.848698
 33.3993	0.848703
 33.4033	0.848708
 33.4073	0.848712
 33.4113	0.848717
 33.4153	0.848722
 33.4193	0.848727
 33.4233	0.848731
 33.4273	0.848736
 33.4313	0.848741
 33.4353	0.848745
 33.4393	0.84875
 33.4433	0.848755
 33.4473	0.848759
 33.4513	0.848764
 33.4553	0.848769
 33.4593	0.848773
 33.4633	0.848778
 33.4673	0.848783
 33.4713	0.848788
 33.4753	0.848792
 33.4793	0.848797
 33.4833	0.848802
 33.4873	0.848806
 33.4913	0.848811
 33.4953	0.848816
 33.4993	0.84882
 33.5034	0.848825
 33.5074	0.84883
 33.5114	0.848834
 33.5154	0.848839
 33.5194	0.848844
 33.5234	0.848848
 33.5274	0.848853
 33.5314	0.848858
 33.5354	0.848862
 33.5394	0.848867
 33.5434	0.848872
 33.5474	0.848876
 33.5514	0.848881
 33.5554	0.848886
 33.5594	0.84889
 33.5634	0.848895
 33.5674	0.848899
 33.5714	0.848904
 33.5754	0.848909
 33.5794	0.848913
 33.5834	0.848918
 33.5874	0.848923
 33.5914	0.848927
 33.5954	0.848932
 33.5994	0.848937
 33.6034	0.848941
 33.6074	0.848946
 33.6114	0.84895
 33.6154	0.848955
 33.6194	0.84896
 33.6234	0.848964
 33.6274	0.848969
 33.6314	0.848973
 33.6354	0.848978
 33.6394	0.848983
 33.6434	0.848987
 33.6474	0.848992
 33.6514	0.848997
 33.6554	0.849001
 33.6594	0.849006
 33.6634	0.84901
 33.6674	0.849015
 33.6714	0.84902
 33.6754	0.849024
 33.6794	0.849029
 33.6834	0.849033
 33.6874	0.849038
 33.6914	0.849043
 33.6954	0.849047
 33.6994	0.849052
 33.7034	0.849056
 33.7074	0.849061
 33.7114	0.849065
 33.7154	0.84907
 33.7194	0.849075
 33.7234	0.849079
 33.7274	0.849084
 33.7314	0.849088
 33.7354	0.849093
 33.7394	0.849097
 33.7434	0.849102
 33.7474	0.849107
 33.7514	0.849111
 33.7554	0.849116
 33.7594	0.84912
 33.7634	0.849125
 33.7674	0.849129
 33.7714	0.849134
 33.7754	0.849139
 33.7794	0.849143
 33.7834	0.849148
 33.7874	0.849152
 33.7914	0.849157
 33.7954	0.849161
 33.7994	0.849166
 33.8034	0.84917
 33.8074	0.849175
 33.8114	0.849179
 33.8154	0.849184
 33.8194	0.849189
 33.8234	0.849193
 33.8274	0.849198
 33.8314	0.849202
 33.8354	0.849207
 33.8394	0.849211
 33.8434	0.849216
 33.8474	0.84922
 33.8514	0.849225
 33.8554	0.849229
 33.8594	0.849234
 33.8634	0.849238
 33.8674	0.849243
 33.8714	0.849247
 33.8754	0.849252
 33.8794	0.849256
 33.8834	0.849261
 33.8874	0.849265
 33.8914	0.84927
 33.8954	0.849274
 33.8994	0.849279
 33.9034	0.849283
 33.9074	0.849288
 33.9114	0.849292
 33.9154	0.849297
 33.9194	0.849301
 33.9234	0.849306
 33.9274	0.84931
 33.9314	0.849315
 33.9354	0.849319
 33.9394	0.849324
 33.9434	0.849328
 33.9474	0.849333
 33.9514	0.849337
 33.9554	0.849342
 33.9594	0.849346
 33.9634	0.849351
 33.9674	0.849355
 33.9714	0.84936
 33.9754	0.849364
 33.9794	0.849369
 33.9834	0.849373
 33.9874	0.849378
 33.9914	0.849382
 33.9954	0.849386
 33.9994	0.849391
 34.0034	0.849395
 34.0074	0.8494
 34.0114	0.849404
 34.0154	0.849409
 34.0194	0.849413
 34.0234	0.849418
 34.0274	0.849422
 34.0314	0.849427
 34.0354	0.849431
 34.0394	0.849435
 34.0434	0.84944
 34.0474	0.849444
 34.0514	0.849449
 34.0554	0.849453
 34.0594	0.849458
 34.0634	0.849462
 34.0674	0.849467
 34.0714	0.849471
 34.0754	0.849475
 34.0794	0.84948
 34.0834	0.849484
 34.0874	0.849489
 34.0914	0.849493
 34.0954	0.849498
 34.0994	0.849502
 34.1034	0.849506
 34.1074	0.849511
 34.1114	0.849515
 34.1154	0.84952
 34.1194	0.849524
 34.1234	0.849528
 34.1274	0.849533
 34.1314	0.849537
 34.1354	0.849542
 34.1394	0.849546
 34.1434	0.84955
 34.1474	0.849555
 34.1514	0.849559
 34.1554	0.849564
 34.1594	0.849568
 34.1634	0.849572
 34.1674	0.849577
 34.1714	0.849581
 34.1754	0.849586
 34.1794	0.84959
 34.1834	0.849594
 34.1874	0.849599
 34.1914	0.849603
 34.1954	0.849608
 34.1994	0.849612
 34.2034	0.849616
 34.2074	0.849621
 34.2114	0.849625
 34.2154	0.849629
 34.2194	0.849634
 34.2234	0.849638
 34.2274	0.849643
 34.2314	0.849647
 34.2354	0.849651
 34.2394	0.849656
 34.2434	0.84966
 34.2474	0.849664
 34.2514	0.849669
 34.2554	0.849673
 34.2594	0.849677
 34.2634	0.849682
 34.2674	0.849686
 34.2714	0.849691
 34.2754	0.849695
 34.2794	0.849699
 34.2834	0.849704
 34.2874	0.849708
 34.2914	0.849712
 34.2954	0.849717
 34.2994	0.849721
 34.3034	0.849725
 34.3074	0.84973
 34.3114	0.849734
 34.3154	0.849738
 34.3194	0.849743
 34.3234	0.849747
 34.3274	0.849751
 34.3314	0.849756
 34.3354	0.84976
 34.3394	0.849764
 34.3434	0.849769
 34.3474	0.849773
 34.3514	0.849777
 34.3554	0.849782
 34.3594	0.849786
 34.3634	0.84979
 34.3674	0.849795
 34.3714	0.849799
 34.3754	0.849803
 34.3794	0.849807
 34.3834	0.849812
 34.3874	0.849816
 34.3914	0.84982
 34.3954	0.849825
 34.3994	0.849829
 34.4034	0.849833
 34.4074	0.849838
 34.4114	0.849842
 34.4154	0.849846
 34.4194	0.849851
 34.4234	0.849855
 34.4274	0.849859
 34.4314	0.849863
 34.4354	0.849868
 34.4394	0.849872
 34.4434	0.849876
 34.4474	0.849881
 34.4514	0.849885
 34.4554	0.849889
 34.4594	0.849893
 34.4634	0.849898
 34.4674	0.849902
 34.4714	0.849906
 34.4754	0.84991
 34.4794	0.849915
 34.4834	0.849919
 34.4874	0.849923
 34.4914	0.849928
 34.4954	0.849932
 34.4994	0.849936
 34.5035	0.84994
 34.5075	0.849945
 34.5115	0.849949
 34.5155	0.849953
 34.5195	0.849957
 34.5235	0.849962
 34.5275	0.849966
 34.5315	0.84997
 34.5355	0.849974
 34.5395	0.849979
 34.5435	0.849983
 34.5475	0.849987
 34.5515	0.849991
 34.5555	0.849996
 34.5595	0.85
 34.5635	0.850004
 34.5675	0.850008
 34.5715	0.850013
 34.5755	0.850017
 34.5795	0.850021
 34.5835	0.850025
 34.5875	0.850029
 34.5915	0.850034
 34.5955	0.850038
 34.5995	0.850042
 34.6035	0.850046
 34.6075	0.850051
 34.6115	0.850055
 34.6155	0.850059
 34.6195	0.850063
 34.6235	0.850067
 34.6275	0.850072
 34.6315	0.850076
 34.6355	0.85008
 34.6395	0.850084
 34.6435	0.850089
 34.6475	0.850093
 34.6515	0.850097
 34.6555	0.850101
 34.6595	0.850105
 34.6635	0.85011
 34.6675	0.850114
 34.6715	0.850118
 34.6755	0.850122
 34.6795	0.850126
 34.6835	0.850131
 34.6875	0.850135
 34.6915	0.850139
 34.6955	0.850143
 34.6995	0.850147
 34.7035	0.850151
 34.7075	0.850156
 34.7115	0.85016
 34.7155	0.850164
 34.7195	0.850168
 34.7235	0.850172
 34.7275	0.850177
 34.7315	0.850181
 34.7355	0.850185
 34.7395	0.850189
 34.7435	0.850193
 34.7475	0.850197
 34.7515	0.850202
 34.7555	0.850206
 34.7595	0.85021
 34.7635	0.850214
 34.7675	0.850218
 34.7715	0.850222
 34.7755	0.850227
 34.7795	0.850231
 34.7835	0.850235
 34.7875	0.850239
 34.7915	0.850243
 34.7955	0.850247
 34.7995	0.850251
 34.8035	0.850256
 34.8075	0.85026
 34.8115	0.850264
 34.8155	0.850268
 34.8195	0.850272
 34.8235	0.850276
 34.8275	0.85028
 34.8315	0.850285
 34.8355	0.850289
 34.8395	0.850293
 34.8435	0.850297
 34.8475	0.850301
 34.8515	0.850305
 34.8555	0.850309
 34.8595	0.850313
 34.8635	0.850318
 34.8675	0.850322
 34.8715	0.850326
 34.8755	0.85033
 34.8795	0.850334
 34.8835	0.850338
 34.8875	0.850342
 34.8915	0.850346
 34.8955	0.850351
 34.8995	0.850355
 34.9035	0.850359
 34.9075	0.850363
 34.9115	0.850367
 34.9155	0.850371
 34.9195	0.850375
 34.9235	0.850379
 34.9275	0.850383
 34.9315	0.850388
 34.9355	0.850392
 34.9395	0.850396
 34.9435	0.8504
 34.9475	0.850404
 34.9515	0.850408
 34.9555	0.850412
 34.9595	0.850416
 34.9635	0.85042
 34.9675	0.850424
 34.9715	0.850428
 34.9755	0.850433
 34.9795	0.850437
 34.9835	0.850441
 34.9875	0.850445
 34.9915	0.850449
 34.9955	0.850453
 34.9995	0.850457
 35.0035	0.850461
 35.0075	0.850465
 35.0115	0.850469
 35.0155	0.850473
 35.0195	0.850477
 35.0235	0.850481
 35.0275	0.850485
 35.0315	0.850489
 35.0355	0.850493
 35.0395	0.850497
 35.0435	0.850502
 35.0475	0.850506
 35.0515	0.85051
 35.0555	0.850514
 35.0595	0.850518
 35.0635	0.850522
 35.0675	0.850526
 35.0715	0.85053
 35.0755	0.850534
 35.0795	0.850538
 35.0835	0.850542
 35.0875	0.850546
 35.0915	0.85055
 35.0955	0.850554
 35.0995	0.850558
 35.1035	0.850562
 35.1075	0.850566
 35.1115	0.85057
 35.1155	0.850574
 35.1195	0.850578
 35.1235	0.850582
 35.1275	0.850586
 35.1315	0.85059
 35.1355	0.850594
 35.1395	0.850598
 35.1435	0.850602
 35.1475	0.850606
 35.1515	0.85061
 35.1555	0.850614
 35.1595	0.850618
 35.1635	0.850622
 35.1675	0.850626
 35.1715	0.85063
 35.1755	0.850634
 35.1795	0.850638
 35.1835	0.850642
 35.1875	0.850646
 35.1915	0.85065
 35.1955	0.850654
 35.1995	0.850658
 35.2035	0.850662
 35.2075	0.850666
 35.2115	0.85067
 35.2155	0.850674
 35.2195	0.850678
 35.2235	0.850682
 35.2275	0.850686
 35.2315	0.85069
 35.2355	0.850694
 35.2395	0.850698
 35.2435	0.850702
 35.2475	0.850706
 35.2515	0.85071
 35.2555	0.850714
 35.2595	0.850718
 35.2635	0.850722
 35.2675	0.850726
 35.2715	0.85073
 35.2755	0.850734
 35.2795	0.850737
 35.2835	0.850741
 35.2875	0.850745
 35.2915	0.850749
 35.2955	0.850753
 35.2995	0.850757
 35.3035	0.850761
 35.3075	0.850765
 35.3115	0.850769
 35.3155	0.850773
 35.3195	0.850777
 35.3235	0.850781
 35.3275	0.850785
 35.3315	0.850789
 35.3355	0.850793
 35.3395	0.850797
 35.3435	0.850801
 35.3475	0.850805
 35.3515	0.850808
 35.3555	0.850812
 35.3595	0.850816
 35.3635	0.85082
 35.3675	0.850824
 35.3715	0.850828
 35.3755	0.850832
 35.3795	0.850836
 35.3835	0.85084
 35.3875	0.850844
 35.3915	0.850848
 35.3955	0.850852
 35.3995	0.850856
 35.4035	0.850859
 35.4075	0.850863
 35.4115	0.850867
 35.4155	0.850871
 35.4195	0.850875
 35.4235	0.850879
 35.4275	0.850883
 35.4315	0.850887
 35.4355	0.850891
 35.4395	0.850895
 35.4435	0.850898
 35.4475	0.850902
 35.4515	0.850906
 35.4555	0.85091
 35.4595	0.850914
 35.4635	0.850918
 35.4675	0.850922
 35.4715	0.850926
 35.4755	0.85093
 35.4795	0.850933
 35.4835	0.850937
 35.4875	0.850941
 35.4915	0.850945
 35.4955	0.850949
 35.4995	0.850953
 35.5036	0.850957
 35.5076	0.850961
 35.5116	0.850965
 35.5156	0.850968
 35.5196	0.850972
 35.5236	0.850976
 35.5276	0.85098
 35.5316	0.850984
 35.5356	0.850988
 35.5396	0.850992
 35.5436	0.850995
 35.5476	0.850999
 35.5516	0.851003
 35.5556	0.851007
 35.5596	0.851011
 35.5636	0.851015
 35.5676	0.851019
 35.5716	0.851022
 35.5756	0.851026
 35.5796	0.85103
 35.5836	0.851034
 35.5876	0.851038
 35.5916	0.851042
 35.5956	0.851046
 35.5996	0.851049
 35.6036	0.851053
 35.6076	0.851057
 35.6116	0.851061
 35.6156	0.851065
 35.6196	0.851069
 35.6236	0.851072
 35.6276	0.851076
 35.6316	0.85108
 35.6356	0.851084
 35.6396	0.851088
 35.6436	0.851092
 35.6476	0.851095
 35.6516	0.851099
 35.6556	0.851103
 35.6596	0.851107
 35.6636	0.851111
 35.6676	0.851115
 35.6716	0.851118
 35.6756	0.851122
 35.6796	0.851126
 35.6836	0.85113
 35.6876	0.851134
 35.6916	0.851137
 35.6956	0.851141
 35.6996	0.851145
 35.7036	0.851149
 35.7076	0.851153
 35.7116	0.851157
 35.7156	0.85116
 35.7196	0.851164
 35.7236	0.851168
 35.7276	0.851172
 35.7316	0.851176
 35.7356	0.851179
 35.7396	0.851183
 35.7436	0.851187
 35.7476	0.851191
 35.7516	0.851194
 35.7556	0.851198
 35.7596	0.851202
 35.7636	0.851206
 35.7676	0.85121
 35.7716	0.851213
 35.7756	0.851217
 35.7796	0.851221
 35.7836	0.851225
 35.7876	0.851229
 35.7916	0.851232
 35.7956	0.851236
 35.7996	0.85124
 35.8036	0.851244
 35.8076	0.851247
 35.8116	0.851251
 35.8156	0.851255
 35.8196	0.851259
 35.8236	0.851263
 35.8276	0.851266
 35.8316	0.85127
 35.8356	0.851274
 35.8396	0.851278
 35.8436	0.851281
 35.8476	0.851285
 35.8516	0.851289
 35.8556	0.851293
 35.8596	0.851296
 35.8636	0.8513
 35.8676	0.851304
 35.8716	0.851308
 35.8756	0.851311
 35.8796	0.851315
 35.8836	0.851319
 35.8876	0.851323
 35.8916	0.851326
 35.8956	0.85133
 35.8996	0.851334
 35.9036	0.851338
 35.9076	0.851341
 35.9116	0.851345
 35.9156	0.851349
 35.9196	0.851353
 35.9236	0.851356
 35.9276	0.85136
 35.9316	0.851364
 35.9356	0.851367
 35.9396	0.851371
 35.9436	0.851375
 35.9476	0.851379
 35.9516	0.851382
 35.9556	0.851386
 35.9596	0.85139
 35.9636	0.851394
 35.9676	0.851397
 35.9716	0.851401
 35.9756	0.851405
 35.9796	0.851408
 35.9836	0.851412
 35.9876	0.851416
 35.9916	0.85142
 35.9956	0.851423
 35.9996	0.851427
 36.0036	0.851431
 36.0076	0.851434
 36.0116	0.851438
 36.0156	0.851442
 36.0196	0.851445
 36.0236	0.851449
 36.0276	0.851453
 36.0316	0.851457
 36.0356	0.85146
 36.0396	0.851464
 36.0436	0.851468
 36.0476	0.851471
 36.0516	0.851475
 36.0556	0.851479
 36.0596	0.851482
 36.0636	0.851486
 36.0676	0.85149
 36.0716	0.851494
 36.0756	0.851497
 36.0796	0.851501
 36.0836	0.851505
 36.0876	0.851508
 36.0916	0.851512
 36.0956	0.851516
 36.0996	0.851519
 36.1036	0.851523
 36.1076	0.851527
 36.1116	0.85153
 36.1156	0.851534
 36.1196	0.851538
 36.1236	0.851541
 36.1276	0.851545
 36.1316	0.851549
 36.1356	0.851552
 36.1396	0.851556
 36.1436	0.85156
 36.1476	0.851563
 36.1516	0.851567
 36.1556	0.851571
 36.1596	0.851574
 36.1636	0.851578
 36.1676	0.851582
 36.1716	0.851585
 36.1756	0.851589
 36.1796	0.851593
 36.1836	0.851596
 36.1876	0.8516
 36.1916	0.851603
 36.1956	0.851607
 36.1996	0.851611
 36.2036	0.851614
 36.2076	0.851618
 36.2116	0.851622
 36.2156	0.851625
 36.2196	0.851629
 36.2236	0.851633
 36.2276	0.851636
 36.2316	0.85164
 36.2356	0.851643
 36.2396	0.851647
 36.2436	0.851651
 36.2476	0.851654
 36.2516	0.851658
 36.2556	0.851662
 36.2596	0.851665
 36.2636	0.851669
 36.2676	0.851672
 36.2716	0.851676
 36.2756	0.85168
 36.2796	0.851683
 36.2836	0.851687
 36.2876	0.851691
 36.2916	0.851694
 36.2956	0.851698
 36.2996	0.851701
 36.3036	0.851705
 36.3076	0.851709
 36.3116	0.851712
 36.3156	0.851716
 36.3196	0.851719
 36.3236	0.851723
 36.3276	0.851727
 36.3316	0.85173
 36.3356	0.851734
 36.3396	0.851737
 36.3436	0.851741
 36.3476	0.851745
 36.3516	0.851748
 36.3556	0.851752
 36.3596	0.851755
 36.3636	0.851759
 36.3676	0.851763
 36.3716	0.851766
 36.3756	0.85177
 36.3796	0.851773
 36.3836	0.851777
 36.3876	0.85178
 36.3916	0.851784
 36.3956	0.851788
 36.3996	0.851791
 36.4036	0.851795
 36.4076	0.851798
 36.4116	0.851802
 36.4156	0.851806
 36.4196	0.851809
 36.4236	0.851813
 36.4276	0.851816
 36.4316	0.85182
 36.4356	0.851823
 36.4396	0.851827
 36.4436	0.851831
 36.4476	0.851834
 36.4516	0.851838
 36.4556	0.851841
 36.4596	0.851845
 36.4636	0.851848
 36.4676	0.851852
 36.4716	0.851855
 36.4756	0.851859
 36.4796	0.851863
 36.4836	0.851866
 36.4876	0.85187
 36.4916	0.851873
 36.4956	0.851877
 36.4996	0.85188
 36.5037	0.851884
 36.5077	0.851887
 36.5117	0.851891
 36.5157	0.851894
 36.5197	0.851898
 36.5237	0.851902
 36.5277	0.851905
 36.5317	0.851909
 36.5357	0.851912
 36.5397	0.851916
 36.5437	0.851919
 36.5477	0.851923
 36.5517	0.851926
 36.5557	0.85193
 36.5597	0.851933
 36.5637	0.851937
 36.5677	0.85194
 36.5717	0.851944
 36.5757	0.851947
 36.5797	0.851951
 36.5837	0.851954
 36.5877	0.851958
 36.5917	0.851962
 36.5957	0.851965
 36.5997	0.851969
 36.6037	0.851972
 36.6077	0.851976
 36.6117	0.851979
 36.6157	0.851983
 36.6197	0.851986
 36.6237	0.85199
 36.6277	0.851993
 36.6317	0.851997
 36.6357	0.852
 36.6397	0.852004
 36.6437	0.852007
 36.6477	0.852011
 36.6517	0.852014
 36.6557	0.852018
 36.6597	0.852021
 36.6637	0.852025
 36.6677	0.852028
 36.6717	0.852032
 36.6757	0.852035
 36.6797	0.852039
 36.6837	0.852042
 36.6877	0.852046
 36.6917	0.852049
 36.6957	0.852053
 36.6997	0.852056
 36.7037	0.85206
 36.7077	0.852063
 36.7117	0.852066
 36.7157	0.85207
 36.7197	0.852073
 36.7237	0.852077
 36.7277	0.85208
 36.7317	0.852084
 36.7357	0.852087
 36.7397	0.852091
 36.7437	0.852094
 36.7477	0.852098
 36.7517	0.852101
 36.7557	0.852105
 36.7597	0.852108
 36.7637	0.852112
 36.7677	0.852115
 36.7717	0.852119
 36.7757	0.852122
 36.7797	0.852125
 36.7837	0.852129
 36.7877	0.852132
 36.7917	0.852136
 36.7957	0.852139
 36.7997	0.852143
 36.8037	0.852146
 36.8077	0.85215
 36.8117	0.852153
 36.8157	0.852157
 36.8197	0.85216
 36.8237	0.852163
 36.8277	0.852167
 36.8317	0.85217
 36.8357	0.852174
 36.8397	0.852177
 36.8437	0.852181
 36.8477	0.852184
 36.8517	0.852188
 36.8557	0.852191
 36.8597	0.852194
 36.8637	0.852198
 36.8677	0.852201
 36.8717	0.852205
 36.8757	0.852208
 36.8797	0.852212
 36.8837	0.852215
 36.8877	0.852218
 36.8917	0.852222
 36.8957	0.852225
 36.8997	0.852229
 36.9037	0.852232
 36.9077	0.852236
 36.9117	0.852239
 36.9157	0.852242
 36.9197	0.852246
 36.9237	0.852249
 36.9277	0.852253
 36.9317	0.852256
 36.9357	0.852259
 36.9397	0.852263
 36.9437	0.852266
 36.9477	0.85227
 36.9517	0.852273
 36.9557	0.852276
 36.9597	0.85228
 36.9637	0.852283
 36.9677	0.852287
 36.9717	0.85229
 36.9757	0.852293
 36.9797	0.852297
 36.9837	0.8523
 36.9877	0.852304
 36.9917	0.852307
 36.9957	0.85231
 36.9997	0.852314
 37.0037	0.852317
 37.0077	0.852321
 37.0117	0.852324
 37.0157	0.852327
 37.0197	0.852331
 37.0237	0.852334
 37.0277	0.852338
 37.0317	0.852341
 37.0357	0.852344
 37.0397	0.852348
 37.0437	0.852351
 37.0477	0.852354
 37.0517	0.852358
 37.0557	0.852361
 37.0597	0.852365
 37.0637	0.852368
 37.0677	0.852371
 37.0717	0.852375
 37.0757	0.852378
 37.0797	0.852381
 37.0837	0.852385
 37.0877	0.852388
 37.0917	0.852392
 37.0957	0.852395
 37.0997	0.852398
 37.1037	0.852402
 37.1077	0.852405
 37.1117	0.852408
 37.1157	0.852412
 37.1197	0.852415
 37.1237	0.852418
 37.1277	0.852422
 37.1317	0.852425
 37.1357	0.852429
 37.1397	0.852432
 37.1437	0.852435
 37.1477	0.852439
 37.1517	0.852442
 37.1557	0.852445
 37.1597	0.852449
 37.1637	0.852452
 37.1677	0.852455
 37.1717	0.852459
 37.1757	0.852462
 37.1797	0.852465
 37.1837	0.852469
 37.1877	0.852472
 37.1917	0.852475
 37.1957	0.852479
 37.1997	0.852482
 37.2037	0.852485
 37.2077	0.852489
 37.2117	0.852492
 37.2157	0.852495
 37.2197	0.852499
 37.2237	0.852502
 37.2277	0.852505
 37.2317	0.852509
 37.2357	0.852512
 37.2397	0.852515
 37.2437	0.852519
 37.2477	0.852522
 37.2517	0.852525
 37.2557	0.852529
 37.2597	0.852532
 37.2637	0.852535
 37.2677	0.852539
 37.2717	0.852542
 37.2757	0.852545
 37.2797	0.852548
 37.2837	0.852552
 37.2877	0.852555
 37.2917	0.852558
 37.2957	0.852562
 37.2997	0.852565
 37.3037	0.852568
 37.3077	0.852572
 37.3117	0.852575
 37.3157	0.852578
 37.3197	0.852581
 37.3237	0.852585
 37.3277	0.852588
 37.3317	0.852591
 37.3357	0.852595
 37.3397	0.852598
 37.3437	0.852601
 37.3477	0.852605
 37.3517	0.852608
 37.3557	0.852611
 37.3597	0.852614
 37.3637	0.852618
 37.3677	0.852621
 37.3717	0.852624
 37.3757	0.852628
 37.3797	0.852631
 37.3837	0.852634
 37.3877	0.852637
 37.3917	0.852641
 37.3957	0.852644
 37.3997	0.852647
 37.4037	0.85265
 37.4077	0.852654
 37.4117	0.852657
 37.4157	0.85266
 37.4197	0.852664
 37.4237	0.852667
 37.4277	0.85267
 37.4317	0.852673
 37.4357	0.852677
 37.4397	0.85268
 37.4437	0.852683
 37.4477	0.852686
 37.4517	0.85269
 37.4557	0.852693
 37.4597	0.852696
 37.4637	0.852699
 37.4677	0.852703
 37.4717	0.852706
 37.4757	0.852709
 37.4797	0.852712
 37.4837	0.852716
 37.4877	0.852719
 37.4917	0.852722
 37.4957	0.852725
 37.4997	0.852729
 37.5038	0.852732
 37.5078	0.852735
 37.5118	0.852738
 37.5158	0.852742
 37.5198	0.852745
 37.5238	0.852748
 37.5278	0.852751
 37.5318	0.852755
 37.5358	0.852758
 37.5398	0.852761
 37.5438	0.852764
 37.5478	0.852768
 37.5518	0.852771
 37.5558	0.852774
 37.5598	0.852777
 37.5638	0.852781
 37.5678	0.852784
 37.5718	0.852787
 37.5758	0.85279
 37.5798	0.852793
 37.5838	0.852797
 37.5878	0.8528
 37.5918	0.852803
 37.5958	0.852806
 37.5998	0.85281
 37.6038	0.852813
 37.6078	0.852816
 37.6118	0.852819
 37.6158	0.852822
 37.6198	0.852826
 37.6238	0.852829
 37.6278	0.852832
 37.6318	0.852835
 37.6358	0.852838
 37.6398	0.852842
 37.6438	0.852845
 37.6478	0.852848
 37.6518	0.852851
 37.6558	0.852854
 37.6598	0.852858
 37.6638	0.852861
 37.6678	0.852864
 37.6718	0.852867
 37.6758	0.85287
 37.6798	0.852874
 37.6838	0.852877
 37.6878	0.85288
 37.6918	0.852883
 37.6958	0.852886
 37.6998	0.85289
 37.7038	0.852893
 37.7078	0.852896
 37.7118	0.852899
 37.7158	0.852902
 37.7198	0.852906
 37.7238	0.852909
 37.7278	0.852912
 37.7318	0.852915
 37.7358	0.852918
 37.7398	0.852921
 37.7438	0.852925
 37.7478	0.852928
 37.7518	0.852931
 37.7558	0.852934
 37.7598	0.852937
 37.7638	0.852941
 37.7678	0.852944
 37.7718	0.852947
 37.7758	0.85295
 37.7798	0.852953
 37.7838	0.852956
 37.7878	0.85296
 37.7918	0.852963
 37.7958	0.852966
 37.7998	0.852969
 37.8038	0.852972
 37.8078	0.852975
 37.8118	0.852979
 37.8158	0.852982
 37.8198	0.852985
 37.8238	0.852988
 37.8278	0.852991
 37.8318	0.852994
 37.8358	0.852997
 37.8398	0.853001
 37.8438	0.853004
 37.8478	0.853007
 37.8518	0.85301
 37.8558	0.853013
 37.8598	0.853016
 37.8638	0.853019
 37.8678	0.853023
 37.8718	0.853026
 37.8758	0.853029
 37.8798	0.853032
 37.8838	0.853035
 37.8878	0.853038
 37.8918	0.853041
 37.8958	0.853045
 37.8998	0.853048
 37.9038	0.853051
 37.9078	0.853054
 37.9118	0.853057
 37.9158	0.85306
 37.9198	0.853063
 37.9238	0.853067
 37.9278	0.85307
 37.9318	0.853073
 37.9358	0.853076
 37.9398	0.853079
 37.9438	0.853082
 37.9478	0.853085
 37.9518	0.853088
 37.9558	0.853092
 37.9598	0.853095
 37.9638	0.853098
 37.9678	0.853101
 37.9718	0.853104
 37.9758	0.853107
 37.9798	0.85311
 37.9838	0.853113
 37.9878	0.853116
 37.9918	0.85312
 37.9958	0.853123
 37.9998	0.853126
 38.0038	0.853129
 38.0078	0.853132
 38.0118	0.853135
 38.0158	0.853138
 38.0198	0.853141
 38.0238	0.853144
 38.0278	0.853147
 38.0318	0.853151
 38.0358	0.853154
 38.0398	0.853157
 38.0438	0.85316
 38.0478	0.853163
 38.0518	0.853166
 38.0558	0.853169
 38.0598	0.853172
 38.0638	0.853175
 38.0678	0.853178
 38.0718	0.853182
 38.0758	0.853185
 38.0798	0.853188
 38.0838	0.853191
 38.0878	0.853194
 38.0918	0.853197
 38.0958	0.8532
 38.0998	0.853203
 38.1038	0.853206
 38.1078	0.853209
 38.1118	0.853212
 38.1158	0.853215
 38.1198	0.853219
 38.1238	0.853222
 38.1278	0.853225
 38.1318	0.853228
 38.1358	0.853231
 38.1398	0.853234
 38.1438	0.853237
 38.1478	0.85324
 38.1518	0.853243
 38.1558	0.853246
 38.1598	0.853249
 38.1638	0.853252
 38.1678	0.853255
 38.1718	0.853258
 38.1758	0.853261
 38.1798	0.853265
 38.1838	0.853268
 38.1878	0.853271
 38.1918	0.853274
 38.1958	0.853277
 38.1998	0.85328
 38.2038	0.853283
 38.2078	0.853286
 38.2118	0.853289
 38.2158	0.853292
 38.2198	0.853295
 38.2238	0.853298
 38.2278	0.853301
 38.2318	0.853304
 38.2358	0.853307
 38.2398	0.85331
 38.2438	0.853313
 38.2478	0.853316
 38.2518	0.853319
 38.2558	0.853322
 38.2598	0.853325
 38.2638	0.853329
 38.2678	0.853332
 38.2718	0.853335
 38.2758	0.853338
 38.2798	0.853341
 38.2838	0.853344
 38.2878	0.853347
 38.2918	0.85335
 38.2958	0.853353
 38.2998	0.853356
 38.3038	0.853359
 38.3078	0.853362
 38.3118	0.853365
 38.3158	0.853368
 38.3198	0.853371
 38.3238	0.853374
 38.3278	0.853377
 38.3318	0.85338
 38.3358	0.853383
 38.3398	0.853386
 38.3438	0.853389
 38.3478	0.853392
 38.3518	0.853395
 38.3558	0.853398
 38.3598	0.853401
 38.3638	0.853404
 38.3678	0.853407
 38.3718	0.85341
 38.3758	0.853413
 38.3798	0.853416
 38.3838	0.853419
 38.3878	0.853422
 38.3918	0.853425
 38.3958	0.853428
 38.3998	0.853431
 38.4038	0.853434
 38.4078	0.853437
 38.4118	0.85344
 38.4158	0.853443
 38.4198	0.853446
 38.4238	0.853449
 38.4278	0.853452
 38.4318	0.853455
 38.4358	0.853458
 38.4398	0.853461
 38.4438	0.853464
 38.4478	0.853467
 38.4518	0.85347
 38.4558	0.853473
 38.4598	0.853476
 38.4638	0.853479
 38.4678	0.853482
 38.4718	0.853485
 38.4758	0.853488
 38.4798	0.853491
 38.4838	0.853494
 38.4878	0.853497
 38.4918	0.8535
 38.4958	0.853503
 38.4998	0.853506
 38.5039	0.853509
 38.5079	0.853512
 38.5119	0.853515
 38.5159	0.853518
 38.5199	0.853521
 38.5239	0.853524
 38.5279	0.853527
 38.5319	0.85353
 38.5359	0.853533
 38.5399	0.853536
 38.5439	0.853539
 38.5479	0.853542
 38.5519	0.853544
 38.5559	0.853547
 38.5599	0.85355
 38.5639	0.853553
 38.5679	0.853556
 38.5719	0.853559
 38.5759	0.853562
 38.5799	0.853565
 38.5839	0.853568
 38.5879	0.853571
 38.5919	0.853574
 38.5959	0.853577
 38.5999	0.85358
 38.6039	0.853583
 38.6079	0.853586
 38.6119	0.853589
 38.6159	0.853592
 38.6199	0.853595
 38.6239	0.853598
 38.6279	0.853601
 38.6319	0.853604
 38.6359	0.853606
 38.6399	0.853609
 38.6439	0.853612
 38.6479	0.853615
 38.6519	0.853618
 38.6559	0.853621
 38.6599	0.853624
 38.6639	0.853627
 38.6679	0.85363
 38.6719	0.853633
 38.6759	0.853636
 38.6799	0.853639
 38.6839	0.853642
 38.6879	0.853645
 38.6919	0.853648
 38.6959	0.85365
 38.6999	0.853653
 38.7039	0.853656
 38.7079	0.853659
 38.7119	0.853662
 38.7159	0.853665
 38.7199	0.853668
 38.7239	0.853671
 38.7279	0.853674
 38.7319	0.853677
 38.7359	0.85368
 38.7399	0.853683
 38.7439	0.853685
 38.7479	0.853688
 38.7519	0.853691
 38.7559	0.853694
 38.7599	0.853697
 38.7639	0.8537
 38.7679	0.853703
 38.7719	0.853706
 38.7759	0.853709
 38.7799	0.853712
 38.7839	0.853715
 38.7879	0.853717
 38.7919	0.85372
 38.7959	0.853723
 38.7999	0.853726
 38.8039	0.853729
 38.8079	0.853732
 38.8119	0.853735
 38.8159	0.853738
 38.8199	0.853741
 38.8239	0.853744
 38.8279	0.853746
 38.8319	0.853749
 38.8359	0.853752
 38.8399	0.853755
 38.8439	0.853758
 38.8479	0.853761
 38.8519	0.853764
 38.8559	0.853767
 38.8599	0.85377
 38.8639	0.853772
 38.8679	0.853775
 38.8719	0.853778
 38.8759	0.853781
 38.8799	0.853784
 38.8839	0.853787
 38.8879	0.85379
 38.8919	0.853793
 38.8959	0.853795
 38.8999	0.853798
 38.9039	0.853801
 38.9079	0.853804
 38.9119	0.853807
 38.9159	0.85381
 38.9199	0.853813
 38.9239	0.853816
 38.9279	0.853818
 38.9319	0.853821
 38.9359	0.853824
 38.9399	0.853827
 38.9439	0.85383
 38.9479	0.853833
 38.9519	0.853836
 38.9559	0.853839
 38.9599	0.853841
 38.9639	0.853844
 38.9679	0.853847
 38.9719	0.85385
 38.9759	0.853853
 38.9799	0.853856
 38.9839	0.853859
 38.9879	0.853861
 38.9919	0.853864
 38.9959	0.853867
 38.9999	0.85387
 39.0039	0.853873
 39.0079	0.853876
 39.0119	0.853878
 39.0159	0.853881
 39.0199	0.853884
 39.0239	0.853887
 39.0279	0.85389
 39.0319	0.853893
 39.0359	0.853896
 39.0399	0.853898
 39.0439	0.853901
 39.0479	0.853904
 39.0519	0.853907
 39.0559	0.85391
 39.0599	0.853913
 39.0639	0.853915
 39.0679	0.853918
 39.0719	0.853921
 39.0759	0.853924
 39.0799	0.853927
 39.0839	0.85393
 39.0879	0.853932
 39.0919	0.853935
 39.0959	0.853938
 39.0999	0.853941
 39.1039	0.853944
 39.1079	0.853947
 39.1119	0.853949
 39.1159	0.853952
 39.1199	0.853955
 39.1239	0.853958
 39.1279	0.853961
 39.1319	0.853963
 39.1359	0.853966
 39.1399	0.853969
 39.1439	0.853972
 39.1479	0.853975
 39.1519	0.853978
 39.1559	0.85398
 39.1599	0.853983
 39.1639	0.853986
 39.1679	0.853989
 39.1719	0.853992
 39.1759	0.853994
 39.1799	0.853997
 39.1839	0.854
 39.1879	0.854003
 39.1919	0.854006
 39.1959	0.854008
 39.1999	0.854011
 39.2039	0.854014
 39.2079	0.854017
 39.2119	0.85402
 39.2159	0.854022
 39.2199	0.854025
 39.2239	0.854028
 39.2279	0.854031
 39.2319	0.854034
 39.2359	0.854036
 39.2399	0.854039
 39.2439	0.854042
 39.2479	0.854045
 39.2519	0.854048
 39.2559	0.85405
 39.2599	0.854053
 39.2639	0.854056
 39.2679	0.854059
 39.2719	0.854061
 39.2759	0.854064
 39.2799	0.854067
 39.2839	0.85407
 39.2879	0.854073
 39.2919	0.854075
 39.2959	0.854078
 39.2999	0.854081
 39.3039	0.854084
 39.3079	0.854087
 39.3119	0.854089
 39.3159	0.854092
 39.3199	0.854095
 39.3239	0.854098
 39.3279	0.8541
 39.3319	0.854103
 39.3359	0.854106
 39.3399	0.854109
 39.3439	0.854111
 39.3479	0.854114
 39.3519	0.854117
 39.3559	0.85412
 39.3599	0.854123
 39.3639	0.854125
 39.3679	0.854128
 39.3719	0.854131
 39.3759	0.854134
 39.3799	0.854136
 39.3839	0.854139
 39.3879	0.854142
 39.3919	0.854145
 39.3959	0.854147
 39.3999	0.85415
 39.4039	0.854153
 39.4079	0.854156
 39.4119	0.854158
 39.4159	0.854161
 39.4199	0.854164
 39.4239	0.854167
 39.4279	0.854169
 39.4319	0.854172
 39.4359	0.854175
 39.4399	0.854178
 39.4439	0.85418
 39.4479	0.854183
 39.4519	0.854186
 39.4559	0.854189
 39.4599	0.854191
 39.4639	0.854194
 39.4679	0.854197
 39.4719	0.8542
 39.4759	0.854202
 39.4799	0.854205
 39.4839	0.854208
 39.4879	0.85421
 39.4919	0.854213
 39.4959	0.854216
 39.4999	0.854219
 39.504	0.854221
 39.508	0.854224
 39.512	0.854227
 39.516	0.85423
 39.52	0.854232
 39.524	0.854235
 39.528	0.854238
 39.532	0.85424
 39.536	0.854243
 39.54	0.854246
 39.544	0.854249
 39.548	0.854251
 39.552	0.854254
 39.556	0.854257
 39.56	0.85426
 39.564	0.854262
 39.568	0.854265
 39.572	0.854268
 39.576	0.85427
 39.58	0.854273
 39.584	0.854276
 39.588	0.854279
 39.592	0.854281
 39.596	0.854284
 39.6	0.854287
 39.604	0.854289
 39.608	0.854292
 39.612	0.854295
 39.616	0.854297
 39.62	0.8543
 39.624	0.854303
 39.628	0.854306
 39.632	0.854308
 39.636	0.854311
 39.64	0.854314
 39.644	0.854316
 39.648	0.854319
 39.652	0.854322
 39.656	0.854324
 39.66	0.854327
 39.664	0.85433
 39.668	0.854333
 39.672	0.854335
 39.676	0.854338
 39.68	0.854341
 39.684	0.854343
 39.688	0.854346
 39.692	0.854349
 39.696	0.854351
 39.7	0.854354
 39.704	0.854357
 39.708	0.854359
 39.712	0.854362
 39.716	0.854365
 39.72	0.854367
 39.724	0.85437
 39.728	0.854373
 39.732	0.854375
 39.736	0.854378
 39.74	0.854381
 39.744	0.854384
 39.748	0.854386
 39.752	0.854389
 39.756	0.854392
 39.76	0.854394
 39.764	0.854397
 39.768	0.8544
 39.772	0.854402
 39.776	0.854405
 39.78	0.854408
 39.784	0.85441
 39.788	0.854413
 39.792	0.854416
 39.796	0.854418
 39.8	0.854421
 39.804	0.854424
 39.808	0.854426
 39.812	0.854429
 39.816	0.854432
 39.82	0.854434
 39.824	0.854437
 39.828	0.854439
 39.832	0.854442
 39.836	0.854445
 39.84	0.854447
 39.844	0.85445
 39.848	0.854453
 39.852	0.854455
 39.856	0.854458
 39.86	0.854461
 39.864	0.854463
 39.868	0.854466
 39.872	0.854469
 39.876	0.854471
 39.88	0.854474
 39.884	0.854477
 39.888	0.854479
 39.892	0.854482
 39.896	0.854485
 39.9	0.854487
 39.904	0.85449
 39.908	0.854492
 39.912	0.854495
 39.916	0.854498
 39.92	0.8545
 39.924	0.854503
 39.928	0.854506
 39.932	0.854508
 39.936	0.854511
 39.94	0.854513
 39.944	0.854516
 39.948	0.854519
 39.952	0.854521
 39.956	0.854524
 39.96	0.854527
 39.964	0.854529
 39.968	0.854532
 39.972	0.854535
 39.976	0.854537
 39.98	0.85454
 39.984	0.854542
 39.988	0.854545
 39.992	0.854548
 39.996	0.85455
 40	0.854553


==> anc/TUM40_eff_AR_O.dat <==
# Cut-survival probability for oxygen-recoil events
# within the acceptance region for dark-matter searches
# Energy [keV] | Cut-survival probability
 0	0
 0.0040004	0
 0.0080008	0
 0.0120012	0
 0.0160016	0
 0.020002	0
 0.0240024	0
 0.0280028	0
 0.0320032	0
 0.0360036	0
 0.040004	0
 0.0440044	0
 0.0480048	0
 0.0520052	0
 0.0560056	0
 0.060006	0
 0.0640064	0
 0.0680068	0
 0.0720072	0
 0.0760076	0
 0.080008	0
 0.0840084	0
 0.0880088	0
 0.0920092	0
 0.0960096	0
 0.10001	0
 0.10401	0
 0.108011	0
 0.112011	0
 0.116012	0
 0.120012	0
 0.124012	0
 0.128013	0
 0.132013	0
 0.136014	0
 0.140014	0
 0.144014	0
 0.148015	0
 0.152015	0
 0.156016	0
 0.160016	0
 0.164016	0
 0.168017	0
 0.172017	0
 0.176018	0
 0.180018	0
 0.184018	0
 0.188019	0
 0.192019	0
 0.19602	0
 0.20002	0
 0.20402	0
 0.208021	0
 0.212021	0
 0.216022	0
 0.220022	0
 0.224022	0
 0.228023	0
 0.232023	0
 0.236024	0
 0.240024	0
 0.244024	0
 0.248025	0
 0.252025	0
 0.256026	0
 0.260026	0
 0.264026	0
 0.268027	0
 0.272027	0
 0.276028	0
 0.280028	0
 0.284028	0
 0.288029	0
 0.292029	0
 0.29603	0
 0.30003	0
 0.30403	0
 0.308031	0
 0.312031	0
 0.316032	0
 0.320032	0
 0.324032	0
 0.328033	0
 0.332033	0
 0.336034	0
 0.340034	0
 0.344034	0
 0.348035	0
 0.352035	0
 0.356036	0
 0.360036	0
 0.364036	0
 0.368037	0
 0.372037	0
 0.376038	0
 0.380038	0
 0.384038	0
 0.388039	0
 0.392039	0
 0.39604	0
 0.40004	0
 0.40404	0
 0.408041	0
 0.412041	0
 0.416042	0
 0.420042	0
 0.424042	0
 0.428043	0
 0.432043	0
 0.436044	0
 0.440044	0
 0.444044	0
 0.448045	0
 0.452045	0
 0.456046	0
 0.460046	0
 0.464046	0
 0.468047	0
 0.472047	0
 0.476048	0
 0.480048	0
 0.484048	0
 0.488049	0
 0.492049	0
 0.49605	0
 0.50005	0
 0.50405	0
 0.508051	0
 0.512051	0
 0.516052	0
 0.520052	0
 0.524052	0
 0.528053	0
 0.532053	0
 0.536054	0
 0.540054	0
 0.544054	0
 0.548055	0
 0.552055	0
 0.556056	0
 0.560056	0
 0.564056	0
 0.568057	0
 0.572057	0
 0.576058	0
 0.580058	0
 0.584058	0
 0.588059	0
 0.592059	0
 0.59606	0
 0.60006	0
 0.60406	0.0736662
 0.608061	0.0752025
 0.612061	0.0767388
 0.616062	0.078275
 0.620062	0.0798113
 0.624062	0.0813475
 0.628063	0.0828838
 0.632063	0.08442
 0.636064	0.0859563
 0.640064	0.0874926
 0.644064	0.0890288
 0.648065	0.0905651
 0.652065	0.0921013
 0.656066	0.0936376
 0.660066	0.0951739
 0.664066	0.0967101
 0.668067	0.0982464
 0.672067	0.0997826
 0.676068	0.101319
 0.680068	0.102855
 0.684068	0.104391
 0.688069	0.105928
 0.692069	0.107464
 0.69607	0.109
 0.70007	0.110539
 0.70407	0.112204
 0.708071	0.113869
 0.712071	0.115535
 0.716072	0.1172
 0.720072	0.118865
 0.724072	0.120531
 0.728073	0.122196
 0.732073	0.123861
 0.736074	0.125527
 0.740074	0.127192
 0.744074	0.128857
 0.748075	0.130523
 0.752075	0.132188
 0.756076	0.133853
 0.760076	0.135519
 0.764076	0.137184
 0.768077	0.138849
 0.772077	0.140514
 0.776078	0.14218
 0.780078	0.143845
 0.784078	0.14551
 0.788079	0.147176
 0.792079	0.148841
 0.79608	0.150506
 0.80008	0.152169
 0.80408	0.153717
 0.808081	0.155264
 0.812081	0.156812
 0.816082	0.15836
 0.820082	0.159907
 0.824082	0.161455
 0.828083	0.163002
 0.832083	0.16455
 0.836084	0.166097
 0.840084	0.167645
 0.844084	0.169192
 0.848085	0.17074
 0.852085	0.172288
 0.856086	0.173835
 0.860086	0.175383
 0.864086	0.17693
 0.868087	0.178478
 0.872087	0.180025
 0.876088	0.181573
 0.880088	0.18312
 0.884088	0.184668
 0.888089	0.186215
 0.892089	0.187763
 0.89609	0.189311
 0.90009	0.190854
 0.90409	0.192202
 0.908091	0.193551
 0.912091	0.1949
 0.916092	0.196248
 0.920092	0.197597
 0.924092	0.198946
 0.928093	0.200295
 0.932093	0.201643
 0.936094	0.202992
 0.940094	0.204341
 0.944094	0.205689
 0.948095	0.207038
 0.952095	0.208387
 0.956096	0.209736
 0.960096	0.211084
 0.964096	0.212433
 0.968097	0.213782
 0.972097	0.21513
 0.976098	0.216479
 0.980098	0.217828
 0.984098	0.219177
 0.988099	0.220525
 0.992099	0.221874
 0.9961	0.223223
 1.0001	0.224563
 1.0041	0.225582
 1.0081	0.2266
 1.0121	0.227618
 1.0161	0.228637
 1.0201	0.229655
 1.0241	0.230674
 1.0281	0.231692
 1.0321	0.23271
 1.0361	0.233729
 1.0401	0.234747
 1.0441	0.235765
 1.0481	0.236784
 1.05211	0.237802
 1.05611	0.238821
 1.06011	0.239839
 1.06411	0.240857
 1.06811	0.241876
 1.07211	0.242894
 1.07611	0.243913
 1.08011	0.244931
 1.08411	0.245949
 1.08811	0.246968
 1.09211	0.247986
 1.09611	0.249005
 1.10011	0.250023
 1.10411	0.251041
 1.10811	0.25206
 1.11211	0.253078
 1.11611	0.254097
 1.12011	0.255115
 1.12411	0.256133
 1.12811	0.257152
 1.13211	0.25817
 1.13611	0.259188
 1.14011	0.260207
 1.14411	0.261225
 1.14811	0.262244
 1.15212	0.263262
 1.15612	0.26428
 1.16012	0.265299
 1.16412	0.266317
 1.16812	0.267336
 1.17212	0.268354
 1.17612	0.269372
 1.18012	0.270391
 1.18412	0.271409
 1.18812	0.272428
 1.19212	0.273446
 1.19612	0.274464
 1.20012	0.275473
 1.20412	0.276181
 1.20812	0.276888
 1.21212	0.277595
 1.21612	0.278302
 1.22012	0.27901
 1.22412	0.279717
 1.22812	0.280424
 1.23212	0.281131
 1.23612	0.281838
 1.24012	0.282546
 1.24412	0.283253
 1.24812	0.28396
 1.25213	0.284667
 1.25613	0.285375
 1.26013	0.286082
 1.26413	0.286789
 1.26813	0.287496
 1.27213	0.288203
 1.27613	0.288911
 1.28013	0.289618
 1.28413	0.290325
 1.28813	0.291032
 1.29213	0.29174
 1.29613	0.292447
 1.30013	0.293154
 1.30413	0.293861
 1.30813	0.294569
 1.31213	0.295276
 1.31613	0.295983
 1.32013	0.29669
 1.32413	0.297397
 1.32813	0.298105
 1.33213	0.298812
 1.33613	0.299519
 1.34013	0.300226
 1.34413	0.300934
 1.34813	0.301641
 1.35214	0.302348
 1.35614	0.303055
 1.36014	0.303762
 1.36414	0.30447
 1.36814	0.305177
 1.37214	0.305884
 1.37614	0.306591
 1.38014	0.307299
 1.38414	0.308006
 1.38814	0.308713
 1.39214	0.30942
 1.39614	0.310128
 1.40014	0.310827
 1.40414	0.311327
 1.40814	0.311827
 1.41214	0.312327
 1.41614	0.312827
 1.42014	0.313327
 1.42414	0.313827
 1.42814	0.314327
 1.43214	0.314827
 1.43614	0.315327
 1.44014	0.315827
 1.44414	0.316327
 1.44814	0.316827
 1.45215	0.317326
 1.45615	0.317826
 1.46015	0.318326
 1.46415	0.318826
 1.46815	0.319326
 1.47215	0.319826
 1.47615	0.320326
 1.48015	0.320826
 1.48415	0.321326
 1.48815	0.321826
 1.49215	0.322326
 1.49615	0.322826
 1.50015	0.323325
 1.50415	0.323825
 1.50815	0.324325
 1.51215	0.324825
 1.51615	0.325325
 1.52015	0.325825
 1.52415	0.326325
 1.52815	0.326825
 1.53215	0.327325
 1.53615	0.327825
 1.54015	0.328325
 1.54415	0.328825
 1.54815	0.329324
 1.55216	0.329824
 1.55616	0.330324
 1.56016	0.330824
 1.56416	0.331324
 1.56816	0.331824
 1.57216	0.332324
 1.57616	0.332824
 1.58016	0.333324
 1.58416	0.333824
 1.58816	0.334324
 1.59216	0.334824
 1.59616	0.335324
 1.60016	0.33582
 1.60416	0.336225
 1.60816	0.33663
 1.61216	0.337034
 1.61616	0.337439
 1.62016	0.337844
 1.62416	0.338249
 1.62816	0.338654
 1.63216	0.339059
 1.63616	0.339464
 1.64016	0.339869
 1.64416	0.340274
 1.64816	0.340679
 1.65217	0.341084
 1.65617	0.341489
 1.66017	0.341894
 1.66417	0.342299
 1.66817	0.342704
 1.67217	0.343108
 1.67617	0.343513
 1.68017	0.343918
 1.68417	0.344323
 1.68817	0.344728
 1.69217	0.345133
 1.69617	0.345538
 1.70017	0.345943
 1.70417	0.346348
 1.70817	0.346753
 1.71217	0.347158
 1.71617	0.347563
 1.72017	0.347968
 1.72417	0.348373
 1.72817	0.348778
 1.73217	0.349183
 1.73617	0.349587
 1.74017	0.349992
 1.74417	0.350397
 1.74817	0.350802
 1.75218	0.351207
 1.75618	0.351612
 1.76018	0.352017
 1.76418	0.352422
 1.76818	0.352827
 1.77218	0.353232
 1.77618	0.353637
 1.78018	0.354042
 1.78418	0.354447
 1.78818	0.354852
 1.79218	0.355257
 1.79618	0.355662
 1.80018	0.356063
 1.80418	0.356385
 1.80818	0.356708
 1.81218	0.35703
 1.81618	0.357353
 1.82018	0.357675
 1.82418	0.357997
 1.82818	0.35832
 1.83218	0.358642
 1.83618	0.358965
 1.84018	0.359287
 1.84418	0.35961
 1.84818	0.359932
 1.85219	0.360255
 1.85619	0.360577
 1.86019	0.3609
 1.86419	0.361222
 1.86819	0.361545
 1.87219	0.361867
 1.87619	0.362189
 1.88019	0.362512
 1.88419	0.362834
 1.88819	0.363157
 1.89219	0.363479
 1.89619	0.363802
 1.90019	0.364124
 1.90419	0.364447
 1.90819	0.364769
 1.91219	0.365092
 1.91619	0.365414
 1.92019	0.365736
 1.92419	0.366059
 1.92819	0.366381
 1.93219	0.366704
 1.93619	0.367026
 1.94019	0.367349
 1.94419	0.367671
 1.94819	0.367994
 1.9522	0.368316
 1.9562	0.368639
 1.9602	0.368961
 1.9642	0.369283
 1.9682	0.369606
 1.9722	0.369928
 1.9762	0.370251
 1.9802	0.370573
 1.9842	0.370896
 1.9882	0.371218
 1.9922	0.371541
 1.9962	0.371863
 2.0002	0.372181
 2.0042	0.372411
 2.0082	0.372642
 2.0122	0.372872
 2.0162	0.373102
 2.0202	0.373332
 2.0242	0.373563
 2.0282	0.373793
 2.0322	0.374023
 2.0362	0.374254
 2.0402	0.374484
 2.0442	0.374714
 2.0482	0.374945
 2.05221	0.375175
 2.05621	0.375405
 2.06021	0.375635
 2.06421	0.375866
 2.06821	0.376096
 2.07221	0.376326
 2.07621	0.376557
 2.08021	0.376787
 2.08421	0.377017
 2.08821	0.377248
 2.09221	0.377478
 2.09621	0.377708
 2.10021	0.377938
 2.10421	0.378169
 2.10821	0.378399
 2.11221	0.378629
 2.11621	0.37886
 2.12021	0.37909
 2.12421	0.37932
 2.12821	0.37955
 2.13221	0.379781
 2.13621	0.380011
 2.14021	0.380241
 2.14421	0.380472
 2.14821	0.380702
 2.15222	0.380932
 2.15622	0.381163
 2.16022	0.381393
 2.16422	0.381623
 2.16822	0.381853
 2.17222	0.382084
 2.17622	0.382314
 2.18022	0.382544
 2.18422	0.382775
 2.18822	0.383005
 2.19222	0.383235
 2.19622	0.383466
 2.20022	0.383693
 2.20422	0.383873
 2.20822	0.384054
 2.21222	0.384234
 2.21622	0.384414
 2.22022	0.384595
 2.22422	0.384775
 2.22822	0.384955
 2.23222	0.385135
 2.23622	0.385316
 2.24022	0.385496
 2.24422	0.385676
 2.24822	0.385857
 2.25223	0.386037
 2.25623	0.386217
 2.26023	0.386397
 2.26423	0.386578
 2.26823	0.386758
 2.27223	0.386938
 2.27623	0.387119
 2.28023	0.387299
 2.28423	0.387479
 2.28823	0.387659
 2.29223	0.38784
 2.29623	0.38802
 2.30023	0.3882
 2.30423	0.388381
 2.30823	0.388561
 2.31223	0.388741
 2.31623	0.388921
 2.32023	0.389102
 2.32423	0.389282
 2.32823	0.389462
 2.33223	0.389643
 2.33623	0.389823
 2.34023	0.390003
 2.34423	0.390183
 2.34823	0.390364
 2.35224	0.390544
 2.35624	0.390724
 2.36024	0.390905
 2.36424	0.391085
 2.36824	0.391265
 2.37224	0.391445
 2.37624	0.391626
 2.38024	0.391806
 2.38424	0.391986
 2.38824	0.392167
 2.39224	0.392347
 2.39624	0.392527
 2.40024	0.392705
 2.40424	0.392851
 2.40824	0.392997
 2.41224	0.393143
 2.41624	0.393289
 2.42024	0.393434
 2.42424	0.39358
 2.42824	0.393726
 2.43224	0.393872
 2.43624	0.394018
 2.44024	0.394163
 2.44424	0.394309
 2.44824	0.394455
 2.45225	0.394601
 2.45625	0.394747
 2.46025	0.394892
 2.46425	0.395038
 2.46825	0.395184
 2.47225	0.39533
 2.47625	0.395476
 2.48025	0.395621
 2.48425	0.395767
 2.48825	0.395913
 2.49225	0.396059
 2.49625	0.396205
 2.50025	0.39635
 2.50425	0.396496
 2.50825	0.396642
 2.51225	0.396788
 2.51625	0.396934
 2.52025	0.397079
 2.52425	0.397225
 2.52825	0.397371
 2.53225	0.397517
 2.53625	0.397663
 2.54025	0.397808
 2.54425	0.397954
 2.54825	0.3981
 2.55226	0.398246
 2.55626	0.398392
 2.56026	0.398537
 2.56426	0.398683
 2.56826	0.398829
 2.57226	0.398975
 2.57626	0.399121
 2.58026	0.399266
 2.58426	0.399412
 2.58826	0.399558
 2.59226	0.399704
 2.59626	0.39985
 2.60026	0.399993
 2.60426	0.400098
 2.60826	0.400202
 2.61226	0.400307
 2.61626	0.400412
 2.62026	0.400517
 2.62426	0.400622
 2.62826	0.400727
 2.63226	0.400832
 2.63626	0.400936
 2.64026	0.401041
 2.64426	0.401146
 2.64826	0.401251
 2.65227	0.401356
 2.65627	0.401461
 2.66027	0.401566
 2.66427	0.401671
 2.66827	0.401775
 2.67227	0.40188
 2.67627	0.401985
 2.68027	0.40209
 2.68427	0.402195
 2.68827	0.4023
 2.69227	0.402405
 2.69627	0.402509
 2.70027	0.402614
 2.70427	0.402719
 2.70827	0.402824
 2.71227	0.402929
 2.71627	0.403034
 2.72027	0.403139
 2.72427	0.403243
 2.72827	0.403348
 2.73227	0.403453
 2.73627	0.403558
 2.74027	0.403663
 2.74427	0.403768
 2.74827	0.403873
 2.75228	0.403978
 2.75628	0.404082
 2.76028	0.404187
 2.76428	0.404292
 2.76828	0.404397
 2.77228	0.404502
 2.77628	0.404607
 2.78028	0.404712
 2.78428	0.404816
 2.78828	0.404921
 2.79228	0.405026
 2.79628	0.405131
 2.80028	0.405234
 2.80428	0.405317
 2.80828	0.4054
 2.81228	0.405482
 2.81628	0.405565
 2.82028	0.405648
 2.82428	0.40573
 2.82828	0.405813
 2.83228	0.405896
 2.83628	0.405978
 2.84028	0.406061
 2.84428	0.406144
 2.84828	0.406227
 2.85229	0.406309
 2.85629	0.406392
 2.86029	0.406475
 2.86429	0.406557
 2.86829	0.40664
 2.87229	0.406723
 2.87629	0.406805
 2.88029	0.406888
 2.88429	0.406971
 2.88829	0.407053
 2.89229	0.407136
 2.89629	0.407219
 2.90029	0.407301
 2.90429	0.407384
 2.90829	0.407467
 2.91229	0.407549
 2.91629	0.407632
 2.92029	0.407715
 2.92429	0.407797
 2.92829	0.40788
 2.93229	0.407963
 2.93629	0.408045
 2.94029	0.408128
 2.94429	0.408211
 2.94829	0.408294
 2.9523	0.408376
 2.9563	0.408459
 2.9603	0.408542
 2.9643	0.408624
 2.9683	0.408707
 2.9723	0.40879
 2.9763	0.408872
 2.9803	0.408955
 2.9843	0.409038
 2.9883	0.40912
 2.9923	0.409203
 2.9963	0.409286
 3.0003	0.409366
 3.0043	0.409423
 3.0083	0.40948
 3.0123	0.409536
 3.0163	0.409593
 3.0203	0.409649
 3.0243	0.409706
 3.0283	0.409762
 3.0323	0.409819
 3.0363	0.409875
 3.0403	0.409932
 3.0443	0.409988
 3.0483	0.410045
 3.05231	0.410102
 3.05631	0.410158
 3.06031	0.410215
 3.06431	0.410271
 3.06831	0.410328
 3.07231	0.410384
 3.07631	0.410441
 3.08031	0.410497
 3.08431	0.410554
 3.08831	0.41061
 3.09231	0.410667
 3.09631	0.410724
 3.10031	0.41078
 3.10431	0.410837
 3.10831	0.410893
 3.11231	0.41095
 3.11631	0.411006
 3.12031	0.411063
 3.12431	0.411119
 3.12831	0.411176
 3.13231	0.411232
 3.13631	0.411289
 3.14031	0.411346
 3.14431	0.411402
 3.14831	0.411459
 3.15232	0.411515
 3.15632	0.411572
 3.16032	0.411628
 3.16432	0.411685
 3.16832	0.411741
 3.17232	0.411798
 3.17632	0.411854
 3.18032	0.411911
 3.18432	0.411968
 3.18832	0.412024
 3.19232	0.412081
 3.19632	0.412137
 3.20032	0.412194
 3.20432	0.41225
 3.20832	0.412307
 3.21232	0.412363
 3.21632	0.41242
 3.22032	0.412476
 3.22432	0.412533
 3.22832	0.41259
 3.23232	0.412646
 3.23632	0.412703
 3.24032	0.412759
 3.24432	0.412816
 3.24832	0.412872
 3.25233	0.412929
 3.25633	0.412985
 3.26033	0.413042
 3.26433	0.413098
 3.26833	0.413155
 3.27233	0.413212
 3.27633	0.413268
 3.28033	0.413325
 3.28433	0.413381
 3.28833	0.413438
 3.29233	0.413494
 3.29633	0.413551
 3.30033	0.413607
 3.30433	0.413664
 3.30833	0.41372
 3.31233	0.413777
 3.31633	0.413834
 3.32033	0.41389
 3.32433	0.413947
 3.32833	0.414003
 3.33233	0.41406
 3.33633	0.414116
 3.34033	0.414173
 3.34433	0.414229
 3.34833	0.414286
 3.35234	0.414342
 3.35634	0.414399
 3.36034	0.414456
 3.36434	0.414512
 3.36834	0.414569
 3.37234	0.414625
 3.37634	0.414682
 3.38034	0.414738
 3.38434	0.414795
 3.38834	0.414851
 3.39234	0.414908
 3.39634	0.414964
 3.40034	0.415021
 3.40434	0.415078
 3.40834	0.415134
 3.41234	0.415191
 3.41634	0.415247
 3.42034	0.415304
 3.42434	0.41536
 3.42834	0.415417
 3.43234	0.415473
 3.43634	0.41553
 3.44034	0.415586
 3.44434	0.415643
 3.44834	0.4157
 3.45235	0.415756
 3.45635	0.415813
 3.46035	0.415869
 3.46435	0.415926
 3.46835	0.415982
 3.47235	0.416039
 3.47635	0.416095
 3.48035	0.416152
 3.48435	0.416208
 3.48835	0.416265
 3.49235	0.416322
 3.49635	0.416378
 3.50035	0.416433
 3.50435	0.416467
 3.50835	0.416501
 3.51235	0.416535
 3.51635	0.416569
 3.52035	0.416603
 3.52435	0.416637
 3.52835	0.416671
 3.53235	0.416705
 3.53635	0.416739
 3.54035	0.416773
 3.54435	0.416807
 3.54835	0.416841
 3.55236	0.416875
 3.55636	0.416909
 3.56036	0.416943
 3.56436	0.416977
 3.56836	0.417011
 3.57236	0.417045
 3.57636	0.417079
 3.58036	0.417114
 3.58436	0.417148
 3.58836	0.417182
 3.59236	0.417216
 3.59636	0.41725
 3.60036	0.417284
 3.60436	0.417318
 3.60836	0.417352
 3.61236	0.417386
 3.61636	0.41742
 3.62036	0.417454
 3.62436	0.417488
 3.62836	0.417522
 3.63236	0.417556
 3.63636	0.41759
 3.64036	0.417624
 3.64436	0.417658
 3.64836	0.417692
 3.65237	0.417726
 3.65637	0.41776
 3.66037	0.417794
 3.66437	0.417828
 3.66837	0.417862
 3.67237	0.417896
 3.67637	0.41793
 3.68037	0.417965
 3.68437	0.417999
 3.68837	0.418033
 3.69237	0.418067
 3.69637	0.418101
 3.70037	0.418135
 3.70437	0.418169
 3.70837	0.418203
 3.71237	0.418237
 3.71637	0.418271
 3.72037	0.418305
 3.72437	0.418339
 3.72837	0.418373
 3.73237	0.418407
 3.73637	0.418441
 3.74037	0.418475
 3.74437	0.418509
 3.74837	0.418543
 3.75238	0.418577
 3.75638	0.418611
 3.76038	0.418645
 3.76438	0.418679
 3.76838	0.418713
 3.77238	0.418747
 3.77638	0.418782
 3.78038	0.418816
 3.78438	0.41885
 3.78838	0.418884
 3.79238	0.418918
 3.79638	0.418952
 3.80038	0.418986
 3.80438	0.41902
 3.80838	0.419054
 3.81238	0.419088
 3.81638	0.419122
 3.82038	0.419156
 3.82438	0.41919
 3.82838	0.419224
 3.83238	0.419258
 3.83638	0.419292
 3.84038	0.419326
 3.84438	0.41936
 3.84838	0.419394
 3.85239	0.419428
 3.85639	0.419462
 3.86039	0.419496
 3.86439	0.41953
 3.86839	0.419564
 3.87239	0.419598
 3.87639	0.419633
 3.88039	0.419667
 3.88439	0.419701
 3.88839	0.419735
 3.89239	0.419769
 3.89639	0.419803
 3.90039	0.419837
 3.90439	0.419871
 3.90839	0.419905
 3.91239	0.419939
 3.91639	0.419973
 3.92039	0.420007
 3.92439	0.420041
 3.92839	0.420075
 3.93239	0.420109
 3.93639	0.420143
 3.94039	0.420177
 3.94439	0.420211
 3.94839	0.420245
 3.9524	0.420279
 3.9564	0.420313
 3.9604	0.420347
 3.9644	0.420381
 3.9684	0.420415
 3.9724	0.420449
 3.9764	0.420484
 3.9804	0.420518
 3.9844	0.420552
 3.9884	0.420586
 3.9924	0.42062
 3.9964	0.420654
 4.0004	0.420687
 4.0044	0.42071
 4.0084	0.420732
 4.0124	0.420755
 4.0164	0.420778
 4.0204	0.420801
 4.0244	0.420824
 4.0284	0.420847
 4.0324	0.42087
 4.0364	0.420893
 4.0404	0.420916
 4.0444	0.420939
 4.0484	0.420962
 4.05241	0.420984
 4.05641	0.421007
 4.06041	0.42103
 4.06441	0.421053
 4.06841	0.421076
 4.07241	0.421099
 4.07641	0.421122
 4.08041	0.421145
 4.08441	0.421168
 4.08841	0.421191
 4.09241	0.421214
 4.09641	0.421236
 4.10041	0.421259
 4.10441	0.421282
 4.10841	0.421305
 4.11241	0.421328
 4.11641	0.421351
 4.12041	0.421374
 4.12441	0.421397
 4.12841	0.42142
 4.13241	0.421443
 4.13641	0.421466
 4.14041	0.421488
 4.14441	0.421511
 4.14841	0.421534
 4.15242	0.421557
 4.15642	0.42158
 4.16042	0.421603
 4.16442	0.421626
 4.16842	0.421649
 4.17242	0.421672
 4.17642	0.421695
 4.18042	0.421718
 4.18442	0.42174
 4.18842	0.421763
 4.19242	0.421786
 4.19642	0.421809
 4.20042	0.421832
 4.20442	0.421855
 4.20842	0.421878
 4.21242	0.421901
 4.21642	0.421924
 4.22042	0.421947
 4.22442	0.42197
 4.22842	0.421992
 4.23242	0.422015
 4.23642	0.422038
 4.24042	0.422061
 4.24442	0.422084
 4.24842	0.422107
 4.25243	0.42213
 4.25643	0.422153
 4.26043	0.422176
 4.26443	0.422199
 4.26843	0.422222
 4.27243	0.422244
 4.27643	0.422267
 4.28043	0.42229
 4.28443	0.422313
 4.28843	0.422336
 4.29243	0.422359
 4.29643	0.422382
 4.30043	0.422405
 4.30443	0.422428
 4.30843	0.422451
 4.31243	0.422474
 4.31643	0.422496
 4.32043	0.422519
 4.32443	0.422542
 4.32843	0.422565
 4.33243	0.422588
 4.33643	0.422611
 4.34043	0.422634
 4.34443	0.422657
 4.34843	0.42268
 4.35244	0.422703
 4.35644	0.422726
 4.36044	0.422748
 4.36444	0.422771
 4.36844	0.422794
 4.37244	0.422817
 4.37644	0.42284
 4.38044	0.422863
 4.38444	0.422886
 4.38844	0.422909
 4.39244	0.422932
 4.39644	0.422955
 4.40044	0.422978
 4.40444	0.423
 4.40844	0.423023
 4.41244	0.423046
 4.41644	0.423069
 4.42044	0.423092
 4.42444	0.423115
 4.42844	0.423138
 4.43244	0.423161
 4.43644	0.423184
 4.44044	0.423207
 4.44444	0.42323
 4.44844	0.423252
 4.45245	0.423275
 4.45645	0.423298
 4.46045	0.423321
 4.46445	0.423344
 4.46845	0.423367
 4.47245	0.42339
 4.47645	0.423413
 4.48045	0.423436
 4.48445	0.423459
 4.48845	0.423482
 4.49245	0.423504
 4.49645	0.423527
 4.50045	0.42355
 4.50445	0.423567
 4.50845	0.423584
 4.51245	0.423602
 4.51645	0.423619
 4.52045	0.423637
 4.52445	0.423654
 4.52845	0.423672
 4.53245	0.423689
 4.53645	0.423706
 4.54045	0.423724
 4.54445	0.423741
 4.54845	0.423759
 4.55246	0.423776
 4.55646	0.423794
 4.56046	0.423811
 4.56446	0.423828
 4.56846	0.423846
 4.57246	0.423863
 4.57646	0.423881
 4.58046	0.423898
 4.58446	0.423916
 4.58846	0.423933
 4.59246	0.42395
 4.59646	0.423968
 4.60046	0.423985
 4.60446	0.424003
 4.60846	0.42402
 4.61246	0.424038
 4.61646	0.424055
 4.62046	0.424072
 4.62446	0.42409
 4.62846	0.424107
 4.63246	0.424125
 4.63646	0.424142
 4.64046	0.424159
 4.64446	0.424177
 4.64846	0.424194
 4.65247	0.424212
 4.65647	0.424229
 4.66047	0.424247
 4.66447	0.424264
 4.66847	0.424281
 4.67247	0.424299
 4.67647	0.424316
 4.68047	0.424334
 4.68447	0.424351
 4.68847	0.424369
 4.69247	0.424386
 4.69647	0.424403
 4.70047	0.424421
 4.70447	0.424438
 4.70847	0.424456
 4.71247	0.424473
 4.71647	0.424491
 4.72047	0.424508
 4.72447	0.424525
 4.72847	0.424543
 4.73247	0.42456
 4.73647	0.424578
 4.74047	0.424595
 4.74447	0.424612
 4.74847	0.42463
 4.75248	0.424647
 4.75648	0.424665
 4.76048	0.424682
 4.76448	0.4247
 4.76848	0.424717
 4.77248	0.424734
 4.77648	0.424752
 4.78048	0.424769
 4.78448	0.424787
 4.78848	0.424804
 4.79248	0.424822
 4.79648	0.424839
 4.80048	0.424856
 4.80448	0.424874
 4.80848	0.424891
 4.81248	0.424909
 4.81648	0.424926
 4.82048	0.424944
 4.82448	0.424961
 4.82848	0.424978
 4.83248	0.424996
 4.83648	0.425013
 4.84048	0.425031
 4.84448	0.425048
 4.84848	0.425065
 4.85249	0.425083
 4.85649	0.4251
 4.86049	0.425118
 4.86449	0.425135
 4.86849	0.425153
 4.87249	0.42517
 4.87649	0.425187
 4.88049	0.425205
 4.88449	0.425222
 4.88849	0.42524
 4.89249	0.425257
 4.89649	0.425275
 4.90049	0.425292
 4.90449	0.425309
 4.90849	0.425327
 4.91249	0.425344
 4.91649	0.425362
 4.92049	0.425379
 4.92449	0.425397
 4.92849	0.425414
 4.93249	0.425431
 4.93649	0.425449
 4.94049	0.425466
 4.94449	0.425484
 4.94849	0.425501
 4.9525	0.425518
 4.9565	0.425536
 4.9605	0.425553
 4.9645	0.425571
 4.9685	0.425588
 4.9725	0.425606
 4.9765	0.425623
 4.9805	0.42564
 4.9845	0.425658
 4.9885	0.425675
 4.9925	0.425693
 4.9965	0.42571
 5.0005	0.425727
 5.0045	0.425735
 5.0085	0.425744
 5.0125	0.425753
 5.0165	0.425762
 5.0205	0.425771
 5.0245	0.42578
 5.0285	0.425789
 5.0325	0.425798
 5.0365	0.425807
 5.0405	0.425816
 5.0445	0.425825
 5.0485	0.425834
 5.05251	0.425843
 5.05651	0.425852
 5.06051	0.425861
 5.06451	0.42587
 5.06851	0.425879
 5.07251	0.425888
 5.07651	0.425897
 5.08051	0.425906
 5.08451	0.425915
 5.08851	0.425924
 5.09251	0.425932
 5.09651	0.425941
 5.10051	0.42595
 5.10451	0.425959
 5.10851	0.425968
 5.11251	0.425977
 5.11651	0.425986
 5.12051	0.425995
 5.12451	0.426004
 5.12851	0.426013
 5.13251	0.426022
 5.13651	0.426031
 5.14051	0.42604
 5.14451	0.426049
 5.14851	0.426058
 5.15252	0.426067
 5.15652	0.426076
 5.16052	0.426085
 5.16452	0.426094
 5.16852	0.426103
 5.17252	0.426112
 5.17652	0.42612
 5.18052	0.426129
 5.18452	0.426138
 5.18852	0.426147
 5.19252	0.426156
 5.19652	0.426165
 5.20052	0.426174
 5.20452	0.426183
 5.20852	0.426192
 5.21252	0.426201
 5.21652	0.42621
 5.22052	0.426219
 5.22452	0.426228
 5.22852	0.426237
 5.23252	0.426246
 5.23652	0.426255
 5.24052	0.426264
 5.24452	0.426273
 5.24852	0.426282
 5.25253	0.426291
 5.25653	0.4263
 5.26053	0.426309
 5.26453	0.426317
 5.26853	0.426326
 5.27253	0.426335
 5.27653	0.426344
 5.28053	0.426353
 5.28453	0.426362
 5.28853	0.426371
 5.29253	0.42638
 5.29653	0.426389
 5.30053	0.426398
 5.30453	0.426407
 5.30853	0.426416
 5.31253	0.426425
 5.31653	0.426434
 5.32053	0.426443
 5.32453	0.426452
 5.32853	0.426461
 5.33253	0.42647
 5.33653	0.426479
 5.34053	0.426488
 5.34453	0.426497
 5.34853	0.426505
 5.35254	0.426514
 5.35654	0.426523
 5.36054	0.426532
 5.36454	0.426541
 5.36854	0.42655
 5.37254	0.426559
 5.37654	0.426568
 5.38054	0.426577
 5.38454	0.426586
 5.38854	0.426595
 5.39254	0.426604
 5.39654	0.426613
 5.40054	0.426622
 5.40454	0.426631
 5.40854	0.42664
 5.41254	0.426649
 5.41654	0.426658
 5.42054	0.426667
 5.42454	0.426676
 5.42854	0.426685
 5.43254	0.426694
 5.43654	0.426702
 5.44054	0.426711
 5.44454	0.42672
 5.44854	0.426729
 5.45255	0.426738
 5.45655	0.426747
 5.46055	0.426756
 5.46455	0.426765
 5.46855	0.426774
 5.47255	0.426783
 5.47655	0.426792
 5.48055	0.426801
 5.48455	0.42681
 5.48855	0.426819
 5.49255	0.426828
 5.49655	0.426837
 5.50055	0.426845
 5.50455	0.426851
 5.50855	0.426856
 5.51255	0.426862
 5.51655	0.426868
 5.52055	0.426873
 5.52455	0.426879
 5.52855	0.426884
 5.53255	0.42689
 5.53655	0.426895
 5.54055	0.426901
 5.54455	0.426906
 5.54855	0.426912
 5.55256	0.426918
 5.55656	0.426923
 5.56056	0.426929
 5.56456	0.426934
 5.56856	0.42694
 5.57256	0.426945
 5.57656	0.426951
 5.58056	0.426957
 5.58456	0.426962
 5.58856	0.426968
 5.59256	0.426973
 5.59656	0.426979
 5.60056	0.426984
 5.60456	0.42699
 5.60856	0.426996
 5.61256	0.427001
 5.61656	0.427007
 5.62056	0.427012
 5.62456	0.427018
 5.62856	0.427023
 5.63256	0.427029
 5.63656	0.427035
 5.64056	0.42704
 5.64456	0.427046
 5.64856	0.427051
 5.65257	0.427057
 5.65657	0.427062
 5.66057	0.427068
 5.66457	0.427073
 5.66857	0.427079
 5.67257	0.427085
 5.67657	0.42709
 5.68057	0.427096
 5.68457	0.427101
 5.68857	0.427107
 5.69257	0.427112
 5.69657	0.427118
 5.70057	0.427124
 5.70457	0.427129
 5.70857	0.427135
 5.71257	0.42714
 5.71657	0.427146
 5.72057	0.427151
 5.72457	0.427157
 5.72857	0.427163
 5.73257	0.427168
 5.73657	0.427174
 5.74057	0.427179
 5.74457	0.427185
 5.74857	0.42719
 5.75258	0.427196
 5.75658	0.427201
 5.76058	0.427207
 5.76458	0.427213
 5.76858	0.427218
 5.77258	0.427224
 5.77658	0.427229
 5.78058	0.427235
 5.78458	0.42724
 5.78858	0.427246
 5.79258	0.427252
 5.79658	0.427257
 5.80058	0.427263
 5.80458	0.427268
 5.80858	0.427274
 5.81258	0.427279
 5.81658	0.427285
 5.82058	0.427291
 5.82458	0.427296
 5.82858	0.427302
 5.83258	0.427307
 5.83658	0.427313
 5.84058	0.427318
 5.84458	0.427324
 5.84858	0.42733
 5.85259	0.427335
 5.85659	0.427341
 5.86059	0.427346
 5.86459	0.427352
 5.86859	0.427357
 5.87259	0.427363
 5.87659	0.427368
 5.88059	0.427374
 5.88459	0.42738
 5.88859	0.427385
 5.89259	0.427391
 5.89659	0.427396
 5.90059	0.427402
 5.90459	0.427407
 5.90859	0.427413
 5.91259	0.427419
 5.91659	0.427424
 5.92059	0.42743
 5.92459	0.427435
 5.92859	0.427441
 5.93259	0.427446
 5.93659	0.427452
 5.94059	0.427458
 5.94459	0.427463
 5.94859	0.427469
 5.9526	0.427474
 5.9566	0.42748
 5.9606	0.427485
 5.9646	0.427491
 5.9686	0.427496
 5.9726	0.427502
 5.9766	0.427508
 5.9806	0.427513
 5.9846	0.427519
 5.9886	0.427524
 5.9926	0.42753
 5.9966	0.427535
 6.0006	0.427541
 6.0046	0.427544
 6.0086	0.427546
 6.0126	0.427549
 6.0166	0.427552
 6.0206	0.427555
 6.0246	0.427558
 6.0286	0.427561
 6.0326	0.427564
 6.0366	0.427567
 6.0406	0.42757
 6.0446	0.427573
 6.0486	0.427575
 6.05261	0.427578
 6.05661	0.427581
 6.06061	0.427584
 6.06461	0.427587
 6.06861	0.42759
 6.07261	0.427593
 6.07661	0.427596
 6.08061	0.427599
 6.08461	0.427602
 6.08861	0.427605
 6.09261	0.427607
 6.09661	0.42761
 6.10061	0.427613
 6.10461	0.427616
 6.10861	0.427619
 6.11261	0.427622
 6.11661	0.427625
 6.12061	0.427628
 6.12461	0.427631
 6.12861	0.427634
 6.13261	0.427636
 6.13661	0.427639
 6.14061	0.427642
 6.14461	0.427645
 6.14861	0.427648
 6.15262	0.427651
 6.15662	0.427654
 6.16062	0.427657
 6.16462	0.42766
 6.16862	0.427663
 6.17262	0.427665
 6.17662	0.427668
 6.18062	0.427671
 6.18462	0.427674
 6.18862	0.427677
 6.19262	0.42768
 6.19662	0.427683
 6.20062	0.427686
 6.20462	0.427689
 6.20862	0.427692
 6.21262	0.427695
 6.21662	0.427697
 6.22062	0.4277
 6.22462	0.427703
 6.22862	0.427706
 6.23262	0.427709
 6.23662	0.427712
 6.24062	0.427715
 6.24462	0.427718
 6.24862	0.427721
 6.25263	0.427724
 6.25663	0.427726
 6.26063	0.427729
 6.26463	0.427732
 6.26863	0.427735
 6.27263	0.427738
 6.27663	0.427741
 6.28063	0.427744
 6.28463	0.427747
 6.28863	0.42775
 6.29263	0.427753
 6.29663	0.427756
 6.30063	0.427758
 6.30463	0.427761
 6.30863	0.427764
 6.31263	0.427767
 6.31663	0.42777
 6.32063	0.427773
 6.32463	0.427776
 6.32863	0.427779
 6.33263	0.427782
 6.33663	0.427785
 6.34063	0.427787
 6.34463	0.42779
 6.34863	0.427793
 6.35264	0.427796
 6.35664	0.427799
 6.36064	0.427802
 6.36464	0.427805
 6.36864	0.427808
 6.37264	0.427811
 6.37664	0.427814
 6.38064	0.427816
 6.38464	0.427819
 6.38864	0.427822
 6.39264	0.427825
 6.39664	0.427828
 6.40064	0.427831
 6.40464	0.427834
 6.40864	0.427837
 6.41264	0.42784
 6.41664	0.427843
 6.42064	0.427846
 6.42464	0.427848
 6.42864	0.427851
 6.43264	0.427854
 6.43664	0.427857
 6.44064	0.42786
 6.44464	0.427863
 6.44864	0.427866
 6.45265	0.427869
 6.45665	0.427872
 6.46065	0.427875
 6.46465	0.427877
 6.46865	0.42788
 6.47265	0.427883
 6.47665	0.427886
 6.48065	0.427889
 6.48465	0.427892
 6.48865	0.427895
 6.49265	0.427898
 6.49665	0.427901
 6.50065	0.427904
 6.50465	0.427907
 6.50865	0.427909
 6.51265	0.427912
 6.51665	0.427915
 6.52065	0.427918
 6.52465	0.427921
 6.52865	0.427924
 6.53265	0.427927
 6.53665	0.42793
 6.54065	0.427933
 6.54465	0.427936
 6.54865	0.427938
 6.55266	0.427941
 6.55666	0.427944
 6.56066	0.427947
 6.56466	0.42795
 6.56866	0.427953
 6.57266	0.427956
 6.57666	0.427959
 6.58066	0.427962
 6.58466	0.427965
 6.58866	0.427967
 6.59266	0.42797
 6.59666	0.427973
 6.60066	0.427976
 6.60466	0.427979
 6.60866	0.427982
 6.61266	0.427985
 6.61666	0.427988
 6.62066	0.427991
 6.62466	0.427994
 6.62866	0.427997
 6.63266	0.427999
 6.63666	0.428002
 6.64066	0.428005
 6.64466	0.428008
 6.64866	0.428011
 6.65267	0.428014
 6.65667	0.428017
 6.66067	0.42802
 6.66467	0.428023
 6.66867	0.428026
 6.67267	0.428028
 6.67667	0.428031
 6.68067	0.428034
 6.68467	0.428037
 6.68867	0.42804
 6.69267	0.428043
 6.69667	0.428046
 6.70067	0.428049
 6.70467	0.428052
 6.70867	0.428055
 6.71267	0.428058
 6.71667	0.42806
 6.72067	0.428063
 6.72467	0.428066
 6.72867	0.428069
 6.73267	0.428072
 6.73667	0.428075
 6.74067	0.428078
 6.74467	0.428081
 6.74867	0.428084
 6.75268	0.428087
 6.75668	0.428089
 6.76068	0.428092
 6.76468	0.428095
 6.76868	0.428098
 6.77268	0.428101
 6.77668	0.428104
 6.78068	0.428107
 6.78468	0.42811
 6.78868	0.428113
 6.79268	0.428116
 6.79668	0.428118
 6.80068	0.428121
 6.80468	0.428124
 6.80868	0.428127
 6.81268	0.42813
 6.81668	0.428133
 6.82068	0.428136
 6.82468	0.428139
 6.82868	0.428142
 6.83268	0.428145
 6.83668	0.428148
 6.84068	0.42815
 6.84468	0.428153
 6.84868	0.428156
 6.85269	0.428159
 6.85669	0.428162
 6.86069	0.428165
 6.86469	0.428168
 6.86869	0.428171
 6.87269	0.428174
 6.87669	0.428177
 6.88069	0.428179
 6.88469	0.428182
 6.88869	0.428185
 6.89269	0.428188
 6.89669	0.428191
 6.90069	0.428194
 6.90469	0.428197
 6.90869	0.4282
 6.91269	0.428203
 6.91669	0.428206
 6.92069	0.428209
 6.92469	0.428211
 6.92869	0.428214
 6.93269	0.428217
 6.93669	0.42822
 6.94069	0.428223
 6.94469	0.428226
 6.94869	0.428229
 6.9527	0.428232
 6.9567	0.428235
 6.9607	0.428238
 6.9647	0.42824
 6.9687	0.428243
 6.9727	0.428246
 6.9767	0.428249
 6.9807	0.428252
 6.9847	0.428255
 6.9887	0.428258
 6.9927	0.428261
 6.9967	0.428264
 7.0007	0.428266
 7.0047	0.428267
 7.0087	0.428268
 7.0127	0.428269
 7.0167	0.42827
 7.0207	0.428271
 7.0247	0.428272
 7.0287	0.428272
 7.0327	0.428273
 7.0367	0.428274
 7.0407	0.428275
 7.0447	0.428276
 7.0487	0.428277
 7.05271	0.428278
 7.05671	0.428279
 7.06071	0.42828
 7.06471	0.42828
 7.06871	0.428281
 7.07271	0.428282
 7.07671	0.428283
 7.08071	0.428284
 7.08471	0.428285
 7.08871	0.428286
 7.09271	0.428287
 7.09671	0.428288
 7.10071	0.428288
 7.10471	0.428289
 7.10871	0.42829
 7.11271	0.428291
 7.11671	0.428292
 7.12071	0.428293
 7.12471	0.428294
 7.12871	0.428295
 7.13271	0.428296
 7.13671	0.428296
 7.14071	0.428297
 7.14471	0.428298
 7.14871	0.428299
 7.15272	0.4283
 7.15672	0.428301
 7.16072	0.428302
 7.16472	0.428303
 7.16872	0.428304
 7.17272	0.428304
 7.17672	0.428305
 7.18072	0.428306
 7.18472	0.428307
 7.18872	0.428308
 7.19272	0.428309
 7.19672	0.42831
 7.20072	0.428311
 7.20472	0.428311
 7.20872	0.428312
 7.21272	0.428313
 7.21672	0.428314
 7.22072	0.428315
 7.22472	0.428316
 7.22872	0.428317
 7.23272	0.428318
 7.23672	0.428319
 7.24072	0.428319
 7.24472	0.42832
 7.24872	0.428321
 7.25273	0.428322
 7.25673	0.428323
 7.26073	0.428324
 7.26473	0.428325
 7.26873	0.428326
 7.27273	0.428327
 7.27673	0.428327
 7.28073	0.428328
 7.28473	0.428329
 7.28873	0.42833
 7.29273	0.428331
 7.29673	0.428332
 7.30073	0.428333
 7.30473	0.428334
 7.30873	0.428335
 7.31273	0.428335
 7.31673	0.428336
 7.32073	0.428337
 7.32473	0.428338
 7.32873	0.428339
 7.33273	0.42834
 7.33673	0.428341
 7.34073	0.428342
 7.34473	0.428343
 7.34873	0.428343
 7.35274	0.428344
 7.35674	0.428345
 7.36074	0.428346
 7.36474	0.428347
 7.36874	0.428348
 7.37274	0.428349
 7.37674	0.42835
 7.38074	0.428351
 7.38474	0.428351
 7.38874	0.428352
 7.39274	0.428353
 7.39674	0.428354
 7.40074	0.428355
 7.40474	0.428356
 7.40874	0.428357
 7.41274	0.428358
 7.41674	0.428359
 7.42074	0.428359
 7.42474	0.42836
 7.42874	0.428361
 7.43274	0.428362
 7.43674	0.428363
 7.44074	0.428364
 7.44474	0.428365
 7.44874	0.428366
 7.45275	0.428367
 7.45675	0.428367
 7.46075	0.428368
 7.46475	0.428369
 7.46875	0.42837
 7.47275	0.428371
 7.47675	0.428372
 7.48075	0.428373
 7.48475	0.428374
 7.48875	0.428374
 7.49275	0.428375
 7.49675	0.428376
 7.50075	0.428377
 7.50475	0.428378
 7.50875	0.428379
 7.51275	0.42838
 7.51675	0.428381
 7.52075	0.428382
 7.52475	0.428382
 7.52875	0.428383
 7.53275	0.428384
 7.53675	0.428385
 7.54075	0.428386
 7.54475	0.428387
 7.54875	0.428388
 7.55276	0.428389
 7.55676	0.42839
 7.56076	0.42839
 7.56476	0.428391
 7.56876	0.428392
 7.57276	0.428393
 7.57676	0.428394
 7.58076	0.428395
 7.58476	0.428396
 7.58876	0.428397
 7.59276	0.428398
 7.59676	0.428398
 7.60076	0.428399
 7.60476	0.4284
 7.60876	0.428401
 7.61276	0.428402
 7.61676	0.428403
 7.62076	0.428404
 7.62476	0.428405
 7.62876	0.428406
 7.63276	0.428406
 7.63676	0.428407
 7.64076	0.428408
 7.64476	0.428409
 7.64876	0.42841
 7.65277	0.428411
 7.65677	0.428412
 7.66077	0.428413
 7.66477	0.428414
 7.66877	0.428414
 7.67277	0.428415
 7.67677	0.428416
 7.68077	0.428417
 7.68477	0.428418
 7.68877	0.428419
 7.69277	0.42842
 7.69677	0.428421
 7.70077	0.428422
 7.70477	0.428422
 7.70877	0.428423
 7.71277	0.428424
 7.71677	0.428425
 7.72077	0.428426
 7.72477	0.428427
 7.72877	0.428428
 7.73277	0.428429
 7.73677	0.42843
 7.74077	0.42843
 7.74477	0.428431
 7.74877	0.428432
 7.75278	0.428433
 7.75678	0.428434
 7.76078	0.428435
 7.76478	0.428436
 7.76878	0.428437
 7.77278	0.428437
 7.77678	0.428438
 7.78078	0.428439
 7.78478	0.42844
 7.78878	0.428441
 7.79278	0.428442
 7.79678	0.428443
 7.80078	0.428444
 7.80478	0.428445
 7.80878	0.428445
 7.81278	0.428446
 7.81678	0.428447
 7.82078	0.428448
 7.82478	0.428449
 7.82878	0.42845
 7.83278	0.428451
 7.83678	0.428452
 7.84078	0.428453
 7.84478	0.428453
 7.84878	0.428454
 7.85279	0.428455
 7.85679	0.428456
 7.86079	0.428457
 7.86479	0.428458
 7.86879	0.428459
 7.87279	0.42846
 7.87679	0.428461
 7.88079	0.428461
 7.88479	0.428462
 7.88879	0.428463
 7.89279	0.428464
 7.89679	0.428465
 7.90079	0.428466
 7.90479	0.428467
 7.90879	0.428468
 7.91279	0.428469
 7.91679	0.428469
 7.92079	0.42847
 7.92479	0.428471
 7.92879	0.428472
 7.93279	0.428473
 7.93679	0.428474
 7.94079	0.428475
 7.94479	0.428476
 7.94879	0.428477
 7.9528	0.428477
 7.9568	0.428478
 7.9608	0.428479
 7.9648	0.42848
 7.9688	0.428481
 7.9728	0.428482
 7.9768	0.428483
 7.9808	0.428484
 7.9848	0.428485
 7.9888	0.428485
 7.9928	0.428486
 7.9968	0.428487
 8.0008	0.428488
 8.0048	0.428488
 8.0088	0.428489
 8.0128	0.428489
 8.0168	0.42849
 8.0208	0.42849
 8.0248	0.428491
 8.0288	0.428491
 8.0328	0.428492
 8.0368	0.428492
 8.0408	0.428492
 8.0448	0.428493
 8.0488	0.428493
 8.05281	0.428494
 8.05681	0.428494
 8.06081	0.428495
 8.06481	0.428495
 8.06881	0.428496
 8.07281	0.428496
 8.07681	0.428496
 8.08081	0.428497
 8.08481	0.428497
 8.08881	0.428498
 8.09281	0.428498
 8.09681	0.428499
 8.10081	0.428499
 8.10481	0.4285
 8.10881	0.4285
 8.11281	0.4285
 8.11681	0.428501
 8.12081	0.428501
 8.12481	0.428502
 8.12881	0.428502
 8.13281	0.428503
 8.13681	0.428503
 8.14081	0.428504
 8.14481	0.428504
 8.14881	0.428504
 8.15282	0.428505
 8.15682	0.428505
 8.16082	0.428506
 8.16482	0.428506
 8.16882	0.428507
 8.17282	0.428507
 8.17682	0.428508
 8.18082	0.428508
 8.18482	0.428508
 8.18882	0.428509
 8.19282	0.428509
 8.19682	0.42851
 8.20082	0.42851
 8.20482	0.428511
 8.20882	0.428511
 8.21282	0.428511
 8.21682	0.428512
 8.22082	0.428512
 8.22482	0.428513
 8.22882	0.428513
 8.23282	0.428514
 8.23682	0.428514
 8.24082	0.428515
 8.24482	0.428515
 8.24882	0.428515
 8.25283	0.428516
 8.25683	0.428516
 8.26083	0.428517
 8.26483	0.428517
 8.26883	0.428518
 8.27283	0.428518
 8.27683	0.428519
 8.28083	0.428519
 8.28483	0.428519
 8.28883	0.42852
 8.29283	0.42852
 8.29683	0.428521
 8.30083	0.428521
 8.30483	0.428522
 8.30883	0.428522
 8.31283	0.428523
 8.31683	0.428523
 8.32083	0.428523
 8.32483	0.428524
 8.32883	0.428524
 8.33283	0.428525
 8.33683	0.428525
 8.34083	0.428526
 8.34483	0.428526
 8.34883	0.428527
 8.35284	0.428527
 8.35684	0.428527
 8.36084	0.428528
 8.36484	0.428528
 8.36884	0.428529
 8.37284	0.428529
 8.37684	0.42853
 8.38084	0.42853
 8.38484	0.428531
 8.38884	0.428531
 8.39284	0.428531
 8.39684	0.428532
 8.40084	0.428532
 8.40484	0.428533
 8.40884	0.428533
 8.41284	0.428534
 8.41684	0.428534
 8.42084	0.428535
 8.42484	0.428535
 8.42884	0.428535
 8.43284	0.428536
 8.43684	0.428536
 8.44084	0.428537
 8.44484	0.428537
 8.44884	0.428538
 8.45285	0.428538
 8.45685	0.428539
 8.46085	0.428539
 8.46485	0.428539
 8.46885	0.42854
 8.47285	0.42854
 8.47685	0.428541
 8.48085	0.428541
 8.48485	0.428542
 8.48885	0.428542
 8.49285	0.428543
 8.49685	0.428543
 8.50085	0.428543
 8.50485	0.428544
 8.50885	0.428544
 8.51285	0.428545
 8.51685	0.428545
 8.52085	0.428546
 8.52485	0.428546
 8.52885	0.428547
 8.53285	0.428547
 8.53685	0.428547
 8.54085	0.428548
 8.54485	0.428548
 8.54885	0.428549
 8.55286	0.428549
 8.55686	0.42855
 8.56086	0.42855
 8.56486	0.428551
 8.56886	0.428551
 8.57286	0.428551
 8.57686	0.428552
 8.58086	0.428552
 8.58486	0.428553
 8.58886	0.428553
 8.59286	0.428554
 8.59686	0.428554
 8.60086	0.428555
 8.60486	0.428555
 8.60886	0.428555
 8.61286	0.428556
 8.61686	0.428556
 8.62086	0.428557
 8.62486	0.428557
 8.62886	0.428558
 8.63286	0.428558
 8.63686	0.428559
 8.64086	0.428559
 8.64486	0.428559
 8.64886	0.42856
 8.65287	0.42856
 8.65687	0.428561
 8.66087	0.428561
 8.66487	0.428562
 8.66887	0.428562
 8.67287	0.428563
 8.67687	0.428563
 8.68087	0.428563
 8.68487	0.428564
 8.68887	0.428564
 8.69287	0.428565
 8.69687	0.428565
 8.70087	0.428566
 8.70487	0.428566
 8.70887	0.428567
 8.71287	0.428567
 8.71687	0.428567
 8.72087	0.428568
 8.72487	0.428568
 8.72887	0.428569
 8.73287	0.428569
 8.73687	0.42857
 8.74087	0.42857
 8.74487	0.42857
 8.74887	0.428571
 8.75288	0.428571
 8.75688	0.428572
 8.76088	0.428572
 8.76488	0.428573
 8.76888	0.428573
 8.77288	0.428574
 8.77688	0.428574
 8.78088	0.428574
 8.78488	0.428575
 8.78888	0.428575
 8.79288	0.428576
 8.79688	0.428576
 8.80088	0.428577
 8.80488	0.428577
 8.80888	0.428578
 8.81288	0.428578
 8.81688	0.428578
 8.82088	0.428579
 8.82488	0.428579
 8.82888	0.42858
 8.83288	0.42858
 8.83688	0.428581
 8.84088	0.428581
 8.84488	0.428582
 8.84888	0.428582
 8.85289	0.428582
 8.85689	0.428583
 8.86089	0.428583
 8.86489	0.428584
 8.86889	0.428584
 8.87289	0.428585
 8.87689	0.428585
 8.88089	0.428586
 8.88489	0.428586
 8.88889	0.428586
 8.89289	0.428587
 8.89689	0.428587
 8.90089	0.428588
 8.90489	0.428588
 8.90889	0.428589
 8.91289	0.428589
 8.91689	0.42859
 8.92089	0.42859
 8.92489	0.42859
 8.92889	0.428591
 8.93289	0.428591
 8.93689	0.428592
 8.94089	0.428592
 8.94489	0.428593
 8.94889	0.428593
 8.9529	0.428594
 8.9569	0.428594
 8.9609	0.428594
 8.9649	0.428595
 8.9689	0.428595
 8.9729	0.428596
 8.9769	0.428596
 8.9809	0.428597
 8.9849	0.428597
 8.9889	0.428598
 8.9929	0.428598
 8.9969	0.428598
 9.0009	0.428599
 9.0049	0.428599
 9.0089	0.428599
 9.0129	0.4286
 9.0169	0.4286
 9.0209	0.4286
 9.0249	0.428601
 9.0289	0.428601
 9.0329	0.428601
 9.0369	0.428601
 9.0409	0.428602
 9.0449	0.428602
 9.0489	0.428602
 9.05291	0.428603
 9.05691	0.428603
 9.06091	0.428603
 9.06491	0.428603
 9.06891	0.428604
 9.07291	0.428604
 9.07691	0.428604
 9.08091	0.428605
 9.08491	0.428605
 9.08891	0.428605
 9.09291	0.428605
 9.09691	0.428606
 9.10091	0.428606
 9.10491	0.428606
 9.10891	0.428606
 9.11291	0.428607
 9.11691	0.428607
 9.12091	0.428607
 9.12491	0.428608
 9.12891	0.428608
 9.13291	0.428608
 9.13691	0.428608
 9.14091	0.428609
 9.14491	0.428609
 9.14891	0.428609
 9.15292	0.42861
 9.15692	0.42861
 9.16092	0.42861
 9.16492	0.42861
 9.16892	0.428611
 9.17292	0.428611
 9.17692	0.428611
 9.18092	0.428612
 9.18492	0.428612
 9.18892	0.428612
 9.19292	0.428612
 9.19692	0.428613
 9.20092	0.428613
 9.20492	0.428613
 9.20892	0.428614
 9.21292	0.428614
 9.21692	0.428614
 9.22092	0.428614
 9.22492	0.428615
 9.22892	0.428615
 9.23292	0.428615
 9.23692	0.428616
 9.24092	0.428616
 9.24492	0.428616
 9.24892	0.428616
 9.25293	0.428617
 9.25693	0.428617
 9.26093	0.428617
 9.26493	0.428617
 9.26893	0.428618
 9.27293	0.428618
 9.27693	0.428618
 9.28093	0.428619
 9.28493	0.428619
 9.28893	0.428619
 9.29293	0.428619
 9.29693	0.42862
 9.30093	0.42862
 9.30493	0.42862
 9.30893	0.428621
 9.31293	0.428621
 9.31693	0.428621
 9.32093	0.428621
 9.32493	0.428622
 9.32893	0.428622
 9.33293	0.428622
 9.33693	0.428623
 9.34093	0.428623
 9.34493	0.428623
 9.34893	0.428623
 9.35294	0.428624
 9.35694	0.428624
 9.36094	0.428624
 9.36494	0.428625
 9.36894	0.428625
 9.37294	0.428625
 9.37694	0.428625
 9.38094	0.428626
 9.38494	0.428626
 9.38894	0.428626
 9.39294	0.428627
 9.39694	0.428627
 9.40094	0.428627
 9.40494	0.428627
 9.40894	0.428628
 9.41294	0.428628
 9.41694	0.428628
 9.42094	0.428628
 9.42494	0.428629
 9.42894	0.428629
 9.43294	0.428629
 9.43694	0.42863
 9.44094	0.42863
 9.44494	0.42863
 9.44894	0.42863
 9.45295	0.428631
 9.45695	0.428631
 9.46095	0.428631
 9.46495	0.428632
 9.46895	0.428632
 9.47295	0.428632
 9.47695	0.428632
 9.48095	0.428633
 9.48495	0.428633
 9.48895	0.428633
 9.49295	0.428634
 9.49695	0.428634
 9.50095	0.428634
 9.50495	0.428634
 9.50895	0.428635
 9.51295	0.428635
 9.51695	0.428635
 9.52095	0.428636
 9.52495	0.428636
 9.52895	0.428636
 9.53295	0.428636
 9.53695	0.428637
 9.54095	0.428637
 9.54495	0.428637
 9.54895	0.428638
 9.55296	0.428638
 9.55696	0.428638
 9.56096	0.428638
 9.56496	0.428639
 9.56896	0.428639
 9.57296	0.428639
 9.57696	0.42864
 9.58096	0.42864
 9.58496	0.42864
 9.58896	0.42864
 9.59296	0.428641
 9.59696	0.428641
 9.60096	0.428641
 9.60496	0.428641
 9.60896	0.428642
 9.61296	0.428642
 9.61696	0.428642
 9.62096	0.428643
 9.62496	0.428643
 9.62896	0.428643
 9.63296	0.428643
 9.63696	0.428644
 9.64096	0.428644
 9.64496	0.428644
 9.64896	0.428645
 9.65297	0.428645
 9.65697	0.428645
 9.66097	0.428645
 9.66497	0.428646
 9.66897	0.428646
 9.67297	0.428646
 9.67697	0.428647
 9.68097	0.428647
 9.68497	0.428647
 9.68897	0.428647
 9.69297	0.428648
 9.69697	0.428648
 9.70097	0.428648
 9.70497	0.428649
 9.70897	0.428649
 9.71297	0.428649
 9.71697	0.428649
 9.72097	0.42865
 9.72497	0.42865
 9.72897	0.42865
 9.73297	0.428651
 9.73697	0.428651
 9.74097	0.428651
 9.74497	0.428651
 9.74897	0.428652
 9.75298	0.428652
 9.75698	0.428652
 9.76098	0.428652
 9.76498	0.428653
 9.76898	0.428653
 9.77298	0.428653
 9.77698	0.428654
 9.78098	0.428654
 9.78498	0.428654
 9.78898	0.428654
 9.79298	0.428655
 9.79698	0.428655
 9.80098	0.428655
 9.80498	0.428656
 9.80898	0.428656
 9.81298	0.428656
 9.81698	0.428656
 9.82098	0.428657
 9.82498	0.428657
 9.82898	0.428657
 9.83298	0.428658
 9.83698	0.428658
 9.84098	0.428658
 9.84498	0.428658
 9.84898	0.428659
 9.85299	0.428659
 9.85699	0.428659
 9.86099	0.42866
 9.86499	0.42866
 9.86899	0.42866
 9.87299	0.42866
 9.87699	0.428661
 9.88099	0.428661
 9.88499	0.428661
 9.88899	0.428662
 9.89299	0.428662
 9.89699	0.428662
 9.90099	0.428662
 9.90499	0.428663
 9.90899	0.428663
 9.91299	0.428663
 9.91699	0.428664
 9.92099	0.428664
 9.92499	0.428664
 9.92899	0.428664
 9.93299	0.428665
 9.93699	0.428665
 9.94099	0.428665
 9.94499	0.428665
 9.94899	0.428666
 9.953	0.428666
 9.957	0.428666
 9.961	0.428667
 9.965	0.428667
 9.969	0.428667
 9.973	0.428667
 9.977	0.428668
 9.981	0.428668
 9.985	0.428668
 9.989	0.428669
 9.993	0.428669
 9.997	0.428669
 10.001	0.428669
 10.005	0.42867
 10.009	0.42867
 10.013	0.42867
 10.017	0.428671
 10.021	0.428671
 10.025	0.428671
 10.029	0.428671
 10.033	0.428672
 10.037	0.428672
 10.041	0.428672
 10.045	0.428673
 10.049	0.428673
 10.053	0.428673
 10.057	0.428673
 10.061	0.428674
 10.065	0.428674
 10.069	0.428674
 10.073	0.428675
 10.077	0.428675
 10.081	0.428675
 10.085	0.428675
 10.089	0.428676
 10.093	0.428676
 10.097	0.428676
 10.101	0.428676
 10.105	0.428677
 10.109	0.428677
 10.113	0.428677
 10.117	0.428678
 10.121	0.428678
 10.125	0.428678
 10.129	0.428678
 10.133	0.428679
 10.137	0.428679
 10.141	0.428679
 10.145	0.42868
 10.149	0.42868
 10.153	0.42868
 10.157	0.42868
 10.161	0.428681
 10.165	0.428681
 10.169	0.428681
 10.173	0.428682
 10.177	0.428682
 10.181	0.428682
 10.185	0.428682
 10.189	0.428683
 10.193	0.428683
 10.197	0.428683
 10.201	0.428684
 10.205	0.428684
 10.209	0.428684
 10.213	0.428684
 10.217	0.428685
 10.221	0.428685
 10.225	0.428685
 10.229	0.428686
 10.233	0.428686
 10.237	0.428686
 10.241	0.428686
 10.245	0.428687
 10.249	0.428687
 10.253	0.428687
 10.257	0.428688
 10.261	0.428688
 10.265	0.428688
 10.269	0.428688
 10.273	0.428689
 10.277	0.428689
 10.281	0.428689
 10.285	0.428689
 10.289	0.42869
 10.293	0.42869
 10.297	0.42869
 10.301	0.428691
 10.305	0.428691
 10.309	0.428691
 10.313	0.428691
 10.317	0.428692
 10.321	0.428692
 10.325	0.428692
 10.329	0.428693
 10.333	0.428693
 10.337	0.428693
 10.341	0.428693
 10.345	0.428694
 10.349	0.428694
 10.353	0.428694
 10.357	0.428695
 10.361	0.428695
 10.365	0.428695
 10.369	0.428695
 10.373	0.428696
 10.377	0.428696
 10.381	0.428696
 10.385	0.428697
 10.389	0.428697
 10.393	0.428697
 10.397	0.428697
 10.401	0.428698
 10.405	0.428698
 10.409	0.428698
 10.413	0.428699
 10.417	0.428699
 10.421	0.428699
 10.425	0.428699
 10.429	0.4287
 10.433	0.4287
 10.437	0.4287
 10.441	0.4287
 10.445	0.428701
 10.449	0.428701
 10.453	0.428701
 10.457	0.428702
 10.461	0.428702
 10.465	0.428702
 10.469	0.428702
 10.473	0.428703
 10.477	0.428703
 10.481	0.428703
 10.485	0.428704
 10.489	0.428704
 10.493	0.428704
 10.497	0.428704
 10.5011	0.428705
 10.5051	0.428705
 10.5091	0.428705
 10.5131	0.428706
 10.5171	0.428706
 10.5211	0.428706
 10.5251	0.428706
 10.5291	0.428707
 10.5331	0.428707
 10.5371	0.428707
 10.5411	0.428708
 10.5451	0.428708
 10.5491	0.428708
 10.5531	0.428708
 10.5571	0.428709
 10.5611	0.428709
 10.5651	0.428709
 10.5691	0.42871
 10.5731	0.42871
 10.5771	0.42871
 10.5811	0.42871
 10.5851	0.428711
 10.5891	0.428711
 10.5931	0.428711
 10.5971	0.428711
 10.6011	0.428712
 10.6051	0.428712
 10.6091	0.428712
 10.6131	0.428713
 10.6171	0.428713
 10.6211	0.428713
 10.6251	0.428713
 10.6291	0.428714
 10.6331	0.428714
 10.6371	0.428714
 10.6411	0.428715
 10.6451	0.428715
 10.6491	0.428715
 10.6531	0.428715
 10.6571	0.428716
 10.6611	0.428716
 10.6651	0.428716
 10.6691	0.428717
 10.6731	0.428717
 10.6771	0.428717
 10.6811	0.428717
 10.6851	0.428718
 10.6891	0.428718
 10.6931	0.428718
 10.6971	0.428719
 10.7011	0.428719
 10.7051	0.428719
 10.7091	0.428719
 10.7131	0.42872
 10.7171	0.42872
 10.7211	0.42872
 10.7251	0.428721
 10.7291	0.428721
 10.7331	0.428721
 10.7371	0.428721
 10.7411	0.428722
 10.7451	0.428722
 10.7491	0.428722
 10.7531	0.428723
 10.7571	0.428723
 10.7611	0.428723
 10.7651	0.428723
 10.7691	0.428724
 10.7731	0.428724
 10.7771	0.428724
 10.7811	0.428724
 10.7851	0.428725
 10.7891	0.428725
 10.7931	0.428725
 10.7971	0.428726
 10.8011	0.428726
 10.8051	0.428726
 10.8091	0.428726
 10.8131	0.428727
 10.8171	0.428727
 10.8211	0.428727
 10.8251	0.428728
 10.8291	0.428728
 10.8331	0.428728
 10.8371	0.428728
 10.8411	0.428729
 10.8451	0.428729
 10.8491	0.428729
 10.8531	0.42873
 10.8571	0.42873
 10.8611	0.42873
 10.8651	0.42873
 10.8691	0.428731
 10.8731	0.428731
 10.8771	0.428731
 10.8811	0.428732
 10.8851	0.428732
 10.8891	0.428732
 10.8931	0.428732
 10.8971	0.428733
 10.9011	0.428733
 10.9051	0.428733
 10.9091	0.428734
 10.9131	0.428734
 10.9171	0.428734
 10.9211	0.428734
 10.9251	0.428735
 10.9291	0.428735
 10.9331	0.428735
 10.9371	0.428735
 10.9411	0.428736
 10.9451	0.428736
 10.9491	0.428736
 10.9531	0.428737
 10.9571	0.428737
 10.9611	0.428737
 10.9651	0.428737
 10.9691	0.428738
 10.9731	0.428738
 10.9771	0.428738
 10.9811	0.428739
 10.9851	0.428739
 10.9891	0.428739
 10.9931	0.428739
 10.9971	0.42874
 11.0011	0.42874
 11.0051	0.42874
 11.0091	0.428741
 11.0131	0.428741
 11.0171	0.428741
 11.0211	0.428742
 11.0251	0.428742
 11.0291	0.428742
 11.0331	0.428743
 11.0371	0.428743
 11.0411	0.428743
 11.0451	0.428744
 11.0491	0.428744
 11.0531	0.428744
 11.0571	0.428745
 11.0611	0.428745
 11.0651	0.428745
 11.0691	0.428746
 11.0731	0.428746
 11.0771	0.428746
 11.0811	0.428746
 11.0851	0.428747
 11.0891	0.428747
 11.0931	0.428747
 11.0971	0.428748
 11.1011	0.428748
 11.1051	0.428748
 11.1091	0.428749
 11.1131	0.428749
 11.1171	0.428749
 11.1211	0.42875
 11.1251	0.42875
 11.1291	0.42875
 11.1331	0.428751
 11.1371	0.428751
 11.1411	0.428751
 11.1451	0.428752
 11.1491	0.428752
 11.1531	0.428752
 11.1571	0.428753
 11.1611	0.428753
 11.1651	0.428753
 11.1691	0.428754
 11.1731	0.428754
 11.1771	0.428754
 11.1811	0.428755
 11.1851	0.428755
 11.1891	0.428755
 11.1931	0.428756
 11.1971	0.428756
 11.2011	0.428756
 11.2051	0.428756
 11.2091	0.428757
 11.2131	0.428757
 11.2171	0.428757
 11.2211	0.428758
 11.2251	0.428758
 11.2291	0.428758
 11.2331	0.428759
 11.2371	0.428759
 11.2411	0.428759
 11.2451	0.42876
 11.2491	0.42876
 11.2531	0.42876
 11.2571	0.428761
 11.2611	0.428761
 11.2651	0.428761
 11.2691	0.428762
 11.2731	0.428762
 11.2771	0.428762
 11.2811	0.428763
 11.2851	0.428763
 11.2891	0.428763
 11.2931	0.428764
 11.2971	0.428764
 11.3011	0.428764
 11.3051	0.428765
 11.3091	0.428765
 11.3131	0.428765
 11.3171	0.428766
 11.3211	0.428766
 11.3251	0.428766
 11.3291	0.428766
 11.3331	0.428767
 11.3371	0.428767
 11.3411	0.428767
 11.3451	0.428768
 11.3491	0.428768
 11.3531	0.428768
 11.3571	0.428769
 11.3611	0.428769
 11.3651	0.428769
 11.3691	0.42877
 11.3731	0.42877
 11.3771	0.42877
 11.3811	0.428771
 11.3851	0.428771
 11.3891	0.428771
 11.3931	0.428772
 11.3971	0.428772
 11.4011	0.428772
 11.4051	0.428773
 11.4091	0.428773
 11.4131	0.428773
 11.4171	0.428774
 11.4211	0.428774
 11.4251	0.428774
 11.4291	0.428775
 11.4331	0.428775
 11.4371	0.428775
 11.4411	0.428776
 11.4451	0.428776
 11.4491	0.428776
 11.4531	0.428776
 11.4571	0.428777
 11.4611	0.428777
 11.4651	0.428777
 11.4691	0.428778
 11.4731	0.428778
 11.4771	0.428778
 11.4811	0.428779
 11.4851	0.428779
 11.4891	0.428779
 11.4931	0.42878
 11.4971	0.42878
 11.5012	0.42878
 11.5052	0.428781
 11.5092	0.428781
 11.5132	0.428781
 11.5172	0.428782
 11.5212	0.428782
 11.5252	0.428782
 11.5292	0.428783
 11.5332	0.428783
 11.5372	0.428783
 11.5412	0.428784
 11.5452	0.428784
 11.5492	0.428784
 11.5532	0.428785
 11.5572	0.428785
 11.5612	0.428785
 11.5652	0.428786
 11.5692	0.428786
 11.5732	0.428786
 11.5772	0.428786
 11.5812	0.428787
 11.5852	0.428787
 11.5892	0.428787
 11.5932	0.428788
 11.5972	0.428788
 11.6012	0.428788
 11.6052	0.428789
 11.6092	0.428789
 11.6132	0.428789
 11.6172	0.42879
 11.6212	0.42879
 11.6252	0.42879
 11.6292	0.428791
 11.6332	0.428791
 11.6372	0.428791
 11.6412	0.428792
 11.6452	0.428792
 11.6492	0.428792
 11.6532	0.428793
 11.6572	0.428793
 11.6612	0.428793
 11.6652	0.428794
 11.6692	0.428794
 11.6732	0.428794
 11.6772	0.428795
 11.6812	0.428795
 11.6852	0.428795
 11.6892	0.428796
 11.6932	0.428796
 11.6972	0.428796
 11.7012	0.428797
 11.7052	0.428797
 11.7092	0.428797
 11.7132	0.428797
 11.7172	0.428798
 11.7212	0.428798
 11.7252	0.428798
 11.7292	0.428799
 11.7332	0.428799
 11.7372	0.428799
 11.7412	0.4288
 11.7452	0.4288
 11.7492	0.4288
 11.7532	0.428801
 11.7572	0.428801
 11.7612	0.428801
 11.7652	0.428802
 11.7692	0.428802
 11.7732	0.428802
 11.7772	0.428803
 11.7812	0.428803
 11.7852	0.428803
 11.7892	0.428804
 11.7932	0.428804
 11.7972	0.428804
 11.8012	0.428805
 11.8052	0.428805
 11.8092	0.428805
 11.8132	0.428806
 11.8172	0.428806
 11.8212	0.428806
 11.8252	0.428807
 11.8292	0.428807
 11.8332	0.428807
 11.8372	0.428807
 11.8412	0.428808
 11.8452	0.428808
 11.8492	0.428808
 11.8532	0.428809
 11.8572	0.428809
 11.8612	0.428809
 11.8652	0.42881
 11.8692	0.42881
 11.8732	0.42881
 11.8772	0.428811
 11.8812	0.428811
 11.8852	0.428811
 11.8892	0.428812
 11.8932	0.428812
 11.8972	0.428812
 11.9012	0.428813
 11.9052	0.428813
 11.9092	0.428813
 11.9132	0.428814
 11.9172	0.428814
 11.9212	0.428814
 11.9252	0.428815
 11.9292	0.428815
 11.9332	0.428815
 11.9372	0.428816
 11.9412	0.428816
 11.9452	0.428816
 11.9492	0.428817
 11.9532	0.428817
 11.9572	0.428817
 11.9612	0.428817
 11.9652	0.428818
 11.9692	0.428818
 11.9732	0.428818
 11.9772	0.428819
 11.9812	0.428819
 11.9852	0.428819
 11.9892	0.42882
 11.9932	0.42882
 11.9972	0.42882
 12.0012	0.428821
 12.0052	0.428821
 12.0092	0.428821
 12.0132	0.428821
 12.0172	0.428821
 12.0212	0.428821
 12.0252	0.428822
 12.0292	0.428822
 12.0332	0.428822
 12.0372	0.428822
 12.0412	0.428822
 12.0452	0.428822
 12.0492	0.428823
 12.0532	0.428823
 12.0572	0.428823
 12.0612	0.428823
 12.0652	0.428823
 12.0692	0.428823
 12.0732	0.428824
 12.0772	0.428824
 12.0812	0.428824
 12.0852	0.428824
 12.0892	0.428824
 12.0932	0.428824
 12.0972	0.428825
 12.1012	0.428825
 12.1052	0.428825
 12.1092	0.428825
 12.1132	0.428825
 12.1172	0.428825
 12.1212	0.428825
 12.1252	0.428826
 12.1292	0.428826
 12.1332	0.428826
 12.1372	0.428826
 12.1412	0.428826
 12.1452	0.428826
 12.1492	0.428827
 12.1532	0.428827
 12.1572	0.428827
 12.1612	0.428827
 12.1652	0.428827
 12.1692	0.428827
 12.1732	0.428828
 12.1772	0.428828
 12.1812	0.428828
 12.1852	0.428828
 12.1892	0.428828
 12.1932	0.428828
 12.1972	0.428829
 12.2012	0.428829
 12.2052	0.428829
 12.2092	0.428829
 12.2132	0.428829
 12.2172	0.428829
 12.2212	0.42883
 12.2252	0.42883
 12.2292	0.42883
 12.2332	0.42883
 12.2372	0.42883
 12.2412	0.42883
 12.2452	0.42883
 12.2492	0.428831
 12.2532	0.428831
 12.2572	0.428831
 12.2612	0.428831
 12.2652	0.428831
 12.2692	0.428831
 12.2732	0.428832
 12.2772	0.428832
 12.2812	0.428832
 12.2852	0.428832
 12.2892	0.428832
 12.2932	0.428832
 12.2972	0.428833
 12.3012	0.428833
 12.3052	0.428833
 12.3092	0.428833
 12.3132	0.428833
 12.3172	0.428833
 12.3212	0.428834
 12.3252	0.428834
 12.3292	0.428834
 12.3332	0.428834
 12.3372	0.428834
 12.3412	0.428834
 12.3452	0.428835
 12.3492	0.428835
 12.3532	0.428835
 12.3572	0.428835
 12.3612	0.428835
 12.3652	0.428835
 12.3692	0.428835
 12.3732	0.428836
 12.3772	0.428836
 12.3812	0.428836
 12.3852	0.428836
 12.3892	0.428836
 12.3932	0.428836
 12.3972	0.428837
 12.4012	0.428837
 12.4052	0.428837
 12.4092	0.428837
 12.4132	0.428837
 12.4172	0.428837
 12.4212	0.428838
 12.4252	0.428838
 12.4292	0.428838
 12.4332	0.428838
 12.4372	0.428838
 12.4412	0.428838
 12.4452	0.428839
 12.4492	0.428839
 12.4532	0.428839
 12.4572	0.428839
 12.4612	0.428839
 12.4652	0.428839
 12.4692	0.42884
 12.4732	0.42884
 12.4772	0.42884
 12.4812	0.42884
 12.4852	0.42884
 12.4892	0.42884
 12.4932	0.428841
 12.4972	0.428841
 12.5013	0.428841
 12.5053	0.428841
 12.5093	0.428841
 12.5133	0.428841
 12.5173	0.428841
 12.5213	0.428842
 12.5253	0.428842
 12.5293	0.428842
 12.5333	0.428842
 12.5373	0.428842
 12.5413	0.428842
 12.5453	0.428843
 12.5493	0.428843
 12.5533	0.428843
 12.5573	0.428843
 12.5613	0.428843
 12.5653	0.428843
 12.5693	0.428844
 12.5733	0.428844
 12.5773	0.428844
 12.5813	0.428844
 12.5853	0.428844
 12.5893	0.428844
 12.5933	0.428845
 12.5973	0.428845
 12.6013	0.428845
 12.6053	0.428845
 12.6093	0.428845
 12.6133	0.428845
 12.6173	0.428846
 12.6213	0.428846
 12.6253	0.428846
 12.6293	0.428846
 12.6333	0.428846
 12.6373	0.428846
 12.6413	0.428846
 12.6453	0.428847
 12.6493	0.428847
 12.6533	0.428847
 12.6573	0.428847
 12.6613	0.428847
 12.6653	0.428847
 12.6693	0.428848
 12.6733	0.428848
 12.6773	0.428848
 12.6813	0.428848
 12.6853	0.428848
 12.6893	0.428848
 12.6933	0.428849
 12.6973	0.428849
 12.7013	0.428849
 12.7053	0.428849
 12.7093	0.428849
 12.7133	0.428849
 12.7173	0.42885
 12.7213	0.42885
 12.7253	0.42885
 12.7293	0.42885
 12.7333	0.42885
 12.7373	0.42885
 12.7413	0.428851
 12.7453	0.428851
 12.7493	0.428851
 12.7533	0.428851
 12.7573	0.428851
 12.7613	0.428851
 12.7653	0.428851
 12.7693	0.428852
 12.7733	0.428852
 12.7773	0.428852
 12.7813	0.428852
 12.7853	0.428852
 12.7893	0.428852
 12.7933	0.428853
 12.7973	0.428853
 12.8013	0.428853
 12.8053	0.428853
 12.8093	0.428853
 12.8133	0.428853
 12.8173	0.428854
 12.8213	0.428854
 12.8253	0.428854
 12.8293	0.428854
 12.8333	0.428854
 12.8373	0.428854
 12.8413	0.428855
 12.8453	0.428855
 12.8493	0.428855
 12.8533	0.428855
 12.8573	0.428855
 12.8613	0.428855
 12.8653	0.428856
 12.8693	0.428856
 12.8733	0.428856
 12.8773	0.428856
 12.8813	0.428856
 12.8853	0.428856
 12.8893	0.428856
 12.8933	0.428857
 12.8973	0.428857
 12.9013	0.428857
 12.9053	0.428857
 12.9093	0.428857
 12.9133	0.428857
 12.9173	0.428858
 12.9213	0.428858
 12.9253	0.428858
 12.9293	0.428858
 12.9333	0.428858
 12.9373	0.428858
 12.9413	0.428859
 12.9453	0.428859
 12.9493	0.428859
 12.9533	0.428859
 12.9573	0.428859
 12.9613	0.428859
 12.9653	0.42886
 12.9693	0.42886
 12.9733	0.42886
 12.9773	0.42886
 12.9813	0.42886
 12.9853	0.42886
 12.9893	0.428861
 12.9933	0.428861
 12.9973	0.428861
 13.0013	0.428861
 13.0053	0.428861
 13.0093	0.428862
 13.0133	0.428862
 13.0173	0.428863
 13.0213	0.428863
 13.0253	0.428863
 13.0293	0.428864
 13.0333	0.428864
 13.0373	0.428865
 13.0413	0.428865
 13.0453	0.428866
 13.0493	0.428866
 13.0533	0.428866
 13.0573	0.428867
 13.0613	0.428867
 13.0653	0.428868
 13.0693	0.428868
 13.0733	0.428868
 13.0773	0.428869
 13.0813	0.428869
 13.0853	0.42887
 13.0893	0.42887
 13.0933	0.42887
 13.0973	0.428871
 13.1013	0.428871
 13.1053	0.428872
 13.1093	0.428872
 13.1133	0.428872
 13.1173	0.428873
 13.1213	0.428873
 13.1253	0.428874
 13.1293	0.428874
 13.1333	0.428874
 13.1373	0.428875
 13.1413	0.428875
 13.1453	0.428876
 13.1493	0.428876
 13.1533	0.428876
 13.1573	0.428877
 13.1613	0.428877
 13.1653	0.428878
 13.1693	0.428878
 13.1733	0.428878
 13.1773	0.428879
 13.1813	0.428879
 13.1853	0.42888
 13.1893	0.42888
 13.1933	0.42888
 13.1973	0.428881
 13.2013	0.428881
 13.2053	0.428882
 13.2093	0.428882
 13.2133	0.428882
 13.2173	0.428883
 13.2213	0.428883
 13.2253	0.428884
 13.2293	0.428884
 13.2333	0.428884
 13.2373	0.428885
 13.2413	0.428885
 13.2453	0.428886
 13.2493	0.428886
 13.2533	0.428886
 13.2573	0.428887
 13.2613	0.428887
 13.2653	0.428888
 13.2693	0.428888
 13.2733	0.428888
 13.2773	0.428889
 13.2813	0.428889
 13.2853	0.42889
 13.2893	0.42889
 13.2933	0.428891
 13.2973	0.428891
 13.3013	0.428891
 13.3053	0.428892
 13.3093	0.428892
 13.3133	0.428893
 13.3173	0.428893
 13.3213	0.428893
 13.3253	0.428894
 13.3293	0.428894
 13.3333	0.428895
 13.3373	0.428895
 13.3413	0.428895
 13.3453	0.428896
 13.3493	0.428896
 13.3533	0.428897
 13.3573	0.428897
 13.3613	0.428897
 13.3653	0.428898
 13.3693	0.428898
 13.3733	0.428899
 13.3773	0.428899
 13.3813	0.428899
 13.3853	0.4289
 13.3893	0.4289
 13.3933	0.428901
 13.3973	0.428901
 13.4013	0.428901
 13.4053	0.428902
 13.4093	0.428902
 13.4133	0.428903
 13.4173	0.428903
 13.4213	0.428903
 13.4253	0.428904
 13.4293	0.428904
 13.4333	0.428905
 13.4373	0.428905
 13.4413	0.428905
 13.4453	0.428906
 13.4493	0.428906
 13.4533	0.428907
 13.4573	0.428907
 13.4613	0.428907
 13.4653	0.428908
 13.4693	0.428908
 13.4733	0.428909
 13.4773	0.428909
 13.4813	0.428909
 13.4853	0.42891
 13.4893	0.42891
 13.4933	0.428911
 13.4973	0.428911
 13.5014	0.428911
 13.5054	0.428912
 13.5094	0.428912
 13.5134	0.428913
 13.5174	0.428913
 13.5214	0.428913
 13.5254	0.428914
 13.5294	0.428914
 13.5334	0.428915
 13.5374	0.428915
 13.5414	0.428916
 13.5454	0.428916
 13.5494	0.428916
 13.5534	0.428917
 13.5574	0.428917
 13.5614	0.428918
 13.5654	0.428918
 13.5694	0.428918
 13.5734	0.428919
 13.5774	0.428919
 13.5814	0.42892
 13.5854	0.42892
 13.5894	0.42892
 13.5934	0.428921
 13.5974	0.428921
 13.6014	0.428922
 13.6054	0.428922
 13.6094	0.428922
 13.6134	0.428923
 13.6174	0.428923
 13.6214	0.428924
 13.6254	0.428924
 13.6294	0.428924
 13.6334	0.428925
 13.6374	0.428925
 13.6414	0.428926
 13.6454	0.428926
 13.6494	0.428926
 13.6534	0.428927
 13.6574	0.428927
 13.6614	0.428928
 13.6654	0.428928
 13.6694	0.428928
 13.6734	0.428929
 13.6774	0.428929
 13.6814	0.42893
 13.6854	0.42893
 13.6894	0.42893
 13.6934	0.428931
 13.6974	0.428931
 13.7014	0.428932
 13.7054	0.428932
 13.7094	0.428932
 13.7134	0.428933
 13.7174	0.428933
 13.7214	0.428934
 13.7254	0.428934
 13.7294	0.428934
 13.7334	0.428935
 13.7374	0.428935
 13.7414	0.428936
 13.7454	0.428936
 13.7494	0.428936
 13.7534	0.428937
 13.7574	0.428937
 13.7614	0.428938
 13.7654	0.428938
 13.7694	0.428939
 13.7734	0.428939
 13.7774	0.428939
 13.7814	0.42894
 13.7854	0.42894
 13.7894	0.428941
 13.7934	0.428941
 13.7974	0.428941
 13.8014	0.428942
 13.8054	0.428942
 13.8094	0.428943
 13.8134	0.428943
 13.8174	0.428943
 13.8214	0.428944
 13.8254	0.428944
 13.8294	0.428945
 13.8334	0.428945
 13.8374	0.428945
 13.8414	0.428946
 13.8454	0.428946
 13.8494	0.428947
 13.8534	0.428947
 13.8574	0.428947
 13.8614	0.428948
 13.8654	0.428948
 13.8694	0.428949
 13.8734	0.428949
 13.8774	0.428949
 13.8814	0.42895
 13.8854	0.42895
 13.8894	0.428951
 13.8934	0.428951
 13.8974	0.428951
 13.9014	0.428952
 13.9054	0.428952
 13.9094	0.428953
 13.9134	0.428953
 13.9174	0.428953
 13.9214	0.428954
 13.9254	0.428954
 13.9294	0.428955
 13.9334	0.428955
 13.9374	0.428955
 13.9414	0.428956
 13.9454	0.428956
 13.9494	0.428957
 13.9534	0.428957
 13.9574	0.428957
 13.9614	0.428958
 13.9654	0.428958
 13.9694	0.428959
 13.9734	0.428959
 13.9774	0.428959
 13.9814	0.42896
 13.9854	0.42896
 13.9894	0.428961
 13.9934	0.428961
 13.9974	0.428961
 14.0014	0.428962
 14.0054	0.428962
 14.0094	0.428963
 14.0134	0.428963
 14.0174	0.428964
 14.0214	0.428964
 14.0254	0.428964
 14.0294	0.428965
 14.0334	0.428965
 14.0374	0.428966
 14.0414	0.428966
 14.0454	0.428966
 14.0494	0.428967
 14.0534	0.428967
 14.0574	0.428968
 14.0614	0.428968
 14.0654	0.428968
 14.0694	0.428969
 14.0734	0.428969
 14.0774	0.42897
 14.0814	0.42897
 14.0854	0.42897
 14.0894	0.428971
 14.0934	0.428971
 14.0974	0.428972
 14.1014	0.428972
 14.1054	0.428972
 14.1094	0.428973
 14.1134	0.428973
 14.1174	0.428974
 14.1214	0.428974
 14.1254	0.428974
 14.1294	0.428975
 14.1334	0.428975
 14.1374	0.428976
 14.1414	0.428976
 14.1454	0.428976
 14.1494	0.428977
 14.1534	0.428977
 14.1574	0.428978
 14.1614	0.428978
 14.1654	0.428978
 14.1694	0.428979
 14.1734	0.428979
 14.1774	0.42898
 14.1814	0.42898
 14.1854	0.42898
 14.1894	0.428981
 14.1934	0.428981
 14.1974	0.428982
 14.2014	0.428982
 14.2054	0.428982
 14.2094	0.428983
 14.2134	0.428983
 14.2174	0.428984
 14.2214	0.428984
 14.2254	0.428984
 14.2294	0.428985
 14.2334	0.428985
 14.2374	0.428986
 14.2414	0.428986
 14.2454	0.428986
 14.2494	0.428987
 14.2534	0.428987
 14.2574	0.428988
 14.2614	0.428988
 14.2654	0.428989
 14.2694	0.428989
 14.2734	0.428989
 14.2774	0.42899
 14.2814	0.42899
 14.2854	0.428991
 14.2894	0.428991
 14.2934	0.428991
 14.2974	0.428992
 14.3014	0.428992
 14.3054	0.428993
 14.3094	0.428993
 14.3134	0.428993
 14.3174	0.428994
 14.3214	0.428994
 14.3254	0.428995
 14.3294	0.428995
 14.3334	0.428995
 14.3374	0.428996
 14.3414	0.428996
 14.3454	0.428997
 14.3494	0.428997
 14.3534	0.428997
 14.3574	0.428998
 14.3614	0.428998
 14.3654	0.428999
 14.3694	0.428999
 14.3734	0.428999
 14.3774	0.429
 14.3814	0.429
 14.3854	0.429001
 14.3894	0.429001
 14.3934	0.429001
 14.3974	0.429002
 14.4014	0.429002
 14.4054	0.429003
 14.4094	0.429003
 14.4134	0.429003
 14.4174	0.429004
 14.4214	0.429004
 14.4254	0.429005
 14.4294	0.429005
 14.4334	0.429005
 14.4374	0.429006
 14.4414	0.429006
 14.4454	0.429007
 14.4494	0.429007
 14.4534	0.429007
 14.4574	0.429008
 14.4614	0.429008
 14.4654	0.429009
 14.4694	0.429009
 14.4734	0.429009
 14.4774	0.42901
 14.4814	0.42901
 14.4854	0.429011
 14.4894	0.429011
 14.4934	0.429012
 14.4974	0.429012
 14.5015	0.429012
 14.5055	0.429013
 14.5095	0.429013
 14.5135	0.429014
 14.5175	0.429014
 14.5215	0.429014
 14.5255	0.429015
 14.5295	0.429015
 14.5335	0.429016
 14.5375	0.429016
 14.5415	0.429016
 14.5455	0.429017
 14.5495	0.429017
 14.5535	0.429018
 14.5575	0.429018
 14.5615	0.429018
 14.5655	0.429019
 14.5695	0.429019
 14.5735	0.42902
 14.5775	0.42902
 14.5815	0.42902
 14.5855	0.429021
 14.5895	0.429021
 14.5935	0.429022
 14.5975	0.429022
 14.6015	0.429022
 14.6055	0.429023
 14.6095	0.429023
 14.6135	0.429024
 14.6175	0.429024
 14.6215	0.429024
 14.6255	0.429025
 14.6295	0.429025
 14.6335	0.429026
 14.6375	0.429026
 14.6415	0.429026
 14.6455	0.429027
 14.6495	0.429027
 14.6535	0.429028
 14.6575	0.429028
 14.6615	0.429028
 14.6655	0.429029
 14.6695	0.429029
 14.6735	0.42903
 14.6775	0.42903
 14.6815	0.42903
 14.6855	0.429031
 14.6895	0.429031
 14.6935	0.429032
 14.6975	0.429032
 14.7015	0.429032
 14.7055	0.429033
 14.7095	0.429033
 14.7135	0.429034
 14.7175	0.429034
 14.7215	0.429034
 14.7255	0.429035
 14.7295	0.429035
 14.7335	0.429036
 14.7375	0.429036
 14.7415	0.429037
 14.7455	0.429037
 14.7495	0.429037
 14.7535	0.429038
 14.7575	0.429038
 14.7615	0.429039
 14.7655	0.429039
 14.7695	0.429039
 14.7735	0.42904
 14.7775	0.42904
 14.7815	0.429041
 14.7855	0.429041
 14.7895	0.429041
 14.7935	0.429042
 14.7975	0.429042
 14.8015	0.429043
 14.8055	0.429043
 14.8095	0.429043
 14.8135	0.429044
 14.8175	0.429044
 14.8215	0.429045
 14.8255	0.429045
 14.8295	0.429045
 14.8335	0.429046
 14.8375	0.429046
 14.8415	0.429047
 14.8455	0.429047
 14.8495	0.429047
 14.8535	0.429048
 14.8575	0.429048
 14.8615	0.429049
 14.8655	0.429049
 14.8695	0.429049
 14.8735	0.42905
 14.8775	0.42905
 14.8815	0.429051
 14.8855	0.429051
 14.8895	0.429051
 14.8935	0.429052
 14.8975	0.429052
 14.9015	0.429053
 14.9055	0.429053
 14.9095	0.429053
 14.9135	0.429054
 14.9175	0.429054
 14.9215	0.429055
 14.9255	0.429055
 14.9295	0.429055
 14.9335	0.429056
 14.9375	0.429056
 14.9415	0.429057
 14.9455	0.429057
 14.9495	0.429057
 14.9535	0.429058
 14.9575	0.429058
 14.9615	0.429059
 14.9655	0.429059
 14.9695	0.429059
 14.9735	0.42906
 14.9775	0.42906
 14.9815	0.429061
 14.9855	0.429061
 14.9895	0.429062
 14.9935	0.429062
 14.9975	0.429062
 15.0015	0.429063
 15.0055	0.429063
 15.0095	0.429063
 15.0135	0.429063
 15.0175	0.429063
 15.0215	0.429063
 15.0255	0.429063
 15.0295	0.429063
 15.0335	0.429064
 15.0375	0.429064
 15.0415	0.429064
 15.0455	0.429064
 15.0495	0.429064
 15.0535	0.429064
 15.0575	0.429064
 15.0615	0.429064
 15.0655	0.429065
 15.0695	0.429065
 15.0735	0.429065
 15.0775	0.429065
 15.0815	0.429065
 15.0855	0.429065
 15.0895	0.429065
 15.0935	0.429065
 15.0975	0.429066
 15.1015	0.429066
 15.1055	0.429066
 15.1095	0.429066
 15.1135	0.429066
 15.1175	0.429066
 15.1215	0.429066
 15.1255	0.429066
 15.1295	0.429066
 15.1335	0.429067
 15.1375	0.429067
 15.1415	0.429067
 15.1455	0.429067
 15.1495	0.429067
 15.1535	0.429067
 15.1575	0.429067
 15.1615	0.429067
 15.1655	0.429068
 15.1695	0.429068
 15.1735	0.429068
 15.1775	0.429068
 15.1815	0.429068
 15.1855	0.429068
 15.1895	0.429068
 15.1935	0.429068
 15.1975	0.429069
 15.2015	0.429069
 15.2055	0.429069
 15.2095	0.429069
 15.2135	0.429069
 15.2175	0.429069
 15.2215	0.429069
 15.2255	0.429069
 15.2295	0.42907
 15.2335	0.42907
 15.2375	0.42907
 15.2415	0.42907
 15.2455	0.42907
 15.2495	0.42907
 15.2535	0.42907
 15.2575	0.42907
 15.2615	0.42907
 15.2655	0.429071
 15.2695	0.429071
 15.2735	0.429071
 15.2775	0.429071
 15.2815	0.429071
 15.2855	0.429071
 15.2895	0.429071
 15.2935	0.429071
 15.2975	0.429072
 15.3015	0.429072
 15.3055	0.429072
 15.3095	0.429072
 15.3135	0.429072
 15.3175	0.429072
 15.3215	0.429072
 15.3255	0.429072
 15.3295	0.429073
 15.3335	0.429073
 15.3375	0.429073
 15.3415	0.429073
 15.3455	0.429073
 15.3495	0.429073
 15.3535	0.429073
 15.3575	0.429073
 15.3615	0.429074
 15.3655	0.429074
 15.3695	0.429074
 15.3735	0.429074
 15.3775	0.429074
 15.3815	0.429074
 15.3855	0.429074
 15.3895	0.429074
 15.3935	0.429074
 15.3975	0.429075
 15.4015	0.429075
 15.4055	0.429075
 15.4095	0.429075
 15.4135	0.429075
 15.4175	0.429075
 15.4215	0.429075
 15.4255	0.429075
 15.4295	0.429076
 15.4335	0.429076
 15.4375	0.429076
 15.4415	0.429076
 15.4455	0.429076
 15.4495	0.429076
 15.4535	0.429076
 15.4575	0.429076
 15.4615	0.429077
 15.4655	0.429077
 15.4695	0.429077
 15.4735	0.429077
 15.4775	0.429077
 15.4815	0.429077
 15.4855	0.429077
 15.4895	0.429077
 15.4935	0.429078
 15.4975	0.429078
 15.5016	0.429078
 15.5056	0.429078
 15.5096	0.429078
 15.5136	0.429078
 15.5176	0.429078
 15.5216	0.429078
 15.5256	0.429078
 15.5296	0.429079
 15.5336	0.429079
 15.5376	0.429079
 15.5416	0.429079
 15.5456	0.429079
 15.5496	0.429079
 15.5536	0.429079
 15.5576	0.429079
 15.5616	0.42908
 15.5656	0.42908
 15.5696	0.42908
 15.5736	0.42908
 15.5776	0.42908
 15.5816	0.42908
 15.5856	0.42908
 15.5896	0.42908
 15.5936	0.429081
 15.5976	0.429081
 15.6016	0.429081
 15.6056	0.429081
 15.6096	0.429081
 15.6136	0.429081
 15.6176	0.429081
 15.6216	0.429081
 15.6256	0.429081
 15.6296	0.429082
 15.6336	0.429082
 15.6376	0.429082
 15.6416	0.429082
 15.6456	0.429082
 15.6496	0.429082
 15.6536	0.429082
 15.6576	0.429082
 15.6616	0.429083
 15.6656	0.429083
 15.6696	0.429083
 15.6736	0.429083
 15.6776	0.429083
 15.6816	0.429083
 15.6856	0.429083
 15.6896	0.429083
 15.6936	0.429084
 15.6976	0.429084
 15.7016	0.429084
 15.7056	0.429084
 15.7096	0.429084
 15.7136	0.429084
 15.7176	0.429084
 15.7216	0.429084
 15.7256	0.429085
 15.7296	0.429085
 15.7336	0.429085
 15.7376	0.429085
 15.7416	0.429085
 15.7456	0.429085
 15.7496	0.429085
 15.7536	0.429085
 15.7576	0.429085
 15.7616	0.429086
 15.7656	0.429086
 15.7696	0.429086
 15.7736	0.429086
 15.7776	0.429086
 15.7816	0.429086
 15.7856	0.429086
 15.7896	0.429086
 15.7936	0.429087
 15.7976	0.429087
 15.8016	0.429087
 15.8056	0.429087
 15.8096	0.429087
 15.8136	0.429087
 15.8176	0.429087
 15.8216	0.429087
 15.8256	0.429088
 15.8296	0.429088
 15.8336	0.429088
 15.8376	0.429088
 15.8416	0.429088
 15.8456	0.429088
 15.8496	0.429088
 15.8536	0.429088
 15.8576	0.429089
 15.8616	0.429089
 15.8656	0.429089
 15.8696	0.429089
 15.8736	0.429089
 15.8776	0.429089
 15.8816	0.429089
 15.8856	0.429089
 15.8896	0.429089
 15.8936	0.42909
 15.8976	0.42909
 15.9016	0.42909
 15.9056	0.42909
 15.9096	0.42909
 15.9136	0.42909
 15.9176	0.42909
 15.9216	0.42909
 15.9256	0.429091
 15.9296	0.429091
 15.9336	0.429091
 15.9376	0.429091
 15.9416	0.429091
 15.9456	0.429091
 15.9496	0.429091
 15.9536	0.429091
 15.9576	0.429092
 15.9616	0.429092
 15.9656	0.429092
 15.9696	0.429092
 15.9736	0.429092
 15.9776	0.429092
 15.9816	0.429092
 15.9856	0.429092
 15.9896	0.429093
 15.9936	0.429093
 15.9976	0.429093
 16.0016	0.429093
 16.0056	0.429093
 16.0096	0.429093
 16.0136	0.429094
 16.0176	0.429094
 16.0216	0.429094
 16.0256	0.429094
 16.0296	0.429095
 16.0336	0.429095
 16.0376	0.429095
 16.0416	0.429095
 16.0456	0.429096
 16.0496	0.429096
 16.0536	0.429096
 16.0576	0.429096
 16.0616	0.429097
 16.0656	0.429097
 16.0696	0.429097
 16.0736	0.429097
 16.0776	0.429098
 16.0816	0.429098
 16.0856	0.429098
 16.0896	0.429098
 16.0936	0.429098
 16.0976	0.429099
 16.1016	0.429099
 16.1056	0.429099
 16.1096	0.429099
 16.1136	0.4291
 16.1176	0.4291
 16.1216	0.4291
 16.1256	0.4291
 16.1296	0.429101
 16.1336	0.429101
 16.1376	0.429101
 16.1416	0.429101
 16.1456	0.429102
 16.1496	0.429102
 16.1536	0.429102
 16.1576	0.429102
 16.1616	0.429103
 16.1656	0.429103
 16.1696	0.429103
 16.1736	0.429103
 16.1776	0.429104
 16.1816	0.429104
 16.1856	0.429104
 16.1896	0.429104
 16.1936	0.429105
 16.1976	0.429105
 16.2016	0.429105
 16.2056	0.429105
 16.2096	0.429106
 16.2136	0.429106
 16.2176	0.429106
 16.2216	0.429106
 16.2256	0.429106
 16.2296	0.429107
 16.2336	0.429107
 16.2376	0.429107
 16.2416	0.429107
 16.2456	0.429108
 16.2496	0.429108
 16.2536	0.429108
 16.2576	0.429108
 16.2616	0.429109
 16.2656	0.429109
 16.2696	0.429109
 16.2736	0.429109
 16.2776	0.42911
 16.2816	0.42911
 16.2856	0.42911
 16.2896	0.42911
 16.2936	0.429111
 16.2976	0.429111
 16.3016	0.429111
 16.3056	0.429111
 16.3096	0.429112
 16.3136	0.429112
 16.3176	0.429112
 16.3216	0.429112
 16.3256	0.429113
 16.3296	0.429113
 16.3336	0.429113
 16.3376	0.429113
 16.3416	0.429113
 16.3456	0.429114
 16.3496	0.429114
 16.3536	0.429114
 16.3576	0.429114
 16.3616	0.429115
 16.3656	0.429115
 16.3696	0.429115
 16.3736	0.429115
 16.3776	0.429116
 16.3816	0.429116
 16.3856	0.429116
 16.3896	0.429116
 16.3936	0.429117
 16.3976	0.429117
 16.4016	0.429117
 16.4056	0.429117
 16.4096	0.429118
 16.4136	0.429118
 16.4176	0.429118
 16.4216	0.429118
 16.4256	0.429119
 16.4296	0.429119
 16.4336	0.429119
 16.4376	0.429119
 16.4416	0.42912
 16.4456	0.42912
 16.4496	0.42912
 16.4536	0.42912
 16.4576	0.42912
 16.4616	0.429121
 16.4656	0.429121
 16.4696	0.429121
 16.4736	0.429121
 16.4776	0.429122
 16.4816	0.429122
 16.4856	0.429122
 16.4896	0.429122
 16.4936	0.429123
 16.4976	0.429123
 16.5017	0.429123
 16.5057	0.429123
 16.5097	0.429124
 16.5137	0.429124
 16.5177	0.429124
 16.5217	0.429124
 16.5257	0.429125
 16.5297	0.429125
 16.5337	0.429125
 16.5377	0.429125
 16.5417	0.429126
 16.5457	0.429126
 16.5497	0.429126
 16.5537	0.429126
 16.5577	0.429127
 16.5617	0.429127
 16.5657	0.429127
 16.5697	0.429127
 16.5737	0.429128
 16.5777	0.429128
 16.5817	0.429128
 16.5857	0.429128
 16.5897	0.429128
 16.5937	0.429129
 16.5977	0.429129
 16.6017	0.429129
 16.6057	0.429129
 16.6097	0.42913
 16.6137	0.42913
 16.6177	0.42913
 16.6217	0.42913
 16.6257	0.429131
 16.6297	0.429131
 16.6337	0.429131
 16.6377	0.429131
 16.6417	0.429132
 16.6457	0.429132
 16.6497	0.429132
 16.6537	0.429132
 16.6577	0.429133
 16.6617	0.429133
 16.6657	0.429133
 16.6697	0.429133
 16.6737	0.429134
 16.6777	0.429134
 16.6817	0.429134
 16.6857	0.429134
 16.6897	0.429135
 16.6937	0.429135
 16.6977	0.429135
 16.7017	0.429135
 16.7057	0.429135
 16.7097	0.429136
 16.7137	0.429136
 16.7177	0.429136
 16.7217	0.429136
 16.7257	0.429137
 16.7297	0.429137
 16.7337	0.429137
 16.7377	0.429137
 16.7417	0.429138
 16.7457	0.429138
 16.7497	0.429138
 16.7537	0.429138
 16.7577	0.429139
 16.7617	0.429139
 16.7657	0.429139
 16.7697	0.429139
 16.7737	0.42914
 16.7777	0.42914
 16.7817	0.42914
 16.7857	0.42914
 16.7897	0.429141
 16.7937	0.429141
 16.7977	0.429141
 16.8017	0.429141
 16.8057	0.429142
 16.8097	0.429142
 16.8137	0.429142
 16.8177	0.429142
 16.8217	0.429143
 16.8257	0.429143
 16.8297	0.429143
 16.8337	0.429143
 16.8377	0.429143
 16.8417	0.429144
 16.8457	0.429144
 16.8497	0.429144
 16.8537	0.429144
 16.8577	0.429145
 16.8617	0.429145
 16.8657	0.429145
 16.8697	0.429145
 16.8737	0.429146
 16.8777	0.429146
 16.8817	0.429146
 16.8857	0.429146
 16.8897	0.429147
 16.8937	0.429147
 16.8977	0.429147
 16.9017	0.429147
 16.9057	0.429148
 16.9097	0.429148
 16.9137	0.429148
 16.9177	0.429148
 16.9217	0.429149
 16.9257	0.429149
 16.9297	0.429149
 16.9337	0.429149
 16.9377	0.42915
 16.9417	0.42915
 16.9457	0.42915
 16.9497	0.42915
 16.9537	0.42915
 16.9577	0.429151
 16.9617	0.429151
 16.9657	0.429151
 16.9697	0.429151
 16.9737	0.429152
 16.9777	0.429152
 16.9817	0.429152
 16.9857	0.429152
 16.9897	0.429153
 16.9937	0.429153
 16.9977	0.429153
 17.0017	0.429153
 17.0057	0.429154
 17.0097	0.429154
 17.0137	0.429154
 17.0177	0.429154
 17.0217	0.429154
 17.0257	0.429155
 17.0297	0.429155
 17.0337	0.429155
 17.0377	0.429155
 17.0417	0.429155
 17.0457	0.429156
 17.0497	0.429156
 17.0537	0.429156
 17.0577	0.429156
 17.0617	0.429156
 17.0657	0.429157
 17.0697	0.429157
 17.0737	0.429157
 17.0777	0.429157
 17.0817	0.429157
 17.0857	0.429158
 17.0897	0.429158
 17.0937	0.429158
 17.0977	0.429158
 17.1017	0.429158
 17.1057	0.429159
 17.1097	0.429159
 17.1137	0.429159
 17.1177	0.429159
 17.1217	0.429159
 17.1257	0.42916
 17.1297	0.42916
 17.1337	0.42916
 17.1377	0.42916
 17.1417	0.42916
 17.1457	0.429161
 17.1497	0.429161
 17.1537	0.429161
 17.1577	0.429161
 17.1617	0.429161
 17.1657	0.429162
 17.1697	0.429162
 17.1737	0.429162
 17.1777	0.429162
 17.1817	0.429162
 17.1857	0.429163
 17.1897	0.429163
 17.1937	0.429163
 17.1977	0.429163
 17.2017	0.429163
 17.2057	0.429164
 17.2097	0.429164
 17.2137	0.429164
 17.2177	0.429164
 17.2217	0.429164
 17.2257	0.429165
 17.2297	0.429165
 17.2337	0.429165
 17.2377	0.429165
 17.2417	0.429165
 17.2457	0.429166
 17.2497	0.429166
 17.2537	0.429166
 17.2577	0.429166
 17.2617	0.429166
 17.2657	0.429167
 17.2697	0.429167
 17.2737	0.429167
 17.2777	0.429167
 17.2817	0.429168
 17.2857	0.429168
 17.2897	0.429168
 17.2937	0.429168
 17.2977	0.429168
 17.3017	0.429169
 17.3057	0.429169
 17.3097	0.429169
 17.3137	0.429169
 17.3177	0.429169
 17.3217	0.42917
 17.3257	0.42917
 17.3297	0.42917
 17.3337	0.42917
 17.3377	0.42917
 17.3417	0.429171
 17.3457	0.429171
 17.3497	0.429171
 17.3537	0.429171
 17.3577	0.429171
 17.3617	0.429172
 17.3657	0.429172
 17.3697	0.429172
 17.3737	0.429172
 17.3777	0.429172
 17.3817	0.429173
 17.3857	0.429173
 17.3897	0.429173
 17.3937	0.429173
 17.3977	0.429173
 17.4017	0.429174
 17.4057	0.429174
 17.4097	0.429174
 17.4137	0.429174
 17.4177	0.429174
 17.4217	0.429175
 17.4257	0.429175
 17.4297	0.429175
 17.4337	0.429175
 17.4377	0.429175
 17.4417	0.429176
 17.4457	0.429176
 17.4497	0.429176
 17.4537	0.429176
 17.4577	0.429176
 17.4617	0.429177
 17.4657	0.429177
 17.4697	0.429177
 17.4737	0.429177
 17.4777	0.429177
 17.4817	0.429178
 17.4857	0.429178
 17.4897	0.429178
 17.4937	0.429178
 17.4977	0.429178
 17.5018	0.429179
 17.5058	0.429179
 17.5098	0.429179
 17.5138	0.429179
 17.5178	0.429179
 17.5218	0.42918
 17.5258	0.42918
 17.5298	0.42918
 17.5338	0.42918
 17.5378	0.42918
 17.5418	0.429181
 17.5458	0.429181
 17.5498	0.429181
 17.5538	0.429181
 17.5578	0.429181
 17.5618	0.429182
 17.5658	0.429182
 17.5698	0.429182
 17.5738	0.429182
 17.5778	0.429182
 17.5818	0.429183
 17.5858	0.429183
 17.5898	0.429183
 17.5938	0.429183
 17.5978	0.429183
 17.6018	0.429184
 17.6058	0.429184
 17.6098	0.429184
 17.6138	0.429184
 17.6178	0.429184
 17.6218	0.429185
 17.6258	0.429185
 17.6298	0.429185
 17.6338	0.429185
 17.6378	0.429185
 17.6418	0.429186
 17.6458	0.429186
 17.6498	0.429186
 17.6538	0.429186
 17.6578	0.429186
 17.6618	0.429187
 17.6658	0.429187
 17.6698	0.429187
 17.6738	0.429187
 17.6778	0.429187
 17.6818	0.429188
 17.6858	0.429188
 17.6898	0.429188
 17.6938	0.429188
 17.6978	0.429188
 17.7018	0.429189
 17.7058	0.429189
 17.7098	0.429189
 17.7138	0.429189
 17.7178	0.429189
 17.7218	0.42919
 17.7258	0.42919
 17.7298	0.42919
 17.7338	0.42919
 17.7378	0.42919
 17.7418	0.429191
 17.7458	0.429191
 17.7498	0.429191
 17.7538	0.429191
 17.7578	0.429192
 17.7618	0.429192
 17.7658	0.429192
 17.7698	0.429192
 17.7738	0.429192
 17.7778	0.429193
 17.7818	0.429193
 17.7858	0.429193
 17.7898	0.429193
 17.7938	0.429193
 17.7978	0.429194
 17.8018	0.429194
 17.8058	0.429194
 17.8098	0.429194
 17.8138	0.429194
 17.8178	0.429195
 17.8218	0.429195
 17.8258	0.429195
 17.8298	0.429195
 17.8338	0.429195
 17.8378	0.429196
 17.8418	0.429196
 17.8458	0.429196
 17.8498	0.429196
 17.8538	0.429196
 17.8578	0.429197
 17.8618	0.429197
 17.8658	0.429197
 17.8698	0.429197
 17.8738	0.429197
 17.8778	0.429198
 17.8818	0.429198
 17.8858	0.429198
 17.8898	0.429198
 17.8938	0.429198
 17.8978	0.429199
 17.9018	0.429199
 17.9058	0.429199
 17.9098	0.429199
 17.9138	0.429199
 17.9178	0.4292
 17.9218	0.4292
 17.9258	0.4292
 17.9298	0.4292
 17.9338	0.4292
 17.9378	0.429201
 17.9418	0.429201
 17.9458	0.429201
 17.9498	0.429201
 17.9538	0.429201
 17.9578	0.429202
 17.9618	0.429202
 17.9658	0.429202
 17.9698	0.429202
 17.9738	0.429202
 17.9778	0.429203
 17.9818	0.429203
 17.9858	0.429203
 17.9898	0.429203
 17.9938	0.429203
 17.9978	0.429204
 18.0018	0.429204
 18.0058	0.429204
 18.0098	0.429204
 18.0138	0.429205
 18.0178	0.429205
 18.0218	0.429205
 18.0258	0.429206
 18.0298	0.429206
 18.0338	0.429206
 18.0378	0.429206
 18.0418	0.429207
 18.0458	0.429207
 18.0498	0.429207
 18.0538	0.429208
 18.0578	0.429208
 18.0618	0.429208
 18.0658	0.429208
 18.0698	0.429209
 18.0738	0.429209
 18.0778	0.429209
 18.0818	0.429209
 18.0858	0.42921
 18.0898	0.42921
 18.0938	0.42921
 18.0978	0.429211
 18.1018	0.429211
 18.1058	0.429211
 18.1098	0.429211
 18.1138	0.429212
 18.1178	0.429212
 18.1218	0.429212
 18.1258	0.429213
 18.1298	0.429213
 18.1338	0.429213
 18.1378	0.429213
 18.1418	0.429214
 18.1458	0.429214
 18.1498	0.429214
 18.1538	0.429215
 18.1578	0.429215
 18.1618	0.429215
 18.1658	0.429215
 18.1698	0.429216
 18.1738	0.429216
 18.1778	0.429216
 18.1818	0.429217
 18.1858	0.429217
 18.1898	0.429217
 18.1938	0.429217
 18.1978	0.429218
 18.2018	0.429218
 18.2058	0.429218
 18.2098	0.429219
 18.2138	0.429219
 18.2178	0.429219
 18.2218	0.429219
 18.2258	0.42922
 18.2298	0.42922
 18.2338	0.42922
 18.2378	0.429221
 18.2418	0.429221
 18.2458	0.429221
 18.2498	0.429221
 18.2538	0.429222
 18.2578	0.429222
 18.2618	0.429222
 18.2658	0.429222
 18.2698	0.429223
 18.2738	0.429223
 18.2778	0.429223
 18.2818	0.429224
 18.2858	0.429224
 18.2898	0.429224
 18.2938	0.429224
 18.2978	0.429225
 18.3018	0.429225
 18.3058	0.429225
 18.3098	0.429226
 18.3138	0.429226
 18.3178	0.429226
 18.3218	0.429226
 18.3258	0.429227
 18.3298	0.429227
 18.3338	0.429227
 18.3378	0.429228
 18.3418	0.429228
 18.3458	0.429228
 18.3498	0.429228
 18.3538	0.429229
 18.3578	0.429229
 18.3618	0.429229
 18.3658	0.42923
 18.3698	0.42923
 18.3738	0.42923
 18.3778	0.42923
 18.3818	0.429231
 18.3858	0.429231
 18.3898	0.429231
 18.3938	0.429232
 18.3978	0.429232
 18.4018	0.429232
 18.4058	0.429232
 18.4098	0.429233
 18.4138	0.429233
 18.4178	0.429233
 18.4218	0.429233
 18.4258	0.429234
 18.4298	0.429234
 18.4338	0.429234
 18.4378	0.429235
 18.4418	0.429235
 18.4458	0.429235
 18.4498	0.429235
 18.4538	0.429236
 18.4578	0.429236
 18.4618	0.429236
 18.4658	0.429237
 18.4698	0.429237
 18.4738	0.429237
 18.4778	0.429237
 18.4818	0.429238
 18.4858	0.429238
 18.4898	0.429238
 18.4938	0.429239
 18.4978	0.429239
 18.5019	0.429239
 18.5059	0.429239
 18.5099	0.42924
 18.5139	0.42924
 18.5179	0.42924
 18.5219	0.429241
 18.5259	0.429241
 18.5299	0.429241
 18.5339	0.429241
 18.5379	0.429242
 18.5419	0.429242
 18.5459	0.429242
 18.5499	0.429243
 18.5539	0.429243
 18.5579	0.429243
 18.5619	0.429243
 18.5659	0.429244
 18.5699	0.429244
 18.5739	0.429244
 18.5779	0.429244
 18.5819	0.429245
 18.5859	0.429245
 18.5899	0.429245
 18.5939	0.429246
 18.5979	0.429246
 18.6019	0.429246
 18.6059	0.429246
 18.6099	0.429247
 18.6139	0.429247
 18.6179	0.429247
 18.6219	0.429248
 18.6259	0.429248
 18.6299	0.429248
 18.6339	0.429248
 18.6379	0.429249
 18.6419	0.429249
 18.6459	0.429249
 18.6499	0.42925
 18.6539	0.42925
 18.6579	0.42925
 18.6619	0.42925
 18.6659	0.429251
 18.6699	0.429251
 18.6739	0.429251
 18.6779	0.429252
 18.6819	0.429252
 18.6859	0.429252
 18.6899	0.429252
 18.6939	0.429253
 18.6979	0.429253
 18.7019	0.429253
 18.7059	0.429254
 18.7099	0.429254
 18.7139	0.429254
 18.7179	0.429254
 18.7219	0.429255
 18.7259	0.429255
 18.7299	0.429255
 18.7339	0.429256
 18.7379	0.429256
 18.7419	0.429256
 18.7459	0.429256
 18.7499	0.429257
 18.7539	0.429257
 18.7579	0.429257
 18.7619	0.429257
 18.7659	0.429258
 18.7699	0.429258
 18.7739	0.429258
 18.7779	0.429259
 18.7819	0.429259
 18.7859	0.429259
 18.7899	0.429259
 18.7939	0.42926
 18.7979	0.42926
 18.8019	0.42926
 18.8059	0.429261
 18.8099	0.429261
 18.8139	0.429261
 18.8179	0.429261
 18.8219	0.429262
 18.8259	0.429262
 18.8299	0.429262
 18.8339	0.429263
 18.8379	0.429263
 18.8419	0.429263
 18.8459	0.429263
 18.8499	0.429264
 18.8539	0.429264
 18.8579	0.429264
 18.8619	0.429265
 18.8659	0.429265
 18.8699	0.429265
 18.8739	0.429265
 18.8779	0.429266
 18.8819	0.429266
 18.8859	0.429266
 18.8899	0.429267
 18.8939	0.429267
 18.8979	0.429267
 18.9019	0.429267
 18.9059	0.429268
 18.9099	0.429268
 18.9139	0.429268
 18.9179	0.429268
 18.9219	0.429269
 18.9259	0.429269
 18.9299	0.429269
 18.9339	0.42927
 18.9379	0.42927
 18.9419	0.42927
 18.9459	0.42927
 18.9499	0.429271
 18.9539	0.429271
 18.9579	0.429271
 18.9619	0.429272
 18.9659	0.429272
 18.9699	0.429272
 18.9739	0.429272
 18.9779	0.429273
 18.9819	0.429273
 18.9859	0.429273
 18.9899	0.429274
 18.9939	0.429274
 18.9979	0.429274
 19.0019	0.429274
 19.0059	0.429275
 19.0099	0.429275
 19.0139	0.429275
 19.0179	0.429275
 19.0219	0.429275
 19.0259	0.429276
 19.0299	0.429276
 19.0339	0.429276
 19.0379	0.429276
 19.0419	0.429276
 19.0459	0.429277
 19.0499	0.429277
 19.0539	0.429277
 19.0579	0.429277
 19.0619	0.429277
 19.0659	0.429278
 19.0699	0.429278
 19.0739	0.429278
 19.0779	0.429278
 19.0819	0.429278
 19.0859	0.429279
 19.0899	0.429279
 19.0939	0.429279
 19.0979	0.429279
 19.1019	0.429279
 19.1059	0.42928
 19.1099	0.42928
 19.1139	0.42928
 19.1179	0.42928
 19.1219	0.42928
 19.1259	0.429281
 19.1299	0.429281
 19.1339	0.429281
 19.1379	0.429281
 19.1419	0.429281
 19.1459	0.429282
 19.1499	0.429282
 19.1539	0.429282
 19.1579	0.429282
 19.1619	0.429282
 19.1659	0.429283
 19.1699	0.429283
 19.1739	0.429283
 19.1779	0.429283
 19.1819	0.429283
 19.1859	0.429284
 19.1899	0.429284
 19.1939	0.429284
 19.1979	0.429284
 19.2019	0.429284
 19.2059	0.429285
 19.2099	0.429285
 19.2139	0.429285
 19.2179	0.429285
 19.2219	0.429285
 19.2259	0.429286
 19.2299	0.429286
 19.2339	0.429286
 19.2379	0.429286
 19.2419	0.429286
 19.2459	0.429287
 19.2499	0.429287
 19.2539	0.429287
 19.2579	0.429287
 19.2619	0.429287
 19.2659	0.429288
 19.2699	0.429288
 19.2739	0.429288
 19.2779	0.429288
 19.2819	0.429289
 19.2859	0.429289
 19.2899	0.429289
 19.2939	0.429289
 19.2979	0.429289
 19.3019	0.42929
 19.3059	0.42929
 19.3099	0.42929
 19.3139	0.42929
 19.3179	0.42929
 19.3219	0.429291
 19.3259	0.429291
 19.3299	0.429291
 19.3339	0.429291
 19.3379	0.429291
 19.3419	0.429292
 19.3459	0.429292
 19.3499	0.429292
 19.3539	0.429292
 19.3579	0.429292
 19.3619	0.429293
 19.3659	0.429293
 19.3699	0.429293
 19.3739	0.429293
 19.3779	0.429293
 19.3819	0.429294
 19.3859	0.429294
 19.3899	0.429294
 19.3939	0.429294
 19.3979	0.429294
 19.4019	0.429295
 19.4059	0.429295
 19.4099	0.429295
 19.4139	0.429295
 19.4179	0.429295
 19.4219	0.429296
 19.4259	0.429296
 19.4299	0.429296
 19.4339	0.429296
 19.4379	0.429296
 19.4419	0.429297
 19.4459	0.429297
 19.4499	0.429297
 19.4539	0.429297
 19.4579	0.429297
 19.4619	0.429298
 19.4659	0.429298
 19.4699	0.429298
 19.4739	0.429298
 19.4779	0.429298
 19.4819	0.429299
 19.4859	0.429299
 19.4899	0.429299
 19.4939	0.429299
 19.4979	0.429299
 19.502	0.4293
 19.506	0.4293
 19.51	0.4293
 19.514	0.4293
 19.518	0.4293
 19.522	0.429301
 19.526	0.429301
 19.53	0.429301
 19.534	0.429301
 19.538	0.429301
 19.542	0.429302
 19.546	0.429302
 19.55	0.429302
 19.554	0.429302
 19.558	0.429302
 19.562	0.429303
 19.566	0.429303
 19.57	0.429303
 19.574	0.429303
 19.578	0.429303
 19.582	0.429304
 19.586	0.429304
 19.59	0.429304
 19.594	0.429304
 19.598	0.429304
 19.602	0.429305
 19.606	0.429305
 19.61	0.429305
 19.614	0.429305
 19.618	0.429305
 19.622	0.429306
 19.626	0.429306
 19.63	0.429306
 19.634	0.429306
 19.638	0.429306
 19.642	0.429307
 19.646	0.429307
 19.65	0.429307
 19.654	0.429307
 19.658	0.429307
 19.662	0.429308
 19.666	0.429308
 19.67	0.429308
 19.674	0.429308
 19.678	0.429308
 19.682	0.429309
 19.686	0.429309
 19.69	0.429309
 19.694	0.429309
 19.698	0.429309
 19.702	0.42931
 19.706	0.42931
 19.71	0.42931
 19.714	0.42931
 19.718	0.42931
 19.722	0.429311
 19.726	0.429311
 19.73	0.429311
 19.734	0.429311
 19.738	0.429312
 19.742	0.429312
 19.746	0.429312
 19.75	0.429312
 19.754	0.429312
 19.758	0.429313
 19.762	0.429313
 19.766	0.429313
 19.77	0.429313
 19.774	0.429313
 19.778	0.429314
 19.782	0.429314
 19.786	0.429314
 19.79	0.429314
 19.794	0.429314
 19.798	0.429315
 19.802	0.429315
 19.806	0.429315
 19.81	0.429315
 19.814	0.429315
 19.818	0.429316
 19.822	0.429316
 19.826	0.429316
 19.83	0.429316
 19.834	0.429316
 19.838	0.429317
 19.842	0.429317
 19.846	0.429317
 19.85	0.429317
 19.854	0.429317
 19.858	0.429318
 19.862	0.429318
 19.866	0.429318
 19.87	0.429318
 19.874	0.429318
 19.878	0.429319
 19.882	0.429319
 19.886	0.429319
 19.89	0.429319
 19.894	0.429319
 19.898	0.42932
 19.902	0.42932
 19.906	0.42932
 19.91	0.42932
 19.914	0.42932
 19.918	0.429321
 19.922	0.429321
 19.926	0.429321
 19.93	0.429321
 19.934	0.429321
 19.938	0.429322
 19.942	0.429322
 19.946	0.429322
 19.95	0.429322
 19.954	0.429322
 19.958	0.429323
 19.962	0.429323
 19.966	0.429323
 19.97	0.429323
 19.974	0.429323
 19.978	0.429324
 19.982	0.429324
 19.986	0.429324
 19.99	0.429324
 19.994	0.429324
 19.998	0.429325
 20.002	0.429325
 20.006	0.429325
 20.01	0.429325
 20.014	0.429325
 20.018	0.429325
 20.022	0.429326
 20.026	0.429326
 20.03	0.429326
 20.034	0.429326
 20.038	0.429326
 20.042	0.429326
 20.046	0.429326
 20.05	0.429327
 20.054	0.429327
 20.058	0.429327
 20.062	0.429327
 20.066	0.429327
 20.07	0.429327
 20.074	0.429327
 20.078	0.429328
 20.082	0.429328
 20.086	0.429328
 20.09	0.429328
 20.094	0.429328
 20.098	0.429328
 20.102	0.429328
 20.106	0.429329
 20.11	0.429329
 20.114	0.429329
 20.118	0.429329
 20.122	0.429329
 20.126	0.429329
 20.13	0.429329
 20.134	0.42933
 20.138	0.42933
 20.142	0.42933
 20.146	0.42933
 20.15	0.42933
 20.154	0.42933
 20.158	0.42933
 20.162	0.429331
 20.166	0.429331
 20.17	0.429331
 20.174	0.429331
 20.178	0.429331
 20.182	0.429331
 20.186	0.429331
 20.19	0.429332
 20.194	0.429332
 20.198	0.429332
 20.202	0.429332
 20.206	0.429332
 20.21	0.429332
 20.214	0.429332
 20.218	0.429333
 20.222	0.429333
 20.226	0.429333
 20.23	0.429333
 20.234	0.429333
 20.238	0.429333
 20.242	0.429333
 20.246	0.429334
 20.25	0.429334
 20.254	0.429334
 20.258	0.429334
 20.262	0.429334
 20.266	0.429334
 20.27	0.429335
 20.274	0.429335
 20.278	0.429335
 20.282	0.429335
 20.286	0.429335
 20.29	0.429335
 20.294	0.429335
 20.298	0.429336
 20.302	0.429336
 20.306	0.429336
 20.31	0.429336
 20.314	0.429336
 20.318	0.429336
 20.322	0.429336
 20.326	0.429337
 20.33	0.429337
 20.334	0.429337
 20.338	0.429337
 20.342	0.429337
 20.346	0.429337
 20.35	0.429337
 20.354	0.429338
 20.358	0.429338
 20.362	0.429338
 20.366	0.429338
 20.37	0.429338
 20.374	0.429338
 20.378	0.429338
 20.382	0.429339
 20.386	0.429339
 20.39	0.429339
 20.394	0.429339
 20.398	0.429339
 20.402	0.429339
 20.406	0.429339
 20.41	0.42934
 20.414	0.42934
 20.418	0.42934
 20.422	0.42934
 20.426	0.42934
 20.43	0.42934
 20.434	0.42934
 20.438	0.429341
 20.442	0.429341
 20.446	0.429341
 20.45	0.429341
 20.454	0.429341
 20.458	0.429341
 20.462	0.429341
 20.466	0.429342
 20.47	0.429342
 20.474	0.429342
 20.478	0.429342
 20.482	0.429342
 20.486	0.429342
 20.49	0.429343
 20.494	0.429343
 20.498	0.429343
 20.5021	0.429343
 20.5061	0.429343
 20.5101	0.429343
 20.5141	0.429343
 20.5181	0.429344
 20.5221	0.429344
 20.5261	0.429344
 20.5301	0.429344
 20.5341	0.429344
 20.5381	0.429344
 20.5421	0.429344
 20.5461	0.429345
 20.5501	0.429345
 20.5541	0.429345
 20.5581	0.429345
 20.5621	0.429345
 20.5661	0.429345
 20.5701	0.429345
 20.5741	0.429346
 20.5781	0.429346
 20.5821	0.429346
 20.5861	0.429346
 20.5901	0.429346
 20.5941	0.429346
 20.5981	0.429346
 20.6021	0.429347
 20.6061	0.429347
 20.6101	0.429347
 20.6141	0.429347
 20.6181	0.429347
 20.6221	0.429347
 20.6261	0.429347
 20.6301	0.429348
 20.6341	0.429348
 20.6381	0.429348
 20.6421	0.429348
 20.6461	0.429348
 20.6501	0.429348
 20.6541	0.429348
 20.6581	0.429349
 20.6621	0.429349
 20.6661	0.429349
 20.6701	0.429349
 20.6741	0.429349
 20.6781	0.429349
 20.6821	0.429349
 20.6861	0.42935
 20.6901	0.42935
 20.6941	0.42935
 20.6981	0.42935
 20.7021	0.42935
 20.7061	0.42935
 20.7101	0.42935
 20.7141	0.429351
 20.7181	0.429351
 20.7221	0.429351
 20.7261	0.429351
 20.7301	0.429351
 20.7341	0.429351
 20.7381	0.429352
 20.7421	0.429352
 20.7461	0.429352
 20.7501	0.429352
 20.7541	0.429352
 20.7581	0.429352
 20.7621	0.429352
 20.7661	0.429353
 20.7701	0.429353
 20.7741	0.429353
 20.7781	0.429353
 20.7821	0.429353
 20.7861	0.429353
 20.7901	0.429353
 20.7941	0.429354
 20.7981	0.429354
 20.8021	0.429354
 20.8061	0.429354
 20.8101	0.429354
 20.8141	0.429354
 20.8181	0.429354
 20.8221	0.429355
 20.8261	0.429355
 20.8301	0.429355
 20.8341	0.429355
 20.8381	0.429355
 20.8421	0.429355
 20.8461	0.429355
 20.8501	0.429356
 20.8541	0.429356
 20.8581	0.429356
 20.8621	0.429356
 20.8661	0.429356
 20.8701	0.429356
 20.8741	0.429356
 20.8781	0.429357
 20.8821	0.429357
 20.8861	0.429357
 20.8901	0.429357
 20.8941	0.429357
 20.8981	0.429357
 20.9021	0.429357
 20.9061	0.429358
 20.9101	0.429358
 20.9141	0.429358
 20.9181	0.429358
 20.9221	0.429358
 20.9261	0.429358
 20.9301	0.429358
 20.9341	0.429359
 20.9381	0.429359
 20.9421	0.429359
 20.9461	0.429359
 20.9501	0.429359
 20.9541	0.429359
 20.9581	0.429359
 20.9621	0.42936
 20.9661	0.42936
 20.9701	0.42936
 20.9741	0.42936
 20.9781	0.42936
 20.9821	0.42936
 20.9861	0.429361
 20.9901	0.429361
 20.9941	0.429361
 20.9981	0.429361
 21.0021	0.429361
 21.0061	0.429361
 21.0101	0.429361
 21.0141	0.429362
 21.0181	0.429362
 21.0221	0.429362
 21.0261	0.429362
 21.0301	0.429362
 21.0341	0.429362
 21.0381	0.429362
 21.0421	0.429363
 21.0461	0.429363
 21.0501	0.429363
 21.0541	0.429363
 21.0581	0.429363
 21.0621	0.429363
 21.0661	0.429363
 21.0701	0.429364
 21.0741	0.429364
 21.0781	0.429364
 21.0821	0.429364
 21.0861	0.429364
 21.0901	0.429364
 21.0941	0.429364
 21.0981	0.429365
 21.1021	0.429365
 21.1061	0.429365
 21.1101	0.429365
 21.1141	0.429365
 21.1181	0.429365
 21.1221	0.429365
 21.1261	0.429366
 21.1301	0.429366
 21.1341	0.429366
 21.1381	0.429366
 21.1421	0.429366
 21.1461	0.429366
 21.1501	0.429366
 21.1541	0.429367
 21.1581	0.429367
 21.1621	0.429367
 21.1661	0.429367
 21.1701	0.429367
 21.1741	0.429367
 21.1781	0.429367
 21.1821	0.429368
 21.1861	0.429368
 21.1901	0.429368
 21.1941	0.429368
 21.1981	0.429368
 21.2021	0.429368
 21.2061	0.429368
 21.2101	0.429369
 21.2141	0.429369
 21.2181	0.429369
 21.2221	0.429369
 21.2261	0.429369
 21.2301	0.429369
 21.2341	0.42937
 21.2381	0.42937
 21.2421	0.42937
 21.2461	0.42937
 21.2501	0.42937
 21.2541	0.42937
 21.2581	0.42937
 21.2621	0.429371
 21.2661	0.429371
 21.2701	0.429371
 21.2741	0.429371
 21.2781	0.429371
 21.2821	0.429371
 21.2861	0.429371
 21.2901	0.429372
 21.2941	0.429372
 21.2981	0.429372
 21.3021	0.429372
 21.3061	0.429372
 21.3101	0.429372
 21.3141	0.429372
 21.3181	0.429373
 21.3221	0.429373
 21.3261	0.429373
 21.3301	0.429373
 21.3341	0.429373
 21.3381	0.429373
 21.3421	0.429373
 21.3461	0.429374
 21.3501	0.429374
 21.3541	0.429374
 21.3581	0.429374
 21.3621	0.429374
 21.3661	0.429374
 21.3701	0.429374
 21.3741	0.429375
 21.3781	0.429375
 21.3821	0.429375
 21.3861	0.429375
 21.3901	0.429375
 21.3941	0.429375
 21.3981	0.429375
 21.4021	0.429376
 21.4061	0.429376
 21.4101	0.429376
 21.4141	0.429376
 21.4181	0.429376
 21.4221	0.429376
 21.4261	0.429376
 21.4301	0.429377
 21.4341	0.429377
 21.4381	0.429377
 21.4421	0.429377
 21.4461	0.429377
 21.4501	0.429377
 21.4541	0.429377
 21.4581	0.429378
 21.4621	0.429378
 21.4661	0.429378
 21.4701	0.429378
 21.4741	0.429378
 21.4781	0.429378
 21.4821	0.429379
 21.4861	0.429379
 21.4901	0.429379
 21.4941	0.429379
 21.4981	0.429379
 21.5022	0.429379
 21.5062	0.429379
 21.5102	0.42938
 21.5142	0.42938
 21.5182	0.42938
 21.5222	0.42938
 21.5262	0.42938
 21.5302	0.42938
 21.5342	0.42938
 21.5382	0.429381
 21.5422	0.429381
 21.5462	0.429381
 21.5502	0.429381
 21.5542	0.429381
 21.5582	0.429381
 21.5622	0.429381
 21.5662	0.429382
 21.5702	0.429382
 21.5742	0.429382
 21.5782	0.429382
 21.5822	0.429382
 21.5862	0.429382
 21.5902	0.429382
 21.5942	0.429383
 21.5982	0.429383
 21.6022	0.429383
 21.6062	0.429383
 21.6102	0.429383
 21.6142	0.429383
 21.6182	0.429383
 21.6222	0.429384
 21.6262	0.429384
 21.6302	0.429384
 21.6342	0.429384
 21.6382	0.429384
 21.6422	0.429384
 21.6462	0.429384
 21.6502	0.429385
 21.6542	0.429385
 21.6582	0.429385
 21.6622	0.429385
 21.6662	0.429385
 21.6702	0.429385
 21.6742	0.429385
 21.6782	0.429386
 21.6822	0.429386
 21.6862	0.429386
 21.6902	0.429386
 21.6942	0.429386
 21.6982	0.429386
 21.7022	0.429386
 21.7062	0.429387
 21.7102	0.429387
 21.7142	0.429387
 21.7182	0.429387
 21.7222	0.429387
 21.7262	0.429387
 21.7302	0.429388
 21.7342	0.429388
 21.7382	0.429388
 21.7422	0.429388
 21.7462	0.429388
 21.7502	0.429388
 21.7542	0.429388
 21.7582	0.429389
 21.7622	0.429389
 21.7662	0.429389
 21.7702	0.429389
 21.7742	0.429389
 21.7782	0.429389
 21.7822	0.429389
 21.7862	0.42939
 21.7902	0.42939
 21.7942	0.42939
 21.7982	0.42939
 21.8022	0.42939
 21.8062	0.42939
 21.8102	0.42939
 21.8142	0.429391
 21.8182	0.429391
 21.8222	0.429391
 21.8262	0.429391
 21.8302	0.429391
 21.8342	0.429391
 21.8382	0.429391
 21.8422	0.429392
 21.8462	0.429392
 21.8502	0.429392
 21.8542	0.429392
 21.8582	0.429392
 21.8622	0.429392
 21.8662	0.429392
 21.8702	0.429393
 21.8742	0.429393
 21.8782	0.429393
 21.8822	0.429393
 21.8862	0.429393
 21.8902	0.429393
 21.8942	0.429393
 21.8982	0.429394
 21.9022	0.429394
 21.9062	0.429394
 21.9102	0.429394
 21.9142	0.429394
 21.9182	0.429394
 21.9222	0.429394
 21.9262	0.429395
 21.9302	0.429395
 21.9342	0.429395
 21.9382	0.429395
 21.9422	0.429395
 21.9462	0.429395
 21.9502	0.429395
 21.9542	0.429396
 21.9582	0.429396
 21.9622	0.429396
 21.9662	0.429396
 21.9702	0.429396
 21.9742	0.429396
 21.9782	0.429397
 21.9822	0.429397
 21.9862	0.429397
 21.9902	0.429397
 21.9942	0.429397
 21.9982	0.429397
 22.0022	0.429397
 22.0062	0.429398
 22.0102	0.429398
 22.0142	0.429398
 22.0182	0.429398
 22.0222	0.429398
 22.0262	0.429398
 22.0302	0.429398
 22.0342	0.429399
 22.0382	0.429399
 22.0422	0.429399
 22.0462	0.429399
 22.0502	0.429399
 22.0542	0.429399
 22.0582	0.429399
 22.0622	0.4294
 22.0662	0.4294
 22.0702	0.4294
 22.0742	0.4294
 22.0782	0.4294
 22.0822	0.4294
 22.0862	0.4294
 22.0902	0.429401
 22.0942	0.429401
 22.0982	0.429401
 22.1022	0.429401
 22.1062	0.429401
 22.1102	0.429401
 22.1142	0.429401
 22.1182	0.429402
 22.1222	0.429402
 22.1262	0.429402
 22.1302	0.429402
 22.1342	0.429402
 22.1382	0.429402
 22.1422	0.429402
 22.1462	0.429403
 22.1502	0.429403
 22.1542	0.429403
 22.1582	0.429403
 22.1622	0.429403
 22.1662	0.429403
 22.1702	0.429403
 22.1742	0.429404
 22.1782	0.429404
 22.1822	0.429404
 22.1862	0.429404
 22.1902	0.429404
 22.1942	0.429404
 22.1982	0.429404
 22.2022	0.429405
 22.2062	0.429405
 22.2102	0.429405
 22.2142	0.429405
 22.2182	0.429405
 22.2222	0.429405
 22.2262	0.429406
 22.2302	0.429406
 22.2342	0.429406
 22.2382	0.429406
 22.2422	0.429406
 22.2462	0.429406
 22.2502	0.429406
 22.2542	0.429407
 22.2582	0.429407
 22.2622	0.429407
 22.2662	0.429407
 22.2702	0.429407
 22.2742	0.429407
 22.2782	0.429407
 22.2822	0.429408
 22.2862	0.429408
 22.2902	0.429408
 22.2942	0.429408
 22.2982	0.429408
 22.3022	0.429408
 22.3062	0.429408
 22.3102	0.429409
 22.3142	0.429409
 22.3182	0.429409
 22.3222	0.429409
 22.3262	0.429409
 22.3302	0.429409
 22.3342	0.429409
 22.3382	0.42941
 22.3422	0.42941
 22.3462	0.42941
 22.3502	0.42941
 22.3542	0.42941
 22.3582	0.42941
 22.3622	0.42941
 22.3662	0.429411
 22.3702	0.429411
 22.3742	0.429411
 22.3782	0.429411
 22.3822	0.429411
 22.3862	0.429411
 22.3902	0.429411
 22.3942	0.429412
 22.3982	0.429412
 22.4022	0.429412
 22.4062	0.429412
 22.4102	0.429412
 22.4142	0.429412
 22.4182	0.429412
 22.4222	0.429413
 22.4262	0.429413
 22.4302	0.429413
 22.4342	0.429413
 22.4382	0.429413
 22.4422	0.429413
 22.4462	0.429413
 22.4502	0.429414
 22.4542	0.429414
 22.4582	0.429414
 22.4622	0.429414
 22.4662	0.429414
 22.4702	0.429414
 22.4742	0.429415
 22.4782	0.429415
 22.4822	0.429415
 22.4862	0.429415
 22.4902	0.429415
 22.4942	0.429415
 22.4982	0.429415
 22.5023	0.429416
 22.5063	0.429416
 22.5103	0.429416
 22.5143	0.429416
 22.5183	0.429416
 22.5223	0.429416
 22.5263	0.429416
 22.5303	0.429417
 22.5343	0.429417
 22.5383	0.429417
 22.5423	0.429417
 22.5463	0.429417
 22.5503	0.429417
 22.5543	0.429417
 22.5583	0.429418
 22.5623	0.429418
 22.5663	0.429418
 22.5703	0.429418
 22.5743	0.429418
 22.5783	0.429418
 22.5823	0.429418
 22.5863	0.429419
 22.5903	0.429419
 22.5943	0.429419
 22.5983	0.429419
 22.6023	0.429419
 22.6063	0.429419
 22.6103	0.429419
 22.6143	0.42942
 22.6183	0.42942
 22.6223	0.42942
 22.6263	0.42942
 22.6303	0.42942
 22.6343	0.42942
 22.6383	0.42942
 22.6423	0.429421
 22.6463	0.429421
 22.6503	0.429421
 22.6543	0.429421
 22.6583	0.429421
 22.6623	0.429421
 22.6663	0.429421
 22.6703	0.429422
 22.6743	0.429422
 22.6783	0.429422
 22.6823	0.429422
 22.6863	0.429422
 22.6903	0.429422
 22.6943	0.429423
 22.6983	0.429423
 22.7023	0.429423
 22.7063	0.429423
 22.7103	0.429423
 22.7143	0.429423
 22.7183	0.429423
 22.7223	0.429424
 22.7263	0.429424
 22.7303	0.429424
 22.7343	0.429424
 22.7383	0.429424
 22.7423	0.429424
 22.7463	0.429424
 22.7503	0.429425
 22.7543	0.429425
 22.7583	0.429425
 22.7623	0.429425
 22.7663	0.429425
 22.7703	0.429425
 22.7743	0.429425
 22.7783	0.429426
 22.7823	0.429426
 22.7863	0.429426
 22.7903	0.429426
 22.7943	0.429426
 22.7983	0.429426
 22.8023	0.429426
 22.8063	0.429427
 22.8103	0.429427
 22.8143	0.429427
 22.8183	0.429427
 22.8223	0.429427
 22.8263	0.429427
 22.8303	0.429427
 22.8343	0.429428
 22.8383	0.429428
 22.8423	0.429428
 22.8463	0.429428
 22.8503	0.429428
 22.8543	0.429428
 22.8583	0.429428
 22.8623	0.429429
 22.8663	0.429429
 22.8703	0.429429
 22.8743	0.429429
 22.8783	0.429429
 22.8823	0.429429
 22.8863	0.429429
 22.8903	0.42943
 22.8943	0.42943
 22.8983	0.42943
 22.9023	0.42943
 22.9063	0.42943
 22.9103	0.42943
 22.9143	0.42943
 22.9183	0.429431
 22.9223	0.429431
 22.9263	0.429431
 22.9303	0.429431
 22.9343	0.429431
 22.9383	0.429431
 22.9423	0.429432
 22.9463	0.429432
 22.9503	0.429432
 22.9543	0.429432
 22.9583	0.429432
 22.9623	0.429432
 22.9663	0.429432
 22.9703	0.429433
 22.9743	0.429433
 22.9783	0.429433
 22.9823	0.429433
 22.9863	0.429433
 22.9903	0.429433
 22.9943	0.429433
 22.9983	0.429434
 23.0023	0.429434
 23.0063	0.429434
 23.0103	0.429434
 23.0143	0.429434
 23.0183	0.429434
 23.0223	0.429434
 23.0263	0.429435
 23.0303	0.429435
 23.0343	0.429435
 23.0383	0.429435
 23.0423	0.429435
 23.0463	0.429435
 23.0503	0.429435
 23.0543	0.429436
 23.0583	0.429436
 23.0623	0.429436
 23.0663	0.429436
 23.0703	0.429436
 23.0743	0.429436
 23.0783	0.429436
 23.0823	0.429437
 23.0863	0.429437
 23.0903	0.429437
 23.0943	0.429437
 23.0983	0.429437
 23.1023	0.429437
 23.1063	0.429437
 23.1103	0.429438
 23.1143	0.429438
 23.1183	0.429438
 23.1223	0.429438
 23.1263	0.429438
 23.1303	0.429438
 23.1343	0.429438
 23.1383	0.429439
 23.1423	0.429439
 23.1463	0.429439
 23.1503	0.429439
 23.1543	0.429439
 23.1583	0.429439
 23.1623	0.429439
 23.1663	0.42944
 23.1703	0.42944
 23.1743	0.42944
 23.1783	0.42944
 23.1823	0.42944
 23.1863	0.42944
 23.1903	0.429441
 23.1943	0.429441
 23.1983	0.429441
 23.2023	0.429441
 23.2063	0.429441
 23.2103	0.429441
 23.2143	0.429441
 23.2183	0.429442
 23.2223	0.429442
 23.2263	0.429442
 23.2303	0.429442
 23.2343	0.429442
 23.2383	0.429442
 23.2423	0.429442
 23.2463	0.429443
 23.2503	0.429443
 23.2543	0.429443
 23.2583	0.429443
 23.2623	0.429443
 23.2663	0.429443
 23.2703	0.429443
 23.2743	0.429444
 23.2783	0.429444
 23.2823	0.429444
 23.2863	0.429444
 23.2903	0.429444
 23.2943	0.429444
 23.2983	0.429444
 23.3023	0.429445
 23.3063	0.429445
 23.3103	0.429445
 23.3143	0.429445
 23.3183	0.429445
 23.3223	0.429445
 23.3263	0.429445
 23.3303	0.429446
 23.3343	0.429446
 23.3383	0.429446
 23.3423	0.429446
 23.3463	0.429446
 23.3503	0.429446
 23.3543	0.429446
 23.3583	0.429447
 23.3623	0.429447
 23.3663	0.429447
 23.3703	0.429447
 23.3743	0.429447
 23.3783	0.429447
 23.3823	0.429447
 23.3863	0.429448
 23.3903	0.429448
 23.3943	0.429448
 23.3983	0.429448
 23.4023	0.429448
 23.4063	0.429448
 23.4103	0.429448
 23.4143	0.429449
 23.4183	0.429449
 23.4223	0.429449
 23.4263	0.429449
 23.4303	0.429449
 23.4343	0.429449
 23.4383	0.42945
 23.4423	0.42945
 23.4463	0.42945
 23.4503	0.42945
 23.4543	0.42945
 23.4583	0.42945
 23.4623	0.42945
 23.4663	0.429451
 23.4703	0.429451
 23.4743	0.429451
 23.4783	0.429451
 23.4823	0.429451
 23.4863	0.429451
 23.4903	0.429451
 23.4943	0.429452
 23.4983	0.429452
 23.5024	0.429452
 23.5064	0.429452
 23.5104	0.429452
 23.5144	0.429452
 23.5184	0.429452
 23.5224	0.429453
 23.5264	0.429453
 23.5304	0.429453
 23.5344	0.429453
 23.5384	0.429453
 23.5424	0.429453
 23.5464	0.429453
 23.5504	0.429454
 23.5544	0.429454
 23.5584	0.429454
 23.5624	0.429454
 23.5664	0.429454
 23.5704	0.429454
 23.5744	0.429454
 23.5784	0.429455
 23.5824	0.429455
 23.5864	0.429455
 23.5904	0.429455
 23.5944	0.429455
 23.5984	0.429455
 23.6024	0.429455
 23.6064	0.429456
 23.6104	0.429456
 23.6144	0.429456
 23.6184	0.429456
 23.6224	0.429456
 23.6264	0.429456
 23.6304	0.429456
 23.6344	0.429457
 23.6384	0.429457
 23.6424	0.429457
 23.6464	0.429457
 23.6504	0.429457
 23.6544	0.429457
 23.6584	0.429457
 23.6624	0.429458
 23.6664	0.429458
 23.6704	0.429458
 23.6744	0.429458
 23.6784	0.429458
 23.6824	0.429458
 23.6864	0.429459
 23.6904	0.429459
 23.6944	0.429459
 23.6984	0.429459
 23.7024	0.429459
 23.7064	0.429459
 23.7104	0.429459
 23.7144	0.42946
 23.7184	0.42946
 23.7224	0.42946
 23.7264	0.42946
 23.7304	0.42946
 23.7344	0.42946
 23.7384	0.42946
 23.7424	0.429461
 23.7464	0.429461
 23.7504	0.429461
 23.7544	0.429461
 23.7584	0.429461
 23.7624	0.429461
 23.7664	0.429461
 23.7704	0.429462
 23.7744	0.429462
 23.7784	0.429462
 23.7824	0.429462
 23.7864	0.429462
 23.7904	0.429462
 23.7944	0.429462
 23.7984	0.429463
 23.8024	0.429463
 23.8064	0.429463
 23.8104	0.429463
 23.8144	0.429463
 23.8184	0.429463
 23.8224	0.429463
 23.8264	0.429464
 23.8304	0.429464
 23.8344	0.429464
 23.8384	0.429464
 23.8424	0.429464
 23.8464	0.429464
 23.8504	0.429464
 23.8544	0.429465
 23.8584	0.429465
 23.8624	0.429465
 23.8664	0.429465
 23.8704	0.429465
 23.8744	0.429465
 23.8784	0.429465
 23.8824	0.429466
 23.8864	0.429466
 23.8904	0.429466
 23.8944	0.429466
 23.8984	0.429466
 23.9024	0.429466
 23.9064	0.429466
 23.9104	0.429467
 23.9144	0.429467
 23.9184	0.429467
 23.9224	0.429467
 23.9264	0.429467
 23.9304	0.429467
 23.9344	0.429468
 23.9384	0.429468
 23.9424	0.429468
 23.9464	0.429468
 23.9504	0.429468
 23.9544	0.429468
 23.9584	0.429468
 23.9624	0.429469
 23.9664	0.429469
 23.9704	0.429469
 23.9744	0.429469
 23.9784	0.429469
 23.9824	0.429469
 23.9864	0.429469
 23.9904	0.42947
 23.9944	0.42947
 23.9984	0.42947
 24.0024	0.42947
 24.0064	0.42947
 24.0104	0.42947
 24.0144	0.42947
 24.0184	0.429471
 24.0224	0.429471
 24.0264	0.429471
 24.0304	0.429471
 24.0344	0.429471
 24.0384	0.429471
 24.0424	0.429471
 24.0464	0.429472
 24.0504	0.429472
 24.0544	0.429472
 24.0584	0.429472
 24.0624	0.429472
 24.0664	0.429472
 24.0704	0.429472
 24.0744	0.429473
 24.0784	0.429473
 24.0824	0.429473
 24.0864	0.429473
 24.0904	0.429473
 24.0944	0.429473
 24.0984	0.429473
 24.1024	0.429474
 24.1064	0.429474
 24.1104	0.429474
 24.1144	0.429474
 24.1184	0.429474
 24.1224	0.429474
 24.1264	0.429474
 24.1304	0.429475
 24.1344	0.429475
 24.1384	0.429475
 24.1424	0.429475
 24.1464	0.429475
 24.1504	0.429475
 24.1544	0.429475
 24.1584	0.429476
 24.1624	0.429476
 24.1664	0.429476
 24.1704	0.429476
 24.1744	0.429476
 24.1784	0.429476
 24.1824	0.429477
 24.1864	0.429477
 24.1904	0.429477
 24.1944	0.429477
 24.1984	0.429477
 24.2024	0.429477
 24.2064	0.429477
 24.2104	0.429478
 24.2144	0.429478
 24.2184	0.429478
 24.2224	0.429478
 24.2264	0.429478
 24.2304	0.429478
 24.2344	0.429478
 24.2384	0.429479
 24.2424	0.429479
 24.2464	0.429479
 24.2504	0.429479
 24.2544	0.429479
 24.2584	0.429479
 24.2624	0.429479
 24.2664	0.42948
 24.2704	0.42948
 24.2744	0.42948
 24.2784	0.42948
 24.2824	0.42948
 24.2864	0.42948
 24.2904	0.42948
 24.2944	0.429481
 24.2984	0.429481
 24.3024	0.429481
 24.3064	0.429481
 24.3104	0.429481
 24.3144	0.429481
 24.3184	0.429481
 24.3224	0.429482
 24.3264	0.429482
 24.3304	0.429482
 24.3344	0.429482
 24.3384	0.429482
 24.3424	0.429482
 24.3464	0.429482
 24.3504	0.429483
 24.3544	0.429483
 24.3584	0.429483
 24.3624	0.429483
 24.3664	0.429483
 24.3704	0.429483
 24.3744	0.429483
 24.3784	0.429484
 24.3824	0.429484
 24.3864	0.429484
 24.3904	0.429484
 24.3944	0.429484
 24.3984	0.429484
 24.4024	0.429484
 24.4064	0.429485
 24.4104	0.429485
 24.4144	0.429485
 24.4184	0.429485
 24.4224	0.429485
 24.4264	0.429485
 24.4304	0.429486
 24.4344	0.429486
 24.4384	0.429486
 24.4424	0.429486
 24.4464	0.429486
 24.4504	0.429486
 24.4544	0.429486
 24.4584	0.429487
 24.4624	0.429487
 24.4664	0.429487
 24.4704	0.429487
 24.4744	0.429487
 24.4784	0.429487
 24.4824	0.429487
 24.4864	0.429488
 24.4904	0.429488
 24.4944	0.429488
 24.4984	0.429488
 24.5025	0.429488
 24.5065	0.429488
 24.5105	0.429488
 24.5145	0.429489
 24.5185	0.429489
 24.5225	0.429489
 24.5265	0.429489
 24.5305	0.429489
 24.5345	0.429489
 24.5385	0.429489
 24.5425	0.42949
 24.5465	0.42949
 24.5505	0.42949
 24.5545	0.42949
 24.5585	0.42949
 24.5625	0.42949
 24.5665	0.42949
 24.5705	0.429491
 24.5745	0.429491
 24.5785	0.429491
 24.5825	0.429491
 24.5865	0.429491
 24.5905	0.429491
 24.5945	0.429491
 24.5985	0.429492
 24.6025	0.429492
 24.6065	0.429492
 24.6105	0.429492
 24.6145	0.429492
 24.6185	0.429492
 24.6225	0.429492
 24.6265	0.429493
 24.6305	0.429493
 24.6345	0.429493
 24.6385	0.429493
 24.6425	0.429493
 24.6465	0.429493
 24.6505	0.429493
 24.6545	0.429494
 24.6585	0.429494
 24.6625	0.429494
 24.6665	0.429494
 24.6705	0.429494
 24.6745	0.429494
 24.6785	0.429495
 24.6825	0.429495
 24.6865	0.429495
 24.6905	0.429495
 24.6945	0.429495
 24.6985	0.429495
 24.7025	0.429495
 24.7065	0.429496
 24.7105	0.429496
 24.7145	0.429496
 24.7185	0.429496
 24.7225	0.429496
 24.7265	0.429496
 24.7305	0.429496
 24.7345	0.429497
 24.7385	0.429497
 24.7425	0.429497
 24.7465	0.429497
 24.7505	0.429497
 24.7545	0.429497
 24.7585	0.429497
 24.7625	0.429498
 24.7665	0.429498
 24.7705	0.429498
 24.7745	0.429498
 24.7785	0.429498
 24.7825	0.429498
 24.7865	0.429498
 24.7905	0.429499
 24.7945	0.429499
 24.7985	0.429499
 24.8025	0.429499
 24.8065	0.429499
 24.8105	0.429499
 24.8145	0.429499
 24.8185	0.4295
 24.8225	0.4295
 24.8265	0.4295
 24.8305	0.4295
 24.8345	0.4295
 24.8385	0.4295
 24.8425	0.4295
 24.8465	0.429501
 24.8505	0.429501
 24.8545	0.429501
 24.8585	0.429501
 24.8625	0.429501
 24.8665	0.429501
 24.8705	0.429501
 24.8745	0.429502
 24.8785	0.429502
 24.8825	0.429502
 24.8865	0.429502
 24.8905	0.429502
 24.8945	0.429502
 24.8985	0.429503
 24.9025	0.429503
 24.9065	0.429503
 24.9105	0.429503
 24.9145	0.429503
 24.9185	0.429503
 24.9225	0.429503
 24.9265	0.429504
 24.9305	0.429504
 24.9345	0.429504
 24.9385	0.429504
 24.9425	0.429504
 24.9465	0.429504
 24.9505	0.429504
 24.9545	0.429505
 24.9585	0.429505
 24.9625	0.429505
 24.9665	0.429505
 24.9705	0.429505
 24.9745	0.429505
 24.9785	0.429505
 24.9825	0.429506
 24.9865	0.429506
 24.9905	0.429506
 24.9945	0.429506
 24.9985	0.429506
 25.0025	0.429506
 25.0065	0.429507
 25.0105	0.429507
 25.0145	0.429507
 25.0185	0.429507
 25.0225	0.429507
 25.0265	0.429508
 25.0305	0.429508
 25.0345	0.429508
 25.0385	0.429508
 25.0425	0.429508
 25.0465	0.429509
 25.0505	0.429509
 25.0545	0.429509
 25.0585	0.429509
 25.0625	0.42951
 25.0665	0.42951
 25.0705	0.42951
 25.0745	0.42951
 25.0785	0.42951
 25.0825	0.429511
 25.0865	0.429511
 25.0905	0.429511
 25.0945	0.429511
 25.0985	0.429512
 25.1025	0.429512
 25.1065	0.429512
 25.1105	0.429512
 25.1145	0.429512
 25.1185	0.429513
 25.1225	0.429513
 25.1265	0.429513
 25.1305	0.429513
 25.1345	0.429514
 25.1385	0.429514
 25.1425	0.429514
 25.1465	0.429514
 25.1505	0.429514
 25.1545	0.429515
 25.1585	0.429515
 25.1625	0.429515
 25.1665	0.429515
 25.1705	0.429515
 25.1745	0.429516
 25.1785	0.429516
 25.1825	0.429516
 25.1865	0.429516
 25.1905	0.429517
 25.1945	0.429517
 25.1985	0.429517
 25.2025	0.429517
 25.2065	0.429517
 25.2105	0.429518
 25.2145	0.429518
 25.2185	0.429518
 25.2225	0.429518
 25.2265	0.429519
 25.2305	0.429519
 25.2345	0.429519
 25.2385	0.429519
 25.2425	0.429519
 25.2465	0.42952
 25.2505	0.42952
 25.2545	0.42952
 25.2585	0.42952
 25.2625	0.42952
 25.2665	0.429521
 25.2705	0.429521
 25.2745	0.429521
 25.2785	0.429521
 25.2825	0.429522
 25.2865	0.429522
 25.2905	0.429522
 25.2945	0.429522
 25.2985	0.429522
 25.3025	0.429523
 25.3065	0.429523
 25.3105	0.429523
 25.3145	0.429523
 25.3185	0.429524
 25.3225	0.429524
 25.3265	0.429524
 25.3305	0.429524
 25.3345	0.429524
 25.3385	0.429525
 25.3425	0.429525
 25.3465	0.429525
 25.3505	0.429525
 25.3545	0.429525
 25.3585	0.429526
 25.3625	0.429526
 25.3665	0.429526
 25.3705	0.429526
 25.3745	0.429527
 25.3785	0.429527
 25.3825	0.429527
 25.3865	0.429527
 25.3905	0.429527
 25.3945	0.429528
 25.3985	0.429528
 25.4025	0.429528
 25.4065	0.429528
 25.4105	0.429529
 25.4145	0.429529
 25.4185	0.429529
 25.4225	0.429529
 25.4265	0.429529
 25.4305	0.42953
 25.4345	0.42953
 25.4385	0.42953
 25.4425	0.42953
 25.4465	0.42953
 25.4505	0.429531
 25.4545	0.429531
 25.4585	0.429531
 25.4625	0.429531
 25.4665	0.429532
 25.4705	0.429532
 25.4745	0.429532
 25.4785	0.429532
 25.4825	0.429532
 25.4865	0.429533
 25.4905	0.429533
 25.4945	0.429533
 25.4985	0.429533
 25.5026	0.429534
 25.5066	0.429534
 25.5106	0.429534
 25.5146	0.429534
 25.5186	0.429534
 25.5226	0.429535
 25.5266	0.429535
 25.5306	0.429535
 25.5346	0.429535
 25.5386	0.429536
 25.5426	0.429536
 25.5466	0.429536
 25.5506	0.429536
 25.5546	0.429536
 25.5586	0.429537
 25.5626	0.429537
 25.5666	0.429537
 25.5706	0.429537
 25.5746	0.429537
 25.5786	0.429538
 25.5826	0.429538
 25.5866	0.429538
 25.5906	0.429538
 25.5946	0.429539
 25.5986	0.429539
 25.6026	0.429539
 25.6066	0.429539
 25.6106	0.429539
 25.6146	0.42954
 25.6186	0.42954
 25.6226	0.42954
 25.6266	0.42954
 25.6306	0.429541
 25.6346	0.429541
 25.6386	0.429541
 25.6426	0.429541
 25.6466	0.429541
 25.6506	0.429542
 25.6546	0.429542
 25.6586	0.429542
 25.6626	0.429542
 25.6666	0.429542
 25.6706	0.429543
 25.6746	0.429543
 25.6786	0.429543
 25.6826	0.429543
 25.6866	0.429544
 25.6906	0.429544
 25.6946	0.429544
 25.6986	0.429544
 25.7026	0.429544
 25.7066	0.429545
 25.7106	0.429545
 25.7146	0.429545
 25.7186	0.429545
 25.7226	0.429546
 25.7266	0.429546
 25.7306	0.429546
 25.7346	0.429546
 25.7386	0.429546
 25.7426	0.429547
 25.7466	0.429547
 25.7506	0.429547
 25.7546	0.429547
 25.7586	0.429547
 25.7626	0.429548
 25.7666	0.429548
 25.7706	0.429548
 25.7746	0.429548
 25.7786	0.429549
 25.7826	0.429549
 25.7866	0.429549
 25.7906	0.429549
 25.7946	0.429549
 25.7986	0.42955
 25.8026	0.42955
 25.8066	0.42955
 25.8106	0.42955
 25.8146	0.429551
 25.8186	0.429551
 25.8226	0.429551
 25.8266	0.429551
 25.8306	0.429551
 25.8346	0.429552
 25.8386	0.429552
 25.8426	0.429552
 25.8466	0.429552
 25.8506	0.429552
 25.8546	0.429553
 25.8586	0.429553
 25.8626	0.429553
 25.8666	0.429553
 25.8706	0.429554
 25.8746	0.429554
 25.8786	0.429554
 25.8826	0.429554
 25.8866	0.429554
 25.8906	0.429555
 25.8946	0.429555
 25.8986	0.429555
 25.9026	0.429555
 25.9066	0.429556
 25.9106	0.429556
 25.9146	0.429556
 25.9186	0.429556
 25.9226	0.429556
 25.9266	0.429557
 25.9306	0.429557
 25.9346	0.429557
 25.9386	0.429557
 25.9426	0.429558
 25.9466	0.429558
 25.9506	0.429558
 25.9546	0.429558
 25.9586	0.429558
 25.9626	0.429559
 25.9666	0.429559
 25.9706	0.429559
 25.9746	0.429559
 25.9786	0.429559
 25.9826	0.42956
 25.9866	0.42956
 25.9906	0.42956
 25.9946	0.42956
 25.9986	0.429561
 26.0026	0.429561
 26.0066	0.429561
 26.0106	0.429561
 26.0146	0.429561
 26.0186	0.429562
 26.0226	0.429562
 26.0266	0.429562
 26.0306	0.429562
 26.0346	0.429563
 26.0386	0.429563
 26.0426	0.429563
 26.0466	0.429563
 26.0506	0.429563
 26.0546	0.429564
 26.0586	0.429564
 26.0626	0.429564
 26.0666	0.429564
 26.0706	0.429564
 26.0746	0.429565
 26.0786	0.429565
 26.0826	0.429565
 26.0866	0.429565
 26.0906	0.429566
 26.0946	0.429566
 26.0986	0.429566
 26.1026	0.429566
 26.1066	0.429566
 26.1106	0.429567
 26.1146	0.429567
 26.1186	0.429567
 26.1226	0.429567
 26.1266	0.429568
 26.1306	0.429568
 26.1346	0.429568
 26.1386	0.429568
 26.1426	0.429568
 26.1466	0.429569
 26.1506	0.429569
 26.1546	0.429569
 26.1586	0.429569
 26.1626	0.429569
 26.1666	0.42957
 26.1706	0.42957
 26.1746	0.42957
 26.1786	0.42957
 26.1826	0.429571
 26.1866	0.429571
 26.1906	0.429571
 26.1946	0.429571
 26.1986	0.429571
 26.2026	0.429572
 26.2066	0.429572
 26.2106	0.429572
 26.2146	0.429572
 26.2186	0.429573
 26.2226	0.429573
 26.2266	0.429573
 26.2306	0.429573
 26.2346	0.429573
 26.2386	0.429574
 26.2426	0.429574
 26.2466	0.429574
 26.2506	0.429574
 26.2546	0.429574
 26.2586	0.429575
 26.2626	0.429575
 26.2666	0.429575
 26.2706	0.429575
 26.2746	0.429576
 26.2786	0.429576
 26.2826	0.429576
 26.2866	0.429576
 26.2906	0.429576
 26.2946	0.429577
 26.2986	0.429577
 26.3026	0.429577
 26.3066	0.429577
 26.3106	0.429578
 26.3146	0.429578
 26.3186	0.429578
 26.3226	0.429578
 26.3266	0.429578
 26.3306	0.429579
 26.3346	0.429579
 26.3386	0.429579
 26.3426	0.429579
 26.3466	0.429579
 26.3506	0.42958
 26.3546	0.42958
 26.3586	0.42958
 26.3626	0.42958
 26.3666	0.429581
 26.3706	0.429581
 26.3746	0.429581
 26.3786	0.429581
 26.3826	0.429581
 26.3866	0.429582
 26.3906	0.429582
 26.3946	0.429582
 26.3986	0.429582
 26.4026	0.429583
 26.4066	0.429583
 26.4106	0.429583
 26.4146	0.429583
 26.4186	0.429583
 26.4226	0.429584
 26.4266	0.429584
 26.4306	0.429584
 26.4346	0.429584
 26.4386	0.429585
 26.4426	0.429585
 26.4466	0.429585
 26.4506	0.429585
 26.4546	0.429585
 26.4586	0.429586
 26.4626	0.429586
 26.4666	0.429586
 26.4706	0.429586
 26.4746	0.429586
 26.4786	0.429587
 26.4826	0.429587
 26.4866	0.429587
 26.4906	0.429587
 26.4946	0.429588
 26.4986	0.429588
 26.5027	0.429588
 26.5067	0.429588
 26.5107	0.429588
 26.5147	0.429589
 26.5187	0.429589
 26.5227	0.429589
 26.5267	0.429589
 26.5307	0.42959
 26.5347	0.42959
 26.5387	0.42959
 26.5427	0.42959
 26.5467	0.42959
 26.5507	0.429591
 26.5547	0.429591
 26.5587	0.429591
 26.5627	0.429591
 26.5667	0.429591
 26.5707	0.429592
 26.5747	0.429592
 26.5787	0.429592
 26.5827	0.429592
 26.5867	0.429593
 26.5907	0.429593
 26.5947	0.429593
 26.5987	0.429593
 26.6027	0.429593
 26.6067	0.429594
 26.6107	0.429594
 26.6147	0.429594
 26.6187	0.429594
 26.6227	0.429595
 26.6267	0.429595
 26.6307	0.429595
 26.6347	0.429595
 26.6387	0.429595
 26.6427	0.429596
 26.6467	0.429596
 26.6507	0.429596
 26.6547	0.429596
 26.6587	0.429596
 26.6627	0.429597
 26.6667	0.429597
 26.6707	0.429597
 26.6747	0.429597
 26.6787	0.429598
 26.6827	0.429598
 26.6867	0.429598
 26.6907	0.429598
 26.6947	0.429598
 26.6987	0.429599
 26.7027	0.429599
 26.7067	0.429599
 26.7107	0.429599
 26.7147	0.4296
 26.7187	0.4296
 26.7227	0.4296
 26.7267	0.4296
 26.7307	0.4296
 26.7347	0.429601
 26.7387	0.429601
 26.7427	0.429601
 26.7467	0.429601
 26.7507	0.429601
 26.7547	0.429602
 26.7587	0.429602
 26.7627	0.429602
 26.7667	0.429602
 26.7707	0.429603
 26.7747	0.429603
 26.7787	0.429603
 26.7827	0.429603
 26.7867	0.429603
 26.7907	0.429604
 26.7947	0.429604
 26.7987	0.429604
 26.8027	0.429604
 26.8067	0.429605
 26.8107	0.429605
 26.8147	0.429605
 26.8187	0.429605
 26.8227	0.429605
 26.8267	0.429606
 26.8307	0.429606
 26.8347	0.429606
 26.8387	0.429606
 26.8427	0.429607
 26.8467	0.429607
 26.8507	0.429607
 26.8547	0.429607
 26.8587	0.429607
 26.8627	0.429608
 26.8667	0.429608
 26.8707	0.429608
 26.8747	0.429608
 26.8787	0.429608
 26.8827	0.429609
 26.8867	0.429609
 26.8907	0.429609
 26.8947	0.429609
 26.8987	0.42961
 26.9027	0.42961
 26.9067	0.42961
 26.9107	0.42961
 26.9147	0.42961
 26.9187	0.429611
 26.9227	0.429611
 26.9267	0.429611
 26.9307	0.429611
 26.9347	0.429612
 26.9387	0.429612
 26.9427	0.429612
 26.9467	0.429612
 26.9507	0.429612
 26.9547	0.429613
 26.9587	0.429613
 26.9627	0.429613
 26.9667	0.429613
 26.9707	0.429613
 26.9747	0.429614
 26.9787	0.429614
 26.9827	0.429614
 26.9867	0.429614
 26.9907	0.429615
 26.9947	0.429615
 26.9987	0.429615
 27.0027	0.429615
 27.0067	0.429615
 27.0107	0.429616
 27.0147	0.429616
 27.0187	0.429616
 27.0227	0.429616
 27.0267	0.429617
 27.0307	0.429617
 27.0347	0.429617
 27.0387	0.429617
 27.0427	0.429617
 27.0467	0.429618
 27.0507	0.429618
 27.0547	0.429618
 27.0587	0.429618
 27.0627	0.429618
 27.0667	0.429619
 27.0707	0.429619
 27.0747	0.429619
 27.0787	0.429619
 27.0827	0.42962
 27.0867	0.42962
 27.0907	0.42962
 27.0947	0.42962
 27.0987	0.42962
 27.1027	0.429621
 27.1067	0.429621
 27.1107	0.429621
 27.1147	0.429621
 27.1187	0.429622
 27.1227	0.429622
 27.1267	0.429622
 27.1307	0.429622
 27.1347	0.429622
 27.1387	0.429623
 27.1427	0.429623
 27.1467	0.429623
 27.1507	0.429623
 27.1547	0.429623
 27.1587	0.429624
 27.1627	0.429624
 27.1667	0.429624
 27.1707	0.429624
 27.1747	0.429625
 27.1787	0.429625
 27.1827	0.429625
 27.1867	0.429625
 27.1907	0.429625
 27.1947	0.429626
 27.1987	0.429626
 27.2027	0.429626
 27.2067	0.429626
 27.2107	0.429627
 27.2147	0.429627
 27.2187	0.429627
 27.2227	0.429627
 27.2267	0.429627
 27.2307	0.429628
 27.2347	0.429628
 27.2387	0.429628
 27.2427	0.429628
 27.2467	0.429629
 27.2507	0.429629
 27.2547	0.429629
 27.2587	0.429629
 27.2627	0.429629
 27.2667	0.42963
 27.2707	0.42963
 27.2747	0.42963
 27.2787	0.42963
 27.2827	0.42963
 27.2867	0.429631
 27.2907	0.429631
 27.2947	0.429631
 27.2987	0.429631
 27.3027	0.429632
 27.3067	0.429632
 27.3107	0.429632
 27.3147	0.429632
 27.3187	0.429632
 27.3227	0.429633
 27.3267	0.429633
 27.3307	0.429633
 27.3347	0.429633
 27.3387	0.429634
 27.3427	0.429634
 27.3467	0.429634
 27.3507	0.429634
 27.3547	0.429634
 27.3587	0.429635
 27.3627	0.429635
 27.3667	0.429635
 27.3707	0.429635
 27.3747	0.429635
 27.3787	0.429636
 27.3827	0.429636
 27.3867	0.429636
 27.3907	0.429636
 27.3947	0.429637
 27.3987	0.429637
 27.4027	0.429637
 27.4067	0.429637
 27.4107	0.429637
 27.4147	0.429638
 27.4187	0.429638
 27.4227	0.429638
 27.4267	0.429638
 27.4307	0.429639
 27.4347	0.429639
 27.4387	0.429639
 27.4427	0.429639
 27.4467	0.429639
 27.4507	0.42964
 27.4547	0.42964
 27.4587	0.42964
 27.4627	0.42964
 27.4667	0.42964
 27.4707	0.429641
 27.4747	0.429641
 27.4787	0.429641
 27.4827	0.429641
 27.4867	0.429642
 27.4907	0.429642
 27.4947	0.429642
 27.4987	0.429642
 27.5028	0.429642
 27.5068	0.429643
 27.5108	0.429643
 27.5148	0.429643
 27.5188	0.429643
 27.5228	0.429644
 27.5268	0.429644
 27.5308	0.429644
 27.5348	0.429644
 27.5388	0.429644
 27.5428	0.429645
 27.5468	0.429645
 27.5508	0.429645
 27.5548	0.429645
 27.5588	0.429645
 27.5628	0.429646
 27.5668	0.429646
 27.5708	0.429646
 27.5748	0.429646
 27.5788	0.429647
 27.5828	0.429647
 27.5868	0.429647
 27.5908	0.429647
 27.5948	0.429647
 27.5988	0.429648
 27.6028	0.429648
 27.6068	0.429648
 27.6108	0.429648
 27.6148	0.429649
 27.6188	0.429649
 27.6228	0.429649
 27.6268	0.429649
 27.6308	0.429649
 27.6348	0.42965
 27.6388	0.42965
 27.6428	0.42965
 27.6468	0.42965
 27.6508	0.42965
 27.6548	0.429651
 27.6588	0.429651
 27.6628	0.429651
 27.6668	0.429651
 27.6708	0.429652
 27.6748	0.429652
 27.6788	0.429652
 27.6828	0.429652
 27.6868	0.429652
 27.6908	0.429653
 27.6948	0.429653
 27.6988	0.429653
 27.7028	0.429653
 27.7068	0.429654
 27.7108	0.429654
 27.7148	0.429654
 27.7188	0.429654
 27.7228	0.429654
 27.7268	0.429655
 27.7308	0.429655
 27.7348	0.429655
 27.7388	0.429655
 27.7428	0.429656
 27.7468	0.429656
 27.7508	0.429656
 27.7548	0.429656
 27.7588	0.429656
 27.7628	0.429657
 27.7668	0.429657
 27.7708	0.429657
 27.7748	0.429657
 27.7788	0.429657
 27.7828	0.429658
 27.7868	0.429658
 27.7908	0.429658
 27.7948	0.429658
 27.7988	0.429659
 27.8028	0.429659
 27.8068	0.429659
 27.8108	0.429659
 27.8148	0.429659
 27.8188	0.42966
 27.8228	0.42966
 27.8268	0.42966
 27.8308	0.42966
 27.8348	0.429661
 27.8388	0.429661
 27.8428	0.429661
 27.8468	0.429661
 27.8508	0.429661
 27.8548	0.429662
 27.8588	0.429662
 27.8628	0.429662
 27.8668	0.429662
 27.8708	0.429662
 27.8748	0.429663
 27.8788	0.429663
 27.8828	0.429663
 27.8868	0.429663
 27.8908	0.429664
 27.8948	0.429664
 27.8988	0.429664
 27.9028	0.429664
 27.9068	0.429664
 27.9108	0.429665
 27.9148	0.429665
 27.9188	0.429665
 27.9228	0.429665
 27.9268	0.429666
 27.9308	0.429666
 27.9348	0.429666
 27.9388	0.429666
 27.9428	0.429666
 27.9468	0.429667
 27.9508	0.429667
 27.9548	0.429667
 27.9588	0.429667
 27.9628	0.429667
 27.9668	0.429668
 27.9708	0.429668
 27.9748	0.429668
 27.9788	0.429668
 27.9828	0.429669
 27.9868	0.429669
 27.9908	0.429669
 27.9948	0.429669
 27.9988	0.429669
 28.0028	0.42967
 28.0068	0.42967
 28.0108	0.42967
 28.0148	0.42967
 28.0188	0.429671
 28.0228	0.429671
 28.0268	0.429671
 28.0308	0.429671
 28.0348	0.429671
 28.0388	0.429672
 28.0428	0.429672
 28.0468	0.429672
 28.0508	0.429672
 28.0548	0.429672
 28.0588	0.429673
 28.0628	0.429673
 28.0668	0.429673
 28.0708	0.429673
 28.0748	0.429674
 28.0788	0.429674
 28.0828	0.429674
 28.0868	0.429674
 28.0908	0.429674
 28.0948	0.429675
 28.0988	0.429675
 28.1028	0.429675
 28.1068	0.429675
 28.1108	0.429676
 28.1148	0.429676
 28.1188	0.429676
 28.1228	0.429676
 28.1268	0.429676
 28.1308	0.429677
 28.1348	0.429677
 28.1388	0.429677
 28.1428	0.429677
 28.1468	0.429678
 28.1508	0.429678
 28.1548	0.429678
 28.1588	0.429678
 28.1628	0.429678
 28.1668	0.429679
 28.1708	0.429679
 28.1748	0.429679
 28.1788	0.429679
 28.1828	0.429679
 28.1868	0.42968
 28.1908	0.42968
 28.1948	0.42968
 28.1988	0.42968
 28.2028	0.429681
 28.2068	0.429681
 28.2108	0.429681
 28.2148	0.429681
 28.2188	0.429681
 28.2228	0.429682
 28.2268	0.429682
 28.2308	0.429682
 28.2348	0.429682
 28.2388	0.429683
 28.2428	0.429683
 28.2468	0.429683
 28.2508	0.429683
 28.2548	0.429683
 28.2588	0.429684
 28.2628	0.429684
 28.2668	0.429684
 28.2708	0.429684
 28.2748	0.429684
 28.2788	0.429685
 28.2828	0.429685
 28.2868	0.429685
 28.2908	0.429685
 28.2948	0.429686
 28.2988	0.429686
 28.3028	0.429686
 28.3068	0.429686
 28.3108	0.429686
 28.3148	0.429687
 28.3188	0.429687
 28.3228	0.429687
 28.3268	0.429687
 28.3308	0.429688
 28.3348	0.429688
 28.3388	0.429688
 28.3428	0.429688
 28.3468	0.429688
 28.3508	0.429689
 28.3548	0.429689
 28.3588	0.429689
 28.3628	0.429689
 28.3668	0.429689
 28.3708	0.42969
 28.3748	0.42969
 28.3788	0.42969
 28.3828	0.42969
 28.3868	0.429691
 28.3908	0.429691
 28.3948	0.429691
 28.3988	0.429691
 28.4028	0.429691
 28.4068	0.429692
 28.4108	0.429692
 28.4148	0.429692
 28.4188	0.429692
 28.4228	0.429693
 28.4268	0.429693
 28.4308	0.429693
 28.4348	0.429693
 28.4388	0.429693
 28.4428	0.429694
 28.4468	0.429694
 28.4508	0.429694
 28.4548	0.429694
 28.4588	0.429694
 28.4628	0.429695
 28.4668	0.429695
 28.4708	0.429695
 28.4748	0.429695
 28.4788	0.429696
 28.4828	0.429696
 28.4868	0.429696
 28.4908	0.429696
 28.4948	0.429696
 28.4988	0.429697
 28.5029	0.429697
 28.5069	0.429697
 28.5109	0.429697
 28.5149	0.429698
 28.5189	0.429698
 28.5229	0.429698
 28.5269	0.429698
 28.5309	0.429698
 28.5349	0.429699
 28.5389	0.429699
 28.5429	0.429699
 28.5469	0.429699
 28.5509	0.4297
 28.5549	0.4297
 28.5589	0.4297
 28.5629	0.4297
 28.5669	0.4297
 28.5709	0.429701
 28.5749	0.429701
 28.5789	0.429701
 28.5829	0.429701
 28.5869	0.429701
 28.5909	0.429702
 28.5949	0.429702
 28.5989	0.429702
 28.6029	0.429702
 28.6069	0.429703
 28.6109	0.429703
 28.6149	0.429703
 28.6189	0.429703
 28.6229	0.429703
 28.6269	0.429704
 28.6309	0.429704
 28.6349	0.429704
 28.6389	0.429704
 28.6429	0.429705
 28.6469	0.429705
 28.6509	0.429705
 28.6549	0.429705
 28.6589	0.429705
 28.6629	0.429706
 28.6669	0.429706
 28.6709	0.429706
 28.6749	0.429706
 28.6789	0.429706
 28.6829	0.429707
 28.6869	0.429707
 28.6909	0.429707
 28.6949	0.429707
 28.6989	0.429708
 28.7029	0.429708
 28.7069	0.429708
 28.7109	0.429708
 28.7149	0.429708
 28.7189	0.429709
 28.7229	0.429709
 28.7269	0.429709
 28.7309	0.429709
 28.7349	0.42971
 28.7389	0.42971
 28.7429	0.42971
 28.7469	0.42971
 28.7509	0.42971
 28.7549	0.429711
 28.7589	0.429711
 28.7629	0.429711
 28.7669	0.429711
 28.7709	0.429711
 28.7749	0.429712
 28.7789	0.429712
 28.7829	0.429712
 28.7869	0.429712
 28.7909	0.429713
 28.7949	0.429713
 28.7989	0.429713
 28.8029	0.429713
 28.8069	0.429713
 28.8109	0.429714
 28.8149	0.429714
 28.8189	0.429714
 28.8229	0.429714
 28.8269	0.429715
 28.8309	0.429715
 28.8349	0.429715
 28.8389	0.429715
 28.8429	0.429715
 28.8469	0.429716
 28.8509	0.429716
 28.8549	0.429716
 28.8589	0.429716
 28.8629	0.429716
 28.8669	0.429717
 28.8709	0.429717
 28.8749	0.429717
 28.8789	0.429717
 28.8829	0.429718
 28.8869	0.429718
 28.8909	0.429718
 28.8949	0.429718
 28.8989	0.429718
 28.9029	0.429719
 28.9069	0.429719
 28.9109	0.429719
 28.9149	0.429719
 28.9189	0.42972
 28.9229	0.42972
 28.9269	0.42972
 28.9309	0.42972
 28.9349	0.42972
 28.9389	0.429721
 28.9429	0.429721
 28.9469	0.429721
 28.9509	0.429721
 28.9549	0.429721
 28.9589	0.429722
 28.9629	0.429722
 28.9669	0.429722
 28.9709	0.429722
 28.9749	0.429723
 28.9789	0.429723
 28.9829	0.429723
 28.9869	0.429723
 28.9909	0.429723
 28.9949	0.429724
 28.9989	0.429724
 29.0029	0.429724
 29.0069	0.429724
 29.0109	0.429725
 29.0149	0.429725
 29.0189	0.429725
 29.0229	0.429725
 29.0269	0.429725
 29.0309	0.429726
 29.0349	0.429726
 29.0389	0.429726
 29.0429	0.429726
 29.0469	0.429727
 29.0509	0.429727
 29.0549	0.429727
 29.0589	0.429727
 29.0629	0.429727
 29.0669	0.429728
 29.0709	0.429728
 29.0749	0.429728
 29.0789	0.429728
 29.0829	0.429728
 29.0869	0.429729
 29.0909	0.429729
 29.0949	0.429729
 29.0989	0.429729
 29.1029	0.42973
 29.1069	0.42973
 29.1109	0.42973
 29.1149	0.42973
 29.1189	0.42973
 29.1229	0.429731
 29.1269	0.429731
 29.1309	0.429731
 29.1349	0.429731
 29.1389	0.429732
 29.1429	0.429732
 29.1469	0.429732
 29.1509	0.429732
 29.1549	0.429732
 29.1589	0.429733
 29.1629	0.429733
 29.1669	0.429733
 29.1709	0.429733
 29.1749	0.429733
 29.1789	0.429734
 29.1829	0.429734
 29.1869	0.429734
 29.1909	0.429734
 29.1949	0.429735
 29.1989	0.429735
 29.2029	0.429735
 29.2069	0.429735
 29.2109	0.429735
 29.2149	0.429736
 29.2189	0.429736
 29.2229	0.429736
 29.2269	0.429736
 29.2309	0.429737
 29.2349	0.429737
 29.2389	0.429737
 29.2429	0.429737
 29.2469	0.429737
 29.2509	0.429738
 29.2549	0.429738
 29.2589	0.429738
 29.2629	0.429738
 29.2669	0.429738
 29.2709	0.429739
 29.2749	0.429739
 29.2789	0.429739
 29.2829	0.429739
 29.2869	0.42974
 29.2909	0.42974
 29.2949	0.42974
 29.2989	0.42974
 29.3029	0.42974
 29.3069	0.429741
 29.3109	0.429741
 29.3149	0.429741
 29.3189	0.429741
 29.3229	0.429742
 29.3269	0.429742
 29.3309	0.429742
 29.3349	0.429742
 29.3389	0.429742
 29.3429	0.429743
 29.3469	0.429743
 29.3509	0.429743
 29.3549	0.429743
 29.3589	0.429743
 29.3629	0.429744
 29.3669	0.429744
 29.3709	0.429744
 29.3749	0.429744
 29.3789	0.429745
 29.3829	0.429745
 29.3869	0.429745
 29.3909	0.429745
 29.3949	0.429745
 29.3989	0.429746
 29.4029	0.429746
 29.4069	0.429746
 29.4109	0.429746
 29.4149	0.429747
 29.4189	0.429747
 29.4229	0.429747
 29.4269	0.429747
 29.4309	0.429747
 29.4349	0.429748
 29.4389	0.429748
 29.4429	0.429748
 29.4469	0.429748
 29.4509	0.429749
 29.4549	0.429749
 29.4589	0.429749
 29.4629	0.429749
 29.4669	0.429749
 29.4709	0.42975
 29.4749	0.42975
 29.4789	0.42975
 29.4829	0.42975
 29.4869	0.42975
 29.4909	0.429751
 29.4949	0.429751
 29.4989	0.429751
 29.503	0.429751
 29.507	0.429752
 29.511	0.429752
 29.515	0.429752
 29.519	0.429752
 29.523	0.429752
 29.527	0.429753
 29.531	0.429753
 29.535	0.429753
 29.539	0.429753
 29.543	0.429754
 29.547	0.429754
 29.551	0.429754
 29.555	0.429754
 29.559	0.429754
 29.563	0.429755
 29.567	0.429755
 29.571	0.429755
 29.575	0.429755
 29.579	0.429755
 29.583	0.429756
 29.587	0.429756
 29.591	0.429756
 29.595	0.429756
 29.599	0.429757
 29.603	0.429757
 29.607	0.429757
 29.611	0.429757
 29.615	0.429757
 29.619	0.429758
 29.623	0.429758
 29.627	0.429758
 29.631	0.429758
 29.635	0.429759
 29.639	0.429759
 29.643	0.429759
 29.647	0.429759
 29.651	0.429759
 29.655	0.42976
 29.659	0.42976
 29.663	0.42976
 29.667	0.42976
 29.671	0.42976
 29.675	0.429761
 29.679	0.429761
 29.683	0.429761
 29.687	0.429761
 29.691	0.429762
 29.695	0.429762
 29.699	0.429762
 29.703	0.429762
 29.707	0.429762
 29.711	0.429763
 29.715	0.429763
 29.719	0.429763
 29.723	0.429763
 29.727	0.429764
 29.731	0.429764
 29.735	0.429764
 29.739	0.429764
 29.743	0.429764
 29.747	0.429765
 29.751	0.429765
 29.755	0.429765
 29.759	0.429765
 29.763	0.429765
 29.767	0.429766
 29.771	0.429766
 29.775	0.429766
 29.779	0.429766
 29.783	0.429767
 29.787	0.429767
 29.791	0.429767
 29.795	0.429767
 29.799	0.429767
 29.803	0.429768
 29.807	0.429768
 29.811	0.429768
 29.815	0.429768
 29.819	0.429769
 29.823	0.429769
 29.827	0.429769
 29.831	0.429769
 29.835	0.429769
 29.839	0.42977
 29.843	0.42977
 29.847	0.42977
 29.851	0.42977
 29.855	0.429771
 29.859	0.429771
 29.863	0.429771
 29.867	0.429771
 29.871	0.429771
 29.875	0.429772
 29.879	0.429772
 29.883	0.429772
 29.887	0.429772
 29.891	0.429772
 29.895	0.429773
 29.899	0.429773
 29.903	0.429773
 29.907	0.429773
 29.911	0.429774
 29.915	0.429774
 29.919	0.429774
 29.923	0.429774
 29.927	0.429774
 29.931	0.429775
 29.935	0.429775
 29.939	0.429775
 29.943	0.429775
 29.947	0.429776
 29.951	0.429776
 29.955	0.429776
 29.959	0.429776
 29.963	0.429776
 29.967	0.429777
 29.971	0.429777
 29.975	0.429777
 29.979	0.429777
 29.983	0.429777
 29.987	0.429778
 29.991	0.429778
 29.995	0.429778
 29.999	0.429778
 30.003	0.429779
 30.007	0.429779
 30.011	0.429779
 30.015	0.429779
 30.019	0.429779
 30.023	0.429779
 30.027	0.42978
 30.031	0.42978
 30.035	0.42978
 30.039	0.42978
 30.043	0.42978
 30.047	0.429781
 30.051	0.429781
 30.055	0.429781
 30.059	0.429781
 30.063	0.429781
 30.067	0.429782
 30.071	0.429782
 30.075	0.429782
 30.079	0.429782
 30.083	0.429782
 30.087	0.429782
 30.091	0.429783
 30.095	0.429783
 30.099	0.429783
 30.103	0.429783
 30.107	0.429783
 30.111	0.429784
 30.115	0.429784
 30.119	0.429784
 30.123	0.429784
 30.127	0.429784
 30.131	0.429784
 30.135	0.429785
 30.139	0.429785
 30.143	0.429785
 30.147	0.429785
 30.151	0.429785
 30.155	0.429786
 30.159	0.429786
 30.163	0.429786
 30.167	0.429786
 30.171	0.429786
 30.175	0.429787
 30.179	0.429787
 30.183	0.429787
 30.187	0.429787
 30.191	0.429787
 30.195	0.429787
 30.199	0.429788
 30.203	0.429788
 30.207	0.429788
 30.211	0.429788
 30.215	0.429788
 30.219	0.429789
 30.223	0.429789
 30.227	0.429789
 30.231	0.429789
 30.235	0.429789
 30.239	0.429789
 30.243	0.42979
 30.247	0.42979
 30.251	0.42979
 30.255	0.42979
 30.259	0.42979
 30.263	0.429791
 30.267	0.429791
 30.271	0.429791
 30.275	0.429791
 30.279	0.429791
 30.283	0.429792
 30.287	0.429792
 30.291	0.429792
 30.295	0.429792
 30.299	0.429792
 30.303	0.429792
 30.307	0.429793
 30.311	0.429793
 30.315	0.429793
 30.319	0.429793
 30.323	0.429793
 30.327	0.429794
 30.331	0.429794
 30.335	0.429794
 30.339	0.429794
 30.343	0.429794
 30.347	0.429794
 30.351	0.429795
 30.355	0.429795
 30.359	0.429795
 30.363	0.429795
 30.367	0.429795
 30.371	0.429796
 30.375	0.429796
 30.379	0.429796
 30.383	0.429796
 30.387	0.429796
 30.391	0.429797
 30.395	0.429797
 30.399	0.429797
 30.403	0.429797
 30.407	0.429797
 30.411	0.429797
 30.415	0.429798
 30.419	0.429798
 30.423	0.429798
 30.427	0.429798
 30.431	0.429798
 30.435	0.429799
 30.439	0.429799
 30.443	0.429799
 30.447	0.429799
 30.451	0.429799
 30.455	0.429799
 30.459	0.4298
 30.463	0.4298
 30.467	0.4298
 30.471	0.4298
 30.475	0.4298
 30.479	0.429801
 30.483	0.429801
 30.487	0.429801
 30.491	0.429801
 30.495	0.429801
 30.499	0.429802
 30.5031	0.429802
 30.5071	0.429802
 30.5111	0.429802
 30.5151	0.429802
 30.5191	0.429802
 30.5231	0.429803
 30.5271	0.429803
 30.5311	0.429803
 30.5351	0.429803
 30.5391	0.429803
 30.5431	0.429804
 30.5471	0.429804
 30.5511	0.429804
 30.5551	0.429804
 30.5591	0.429804
 30.5631	0.429805
 30.5671	0.429805
 30.5711	0.429805
 30.5751	0.429805
 30.5791	0.429805
 30.5831	0.429805
 30.5871	0.429806
 30.5911	0.429806
 30.5951	0.429806
 30.5991	0.429806
 30.6031	0.429806
 30.6071	0.429807
 30.6111	0.429807
 30.6151	0.429807
 30.6191	0.429807
 30.6231	0.429807
 30.6271	0.429807
 30.6311	0.429808
 30.6351	0.429808
 30.6391	0.429808
 30.6431	0.429808
 30.6471	0.429808
 30.6511	0.429809
 30.6551	0.429809
 30.6591	0.429809
 30.6631	0.429809
 30.6671	0.429809
 30.6711	0.42981
 30.6751	0.42981
 30.6791	0.42981
 30.6831	0.42981
 30.6871	0.42981
 30.6911	0.42981
 30.6951	0.429811
 30.6991	0.429811
 30.7031	0.429811
 30.7071	0.429811
 30.7111	0.429811
 30.7151	0.429812
 30.7191	0.429812
 30.7231	0.429812
 30.7271	0.429812
 30.7311	0.429812
 30.7351	0.429812
 30.7391	0.429813
 30.7431	0.429813
 30.7471	0.429813
 30.7511	0.429813
 30.7551	0.429813
 30.7591	0.429814
 30.7631	0.429814
 30.7671	0.429814
 30.7711	0.429814
 30.7751	0.429814
 30.7791	0.429815
 30.7831	0.429815
 30.7871	0.429815
 30.7911	0.429815
 30.7951	0.429815
 30.7991	0.429815
 30.8031	0.429816
 30.8071	0.429816
 30.8111	0.429816
 30.8151	0.429816
 30.8191	0.429816
 30.8231	0.429817
 30.8271	0.429817
 30.8311	0.429817
 30.8351	0.429817
 30.8391	0.429817
 30.8431	0.429817
 30.8471	0.429818
 30.8511	0.429818
 30.8551	0.429818
 30.8591	0.429818
 30.8631	0.429818
 30.8671	0.429819
 30.8711	0.429819
 30.8751	0.429819
 30.8791	0.429819
 30.8831	0.429819
 30.8871	0.42982
 30.8911	0.42982
 30.8951	0.42982
 30.8991	0.42982
 30.9031	0.42982
 30.9071	0.42982
 30.9111	0.429821
 30.9151	0.429821
 30.9191	0.429821
 30.9231	0.429821
 30.9271	0.429821
 30.9311	0.429822
 30.9351	0.429822
 30.9391	0.429822
 30.9431	0.429822
 30.9471	0.429822
 30.9511	0.429823
 30.9551	0.429823
 30.9591	0.429823
 30.9631	0.429823
 30.9671	0.429823
 30.9711	0.429823
 30.9751	0.429824
 30.9791	0.429824
 30.9831	0.429824
 30.9871	0.429824
 30.9911	0.429824
 30.9951	0.429825
 30.9991	0.429825
 31.0031	0.429825
 31.0071	0.429825
 31.0111	0.429825
 31.0151	0.429825
 31.0191	0.429826
 31.0231	0.429826
 31.0271	0.429826
 31.0311	0.429826
 31.0351	0.429826
 31.0391	0.429827
 31.0431	0.429827
 31.0471	0.429827
 31.0511	0.429827
 31.0551	0.429827
 31.0591	0.429828
 31.0631	0.429828
 31.0671	0.429828
 31.0711	0.429828
 31.0751	0.429828
 31.0791	0.429828
 31.0831	0.429829
 31.0871	0.429829
 31.0911	0.429829
 31.0951	0.429829
 31.0991	0.429829
 31.1031	0.42983
 31.1071	0.42983
 31.1111	0.42983
 31.1151	0.42983
 31.1191	0.42983
 31.1231	0.42983
 31.1271	0.429831
 31.1311	0.429831
 31.1351	0.429831
 31.1391	0.429831
 31.1431	0.429831
 31.1471	0.429832
 31.1511	0.429832
 31.1551	0.429832
 31.1591	0.429832
 31.1631	0.429832
 31.1671	0.429833
 31.1711	0.429833
 31.1751	0.429833
 31.1791	0.429833
 31.1831	0.429833
 31.1871	0.429833
 31.1911	0.429834
 31.1951	0.429834
 31.1991	0.429834
 31.2031	0.429834
 31.2071	0.429834
 31.2111	0.429835
 31.2151	0.429835
 31.2191	0.429835
 31.2231	0.429835
 31.2271	0.429835
 31.2311	0.429835
 31.2351	0.429836
 31.2391	0.429836
 31.2431	0.429836
 31.2471	0.429836
 31.2511	0.429836
 31.2551	0.429837
 31.2591	0.429837
 31.2631	0.429837
 31.2671	0.429837
 31.2711	0.429837
 31.2751	0.429838
 31.2791	0.429838
 31.2831	0.429838
 31.2871	0.429838
 31.2911	0.429838
 31.2951	0.429838
 31.2991	0.429839
 31.3031	0.429839
 31.3071	0.429839
 31.3111	0.429839
 31.3151	0.429839
 31.3191	0.42984
 31.3231	0.42984
 31.3271	0.42984
 31.3311	0.42984
 31.3351	0.42984
 31.3391	0.429841
 31.3431	0.429841
 31.3471	0.429841
 31.3511	0.429841
 31.3551	0.429841
 31.3591	0.429841
 31.3631	0.429842
 31.3671	0.429842
 31.3711	0.429842
 31.3751	0.429842
 31.3791	0.429842
 31.3831	0.429843
 31.3871	0.429843
 31.3911	0.429843
 31.3951	0.429843
 31.3991	0.429843
 31.4031	0.429843
 31.4071	0.429844
 31.4111	0.429844
 31.4151	0.429844
 31.4191	0.429844
 31.4231	0.429844
 31.4271	0.429845
 31.4311	0.429845
 31.4351	0.429845
 31.4391	0.429845
 31.4431	0.429845
 31.4471	0.429846
 31.4511	0.429846
 31.4551	0.429846
 31.4591	0.429846
 31.4631	0.429846
 31.4671	0.429846
 31.4711	0.429847
 31.4751	0.429847
 31.4791	0.429847
 31.4831	0.429847
 31.4871	0.429847
 31.4911	0.429848
 31.4951	0.429848
 31.4991	0.429848
 31.5032	0.429848
 31.5072	0.429848
 31.5112	0.429848
 31.5152	0.429849
 31.5192	0.429849
 31.5232	0.429849
 31.5272	0.429849
 31.5312	0.429849
 31.5352	0.42985
 31.5392	0.42985
 31.5432	0.42985
 31.5472	0.42985
 31.5512	0.42985
 31.5552	0.429851
 31.5592	0.429851
 31.5632	0.429851
 31.5672	0.429851
 31.5712	0.429851
 31.5752	0.429851
 31.5792	0.429852
 31.5832	0.429852
 31.5872	0.429852
 31.5912	0.429852
 31.5952	0.429852
 31.5992	0.429853
 31.6032	0.429853
 31.6072	0.429853
 31.6112	0.429853
 31.6152	0.429853
 31.6192	0.429853
 31.6232	0.429854
 31.6272	0.429854
 31.6312	0.429854
 31.6352	0.429854
 31.6392	0.429854
 31.6432	0.429855
 31.6472	0.429855
 31.6512	0.429855
 31.6552	0.429855
 31.6592	0.429855
 31.6632	0.429856
 31.6672	0.429856
 31.6712	0.429856
 31.6752	0.429856
 31.6792	0.429856
 31.6832	0.429856
 31.6872	0.429857
 31.6912	0.429857
 31.6952	0.429857
 31.6992	0.429857
 31.7032	0.429857
 31.7072	0.429858
 31.7112	0.429858
 31.7152	0.429858
 31.7192	0.429858
 31.7232	0.429858
 31.7272	0.429858
 31.7312	0.429859
 31.7352	0.429859
 31.7392	0.429859
 31.7432	0.429859
 31.7472	0.429859
 31.7512	0.42986
 31.7552	0.42986
 31.7592	0.42986
 31.7632	0.42986
 31.7672	0.42986
 31.7712	0.429861
 31.7752	0.429861
 31.7792	0.429861
 31.7832	0.429861
 31.7872	0.429861
 31.7912	0.429861
 31.7952	0.429862
 31.7992	0.429862
 31.8032	0.429862
 31.8072	0.429862
 31.8112	0.429862
 31.8152	0.429863
 31.8192	0.429863
 31.8232	0.429863
 31.8272	0.429863
 31.8312	0.429863
 31.8352	0.429864
 31.8392	0.429864
 31.8432	0.429864
 31.8472	0.429864
 31.8512	0.429864
 31.8552	0.429864
 31.8592	0.429865
 31.8632	0.429865
 31.8672	0.429865
 31.8712	0.429865
 31.8752	0.429865
 31.8792	0.429866
 31.8832	0.429866
 31.8872	0.429866
 31.8912	0.429866
 31.8952	0.429866
 31.8992	0.429866
 31.9032	0.429867
 31.9072	0.429867
 31.9112	0.429867
 31.9152	0.429867
 31.9192	0.429867
 31.9232	0.429868
 31.9272	0.429868
 31.9312	0.429868
 31.9352	0.429868
 31.9392	0.429868
 31.9432	0.429869
 31.9472	0.429869
 31.9512	0.429869
 31.9552	0.429869
 31.9592	0.429869
 31.9632	0.429869
 31.9672	0.42987
 31.9712	0.42987
 31.9752	0.42987
 31.9792	0.42987
 31.9832	0.42987
 31.9872	0.429871
 31.9912	0.429871
 31.9952	0.429871
 31.9992	0.429871
 32.0032	0.429871
 32.0072	0.429871
 32.0112	0.429872
 32.0152	0.429872
 32.0192	0.429872
 32.0232	0.429872
 32.0272	0.429872
 32.0312	0.429873
 32.0352	0.429873
 32.0392	0.429873
 32.0432	0.429873
 32.0472	0.429873
 32.0512	0.429874
 32.0552	0.429874
 32.0592	0.429874
 32.0632	0.429874
 32.0672	0.429874
 32.0712	0.429874
 32.0752	0.429875
 32.0792	0.429875
 32.0832	0.429875
 32.0872	0.429875
 32.0912	0.429875
 32.0952	0.429876
 32.0992	0.429876
 32.1032	0.429876
 32.1072	0.429876
 32.1112	0.429876
 32.1152	0.429876
 32.1192	0.429877
 32.1232	0.429877
 32.1272	0.429877
 32.1312	0.429877
 32.1352	0.429877
 32.1392	0.429878
 32.1432	0.429878
 32.1472	0.429878
 32.1512	0.429878
 32.1552	0.429878
 32.1592	0.429879
 32.1632	0.429879
 32.1672	0.429879
 32.1712	0.429879
 32.1752	0.429879
 32.1792	0.429879
 32.1832	0.42988
 32.1872	0.42988
 32.1912	0.42988
 32.1952	0.42988
 32.1992	0.42988
 32.2032	0.429881
 32.2072	0.429881
 32.2112	0.429881
 32.2152	0.429881
 32.2192	0.429881
 32.2232	0.429882
 32.2272	0.429882
 32.2312	0.429882
 32.2352	0.429882
 32.2392	0.429882
 32.2432	0.429882
 32.2472	0.429883
 32.2512	0.429883
 32.2552	0.429883
 32.2592	0.429883
 32.2632	0.429883
 32.2672	0.429884
 32.2712	0.429884
 32.2752	0.429884
 32.2792	0.429884
 32.2832	0.429884
 32.2872	0.429884
 32.2912	0.429885
 32.2952	0.429885
 32.2992	0.429885
 32.3032	0.429885
 32.3072	0.429885
 32.3112	0.429886
 32.3152	0.429886
 32.3192	0.429886
 32.3232	0.429886
 32.3272	0.429886
 32.3312	0.429887
 32.3352	0.429887
 32.3392	0.429887
 32.3432	0.429887
 32.3472	0.429887
 32.3512	0.429887
 32.3552	0.429888
 32.3592	0.429888
 32.3632	0.429888
 32.3672	0.429888
 32.3712	0.429888
 32.3752	0.429889
 32.3792	0.429889
 32.3832	0.429889
 32.3872	0.429889
 32.3912	0.429889
 32.3952	0.429889
 32.3992	0.42989
 32.4032	0.42989
 32.4072	0.42989
 32.4112	0.42989
 32.4152	0.42989
 32.4192	0.429891
 32.4232	0.429891
 32.4272	0.429891
 32.4312	0.429891
 32.4352	0.429891
 32.4392	0.429892
 32.4432	0.429892
 32.4472	0.429892
 32.4512	0.429892
 32.4552	0.429892
 32.4592	0.429892
 32.4632	0.429893
 32.4672	0.429893
 32.4712	0.429893
 32.4752	0.429893
 32.4792	0.429893
 32.4832	0.429894
 32.4872	0.429894
 32.4912	0.429894
 32.4952	0.429894
 32.4992	0.429894
 32.5033	0.429894
 32.5073	0.429895
 32.5113	0.429895
 32.5153	0.429895
 32.5193	0.429895
 32.5233	0.429895
 32.5273	0.429896
 32.5313	0.429896
 32.5353	0.429896
 32.5393	0.429896
 32.5433	0.429896
 32.5473	0.429897
 32.5513	0.429897
 32.5553	0.429897
 32.5593	0.429897
 32.5633	0.429897
 32.5673	0.429897
 32.5713	0.429898
 32.5753	0.429898
 32.5793	0.429898
 32.5833	0.429898
 32.5873	0.429898
 32.5913	0.429899
 32.5953	0.429899
 32.5993	0.429899
 32.6033	0.429899
 32.6073	0.429899
 32.6113	0.4299
 32.6153	0.4299
 32.6193	0.4299
 32.6233	0.4299
 32.6273	0.4299
 32.6313	0.4299
 32.6353	0.429901
 32.6393	0.429901
 32.6433	0.429901
 32.6473	0.429901
 32.6513	0.429901
 32.6553	0.429902
 32.6593	0.429902
 32.6633	0.429902
 32.6673	0.429902
 32.6713	0.429902
 32.6753	0.429902
 32.6793	0.429903
 32.6833	0.429903
 32.6873	0.429903
 32.6913	0.429903
 32.6953	0.429903
 32.6993	0.429904
 32.7033	0.429904
 32.7073	0.429904
 32.7113	0.429904
 32.7153	0.429904
 32.7193	0.429905
 32.7233	0.429905
 32.7273	0.429905
 32.7313	0.429905
 32.7353	0.429905
 32.7393	0.429905
 32.7433	0.429906
 32.7473	0.429906
 32.7513	0.429906
 32.7553	0.429906
 32.7593	0.429906
 32.7633	0.429907
 32.7673	0.429907
 32.7713	0.429907
 32.7753	0.429907
 32.7793	0.429907
 32.7833	0.429907
 32.7873	0.429908
 32.7913	0.429908
 32.7953	0.429908
 32.7993	0.429908
 32.8033	0.429908
 32.8073	0.429909
 32.8113	0.429909
 32.8153	0.429909
 32.8193	0.429909
 32.8233	0.429909
 32.8273	0.42991
 32.8313	0.42991
 32.8353	0.42991
 32.8393	0.42991
 32.8433	0.42991
 32.8473	0.42991
 32.8513	0.429911
 32.8553	0.429911
 32.8593	0.429911
 32.8633	0.429911
 32.8673	0.429911
 32.8713	0.429912
 32.8753	0.429912
 32.8793	0.429912
 32.8833	0.429912
 32.8873	0.429912
 32.8913	0.429912
 32.8953	0.429913
 32.8993	0.429913
 32.9033	0.429913
 32.9073	0.429913
 32.9113	0.429913
 32.9153	0.429914
 32.9193	0.429914
 32.9233	0.429914
 32.9273	0.429914
 32.9313	0.429914
 32.9353	0.429915
 32.9393	0.429915
 32.9433	0.429915
 32.9473	0.429915
 32.9513	0.429915
 32.9553	0.429915
 32.9593	0.429916
 32.9633	0.429916
 32.9673	0.429916
 32.9713	0.429916
 32.9753	0.429916
 32.9793	0.429917
 32.9833	0.429917
 32.9873	0.429917
 32.9913	0.429917
 32.9953	0.429917
 32.9993	0.429917
 33.0033	0.429918
 33.0073	0.429918
 33.0113	0.429918
 33.0153	0.429918
 33.0193	0.429918
 33.0233	0.429919
 33.0273	0.429919
 33.0313	0.429919
 33.0353	0.429919
 33.0393	0.429919
 33.0433	0.42992
 33.0473	0.42992
 33.0513	0.42992
 33.0553	0.42992
 33.0593	0.42992
 33.0633	0.42992
 33.0673	0.429921
 33.0713	0.429921
 33.0753	0.429921
 33.0793	0.429921
 33.0833	0.429921
 33.0873	0.429922
 33.0913	0.429922
 33.0953	0.429922
 33.0993	0.429922
 33.1033	0.429922
 33.1073	0.429923
 33.1113	0.429923
 33.1153	0.429923
 33.1193	0.429923
 33.1233	0.429923
 33.1273	0.429923
 33.1313	0.429924
 33.1353	0.429924
 33.1393	0.429924
 33.1433	0.429924
 33.1473	0.429924
 33.1513	0.429925
 33.1553	0.429925
 33.1593	0.429925
 33.1633	0.429925
 33.1673	0.429925
 33.1713	0.429925
 33.1753	0.429926
 33.1793	0.429926
 33.1833	0.429926
 33.1873	0.429926
 33.1913	0.429926
 33.1953	0.429927
 33.1993	0.429927
 33.2033	0.429927
 33.2073	0.429927
 33.2113	0.429927
 33.2153	0.429928
 33.2193	0.429928
 33.2233	0.429928
 33.2273	0.429928
 33.2313	0.429928
 33.2353	0.429928
 33.2393	0.429929
 33.2433	0.429929
 33.2473	0.429929
 33.2513	0.429929
 33.2553	0.429929
 33.2593	0.42993
 33.2633	0.42993
 33.2673	0.42993
 33.2713	0.42993
 33.2753	0.42993
 33.2793	0.42993
 33.2833	0.429931
 33.2873	0.429931
 33.2913	0.429931
 33.2953	0.429931
 33.2993	0.429931
 33.3033	0.429932
 33.3073	0.429932
 33.3113	0.429932
 33.3153	0.429932
 33.3193	0.429932
 33.3233	0.429933
 33.3273	0.429933
 33.3313	0.429933
 33.3353	0.429933
 33.3393	0.429933
 33.3433	0.429933
 33.3473	0.429934
 33.3513	0.429934
 33.3553	0.429934
 33.3593	0.429934
 33.3633	0.429934
 33.3673	0.429935
 33.3713	0.429935
 33.3753	0.429935
 33.3793	0.429935
 33.3833	0.429935
 33.3873	0.429935
 33.3913	0.429936
 33.3953	0.429936
 33.3993	0.429936
 33.4033	0.429936
 33.4073	0.429936
 33.4113	0.429937
 33.4153	0.429937
 33.4193	0.429937
 33.4233	0.429937
 33.4273	0.429937
 33.4313	0.429938
 33.4353	0.429938
 33.4393	0.429938
 33.4433	0.429938
 33.4473	0.429938
 33.4513	0.429938
 33.4553	0.429939
 33.4593	0.429939
 33.4633	0.429939
 33.4673	0.429939
 33.4713	0.429939
 33.4753	0.42994
 33.4793	0.42994
 33.4833	0.42994
 33.4873	0.42994
 33.4913	0.42994
 33.4953	0.429941
 33.4993	0.429941
 33.5034	0.429941
 33.5074	0.429941
 33.5114	0.429941
 33.5154	0.429941
 33.5194	0.429942
 33.5234	0.429942
 33.5274	0.429942
 33.5314	0.429942
 33.5354	0.429942
 33.5394	0.429943
 33.5434	0.429943
 33.5474	0.429943
 33.5514	0.429943
 33.5554	0.429943
 33.5594	0.429943
 33.5634	0.429944
 33.5674	0.429944
 33.5714	0.429944
 33.5754	0.429944
 33.5794	0.429944
 33.5834	0.429945
 33.5874	0.429945
 33.5914	0.429945
 33.5954	0.429945
 33.5994	0.429945
 33.6034	0.429946
 33.6074	0.429946
 33.6114	0.429946
 33.6154	0.429946
 33.6194	0.429946
 33.6234	0.429946
 33.6274	0.429947
 33.6314	0.429947
 33.6354	0.429947
 33.6394	0.429947
 33.6434	0.429947
 33.6474	0.429948
 33.6514	0.429948
 33.6554	0.429948
 33.6594	0.429948
 33.6634	0.429948
 33.6674	0.429948
 33.6714	0.429949
 33.6754	0.429949
 33.6794	0.429949
 33.6834	0.429949
 33.6874	0.429949
 33.6914	0.42995
 33.6954	0.42995
 33.6994	0.42995
 33.7034	0.42995
 33.7074	0.42995
 33.7114	0.429951
 33.7154	0.429951
 33.7194	0.429951
 33.7234	0.429951
 33.7274	0.429951
 33.7314	0.429951
 33.7354	0.429952
 33.7394	0.429952
 33.7434	0.429952
 33.7474	0.429952
 33.7514	0.429952
 33.7554	0.429953
 33.7594	0.429953
 33.7634	0.429953
 33.7674	0.429953
 33.7714	0.429953
 33.7754	0.429953
 33.7794	0.429954
 33.7834	0.429954
 33.7874	0.429954
 33.7914	0.429954
 33.7954	0.429954
 33.7994	0.429955
 33.8034	0.429955
 33.8074	0.429955
 33.8114	0.429955
 33.8154	0.429955
 33.8194	0.429956
 33.8234	0.429956
 33.8274	0.429956
 33.8314	0.429956
 33.8354	0.429956
 33.8394	0.429956
 33.8434	0.429957
 33.8474	0.429957
 33.8514	0.429957
 33.8554	0.429957
 33.8594	0.429957
 33.8634	0.429958
 33.8674	0.429958
 33.8714	0.429958
 33.8754	0.429958
 33.8794	0.429958
 33.8834	0.429959
 33.8874	0.429959
 33.8914	0.429959
 33.8954	0.429959
 33.8994	0.429959
 33.9034	0.429959
 33.9074	0.42996
 33.9114	0.42996
 33.9154	0.42996
 33.9194	0.42996
 33.9234	0.42996
 33.9274	0.429961
 33.9314	0.429961
 33.9354	0.429961
 33.9394	0.429961
 33.9434	0.429961
 33.9474	0.429961
 33.9514	0.429962
 33.9554	0.429962
 33.9594	0.429962
 33.9634	0.429962
 33.9674	0.429962
 33.9714	0.429963
 33.9754	0.429963
 33.9794	0.429963
 33.9834	0.429963
 33.9874	0.429963
 33.9914	0.429964
 33.9954	0.429964
 33.9994	0.429964
 34.0034	0.429964
 34.0074	0.429964
 34.0114	0.429964
 34.0154	0.429965
 34.0194	0.429965
 34.0234	0.429965
 34.0274	0.429965
 34.0314	0.429965
 34.0354	0.429966
 34.0394	0.429966
 34.0434	0.429966
 34.0474	0.429966
 34.0514	0.429966
 34.0554	0.429966
 34.0594	0.429967
 34.0634	0.429967
 34.0674	0.429967
 34.0714	0.429967
 34.0754	0.429967
 34.0794	0.429968
 34.0834	0.429968
 34.0874	0.429968
 34.0914	0.429968
 34.0954	0.429968
 34.0994	0.429969
 34.1034	0.429969
 34.1074	0.429969
 34.1114	0.429969
 34.1154	0.429969
 34.1194	0.429969
 34.1234	0.42997
 34.1274	0.42997
 34.1314	0.42997
 34.1354	0.42997
 34.1394	0.42997
 34.1434	0.429971
 34.1474	0.429971
 34.1514	0.429971
 34.1554	0.429971
 34.1594	0.429971
 34.1634	0.429971
 34.1674	0.429972
 34.1714	0.429972
 34.1754	0.429972
 34.1794	0.429972
 34.1834	0.429972
 34.1874	0.429973
 34.1914	0.429973
 34.1954	0.429973
 34.1994	0.429973
 34.2034	0.429973
 34.2074	0.429974
 34.2114	0.429974
 34.2154	0.429974
 34.2194	0.429974
 34.2234	0.429974
 34.2274	0.429974
 34.2314	0.429975
 34.2354	0.429975
 34.2394	0.429975
 34.2434	0.429975
 34.2474	0.429975
 34.2514	0.429976
 34.2554	0.429976
 34.2594	0.429976
 34.2634	0.429976
 34.2674	0.429976
 34.2714	0.429976
 34.2754	0.429977
 34.2794	0.429977
 34.2834	0.429977
 34.2874	0.429977
 34.2914	0.429977
 34.2954	0.429978
 34.2994	0.429978
 34.3034	0.429978
 34.3074	0.429978
 34.3114	0.429978
 34.3154	0.429979
 34.3194	0.429979
 34.3234	0.429979
 34.3274	0.429979
 34.3314	0.429979
 34.3354	0.429979
 34.3394	0.42998
 34.3434	0.42998
 34.3474	0.42998
 34.3514	0.42998
 34.3554	0.42998
 34.3594	0.429981
 34.3634	0.429981
 34.3674	0.429981
 34.3714	0.429981
 34.3754	0.429981
 34.3794	0.429982
 34.3834	0.429982
 34.3874	0.429982
 34.3914	0.429982
 34.3954	0.429982
 34.3994	0.429982
 34.4034	0.429983
 34.4074	0.429983
 34.4114	0.429983
 34.4154	0.429983
 34.4194	0.429983
 34.4234	0.429984
 34.4274	0.429984
 34.4314	0.429984
 34.4354	0.429984
 34.4394	0.429984
 34.4434	0.429984
 34.4474	0.429985
 34.4514	0.429985
 34.4554	0.429985
 34.4594	0.429985
 34.4634	0.429985
 34.4674	0.429986
 34.4714	0.429986
 34.4754	0.429986
 34.4794	0.429986
 34.4834	0.429986
 34.4874	0.429987
 34.4914	0.429987
 34.4954	0.429987
 34.4994	0.429987
 34.5035	0.429987
 34.5075	0.429987
 34.5115	0.429988
 34.5155	0.429988
 34.5195	0.429988
 34.5235	0.429988
 34.5275	0.429988
 34.5315	0.429989
 34.5355	0.429989
 34.5395	0.429989
 34.5435	0.429989
 34.5475	0.429989
 34.5515	0.429989
 34.5555	0.42999
 34.5595	0.42999
 34.5635	0.42999
 34.5675	0.42999
 34.5715	0.42999
 34.5755	0.429991
 34.5795	0.429991
 34.5835	0.429991
 34.5875	0.429991
 34.5915	0.429991
 34.5955	0.429992
 34.5995	0.429992
 34.6035	0.429992
 34.6075	0.429992
 34.6115	0.429992
 34.6155	0.429992
 34.6195	0.429993
 34.6235	0.429993
 34.6275	0.429993
 34.6315	0.429993
 34.6355	0.429993
 34.6395	0.429994
 34.6435	0.429994
 34.6475	0.429994
 34.6515	0.429994
 34.6555	0.429994
 34.6595	0.429994
 34.6635	0.429995
 34.6675	0.429995
 34.6715	0.429995
 34.6755	0.429995
 34.6795	0.429995
 34.6835	0.429996
 34.6875	0.429996
 34.6915	0.429996
 34.6955	0.429996
 34.6995	0.429996
 34.7035	0.429997
 34.7075	0.429997
 34.7115	0.429997
 34.7155	0.429997
 34.7195	0.429997
 34.7235	0.429997
 34.7275	0.429998
 34.7315	0.429998
 34.7355	0.429998
 34.7395	0.429998
 34.7435	0.429998
 34.7475	0.429999
 34.7515	0.429999
 34.7555	0.429999
 34.7595	0.429999
 34.7635	0.429999
 34.7675	0.43
 34.7715	0.43
 34.7755	0.43
 34.7795	0.43
 34.7835	0.43
 34.7875	0.43
 34.7915	0.430001
 34.7955	0.430001
 34.7995	0.430001
 34.8035	0.430001
 34.8075	0.430001
 34.8115	0.430002
 34.8155	0.430002
 34.8195	0.430002
 34.8235	0.430002
 34.8275	0.430002
 34.8315	0.430002
 34.8355	0.430003
 34.8395	0.430003
 34.8435	0.430003
 34.8475	0.430003
 34.8515	0.430003
 34.8555	0.430004
 34.8595	0.430004
 34.8635	0.430004
 34.8675	0.430004
 34.8715	0.430004
 34.8755	0.430005
 34.8795	0.430005
 34.8835	0.430005
 34.8875	0.430005
 34.8915	0.430005
 34.8955	0.430005
 34.8995	0.430006
 34.9035	0.430006
 34.9075	0.430006
 34.9115	0.430006
 34.9155	0.430006
 34.9195	0.430007
 34.9235	0.430007
 34.9275	0.430007
 34.9315	0.430007
 34.9355	0.430007
 34.9395	0.430007
 34.9435	0.430008
 34.9475	0.430008
 34.9515	0.430008
 34.9555	0.430008
 34.9595	0.430008
 34.9635	0.430009
 34.9675	0.430009
 34.9715	0.430009
 34.9755	0.430009
 34.9795	0.430009
 34.9835	0.43001
 34.9875	0.43001
 34.9915	0.43001
 34.9955	0.43001
 34.9995	0.43001
 35.0035	0.43001
 35.0075	0.430011
 35.0115	0.430011
 35.0155	0.430011
 35.0195	0.430011
 35.0235	0.430011
 35.0275	0.430012
 35.0315	0.430012
 35.0355	0.430012
 35.0395	0.430012
 35.0435	0.430012
 35.0475	0.430012
 35.0515	0.430013
 35.0555	0.430013
 35.0595	0.430013
 35.0635	0.430013
 35.0675	0.430013
 35.0715	0.430013
 35.0755	0.430014
 35.0795	0.430014
 35.0835	0.430014
 35.0875	0.430014
 35.0915	0.430014
 35.0955	0.430015
 35.0995	0.430015
 35.1035	0.430015
 35.1075	0.430015
 35.1115	0.430015
 35.1155	0.430015
 35.1195	0.430016
 35.1235	0.430016
 35.1275	0.430016
 35.1315	0.430016
 35.1355	0.430016
 35.1395	0.430016
 35.1435	0.430017
 35.1475	0.430017
 35.1515	0.430017
 35.1555	0.430017
 35.1595	0.430017
 35.1635	0.430018
 35.1675	0.430018
 35.1715	0.430018
 35.1755	0.430018
 35.1795	0.430018
 35.1835	0.430018
 35.1875	0.430019
 35.1915	0.430019
 35.1955	0.430019
 35.1995	0.430019
 35.2035	0.430019
 35.2075	0.430019
 35.2115	0.43002
 35.2155	0.43002
 35.2195	0.43002
 35.2235	0.43002
 35.2275	0.43002
 35.2315	0.430021
 35.2355	0.430021
 35.2395	0.430021
 35.2435	0.430021
 35.2475	0.430021
 35.2515	0.430021
 35.2555	0.430022
 35.2595	0.430022
 35.2635	0.430022
 35.2675	0.430022
 35.2715	0.430022
 35.2755	0.430023
 35.2795	0.430023
 35.2835	0.430023
 35.2875	0.430023
 35.2915	0.430023
 35.2955	0.430023
 35.2995	0.430024
 35.3035	0.430024
 35.3075	0.430024
 35.3115	0.430024
 35.3155	0.430024
 35.3195	0.430024
 35.3235	0.430025
 35.3275	0.430025
 35.3315	0.430025
 35.3355	0.430025
 35.3395	0.430025
 35.3435	0.430026
 35.3475	0.430026
 35.3515	0.430026
 35.3555	0.430026
 35.3595	0.430026
 35.3635	0.430026
 35.3675	0.430027
 35.3715	0.430027
 35.3755	0.430027
 35.3795	0.430027
 35.3835	0.430027
 35.3875	0.430027
 35.3915	0.430028
 35.3955	0.430028
 35.3995	0.430028
 35.4035	0.430028
 35.4075	0.430028
 35.4115	0.430029
 35.4155	0.430029
 35.4195	0.430029
 35.4235	0.430029
 35.4275	0.430029
 35.4315	0.430029
 35.4355	0.43003
 35.4395	0.43003
 35.4435	0.43003
 35.4475	0.43003
 35.4515	0.43003
 35.4555	0.43003
 35.4595	0.430031
 35.4635	0.430031
 35.4675	0.430031
 35.4715	0.430031
 35.4755	0.430031
 35.4795	0.430032
 35.4835	0.430032
 35.4875	0.430032
 35.4915	0.430032
 35.4955	0.430032
 35.4995	0.430032
 35.5036	0.430033
 35.5076	0.430033
 35.5116	0.430033
 35.5156	0.430033
 35.5196	0.430033
 35.5236	0.430034
 35.5276	0.430034
 35.5316	0.430034
 35.5356	0.430034
 35.5396	0.430034
 35.5436	0.430034
 35.5476	0.430035
 35.5516	0.430035
 35.5556	0.430035
 35.5596	0.430035
 35.5636	0.430035
 35.5676	0.430035
 35.5716	0.430036
 35.5756	0.430036
 35.5796	0.430036
 35.5836	0.430036
 35.5876	0.430036
 35.5916	0.430037
 35.5956	0.430037
 35.5996	0.430037
 35.6036	0.430037
 35.6076	0.430037
 35.6116	0.430037
 35.6156	0.430038
 35.6196	0.430038
 35.6236	0.430038
 35.6276	0.430038
 35.6316	0.430038
 35.6356	0.430038
 35.6396	0.430039
 35.6436	0.430039
 35.6476	0.430039
 35.6516	0.430039
 35.6556	0.430039
 35.6596	0.43004
 35.6636	0.43004
 35.6676	0.43004
 35.6716	0.43004
 35.6756	0.43004
 35.6796	0.43004
 35.6836	0.430041
 35.6876	0.430041
 35.6916	0.430041
 35.6956	0.430041
 35.6996	0.430041
 35.7036	0.430041
 35.7076	0.430042
 35.7116	0.430042
 35.7156	0.430042
 35.7196	0.430042
 35.7236	0.430042
 35.7276	0.430043
 35.7316	0.430043
 35.7356	0.430043
 35.7396	0.430043
 35.7436	0.430043
 35.7476	0.430043
 35.7516	0.430044
 35.7556	0.430044
 35.7596	0.430044
 35.7636	0.430044
 35.7676	0.430044
 35.7716	0.430045
 35.7756	0.430045
 35.7796	0.430045
 35.7836	0.430045
 35.7876	0.430045
 35.7916	0.430045
 35.7956	0.430046
 35.7996	0.430046
 35.8036	0.430046
 35.8076	0.430046
 35.8116	0.430046
 35.8156	0.430046
 35.8196	0.430047
 35.8236	0.430047
 35.8276	0.430047
 35.8316	0.430047
 35.8356	0.430047
 35.8396	0.430048
 35.8436	0.430048
 35.8476	0.430048
 35.8516	0.430048
 35.8556	0.430048
 35.8596	0.430048
 35.8636	0.430049
 35.8676	0.430049
 35.8716	0.430049
 35.8756	0.430049
 35.8796	0.430049
 35.8836	0.430049
 35.8876	0.43005
 35.8916	0.43005
 35.8956	0.43005
 35.8996	0.43005
 35.9036	0.43005
 35.9076	0.430051
 35.9116	0.430051
 35.9156	0.430051
 35.9196	0.430051
 35.9236	0.430051
 35.9276	0.430051
 35.9316	0.430052
 35.9356	0.430052
 35.9396	0.430052
 35.9436	0.430052
 35.9476	0.430052
 35.9516	0.430053
 35.9556	0.430053
 35.9596	0.430053
 35.9636	0.430053
 35.9676	0.430053
 35.9716	0.430053
 35.9756	0.430054
 35.9796	0.430054
 35.9836	0.430054
 35.9876	0.430054
 35.9916	0.430054
 35.9956	0.430054
 35.9996	0.430055
 36.0036	0.430055
 36.0076	0.430055
 36.0116	0.430055
 36.0156	0.430055
 36.0196	0.430056
 36.0236	0.430056
 36.0276	0.430056
 36.0316	0.430056
 36.0356	0.430056
 36.0396	0.430056
 36.0436	0.430057
 36.0476	0.430057
 36.0516	0.430057
 36.0556	0.430057
 36.0596	0.430057
 36.0636	0.430057
 36.0676	0.430058
 36.0716	0.430058
 36.0756	0.430058
 36.0796	0.430058
 36.0836	0.430058
 36.0876	0.430059
 36.0916	0.430059
 36.0956	0.430059
 36.0996	0.430059
 36.1036	0.430059
 36.1076	0.430059
 36.1116	0.43006
 36.1156	0.43006
 36.1196	0.43006
 36.1236	0.43006
 36.1276	0.43006
 36.1316	0.43006
 36.1356	0.430061
 36.1396	0.430061
 36.1436	0.430061
 36.1476	0.430061
 36.1516	0.430061
 36.1556	0.430062
 36.1596	0.430062
 36.1636	0.430062
 36.1676	0.430062
 36.1716	0.430062
 36.1756	0.430062
 36.1796	0.430063
 36.1836	0.430063
 36.1876	0.430063
 36.1916	0.430063
 36.1956	0.430063
 36.1996	0.430064
 36.2036	0.430064
 36.2076	0.430064
 36.2116	0.430064
 36.2156	0.430064
 36.2196	0.430064
 36.2236	0.430065
 36.2276	0.430065
 36.2316	0.430065
 36.2356	0.430065
 36.2396	0.430065
 36.2436	0.430065
 36.2476	0.430066
 36.2516	0.430066
 36.2556	0.430066
 36.2596	0.430066
 36.2636	0.430066
 36.2676	0.430067
 36.2716	0.430067
 36.2756	0.430067
 36.2796	0.430067
 36.2836	0.430067
 36.2876	0.430067
 36.2916	0.430068
 36.2956	0.430068
 36.2996	0.430068
 36.3036	0.430068
 36.3076	0.430068
 36.3116	0.430068
 36.3156	0.430069
 36.3196	0.430069
 36.3236	0.430069
 36.3276	0.430069
 36.3316	0.430069
 36.3356	0.43007
 36.3396	0.43007
 36.3436	0.43007
 36.3476	0.43007
 36.3516	0.43007
 36.3556	0.43007
 36.3596	0.430071
 36.3636	0.430071
 36.3676	0.430071
 36.3716	0.430071
 36.3756	0.430071
 36.3796	0.430071
 36.3836	0.430072
 36.3876	0.430072
 36.3916	0.430072
 36.3956	0.430072
 36.3996	0.430072
 36.4036	0.430073
 36.4076	0.430073
 36.4116	0.430073
 36.4156	0.430073
 36.4196	0.430073
 36.4236	0.430073
 36.4276	0.430074
 36.4316	0.430074
 36.4356	0.430074
 36.4396	0.430074
 36.4436	0.430074
 36.4476	0.430075
 36.4516	0.430075
 36.4556	0.430075
 36.4596	0.430075
 36.4636	0.430075
 36.4676	0.430075
 36.4716	0.430076
 36.4756	0.430076
 36.4796	0.430076
 36.4836	0.430076
 36.4876	0.430076
 36.4916	0.430076
 36.4956	0.430077
 36.4996	0.430077
 36.5037	0.430077
 36.5077	0.430077
 36.5117	0.430077
 36.5157	0.430078
 36.5197	0.430078
 36.5237	0.430078
 36.5277	0.430078
 36.5317	0.430078
 36.5357	0.430078
 36.5397	0.430079
 36.5437	0.430079
 36.5477	0.430079
 36.5517	0.430079
 36.5557	0.430079
 36.5597	0.430079
 36.5637	0.43008
 36.5677	0.43008
 36.5717	0.43008
 36.5757	0.43008
 36.5797	0.43008
 36.5837	0.430081
 36.5877	0.430081
 36.5917	0.430081
 36.5957	0.430081
 36.5997	0.430081
 36.6037	0.430081
 36.6077	0.430082
 36.6117	0.430082
 36.6157	0.430082
 36.6197	0.430082
 36.6237	0.430082
 36.6277	0.430082
 36.6317	0.430083
 36.6357	0.430083
 36.6397	0.430083
 36.6437	0.430083
 36.6477	0.430083
 36.6517	0.430084
 36.6557	0.430084
 36.6597	0.430084
 36.6637	0.430084
 36.6677	0.430084
 36.6717	0.430084
 36.6757	0.430085
 36.6797	0.430085
 36.6837	0.430085
 36.6877	0.430085
 36.6917	0.430085
 36.6957	0.430086
 36.6997	0.430086
 36.7037	0.430086
 36.7077	0.430086
 36.7117	0.430086
 36.7157	0.430086
 36.7197	0.430087
 36.7237	0.430087
 36.7277	0.430087
 36.7317	0.430087
 36.7357	0.430087
 36.7397	0.430087
 36.7437	0.430088
 36.7477	0.430088
 36.7517	0.430088
 36.7557	0.430088
 36.7597	0.430088
 36.7637	0.430089
 36.7677	0.430089
 36.7717	0.430089
 36.7757	0.430089
 36.7797	0.430089
 36.7837	0.430089
 36.7877	0.43009
 36.7917	0.43009
 36.7957	0.43009
 36.7997	0.43009
 36.8037	0.43009
 36.8077	0.43009
 36.8117	0.430091
 36.8157	0.430091
 36.8197	0.430091
 36.8237	0.430091
 36.8277	0.430091
 36.8317	0.430092
 36.8357	0.430092
 36.8397	0.430092
 36.8437	0.430092
 36.8477	0.430092
 36.8517	0.430092
 36.8557	0.430093
 36.8597	0.430093
 36.8637	0.430093
 36.8677	0.430093
 36.8717	0.430093
 36.8757	0.430093
 36.8797	0.430094
 36.8837	0.430094
 36.8877	0.430094
 36.8917	0.430094
 36.8957	0.430094
 36.8997	0.430095
 36.9037	0.430095
 36.9077	0.430095
 36.9117	0.430095
 36.9157	0.430095
 36.9197	0.430095
 36.9237	0.430096
 36.9277	0.430096
 36.9317	0.430096
 36.9357	0.430096
 36.9397	0.430096
 36.9437	0.430097
 36.9477	0.430097
 36.9517	0.430097
 36.9557	0.430097
 36.9597	0.430097
 36.9637	0.430097
 36.9677	0.430098
 36.9717	0.430098
 36.9757	0.430098
 36.9797	0.430098
 36.9837	0.430098
 36.9877	0.430098
 36.9917	0.430099
 36.9957	0.430099
 36.9997	0.430099
 37.0037	0.430099
 37.0077	0.430099
 37.0117	0.4301
 37.0157	0.4301
 37.0197	0.4301
 37.0237	0.4301
 37.0277	0.4301
 37.0317	0.4301
 37.0357	0.430101
 37.0397	0.430101
 37.0437	0.430101
 37.0477	0.430101
 37.0517	0.430101
 37.0557	0.430101
 37.0597	0.430102
 37.0637	0.430102
 37.0677	0.430102
 37.0717	0.430102
 37.0757	0.430102
 37.0797	0.430103
 37.0837	0.430103
 37.0877	0.430103
 37.0917	0.430103
 37.0957	0.430103
 37.0997	0.430103
 37.1037	0.430104
 37.1077	0.430104
 37.1117	0.430104
 37.1157	0.430104
 37.1197	0.430104
 37.1237	0.430104
 37.1277	0.430105
 37.1317	0.430105
 37.1357	0.430105
 37.1397	0.430105
 37.1437	0.430105
 37.1477	0.430106
 37.1517	0.430106
 37.1557	0.430106
 37.1597	0.430106
 37.1637	0.430106
 37.1677	0.430106
 37.1717	0.430107
 37.1757	0.430107
 37.1797	0.430107
 37.1837	0.430107
 37.1877	0.430107
 37.1917	0.430108
 37.1957	0.430108
 37.1997	0.430108
 37.2037	0.430108
 37.2077	0.430108
 37.2117	0.430108
 37.2157	0.430109
 37.2197	0.430109
 37.2237	0.430109
 37.2277	0.430109
 37.2317	0.430109
 37.2357	0.430109
 37.2397	0.43011
 37.2437	0.43011
 37.2477	0.43011
 37.2517	0.43011
 37.2557	0.43011
 37.2597	0.430111
 37.2637	0.430111
 37.2677	0.430111
 37.2717	0.430111
 37.2757	0.430111
 37.2797	0.430111
 37.2837	0.430112
 37.2877	0.430112
 37.2917	0.430112
 37.2957	0.430112
 37.2997	0.430112
 37.3037	0.430112
 37.3077	0.430113
 37.3117	0.430113
 37.3157	0.430113
 37.3197	0.430113
 37.3237	0.430113
 37.3277	0.430114
 37.3317	0.430114
 37.3357	0.430114
 37.3397	0.430114
 37.3437	0.430114
 37.3477	0.430114
 37.3517	0.430115
 37.3557	0.430115
 37.3597	0.430115
 37.3637	0.430115
 37.3677	0.430115
 37.3717	0.430115
 37.3757	0.430116
 37.3797	0.430116
 37.3837	0.430116
 37.3877	0.430116
 37.3917	0.430116
 37.3957	0.430117
 37.3997	0.430117
 37.4037	0.430117
 37.4077	0.430117
 37.4117	0.430117
 37.4157	0.430117
 37.4197	0.430118
 37.4237	0.430118
 37.4277	0.430118
 37.4317	0.430118
 37.4357	0.430118
 37.4397	0.430119
 37.4437	0.430119
 37.4477	0.430119
 37.4517	0.430119
 37.4557	0.430119
 37.4597	0.430119
 37.4637	0.43012
 37.4677	0.43012
 37.4717	0.43012
 37.4757	0.43012
 37.4797	0.43012
 37.4837	0.43012
 37.4877	0.430121
 37.4917	0.430121
 37.4957	0.430121
 37.4997	0.430121
 37.5038	0.430121
 37.5078	0.430122
 37.5118	0.430122
 37.5158	0.430122
 37.5198	0.430122
 37.5238	0.430122
 37.5278	0.430122
 37.5318	0.430123
 37.5358	0.430123
 37.5398	0.430123
 37.5438	0.430123
 37.5478	0.430123
 37.5518	0.430123
 37.5558	0.430124
 37.5598	0.430124
 37.5638	0.430124
 37.5678	0.430124
 37.5718	0.430124
 37.5758	0.430125
 37.5798	0.430125
 37.5838	0.430125
 37.5878	0.430125
 37.5918	0.430125
 37.5958	0.430125
 37.5998	0.430126
 37.6038	0.430126
 37.6078	0.430126
 37.6118	0.430126
 37.6158	0.430126
 37.6198	0.430126
 37.6238	0.430127
 37.6278	0.430127
 37.6318	0.430127
 37.6358	0.430127
 37.6398	0.430127
 37.6438	0.430128
 37.6478	0.430128
 37.6518	0.430128
 37.6558	0.430128
 37.6598	0.430128
 37.6638	0.430128
 37.6678	0.430129
 37.6718	0.430129
 37.6758	0.430129
 37.6798	0.430129
 37.6838	0.430129
 37.6878	0.43013
 37.6918	0.43013
 37.6958	0.43013
 37.6998	0.43013
 37.7038	0.43013
 37.7078	0.43013
 37.7118	0.430131
 37.7158	0.430131
 37.7198	0.430131
 37.7238	0.430131
 37.7278	0.430131
 37.7318	0.430131
 37.7358	0.430132
 37.7398	0.430132
 37.7438	0.430132
 37.7478	0.430132
 37.7518	0.430132
 37.7558	0.430133
 37.7598	0.430133
 37.7638	0.430133
 37.7678	0.430133
 37.7718	0.430133
 37.7758	0.430133
 37.7798	0.430134
 37.7838	0.430134
 37.7878	0.430134
 37.7918	0.430134
 37.7958	0.430134
 37.7998	0.430134
 37.8038	0.430135
 37.8078	0.430135
 37.8118	0.430135
 37.8158	0.430135
 37.8198	0.430135
 37.8238	0.430136
 37.8278	0.430136
 37.8318	0.430136
 37.8358	0.430136
 37.8398	0.430136
 37.8438	0.430136
 37.8478	0.430137
 37.8518	0.430137
 37.8558	0.430137
 37.8598	0.430137
 37.8638	0.430137
 37.8678	0.430137
 37.8718	0.430138
 37.8758	0.430138
 37.8798	0.430138
 37.8838	0.430138
 37.8878	0.430138
 37.8918	0.430139
 37.8958	0.430139
 37.8998	0.430139
 37.9038	0.430139
 37.9078	0.430139
 37.9118	0.430139
 37.9158	0.43014
 37.9198	0.43014
 37.9238	0.43014
 37.9278	0.43014
 37.9318	0.43014
 37.9358	0.430141
 37.9398	0.430141
 37.9438	0.430141
 37.9478	0.430141
 37.9518	0.430141
 37.9558	0.430141
 37.9598	0.430142
 37.9638	0.430142
 37.9678	0.430142
 37.9718	0.430142
 37.9758	0.430142
 37.9798	0.430142
 37.9838	0.430143
 37.9878	0.430143
 37.9918	0.430143
 37.9958	0.430143
 37.9998	0.430143
 38.0038	0.430144
 38.0078	0.430144
 38.0118	0.430144
 38.0158	0.430144
 38.0198	0.430144
 38.0238	0.430144
 38.0278	0.430145
 38.0318	0.430145
 38.0358	0.430145
 38.0398	0.430145
 38.0438	0.430145
 38.0478	0.430145
 38.0518	0.430146
 38.0558	0.430146
 38.0598	0.430146
 38.0638	0.430146
 38.0678	0.430146
 38.0718	0.430147
 38.0758	0.430147
 38.0798	0.430147
 38.0838	0.430147
 38.0878	0.430147
 38.0918	0.430147
 38.0958	0.430148
 38.0998	0.430148
 38.1038	0.430148
 38.1078	0.430148
 38.1118	0.430148
 38.1158	0.430149
 38.1198	0.430149
 38.1238	0.430149
 38.1278	0.430149
 38.1318	0.430149
 38.1358	0.430149
 38.1398	0.43015
 38.1438	0.43015
 38.1478	0.43015
 38.1518	0.43015
 38.1558	0.43015
 38.1598	0.43015
 38.1638	0.430151
 38.1678	0.430151
 38.1718	0.430151
 38.1758	0.430151
 38.1798	0.430151
 38.1838	0.430152
 38.1878	0.430152
 38.1918	0.430152
 38.1958	0.430152
 38.1998	0.430152
 38.2038	0.430152
 38.2078	0.430153
 38.2118	0.430153
 38.2158	0.430153
 38.2198	0.430153
 38.2238	0.430153
 38.2278	0.430153
 38.2318	0.430154
 38.2358	0.430154
 38.2398	0.430154
 38.2438	0.430154
 38.2478	0.430154
 38.2518	0.430155
 38.2558	0.430155
 38.2598	0.430155
 38.2638	0.430155
 38.2678	0.430155
 38.2718	0.430155
 38.2758	0.430156
 38.2798	0.430156
 38.2838	0.430156
 38.2878	0.430156
 38.2918	0.430156
 38.2958	0.430156
 38.2998	0.430157
 38.3038	0.430157
 38.3078	0.430157
 38.3118	0.430157
 38.3158	0.430157
 38.3198	0.430158
 38.3238	0.430158
 38.3278	0.430158
 38.3318	0.430158
 38.3358	0.430158
 38.3398	0.430158
 38.3438	0.430159
 38.3478	0.430159
 38.3518	0.430159
 38.3558	0.430159
 38.3598	0.430159
 38.3638	0.43016
 38.3678	0.43016
 38.3718	0.43016
 38.3758	0.43016
 38.3798	0.43016
 38.3838	0.43016
 38.3878	0.430161
 38.3918	0.430161
 38.3958	0.430161
 38.3998	0.430161
 38.4038	0.430161
 38.4078	0.430161
 38.4118	0.430162
 38.4158	0.430162
 38.4198	0.430162
 38.4238	0.430162
 38.4278	0.430162
 38.4318	0.430163
 38.4358	0.430163
 38.4398	0.430163
 38.4438	0.430163
 38.4478	0.430163
 38.4518	0.430163
 38.4558	0.430164
 38.4598	0.430164
 38.4638	0.430164
 38.4678	0.430164
 38.4718	0.430164
 38.4758	0.430164
 38.4798	0.430165
 38.4838	0.430165
 38.4878	0.430165
 38.4918	0.430165
 38.4958	0.430165
 38.4998	0.430166
 38.5039	0.430166
 38.5079	0.430166
 38.5119	0.430166
 38.5159	0.430166
 38.5199	0.430166
 38.5239	0.430167
 38.5279	0.430167
 38.5319	0.430167
 38.5359	0.430167
 38.5399	0.430167
 38.5439	0.430167
 38.5479	0.430168
 38.5519	0.430168
 38.5559	0.430168
 38.5599	0.430168
 38.5639	0.430168
 38.5679	0.430169
 38.5719	0.430169
 38.5759	0.430169
 38.5799	0.430169
 38.5839	0.430169
 38.5879	0.430169
 38.5919	0.43017
 38.5959	0.43017
 38.5999	0.43017
 38.6039	0.43017
 38.6079	0.43017
 38.6119	0.430171
 38.6159	0.430171
 38.6199	0.430171
 38.6239	0.430171
 38.6279	0.430171
 38.6319	0.430171
 38.6359	0.430172
 38.6399	0.430172
 38.6439	0.430172
 38.6479	0.430172
 38.6519	0.430172
 38.6559	0.430172
 38.6599	0.430173
 38.6639	0.430173
 38.6679	0.430173
 38.6719	0.430173
 38.6759	0.430173
 38.6799	0.430174
 38.6839	0.430174
 38.6879	0.430174
 38.6919	0.430174
 38.6959	0.430174
 38.6999	0.430174
 38.7039	0.430175
 38.7079	0.430175
 38.7119	0.430175
 38.7159	0.430175
 38.7199	0.430175
 38.7239	0.430175
 38.7279	0.430176
 38.7319	0.430176
 38.7359	0.430176
 38.7399	0.430176
 38.7439	0.430176
 38.7479	0.430177
 38.7519	0.430177
 38.7559	0.430177
 38.7599	0.430177
 38.7639	0.430177
 38.7679	0.430177
 38.7719	0.430178
 38.7759	0.430178
 38.7799	0.430178
 38.7839	0.430178
 38.7879	0.430178
 38.7919	0.430178
 38.7959	0.430179
 38.7999	0.430179
 38.8039	0.430179
 38.8079	0.430179
 38.8119	0.430179
 38.8159	0.43018
 38.8199	0.43018
 38.8239	0.43018
 38.8279	0.43018
 38.8319	0.43018
 38.8359	0.43018
 38.8399	0.430181
 38.8439	0.430181
 38.8479	0.430181
 38.8519	0.430181
 38.8559	0.430181
 38.8599	0.430182
 38.8639	0.430182
 38.8679	0.430182
 38.8719	0.430182
 38.8759	0.430182
 38.8799	0.430182
 38.8839	0.430183
 38.8879	0.430183
 38.8919	0.430183
 38.8959	0.430183
 38.8999	0.430183
 38.9039	0.430183
 38.9079	0.430184
 38.9119	0.430184
 38.9159	0.430184
 38.9199	0.430184
 38.9239	0.430184
 38.9279	0.430185
 38.9319	0.430185
 38.9359	0.430185
 38.9399	0.430185
 38.9439	0.430185
 38.9479	0.430185
 38.9519	0.430186
 38.9559	0.430186
 38.9599	0.430186
 38.9639	0.430186
 38.9679	0.430186
 38.9719	0.430186
 38.9759	0.430187
 38.9799	0.430187
 38.9839	0.430187
 38.9879	0.430187
 38.9919	0.430187
 38.9959	0.430188
 38.9999	0.430188
 39.0039	0.430188
 39.0079	0.430188
 39.0119	0.430188
 39.0159	0.430188
 39.0199	0.430189
 39.0239	0.430189
 39.0279	0.430189
 39.0319	0.430189
 39.0359	0.430189
 39.0399	0.430189
 39.0439	0.43019
 39.0479	0.43019
 39.0519	0.43019
 39.0559	0.43019
 39.0599	0.43019
 39.0639	0.430191
 39.0679	0.430191
 39.0719	0.430191
 39.0759	0.430191
 39.0799	0.430191
 39.0839	0.430191
 39.0879	0.430192
 39.0919	0.430192
 39.0959	0.430192
 39.0999	0.430192
 39.1039	0.430192
 39.1079	0.430193
 39.1119	0.430193
 39.1159	0.430193
 39.1199	0.430193
 39.1239	0.430193
 39.1279	0.430193
 39.1319	0.430194
 39.1359	0.430194
 39.1399	0.430194
 39.1439	0.430194
 39.1479	0.430194
 39.1519	0.430194
 39.1559	0.430195
 39.1599	0.430195
 39.1639	0.430195
 39.1679	0.430195
 39.1719	0.430195
 39.1759	0.430196
 39.1799	0.430196
 39.1839	0.430196
 39.1879	0.430196
 39.1919	0.430196
 39.1959	0.430196
 39.1999	0.430197
 39.2039	0.430197
 39.2079	0.430197
 39.2119	0.430197
 39.2159	0.430197
 39.2199	0.430197
 39.2239	0.430198
 39.2279	0.430198
 39.2319	0.430198
 39.2359	0.430198
 39.2399	0.430198
 39.2439	0.430199
 39.2479	0.430199
 39.2519	0.430199
 39.2559	0.430199
 39.2599	0.430199
 39.2639	0.430199
 39.2679	0.4302
 39.2719	0.4302
 39.2759	0.4302
 39.2799	0.4302
 39.2839	0.4302
 39.2879	0.4302
 39.2919	0.430201
 39.2959	0.430201
 39.2999	0.430201
 39.3039	0.430201
 39.3079	0.430201
 39.3119	0.430202
 39.3159	0.430202
 39.3199	0.430202
 39.3239	0.430202
 39.3279	0.430202
 39.3319	0.430202
 39.3359	0.430203
 39.3399	0.430203
 39.3439	0.430203
 39.3479	0.430203
 39.3519	0.430203
 39.3559	0.430204
 39.3599	0.430204
 39.3639	0.430204
 39.3679	0.430204
 39.3719	0.430204
 39.3759	0.430204
 39.3799	0.430205
 39.3839	0.430205
 39.3879	0.430205
 39.3919	0.430205
 39.3959	0.430205
 39.3999	0.430205
 39.4039	0.430206
 39.4079	0.430206
 39.4119	0.430206
 39.4159	0.430206
 39.4199	0.430206
 39.4239	0.430207
 39.4279	0.430207
 39.4319	0.430207
 39.4359	0.430207
 39.4399	0.430207
 39.4439	0.430207
 39.4479	0.430208
 39.4519	0.430208
 39.4559	0.430208
 39.4599	0.430208
 39.4639	0.430208
 39.4679	0.430208
 39.4719	0.430209
 39.4759	0.430209
 39.4799	0.430209
 39.4839	0.430209
 39.4879	0.430209
 39.4919	0.43021
 39.4959	0.43021
 39.4999	0.43021
 39.504	0.43021
 39.508	0.43021
 39.512	0.43021
 39.516	0.430211
 39.52	0.430211
 39.524	0.430211
 39.528	0.430211
 39.532	0.430211
 39.536	0.430211
 39.54	0.430212
 39.544	0.430212
 39.548	0.430212
 39.552	0.430212
 39.556	0.430212
 39.56	0.430213
 39.564	0.430213
 39.568	0.430213
 39.572	0.430213
 39.576	0.430213
 39.58	0.430213
 39.584	0.430214
 39.588	0.430214
 39.592	0.430214
 39.596	0.430214
 39.6	0.430214
 39.604	0.430215
 39.608	0.430215
 39.612	0.430215
 39.616	0.430215
 39.62	0.430215
 39.624	0.430215
 39.628	0.430216
 39.632	0.430216
 39.636	0.430216
 39.64	0.430216
 39.644	0.430216
 39.648	0.430216
 39.652	0.430217
 39.656	0.430217
 39.66	0.430217
 39.664	0.430217
 39.668	0.430217
 39.672	0.430218
 39.676	0.430218
 39.68	0.430218
 39.684	0.430218
 39.688	0.430218
 39.692	0.430218
 39.696	0.430219
 39.7	0.430219
 39.704	0.430219
 39.708	0.430219
 39.712	0.430219
 39.716	0.430219
 39.72	0.43022
 39.724	0.43022
 39.728	0.43022
 39.732	0.43022
 39.736	0.43022
 39.74	0.430221
 39.744	0.430221
 39.748	0.430221
 39.752	0.430221
 39.756	0.430221
 39.76	0.430221
 39.764	0.430222
 39.768	0.430222
 39.772	0.430222
 39.776	0.430222
 39.78	0.430222
 39.784	0.430222
 39.788	0.430223
 39.792	0.430223
 39.796	0.430223
 39.8	0.430223
 39.804	0.430223
 39.808	0.430224
 39.812	0.430224
 39.816	0.430224
 39.82	0.430224
 39.824	0.430224
 39.828	0.430224
 39.832	0.430225
 39.836	0.430225
 39.84	0.430225
 39.844	0.430225
 39.848	0.430225
 39.852	0.430226
 39.856	0.430226
 39.86	0.430226
 39.864	0.430226
 39.868	0.430226
 39.872	0.430226
 39.876	0.430227
 39.88	0.430227
 39.884	0.430227
 39.888	0.430227
 39.892	0.430227
 39.896	0.430227
 39.9	0.430228
 39.904	0.430228
 39.908	0.430228
 39.912	0.430228
 39.916	0.430228
 39.92	0.430229
 39.924	0.430229
 39.928	0.430229
 39.932	0.430229
 39.936	0.430229
 39.94	0.430229
 39.944	0.43023
 39.948	0.43023
 39.952	0.43023
 39.956	0.43023
 39.96	0.43023
 39.964	0.43023
 39.968	0.430231
 39.972	0.430231
 39.976	0.430231
 39.98	0.430231
 39.984	0.430231
 39.988	0.430232
 39.992	0.430232
 39.996	0.430232
 40	0.430232


==> anc/TUM40_eff_AR_W.dat <==
# Cut-survival probability for tungsten-recoil events
# within the acceptance region for dark-matter searches
# Energy [keV] | Cut-survival probability
 0	0
 0.0040004	0
 0.0080008	0
 0.0120012	0
 0.0160016	0
 0.020002	0
 0.0240024	0
 0.0280028	0
 0.0320032	0
 0.0360036	0
 0.040004	0
 0.0440044	0
 0.0480048	0
 0.0520052	0
 0.0560056	0
 0.060006	0
 0.0640064	0
 0.0680068	0
 0.0720072	0
 0.0760076	0
 0.080008	0
 0.0840084	0
 0.0880088	0
 0.0920092	0
 0.0960096	0
 0.10001	0
 0.10401	0
 0.108011	0
 0.112011	0
 0.116012	0
 0.120012	0
 0.124012	0
 0.128013	0
 0.132013	0
 0.136014	0
 0.140014	0
 0.144014	0
 0.148015	0
 0.152015	0
 0.156016	0
 0.160016	0
 0.164016	0
 0.168017	0
 0.172017	0
 0.176018	0
 0.180018	0
 0.184018	0
 0.188019	0
 0.192019	0
 0.19602	0
 0.20002	0
 0.20402	0
 0.208021	0
 0.212021	0
 0.216022	0
 0.220022	0
 0.224022	0
 0.228023	0
 0.232023	0
 0.236024	0
 0.240024	0
 0.244024	0
 0.248025	0
 0.252025	0
 0.256026	0
 0.260026	0
 0.264026	0
 0.268027	0
 0.272027	0
 0.276028	0
 0.280028	0
 0.284028	0
 0.288029	0
 0.292029	0
 0.29603	0
 0.30003	0
 0.30403	0
 0.308031	0
 0.312031	0
 0.316032	0
 0.320032	0
 0.324032	0
 0.328033	0
 0.332033	0
 0.336034	0
 0.340034	0
 0.344034	0
 0.348035	0
 0.352035	0
 0.356036	0
 0.360036	0
 0.364036	0
 0.368037	0
 0.372037	0
 0.376038	0
 0.380038	0
 0.384038	0
 0.388039	0
 0.392039	0
 0.39604	0
 0.40004	0
 0.40404	0
 0.408041	0
 0.412041	0
 0.416042	0
 0.420042	0
 0.424042	0
 0.428043	0
 0.432043	0
 0.436044	0
 0.440044	0
 0.444044	0
 0.448045	0
 0.452045	0
 0.456046	0
 0.460046	0
 0.464046	0
 0.468047	0
 0.472047	0
 0.476048	0
 0.480048	0
 0.484048	0
 0.488049	0
 0.492049	0
 0.49605	0
 0.50005	0
 0.50405	0
 0.508051	0
 0.512051	0
 0.516052	0
 0.520052	0
 0.524052	0
 0.528053	0
 0.532053	0
 0.536054	0
 0.540054	0
 0.544054	0
 0.548055	0
 0.552055	0
 0.556056	0
 0.560056	0
 0.564056	0
 0.568057	0
 0.572057	0
 0.576058	0
 0.580058	0
 0.584058	0
 0.588059	0
 0.592059	0
 0.59606	0
 0.60006	0
 0.60406	0.0851322
 0.608061	0.0869828
 0.612061	0.0888365
 0.616062	0.0906931
 0.620062	0.0925529
 0.624062	0.0944156
 0.628063	0.0962814
 0.632063	0.0981502
 0.636064	0.100022
 0.640064	0.101897
 0.644064	0.103775
 0.648065	0.105656
 0.652065	0.107539
 0.656066	0.109426
 0.660066	0.111316
 0.664066	0.113209
 0.668067	0.115105
 0.672067	0.117004
 0.676068	0.118906
 0.680068	0.120811
 0.684068	0.122719
 0.688069	0.12463
 0.692069	0.126544
 0.69607	0.128461
 0.70007	0.130383
 0.70407	0.132458
 0.708071	0.134537
 0.712071	0.136619
 0.716072	0.138704
 0.720072	0.140792
 0.724072	0.142883
 0.728073	0.144978
 0.732073	0.147076
 0.736074	0.149177
 0.740074	0.151281
 0.744074	0.153388
 0.748075	0.155499
 0.752075	0.157613
 0.756076	0.15973
 0.760076	0.16185
 0.764076	0.163974
 0.768077	0.1661
 0.772077	0.16823
 0.776078	0.170363
 0.780078	0.1725
 0.784078	0.174639
 0.788079	0.176782
 0.792079	0.178928
 0.79608	0.181077
 0.80008	0.183226
 0.80408	0.185239
 0.808081	0.187256
 0.812081	0.189275
 0.816082	0.191297
 0.820082	0.193322
 0.824082	0.19535
 0.828083	0.197381
 0.832083	0.199415
 0.836084	0.201452
 0.840084	0.203492
 0.844084	0.205534
 0.848085	0.20758
 0.852085	0.209629
 0.856086	0.21168
 0.860086	0.213734
 0.864086	0.215791
 0.868087	0.217851
 0.872087	0.219914
 0.876088	0.22198
 0.880088	0.224049
 0.884088	0.226121
 0.888089	0.228195
 0.892089	0.230273
 0.89609	0.232353
 0.90009	0.234431
 0.90409	0.236272
 0.908091	0.238116
 0.912091	0.239963
 0.916092	0.241812
 0.920092	0.243664
 0.924092	0.245518
 0.928093	0.247374
 0.932093	0.249233
 0.936094	0.251095
 0.940094	0.252958
 0.944094	0.254825
 0.948095	0.256694
 0.952095	0.258565
 0.956096	0.260439
 0.960096	0.262315
 0.964096	0.264194
 0.968097	0.266075
 0.972097	0.267958
 0.976098	0.269844
 0.980098	0.271733
 0.984098	0.273624
 0.988099	0.275517
 0.992099	0.277413
 0.9961	0.279311
 1.0001	0.281201
 1.0041	0.28269
 1.0081	0.284181
 1.0121	0.285674
 1.0161	0.287168
 1.0201	0.288665
 1.0241	0.290163
 1.0281	0.291663
 1.0321	0.293164
 1.0361	0.294668
 1.0401	0.296173
 1.0441	0.29768
 1.0481	0.299189
 1.05211	0.300699
 1.05611	0.302211
 1.06011	0.303726
 1.06411	0.305241
 1.06811	0.306759
 1.07211	0.308278
 1.07611	0.3098
 1.08011	0.311322
 1.08411	0.312847
 1.08811	0.314374
 1.09211	0.315902
 1.09611	0.317432
 1.10011	0.318963
 1.10411	0.320497
 1.10811	0.322032
 1.11211	0.323569
 1.11611	0.325108
 1.12011	0.326648
 1.12411	0.32819
 1.12811	0.329734
 1.13211	0.33128
 1.13611	0.332827
 1.14011	0.334376
 1.14411	0.335927
 1.14811	0.33748
 1.15212	0.339034
 1.15612	0.34059
 1.16012	0.342148
 1.16412	0.343707
 1.16812	0.345268
 1.17212	0.346831
 1.17612	0.348396
 1.18012	0.349962
 1.18412	0.35153
 1.18812	0.3531
 1.19212	0.354671
 1.19612	0.356244
 1.20012	0.357807
 1.20412	0.358979
 1.20812	0.360152
 1.21212	0.361326
 1.21612	0.362502
 1.22012	0.363678
 1.22412	0.364856
 1.22812	0.366035
 1.23212	0.367215
 1.23612	0.368395
 1.24012	0.369578
 1.24412	0.370761
 1.24812	0.371945
 1.25213	0.373131
 1.25613	0.374317
 1.26013	0.375505
 1.26413	0.376693
 1.26813	0.377883
 1.27213	0.379074
 1.27613	0.380266
 1.28013	0.381459
 1.28413	0.382653
 1.28813	0.383849
 1.29213	0.385045
 1.29613	0.386243
 1.30013	0.387441
 1.30413	0.388641
 1.30813	0.389842
 1.31213	0.391043
 1.31613	0.392246
 1.32013	0.39345
 1.32413	0.394655
 1.32813	0.395862
 1.33213	0.397069
 1.33613	0.398277
 1.34013	0.399486
 1.34413	0.400697
 1.34813	0.401908
 1.35214	0.403121
 1.35614	0.404334
 1.36014	0.405549
 1.36414	0.406765
 1.36814	0.407982
 1.37214	0.4092
 1.37614	0.410419
 1.38014	0.411638
 1.38414	0.41286
 1.38814	0.414082
 1.39214	0.415305
 1.39614	0.416529
 1.40014	0.417744
 1.40414	0.418692
 1.40814	0.41964
 1.41214	0.420589
 1.41614	0.421538
 1.42014	0.422488
 1.42414	0.423439
 1.42814	0.424391
 1.43214	0.425343
 1.43614	0.426296
 1.44014	0.427249
 1.44414	0.428204
 1.44814	0.429158
 1.45215	0.430114
 1.45615	0.43107
 1.46015	0.432027
 1.46415	0.432984
 1.46815	0.433943
 1.47215	0.434901
 1.47615	0.435861
 1.48015	0.436821
 1.48415	0.437782
 1.48815	0.438743
 1.49215	0.439705
 1.49615	0.440668
 1.50015	0.441631
 1.50415	0.442595
 1.50815	0.44356
 1.51215	0.444525
 1.51615	0.445491
 1.52015	0.446458
 1.52415	0.447425
 1.52815	0.448393
 1.53215	0.449362
 1.53615	0.450331
 1.54015	0.451301
 1.54415	0.452271
 1.54815	0.453242
 1.55216	0.454214
 1.55616	0.455186
 1.56016	0.456159
 1.56416	0.457133
 1.56816	0.458107
 1.57216	0.459082
 1.57616	0.460057
 1.58016	0.461033
 1.58416	0.46201
 1.58816	0.462987
 1.59216	0.463965
 1.59616	0.464944
 1.60016	0.465918
 1.60416	0.466766
 1.60816	0.467614
 1.61216	0.468463
 1.61616	0.469312
 1.62016	0.470162
 1.62416	0.471012
 1.62816	0.471863
 1.63216	0.472714
 1.63616	0.473566
 1.64016	0.474418
 1.64416	0.47527
 1.64816	0.476123
 1.65217	0.476976
 1.65617	0.47783
 1.66017	0.478684
 1.66417	0.479539
 1.66817	0.480394
 1.67217	0.48125
 1.67617	0.482106
 1.68017	0.482962
 1.68417	0.483819
 1.68817	0.484676
 1.69217	0.485534
 1.69617	0.486392
 1.70017	0.487251
 1.70417	0.48811
 1.70817	0.488969
 1.71217	0.489829
 1.71617	0.490689
 1.72017	0.49155
 1.72417	0.492411
 1.72817	0.493273
 1.73217	0.494135
 1.73617	0.494997
 1.74017	0.49586
 1.74417	0.496723
 1.74817	0.497587
 1.75218	0.498451
 1.75618	0.499316
 1.76018	0.500181
 1.76418	0.501046
 1.76818	0.501912
 1.77218	0.502778
 1.77618	0.503644
 1.78018	0.504511
 1.78418	0.505379
 1.78818	0.506247
 1.79218	0.507115
 1.79618	0.507983
 1.80018	0.508847
 1.80418	0.509599
 1.80818	0.51035
 1.81218	0.511102
 1.81618	0.511855
 1.82018	0.512607
 1.82418	0.51336
 1.82818	0.514113
 1.83218	0.514867
 1.83618	0.51562
 1.84018	0.516374
 1.84418	0.517128
 1.84818	0.517883
 1.85219	0.518637
 1.85619	0.519392
 1.86019	0.520147
 1.86419	0.520903
 1.86819	0.521659
 1.87219	0.522415
 1.87619	0.523171
 1.88019	0.523927
 1.88419	0.524684
 1.88819	0.525441
 1.89219	0.526198
 1.89619	0.526956
 1.90019	0.527713
 1.90419	0.528471
 1.90819	0.529229
 1.91219	0.529988
 1.91619	0.530747
 1.92019	0.531506
 1.92419	0.532265
 1.92819	0.533024
 1.93219	0.533784
 1.93619	0.534544
 1.94019	0.535304
 1.94419	0.536064
 1.94819	0.536825
 1.9522	0.537586
 1.9562	0.538347
 1.9602	0.539109
 1.9642	0.53987
 1.9682	0.540632
 1.9722	0.541394
 1.9762	0.542156
 1.9802	0.542919
 1.9842	0.543682
 1.9882	0.544445
 1.9922	0.545208
 1.9962	0.545971
 2.0002	0.546728
 2.0042	0.547357
 2.0082	0.547985
 2.0122	0.548614
 2.0162	0.549243
 2.0202	0.549872
 2.0242	0.550501
 2.0282	0.551129
 2.0322	0.551759
 2.0362	0.552388
 2.0402	0.553017
 2.0442	0.553646
 2.0482	0.554276
 2.05221	0.554905
 2.05621	0.555535
 2.06021	0.556164
 2.06421	0.556794
 2.06821	0.557424
 2.07221	0.558053
 2.07621	0.558683
 2.08021	0.559313
 2.08421	0.559943
 2.08821	0.560574
 2.09221	0.561204
 2.09621	0.561834
 2.10021	0.562464
 2.10421	0.563095
 2.10821	0.563725
 2.11221	0.564356
 2.11621	0.564986
 2.12021	0.565617
 2.12421	0.566248
 2.12821	0.566879
 2.13221	0.56751
 2.13621	0.568141
 2.14021	0.568772
 2.14421	0.569403
 2.14821	0.570034
 2.15222	0.570665
 2.15622	0.571296
 2.16022	0.571928
 2.16422	0.572559
 2.16822	0.573191
 2.17222	0.573822
 2.17622	0.574454
 2.18022	0.575085
 2.18422	0.575717
 2.18822	0.576349
 2.19222	0.576981
 2.19622	0.577612
 2.20022	0.57824
 2.20422	0.578797
 2.20822	0.579353
 2.21222	0.57991
 2.21622	0.580466
 2.22022	0.581023
 2.22422	0.581579
 2.22822	0.582136
 2.23222	0.582692
 2.23622	0.583249
 2.24022	0.583805
 2.24422	0.584362
 2.24822	0.584918
 2.25223	0.585474
 2.25623	0.58603
 2.26023	0.586587
 2.26423	0.587143
 2.26823	0.587699
 2.27223	0.588255
 2.27623	0.588812
 2.28023	0.589368
 2.28423	0.589924
 2.28823	0.59048
 2.29223	0.591036
 2.29623	0.591592
 2.30023	0.592148
 2.30423	0.592704
 2.30823	0.59326
 2.31223	0.593816
 2.31623	0.594372
 2.32023	0.594928
 2.32423	0.595484
 2.32823	0.596039
 2.33223	0.596595
 2.33623	0.597151
 2.34023	0.597707
 2.34423	0.598262
 2.34823	0.598818
 2.35224	0.599373
 2.35624	0.599929
 2.36024	0.600485
 2.36424	0.60104
 2.36824	0.601595
 2.37224	0.602151
 2.37624	0.602706
 2.38024	0.603262
 2.38424	0.603817
 2.38824	0.604372
 2.39224	0.604927
 2.39624	0.605483
 2.40024	0.606035
 2.40424	0.606536
 2.40824	0.607038
 2.41224	0.60754
 2.41624	0.608042
 2.42024	0.608543
 2.42424	0.609044
 2.42824	0.609546
 2.43224	0.610047
 2.43624	0.610548
 2.44024	0.611049
 2.44424	0.61155
 2.44824	0.612051
 2.45225	0.612552
 2.45625	0.613053
 2.46025	0.613553
 2.46425	0.614054
 2.46825	0.614554
 2.47225	0.615054
 2.47625	0.615555
 2.48025	0.616055
 2.48425	0.616555
 2.48825	0.617055
 2.49225	0.617555
 2.49625	0.618054
 2.50025	0.618554
 2.50425	0.619054
 2.50825	0.619553
 2.51225	0.620052
 2.51625	0.620552
 2.52025	0.621051
 2.52425	0.62155
 2.52825	0.622049
 2.53225	0.622548
 2.53625	0.623047
 2.54025	0.623545
 2.54425	0.624044
 2.54825	0.624542
 2.55226	0.625041
 2.55626	0.625539
 2.56026	0.626037
 2.56426	0.626535
 2.56826	0.627033
 2.57226	0.627531
 2.57626	0.628029
 2.58026	0.628526
 2.58426	0.629024
 2.58826	0.629521
 2.59226	0.630019
 2.59626	0.630516
 2.60026	0.631009
 2.60426	0.631441
 2.60826	0.631874
 2.61226	0.632306
 2.61626	0.632738
 2.62026	0.63317
 2.62426	0.633601
 2.62826	0.634033
 2.63226	0.634464
 2.63626	0.634895
 2.64026	0.635326
 2.64426	0.635757
 2.64826	0.636188
 2.65227	0.636618
 2.65627	0.637049
 2.66027	0.637479
 2.66427	0.637909
 2.66827	0.638339
 2.67227	0.638769
 2.67627	0.639198
 2.68027	0.639627
 2.68427	0.640057
 2.68827	0.640486
 2.69227	0.640915
 2.69627	0.641343
 2.70027	0.641772
 2.70427	0.6422
 2.70827	0.642629
 2.71227	0.643057
 2.71627	0.643485
 2.72027	0.643912
 2.72427	0.64434
 2.72827	0.644767
 2.73227	0.645195
 2.73627	0.645622
 2.74027	0.646049
 2.74427	0.646476
 2.74827	0.646902
 2.75228	0.647329
 2.75628	0.647755
 2.76028	0.648181
 2.76428	0.648607
 2.76828	0.649033
 2.77228	0.649458
 2.77628	0.649884
 2.78028	0.650309
 2.78428	0.650734
 2.78828	0.651159
 2.79228	0.651584
 2.79628	0.652009
 2.80028	0.652431
 2.80428	0.652819
 2.80828	0.653207
 2.81228	0.653596
 2.81628	0.653984
 2.82028	0.654371
 2.82428	0.654759
 2.82828	0.655146
 2.83228	0.655533
 2.83628	0.65592
 2.84028	0.656307
 2.84428	0.656694
 2.84828	0.65708
 2.85229	0.657466
 2.85629	0.657852
 2.86029	0.658238
 2.86429	0.658624
 2.86829	0.659009
 2.87229	0.659394
 2.87629	0.65978
 2.88029	0.660164
 2.88429	0.660549
 2.88829	0.660933
 2.89229	0.661318
 2.89629	0.661702
 2.90029	0.662085
 2.90429	0.662469
 2.90829	0.662853
 2.91229	0.663236
 2.91629	0.663619
 2.92029	0.664002
 2.92429	0.664384
 2.92829	0.664767
 2.93229	0.665149
 2.93629	0.665531
 2.94029	0.665913
 2.94429	0.666295
 2.94829	0.666676
 2.9523	0.667057
 2.9563	0.667438
 2.9603	0.667819
 2.9643	0.6682
 2.9683	0.66858
 2.9723	0.668961
 2.9763	0.669341
 2.9803	0.669721
 2.9843	0.6701
 2.9883	0.67048
 2.9923	0.670859
 2.9963	0.671238
 3.0003	0.671614
 3.0043	0.671949
 3.0083	0.672285
 3.0123	0.67262
 3.0163	0.672955
 3.0203	0.67329
 3.0243	0.673625
 3.0283	0.673959
 3.0323	0.674293
 3.0363	0.674627
 3.0403	0.674961
 3.0443	0.675295
 3.0483	0.675628
 3.05231	0.675961
 3.05631	0.676294
 3.06031	0.676626
 3.06431	0.676958
 3.06831	0.67729
 3.07231	0.677622
 3.07631	0.677954
 3.08031	0.678285
 3.08431	0.678616
 3.08831	0.678947
 3.09231	0.679278
 3.09631	0.679609
 3.10031	0.679939
 3.10431	0.680269
 3.10831	0.680599
 3.11231	0.680928
 3.11631	0.681257
 3.12031	0.681587
 3.12431	0.681915
 3.12831	0.682244
 3.13231	0.682572
 3.13631	0.682901
 3.14031	0.683228
 3.14431	0.683556
 3.14831	0.683884
 3.15232	0.684211
 3.15632	0.684538
 3.16032	0.684865
 3.16432	0.685191
 3.16832	0.685517
 3.17232	0.685844
 3.17632	0.686169
 3.18032	0.686495
 3.18432	0.68682
 3.18832	0.687146
 3.19232	0.687471
 3.19632	0.687795
 3.20032	0.68812
 3.20432	0.688444
 3.20832	0.688768
 3.21232	0.689092
 3.21632	0.689415
 3.22032	0.689739
 3.22432	0.690062
 3.22832	0.690385
 3.23232	0.690707
 3.23632	0.69103
 3.24032	0.691352
 3.24432	0.691674
 3.24832	0.691995
 3.25233	0.692317
 3.25633	0.692638
 3.26033	0.692959
 3.26433	0.69328
 3.26833	0.6936
 3.27233	0.693921
 3.27633	0.694241
 3.28033	0.694561
 3.28433	0.69488
 3.28833	0.6952
 3.29233	0.695519
 3.29633	0.695838
 3.30033	0.696157
 3.30433	0.696475
 3.30833	0.696793
 3.31233	0.697111
 3.31633	0.697429
 3.32033	0.697747
 3.32433	0.698064
 3.32833	0.698381
 3.33233	0.698698
 3.33633	0.699015
 3.34033	0.699331
 3.34433	0.699647
 3.34833	0.699963
 3.35234	0.700279
 3.35634	0.700594
 3.36034	0.70091
 3.36434	0.701225
 3.36834	0.70154
 3.37234	0.701854
 3.37634	0.702169
 3.38034	0.702483
 3.38434	0.702797
 3.38834	0.70311
 3.39234	0.703424
 3.39634	0.703737
 3.40034	0.70405
 3.40434	0.704363
 3.40834	0.704675
 3.41234	0.704987
 3.41634	0.705299
 3.42034	0.705611
 3.42434	0.705923
 3.42834	0.706234
 3.43234	0.706545
 3.43634	0.706856
 3.44034	0.707167
 3.44434	0.707478
 3.44834	0.707788
 3.45235	0.708098
 3.45635	0.708408
 3.46035	0.708717
 3.46435	0.709026
 3.46835	0.709336
 3.47235	0.709644
 3.47635	0.709953
 3.48035	0.710262
 3.48435	0.71057
 3.48835	0.710878
 3.49235	0.711185
 3.49635	0.711493
 3.50035	0.711797
 3.50435	0.712065
 3.50835	0.712334
 3.51235	0.712602
 3.51635	0.71287
 3.52035	0.713137
 3.52435	0.713405
 3.52835	0.713672
 3.53235	0.713938
 3.53635	0.714205
 3.54035	0.714471
 3.54435	0.714737
 3.54835	0.715003
 3.55236	0.715269
 3.55636	0.715534
 3.56036	0.715799
 3.56436	0.716064
 3.56836	0.716329
 3.57236	0.716593
 3.57636	0.716857
 3.58036	0.717121
 3.58436	0.717385
 3.58836	0.717648
 3.59236	0.717911
 3.59636	0.718174
 3.60036	0.718436
 3.60436	0.718699
 3.60836	0.718961
 3.61236	0.719223
 3.61636	0.719484
 3.62036	0.719746
 3.62436	0.720007
 3.62836	0.720268
 3.63236	0.720528
 3.63636	0.720789
 3.64036	0.721049
 3.64436	0.721309
 3.64836	0.721569
 3.65237	0.721828
 3.65637	0.722087
 3.66037	0.722346
 3.66437	0.722605
 3.66837	0.722863
 3.67237	0.723121
 3.67637	0.723379
 3.68037	0.723637
 3.68437	0.723894
 3.68837	0.724152
 3.69237	0.724409
 3.69637	0.724665
 3.70037	0.724922
 3.70437	0.725178
 3.70837	0.725434
 3.71237	0.72569
 3.71637	0.725945
 3.72037	0.7262
 3.72437	0.726455
 3.72837	0.72671
 3.73237	0.726965
 3.73637	0.727219
 3.74037	0.727473
 3.74437	0.727727
 3.74837	0.72798
 3.75238	0.728234
 3.75638	0.728487
 3.76038	0.72874
 3.76438	0.728992
 3.76838	0.729245
 3.77238	0.729497
 3.77638	0.729748
 3.78038	0.73
 3.78438	0.730251
 3.78838	0.730503
 3.79238	0.730753
 3.79638	0.731004
 3.80038	0.731255
 3.80438	0.731505
 3.80838	0.731755
 3.81238	0.732004
 3.81638	0.732254
 3.82038	0.732503
 3.82438	0.732752
 3.82838	0.733001
 3.83238	0.733249
 3.83638	0.733497
 3.84038	0.733745
 3.84438	0.733993
 3.84838	0.734241
 3.85239	0.734488
 3.85639	0.734735
 3.86039	0.734982
 3.86439	0.735229
 3.86839	0.735475
 3.87239	0.735721
 3.87639	0.735967
 3.88039	0.736212
 3.88439	0.736458
 3.88839	0.736703
 3.89239	0.736948
 3.89639	0.737193
 3.90039	0.737437
 3.90439	0.737681
 3.90839	0.737925
 3.91239	0.738169
 3.91639	0.738412
 3.92039	0.738656
 3.92439	0.738899
 3.92839	0.739142
 3.93239	0.739384
 3.93639	0.739626
 3.94039	0.739869
 3.94439	0.74011
 3.94839	0.740352
 3.9524	0.740593
 3.9564	0.740835
 3.9604	0.741075
 3.9644	0.741316
 3.9684	0.741557
 3.9724	0.741797
 3.9764	0.742037
 3.9804	0.742276
 3.9844	0.742516
 3.9884	0.742755
 3.9924	0.742994
 3.9964	0.743233
 4.0004	0.74347
 4.0044	0.743688
 4.0084	0.743907
 4.0124	0.744125
 4.0164	0.744343
 4.0204	0.744561
 4.0244	0.744778
 4.0284	0.744995
 4.0324	0.745212
 4.0364	0.745429
 4.0404	0.745645
 4.0444	0.745862
 4.0484	0.746078
 4.05241	0.746293
 4.05641	0.746509
 4.06041	0.746724
 4.06441	0.746939
 4.06841	0.747154
 4.07241	0.747369
 4.07641	0.747583
 4.08041	0.747797
 4.08441	0.748011
 4.08841	0.748225
 4.09241	0.748438
 4.09641	0.748651
 4.10041	0.748864
 4.10441	0.749077
 4.10841	0.749289
 4.11241	0.749501
 4.11641	0.749713
 4.12041	0.749925
 4.12441	0.750136
 4.12841	0.750348
 4.13241	0.750559
 4.13641	0.750769
 4.14041	0.75098
 4.14441	0.75119
 4.14841	0.7514
 4.15242	0.75161
 4.15642	0.75182
 4.16042	0.752029
 4.16442	0.752238
 4.16842	0.752447
 4.17242	0.752656
 4.17642	0.752864
 4.18042	0.753072
 4.18442	0.75328
 4.18842	0.753488
 4.19242	0.753695
 4.19642	0.753903
 4.20042	0.75411
 4.20442	0.754316
 4.20842	0.754523
 4.21242	0.754729
 4.21642	0.754935
 4.22042	0.755141
 4.22442	0.755347
 4.22842	0.755552
 4.23242	0.755757
 4.23642	0.755962
 4.24042	0.756167
 4.24442	0.756371
 4.24842	0.756576
 4.25243	0.75678
 4.25643	0.756983
 4.26043	0.757187
 4.26443	0.75739
 4.26843	0.757593
 4.27243	0.757796
 4.27643	0.757999
 4.28043	0.758201
 4.28443	0.758403
 4.28843	0.758605
 4.29243	0.758807
 4.29643	0.759009
 4.30043	0.75921
 4.30443	0.759411
 4.30843	0.759612
 4.31243	0.759812
 4.31643	0.760013
 4.32043	0.760213
 4.32443	0.760412
 4.32843	0.760612
 4.33243	0.760812
 4.33643	0.761011
 4.34043	0.76121
 4.34443	0.761409
 4.34843	0.761607
 4.35244	0.761805
 4.35644	0.762003
 4.36044	0.762201
 4.36444	0.762399
 4.36844	0.762596
 4.37244	0.762793
 4.37644	0.76299
 4.38044	0.763187
 4.38444	0.763384
 4.38844	0.76358
 4.39244	0.763776
 4.39644	0.763972
 4.40044	0.764167
 4.40444	0.764363
 4.40844	0.764558
 4.41244	0.764753
 4.41644	0.764948
 4.42044	0.765142
 4.42444	0.765336
 4.42844	0.76553
 4.43244	0.765724
 4.43644	0.765918
 4.44044	0.766111
 4.44444	0.766304
 4.44844	0.766497
 4.45245	0.76669
 4.45645	0.766882
 4.46045	0.767075
 4.46445	0.767267
 4.46845	0.767459
 4.47245	0.76765
 4.47645	0.767842
 4.48045	0.768033
 4.48445	0.768224
 4.48845	0.768415
 4.49245	0.768605
 4.49645	0.768795
 4.50045	0.768984
 4.50445	0.769164
 4.50845	0.769344
 4.51245	0.769523
 4.51645	0.769703
 4.52045	0.769882
 4.52445	0.770061
 4.52845	0.770239
 4.53245	0.770417
 4.53645	0.770596
 4.54045	0.770774
 4.54445	0.770951
 4.54845	0.771129
 4.55246	0.771306
 4.55646	0.771483
 4.56046	0.77166
 4.56446	0.771836
 4.56846	0.772013
 4.57246	0.772189
 4.57646	0.772365
 4.58046	0.772541
 4.58446	0.772716
 4.58846	0.772892
 4.59246	0.773067
 4.59646	0.773241
 4.60046	0.773416
 4.60446	0.773591
 4.60846	0.773765
 4.61246	0.773939
 4.61646	0.774113
 4.62046	0.774286
 4.62446	0.77446
 4.62846	0.774633
 4.63246	0.774806
 4.63646	0.774978
 4.64046	0.775151
 4.64446	0.775323
 4.64846	0.775495
 4.65247	0.775667
 4.65647	0.775839
 4.66047	0.77601
 4.66447	0.776181
 4.66847	0.776352
 4.67247	0.776523
 4.67647	0.776694
 4.68047	0.776864
 4.68447	0.777034
 4.68847	0.777204
 4.69247	0.777374
 4.69647	0.777543
 4.70047	0.777713
 4.70447	0.777882
 4.70847	0.778051
 4.71247	0.778219
 4.71647	0.778388
 4.72047	0.778556
 4.72447	0.778724
 4.72847	0.778892
 4.73247	0.77906
 4.73647	0.779227
 4.74047	0.779394
 4.74447	0.779561
 4.74847	0.779728
 4.75248	0.779895
 4.75648	0.780061
 4.76048	0.780227
 4.76448	0.780393
 4.76848	0.780559
 4.77248	0.780724
 4.77648	0.78089
 4.78048	0.781055
 4.78448	0.78122
 4.78848	0.781384
 4.79248	0.781549
 4.79648	0.781713
 4.80048	0.781877
 4.80448	0.782041
 4.80848	0.782205
 4.81248	0.782368
 4.81648	0.782532
 4.82048	0.782695
 4.82448	0.782858
 4.82848	0.78302
 4.83248	0.783183
 4.83648	0.783345
 4.84048	0.783507
 4.84448	0.783669
 4.84848	0.783831
 4.85249	0.783992
 4.85649	0.784153
 4.86049	0.784314
 4.86449	0.784475
 4.86849	0.784636
 4.87249	0.784796
 4.87649	0.784956
 4.88049	0.785116
 4.88449	0.785276
 4.88849	0.785436
 4.89249	0.785595
 4.89649	0.785755
 4.90049	0.785914
 4.90449	0.786072
 4.90849	0.786231
 4.91249	0.78639
 4.91649	0.786548
 4.92049	0.786706
 4.92449	0.786864
 4.92849	0.787021
 4.93249	0.787179
 4.93649	0.787336
 4.94049	0.787493
 4.94449	0.78765
 4.94849	0.787806
 4.9525	0.787963
 4.9565	0.788119
 4.9605	0.788275
 4.9645	0.788431
 4.9685	0.788587
 4.9725	0.788742
 4.9765	0.788897
 4.9805	0.789053
 4.9845	0.789207
 4.9885	0.789362
 4.9925	0.789517
 4.9965	0.789671
 5.0005	0.789823
 5.0045	0.789961
 5.0085	0.790099
 5.0125	0.790237
 5.0165	0.790375
 5.0205	0.790512
 5.0245	0.790649
 5.0285	0.790786
 5.0325	0.790923
 5.0365	0.79106
 5.0405	0.791196
 5.0445	0.791332
 5.0485	0.791468
 5.05251	0.791604
 5.05651	0.79174
 5.06051	0.791875
 5.06451	0.79201
 5.06851	0.792145
 5.07251	0.79228
 5.07651	0.792415
 5.08051	0.792549
 5.08451	0.792684
 5.08851	0.792818
 5.09251	0.792951
 5.09651	0.793085
 5.10051	0.793219
 5.10451	0.793352
 5.10851	0.793485
 5.11251	0.793618
 5.11651	0.793751
 5.12051	0.793883
 5.12451	0.794015
 5.12851	0.794148
 5.13251	0.79428
 5.13651	0.794411
 5.14051	0.794543
 5.14451	0.794674
 5.14851	0.794805
 5.15252	0.794936
 5.15652	0.795067
 5.16052	0.795198
 5.16452	0.795328
 5.16852	0.795458
 5.17252	0.795588
 5.17652	0.795718
 5.18052	0.795848
 5.18452	0.795977
 5.18852	0.796107
 5.19252	0.796236
 5.19652	0.796365
 5.20052	0.796493
 5.20452	0.796622
 5.20852	0.79675
 5.21252	0.796878
 5.21652	0.797006
 5.22052	0.797134
 5.22452	0.797262
 5.22852	0.797389
 5.23252	0.797516
 5.23652	0.797643
 5.24052	0.79777
 5.24452	0.797897
 5.24852	0.798023
 5.25253	0.79815
 5.25653	0.798276
 5.26053	0.798402
 5.26453	0.798528
 5.26853	0.798653
 5.27253	0.798778
 5.27653	0.798904
 5.28053	0.799029
 5.28453	0.799153
 5.28853	0.799278
 5.29253	0.799403
 5.29653	0.799527
 5.30053	0.799651
 5.30453	0.799775
 5.30853	0.799899
 5.31253	0.800022
 5.31653	0.800146
 5.32053	0.800269
 5.32453	0.800392
 5.32853	0.800515
 5.33253	0.800637
 5.33653	0.80076
 5.34053	0.800882
 5.34453	0.801004
 5.34853	0.801126
 5.35254	0.801248
 5.35654	0.801369
 5.36054	0.801491
 5.36454	0.801612
 5.36854	0.801733
 5.37254	0.801854
 5.37654	0.801975
 5.38054	0.802095
 5.38454	0.802215
 5.38854	0.802336
 5.39254	0.802456
 5.39654	0.802575
 5.40054	0.802695
 5.40454	0.802814
 5.40854	0.802934
 5.41254	0.803053
 5.41654	0.803172
 5.42054	0.80329
 5.42454	0.803409
 5.42854	0.803527
 5.43254	0.803646
 5.43654	0.803764
 5.44054	0.803882
 5.44454	0.803999
 5.44854	0.804117
 5.45255	0.804234
 5.45655	0.804351
 5.46055	0.804468
 5.46455	0.804585
 5.46855	0.804702
 5.47255	0.804818
 5.47655	0.804935
 5.48055	0.805051
 5.48455	0.805167
 5.48855	0.805283
 5.49255	0.805398
 5.49655	0.805514
 5.50055	0.805628
 5.50455	0.805737
 5.50855	0.805845
 5.51255	0.805954
 5.51655	0.806062
 5.52055	0.80617
 5.52455	0.806278
 5.52855	0.806386
 5.53255	0.806493
 5.53655	0.8066
 5.54055	0.806708
 5.54455	0.806815
 5.54855	0.806922
 5.55256	0.807028
 5.55656	0.807135
 5.56056	0.807241
 5.56456	0.807347
 5.56856	0.807453
 5.57256	0.807559
 5.57656	0.807665
 5.58056	0.80777
 5.58456	0.807876
 5.58856	0.807981
 5.59256	0.808086
 5.59656	0.808191
 5.60056	0.808295
 5.60456	0.8084
 5.60856	0.808504
 5.61256	0.808608
 5.61656	0.808712
 5.62056	0.808816
 5.62456	0.80892
 5.62856	0.809023
 5.63256	0.809127
 5.63656	0.80923
 5.64056	0.809333
 5.64456	0.809436
 5.64856	0.809539
 5.65257	0.809641
 5.65657	0.809743
 5.66057	0.809846
 5.66457	0.809948
 5.66857	0.81005
 5.67257	0.810151
 5.67657	0.810253
 5.68057	0.810354
 5.68457	0.810455
 5.68857	0.810557
 5.69257	0.810657
 5.69657	0.810758
 5.70057	0.810859
 5.70457	0.810959
 5.70857	0.811059
 5.71257	0.81116
 5.71657	0.81126
 5.72057	0.811359
 5.72457	0.811459
 5.72857	0.811558
 5.73257	0.811658
 5.73657	0.811757
 5.74057	0.811856
 5.74457	0.811955
 5.74857	0.812053
 5.75258	0.812152
 5.75658	0.81225
 5.76058	0.812348
 5.76458	0.812446
 5.76858	0.812544
 5.77258	0.812642
 5.77658	0.81274
 5.78058	0.812837
 5.78458	0.812934
 5.78858	0.813031
 5.79258	0.813128
 5.79658	0.813225
 5.80058	0.813322
 5.80458	0.813418
 5.80858	0.813515
 5.81258	0.813611
 5.81658	0.813707
 5.82058	0.813803
 5.82458	0.813898
 5.82858	0.813994
 5.83258	0.814089
 5.83658	0.814185
 5.84058	0.81428
 5.84458	0.814375
 5.84858	0.81447
 5.85259	0.814564
 5.85659	0.814659
 5.86059	0.814753
 5.86459	0.814847
 5.86859	0.814941
 5.87259	0.815035
 5.87659	0.815129
 5.88059	0.815222
 5.88459	0.815316
 5.88859	0.815409
 5.89259	0.815502
 5.89659	0.815595
 5.90059	0.815688
 5.90459	0.815781
 5.90859	0.815873
 5.91259	0.815966
 5.91659	0.816058
 5.92059	0.81615
 5.92459	0.816242
 5.92859	0.816334
 5.93259	0.816425
 5.93659	0.816517
 5.94059	0.816608
 5.94459	0.816699
 5.94859	0.816791
 5.9526	0.816881
 5.9566	0.816972
 5.9606	0.817063
 5.9646	0.817153
 5.9686	0.817244
 5.9726	0.817334
 5.9766	0.817424
 5.9806	0.817514
 5.9846	0.817603
 5.9886	0.817693
 5.9926	0.817782
 5.9966	0.817872
 6.0006	0.81796
 6.0046	0.818044
 6.0086	0.818128
 6.0126	0.818212
 6.0166	0.818295
 6.0206	0.818378
 6.0246	0.818462
 6.0286	0.818545
 6.0326	0.818628
 6.0366	0.81871
 6.0406	0.818793
 6.0446	0.818875
 6.0486	0.818958
 6.05261	0.81904
 6.05661	0.819122
 6.06061	0.819204
 6.06461	0.819286
 6.06861	0.819367
 6.07261	0.819449
 6.07661	0.81953
 6.08061	0.819611
 6.08461	0.819692
 6.08861	0.819773
 6.09261	0.819854
 6.09661	0.819935
 6.10061	0.820015
 6.10461	0.820096
 6.10861	0.820176
 6.11261	0.820256
 6.11661	0.820336
 6.12061	0.820416
 6.12461	0.820495
 6.12861	0.820575
 6.13261	0.820654
 6.13661	0.820734
 6.14061	0.820813
 6.14461	0.820892
 6.14861	0.820971
 6.15262	0.821049
 6.15662	0.821128
 6.16062	0.821206
 6.16462	0.821285
 6.16862	0.821363
 6.17262	0.821441
 6.17662	0.821519
 6.18062	0.821596
 6.18462	0.821674
 6.18862	0.821751
 6.19262	0.821829
 6.19662	0.821906
 6.20062	0.821983
 6.20462	0.82206
 6.20862	0.822137
 6.21262	0.822214
 6.21662	0.82229
 6.22062	0.822366
 6.22462	0.822443
 6.22862	0.822519
 6.23262	0.822595
 6.23662	0.822671
 6.24062	0.822746
 6.24462	0.822822
 6.24862	0.822898
 6.25263	0.822973
 6.25663	0.823048
 6.26063	0.823123
 6.26463	0.823198
 6.26863	0.823273
 6.27263	0.823348
 6.27663	0.823422
 6.28063	0.823497
 6.28463	0.823571
 6.28863	0.823645
 6.29263	0.823719
 6.29663	0.823793
 6.30063	0.823867
 6.30463	0.82394
 6.30863	0.824014
 6.31263	0.824087
 6.31663	0.824161
 6.32063	0.824234
 6.32463	0.824307
 6.32863	0.82438
 6.33263	0.824452
 6.33663	0.824525
 6.34063	0.824597
 6.34463	0.82467
 6.34863	0.824742
 6.35264	0.824814
 6.35664	0.824886
 6.36064	0.824958
 6.36464	0.82503
 6.36864	0.825101
 6.37264	0.825173
 6.37664	0.825244
 6.38064	0.825315
 6.38464	0.825386
 6.38864	0.825457
 6.39264	0.825528
 6.39664	0.825599
 6.40064	0.82567
 6.40464	0.82574
 6.40864	0.82581
 6.41264	0.825881
 6.41664	0.825951
 6.42064	0.826021
 6.42464	0.82609
 6.42864	0.82616
 6.43264	0.82623
 6.43664	0.826299
 6.44064	0.826369
 6.44464	0.826438
 6.44864	0.826507
 6.45265	0.826576
 6.45665	0.826645
 6.46065	0.826714
 6.46465	0.826782
 6.46865	0.826851
 6.47265	0.826919
 6.47665	0.826987
 6.48065	0.827056
 6.48465	0.827124
 6.48865	0.827191
 6.49265	0.827259
 6.49665	0.827327
 6.50065	0.827394
 6.50465	0.827462
 6.50865	0.827529
 6.51265	0.827596
 6.51665	0.827663
 6.52065	0.82773
 6.52465	0.827797
 6.52865	0.827864
 6.53265	0.827931
 6.53665	0.827997
 6.54065	0.828063
 6.54465	0.82813
 6.54865	0.828196
 6.55266	0.828262
 6.55666	0.828328
 6.56066	0.828393
 6.56466	0.828459
 6.56866	0.828525
 6.57266	0.82859
 6.57666	0.828655
 6.58066	0.82872
 6.58466	0.828786
 6.58866	0.82885
 6.59266	0.828915
 6.59666	0.82898
 6.60066	0.829045
 6.60466	0.829109
 6.60866	0.829174
 6.61266	0.829238
 6.61666	0.829302
 6.62066	0.829366
 6.62466	0.82943
 6.62866	0.829494
 6.63266	0.829557
 6.63666	0.829621
 6.64066	0.829684
 6.64466	0.829748
 6.64866	0.829811
 6.65267	0.829874
 6.65667	0.829937
 6.66067	0.83
 6.66467	0.830063
 6.66867	0.830126
 6.67267	0.830188
 6.67667	0.830251
 6.68067	0.830313
 6.68467	0.830375
 6.68867	0.830437
 6.69267	0.830499
 6.69667	0.830561
 6.70067	0.830623
 6.70467	0.830685
 6.70867	0.830746
 6.71267	0.830808
 6.71667	0.830869
 6.72067	0.83093
 6.72467	0.830992
 6.72867	0.831053
 6.73267	0.831113
 6.73667	0.831174
 6.74067	0.831235
 6.74467	0.831296
 6.74867	0.831356
 6.75268	0.831416
 6.75668	0.831477
 6.76068	0.831537
 6.76468	0.831597
 6.76868	0.831657
 6.77268	0.831717
 6.77668	0.831776
 6.78068	0.831836
 6.78468	0.831896
 6.78868	0.831955
 6.79268	0.832014
 6.79668	0.832073
 6.80068	0.832133
 6.80468	0.832192
 6.80868	0.83225
 6.81268	0.832309
 6.81668	0.832368
 6.82068	0.832426
 6.82468	0.832485
 6.82868	0.832543
 6.83268	0.832601
 6.83668	0.83266
 6.84068	0.832718
 6.84468	0.832776
 6.84868	0.832833
 6.85269	0.832891
 6.85669	0.832949
 6.86069	0.833006
 6.86469	0.833064
 6.86869	0.833121
 6.87269	0.833178
 6.87669	0.833235
 6.88069	0.833292
 6.88469	0.833349
 6.88869	0.833406
 6.89269	0.833463
 6.89669	0.833519
 6.90069	0.833576
 6.90469	0.833632
 6.90869	0.833689
 6.91269	0.833745
 6.91669	0.833801
 6.92069	0.833857
 6.92469	0.833913
 6.92869	0.833969
 6.93269	0.834024
 6.93669	0.83408
 6.94069	0.834135
 6.94469	0.834191
 6.94869	0.834246
 6.9527	0.834301
 6.9567	0.834356
 6.9607	0.834411
 6.9647	0.834466
 6.9687	0.834521
 6.9727	0.834576
 6.9767	0.83463
 6.9807	0.834685
 6.9847	0.834739
 6.9887	0.834794
 6.9927	0.834848
 6.9967	0.834902
 7.0007	0.834955
 7.0047	0.835005
 7.0087	0.835055
 7.0127	0.835105
 7.0167	0.835155
 7.0207	0.835204
 7.0247	0.835254
 7.0287	0.835303
 7.0327	0.835352
 7.0367	0.835402
 7.0407	0.835451
 7.0447	0.8355
 7.0487	0.835549
 7.05271	0.835597
 7.05671	0.835646
 7.06071	0.835695
 7.06471	0.835743
 7.06871	0.835792
 7.07271	0.83584
 7.07671	0.835888
 7.08071	0.835937
 7.08471	0.835985
 7.08871	0.836033
 7.09271	0.836081
 7.09671	0.836128
 7.10071	0.836176
 7.10471	0.836224
 7.10871	0.836271
 7.11271	0.836319
 7.11671	0.836366
 7.12071	0.836413
 7.12471	0.83646
 7.12871	0.836507
 7.13271	0.836554
 7.13671	0.836601
 7.14071	0.836648
 7.14471	0.836694
 7.14871	0.836741
 7.15272	0.836788
 7.15672	0.836834
 7.16072	0.83688
 7.16472	0.836926
 7.16872	0.836973
 7.17272	0.837019
 7.17672	0.837065
 7.18072	0.83711
 7.18472	0.837156
 7.18872	0.837202
 7.19272	0.837247
 7.19672	0.837293
 7.20072	0.837338
 7.20472	0.837384
 7.20872	0.837429
 7.21272	0.837474
 7.21672	0.837519
 7.22072	0.837564
 7.22472	0.837609
 7.22872	0.837654
 7.23272	0.837698
 7.23672	0.837743
 7.24072	0.837788
 7.24472	0.837832
 7.24872	0.837876
 7.25273	0.837921
 7.25673	0.837965
 7.26073	0.838009
 7.26473	0.838053
 7.26873	0.838097
 7.27273	0.83814
 7.27673	0.838184
 7.28073	0.838228
 7.28473	0.838271
 7.28873	0.838315
 7.29273	0.838358
 7.29673	0.838402
 7.30073	0.838445
 7.30473	0.838488
 7.30873	0.838531
 7.31273	0.838574
 7.31673	0.838617
 7.32073	0.83866
 7.32473	0.838702
 7.32873	0.838745
 7.33273	0.838787
 7.33673	0.83883
 7.34073	0.838872
 7.34473	0.838915
 7.34873	0.838957
 7.35274	0.838999
 7.35674	0.839041
 7.36074	0.839083
 7.36474	0.839125
 7.36874	0.839166
 7.37274	0.839208
 7.37674	0.83925
 7.38074	0.839291
 7.38474	0.839333
 7.38874	0.839374
 7.39274	0.839415
 7.39674	0.839457
 7.40074	0.839498
 7.40474	0.839539
 7.40874	0.83958
 7.41274	0.839621
 7.41674	0.839661
 7.42074	0.839702
 7.42474	0.839743
 7.42874	0.839783
 7.43274	0.839824
 7.43674	0.839864
 7.44074	0.839904
 7.44474	0.839945
 7.44874	0.839985
 7.45275	0.840025
 7.45675	0.840065
 7.46075	0.840105
 7.46475	0.840145
 7.46875	0.840184
 7.47275	0.840224
 7.47675	0.840264
 7.48075	0.840303
 7.48475	0.840343
 7.48875	0.840382
 7.49275	0.840421
 7.49675	0.84046
 7.50075	0.840499
 7.50475	0.840539
 7.50875	0.840577
 7.51275	0.840616
 7.51675	0.840655
 7.52075	0.840694
 7.52475	0.840733
 7.52875	0.840771
 7.53275	0.84081
 7.53675	0.840848
 7.54075	0.840886
 7.54475	0.840925
 7.54875	0.840963
 7.55276	0.841001
 7.55676	0.841039
 7.56076	0.841077
 7.56476	0.841115
 7.56876	0.841153
 7.57276	0.84119
 7.57676	0.841228
 7.58076	0.841266
 7.58476	0.841303
 7.58876	0.841341
 7.59276	0.841378
 7.59676	0.841415
 7.60076	0.841452
 7.60476	0.841489
 7.60876	0.841527
 7.61276	0.841564
 7.61676	0.8416
 7.62076	0.841637
 7.62476	0.841674
 7.62876	0.841711
 7.63276	0.841747
 7.63676	0.841784
 7.64076	0.84182
 7.64476	0.841857
 7.64876	0.841893
 7.65277	0.841929
 7.65677	0.841965
 7.66077	0.842002
 7.66477	0.842038
 7.66877	0.842073
 7.67277	0.842109
 7.67677	0.842145
 7.68077	0.842181
 7.68477	0.842217
 7.68877	0.842252
 7.69277	0.842288
 7.69677	0.842323
 7.70077	0.842359
 7.70477	0.842394
 7.70877	0.842429
 7.71277	0.842464
 7.71677	0.842499
 7.72077	0.842534
 7.72477	0.842569
 7.72877	0.842604
 7.73277	0.842639
 7.73677	0.842674
 7.74077	0.842708
 7.74477	0.842743
 7.74877	0.842778
 7.75278	0.842812
 7.75678	0.842846
 7.76078	0.842881
 7.76478	0.842915
 7.76878	0.842949
 7.77278	0.842983
 7.77678	0.843017
 7.78078	0.843051
 7.78478	0.843085
 7.78878	0.843119
 7.79278	0.843153
 7.79678	0.843186
 7.80078	0.84322
 7.80478	0.843254
 7.80878	0.843287
 7.81278	0.843321
 7.81678	0.843354
 7.82078	0.843387
 7.82478	0.84342
 7.82878	0.843454
 7.83278	0.843487
 7.83678	0.84352
 7.84078	0.843553
 7.84478	0.843586
 7.84878	0.843618
 7.85279	0.843651
 7.85679	0.843684
 7.86079	0.843716
 7.86479	0.843749
 7.86879	0.843782
 7.87279	0.843814
 7.87679	0.843846
 7.88079	0.843879
 7.88479	0.843911
 7.88879	0.843943
 7.89279	0.843975
 7.89679	0.844007
 7.90079	0.844039
 7.90479	0.844071
 7.90879	0.844103
 7.91279	0.844135
 7.91679	0.844166
 7.92079	0.844198
 7.92479	0.84423
 7.92879	0.844261
 7.93279	0.844293
 7.93679	0.844324
 7.94079	0.844355
 7.94479	0.844387
 7.94879	0.844418
 7.9528	0.844449
 7.9568	0.84448
 7.9608	0.844511
 7.9648	0.844542
 7.9688	0.844573
 7.9728	0.844604
 7.9768	0.844634
 7.9808	0.844665
 7.9848	0.844696
 7.9888	0.844726
 7.9928	0.844757
 7.9968	0.844787
 8.0008	0.844817
 8.0048	0.844847
 8.0088	0.844876
 8.0128	0.844906
 8.0168	0.844935
 8.0208	0.844964
 8.0248	0.844993
 8.0288	0.845022
 8.0328	0.845051
 8.0368	0.84508
 8.0408	0.845109
 8.0448	0.845138
 8.0488	0.845167
 8.05281	0.845195
 8.05681	0.845224
 8.06081	0.845253
 8.06481	0.845281
 8.06881	0.84531
 8.07281	0.845338
 8.07681	0.845366
 8.08081	0.845395
 8.08481	0.845423
 8.08881	0.845451
 8.09281	0.845479
 8.09681	0.845507
 8.10081	0.845535
 8.10481	0.845563
 8.10881	0.845591
 8.11281	0.845619
 8.11681	0.845647
 8.12081	0.845674
 8.12481	0.845702
 8.12881	0.84573
 8.13281	0.845757
 8.13681	0.845785
 8.14081	0.845812
 8.14481	0.845839
 8.14881	0.845867
 8.15282	0.845894
 8.15682	0.845921
 8.16082	0.845948
 8.16482	0.845975
 8.16882	0.846002
 8.17282	0.846029
 8.17682	0.846056
 8.18082	0.846083
 8.18482	0.84611
 8.18882	0.846136
 8.19282	0.846163
 8.19682	0.84619
 8.20082	0.846216
 8.20482	0.846243
 8.20882	0.846269
 8.21282	0.846295
 8.21682	0.846322
 8.22082	0.846348
 8.22482	0.846374
 8.22882	0.8464
 8.23282	0.846427
 8.23682	0.846453
 8.24082	0.846479
 8.24482	0.846505
 8.24882	0.84653
 8.25283	0.846556
 8.25683	0.846582
 8.26083	0.846608
 8.26483	0.846633
 8.26883	0.846659
 8.27283	0.846685
 8.27683	0.84671
 8.28083	0.846736
 8.28483	0.846761
 8.28883	0.846786
 8.29283	0.846812
 8.29683	0.846837
 8.30083	0.846862
 8.30483	0.846887
 8.30883	0.846912
 8.31283	0.846937
 8.31683	0.846962
 8.32083	0.846987
 8.32483	0.847012
 8.32883	0.847037
 8.33283	0.847061
 8.33683	0.847086
 8.34083	0.847111
 8.34483	0.847135
 8.34883	0.84716
 8.35284	0.847184
 8.35684	0.847209
 8.36084	0.847233
 8.36484	0.847258
 8.36884	0.847282
 8.37284	0.847306
 8.37684	0.84733
 8.38084	0.847354
 8.38484	0.847378
 8.38884	0.847402
 8.39284	0.847426
 8.39684	0.84745
 8.40084	0.847474
 8.40484	0.847498
 8.40884	0.847522
 8.41284	0.847546
 8.41684	0.847569
 8.42084	0.847593
 8.42484	0.847616
 8.42884	0.84764
 8.43284	0.847663
 8.43684	0.847687
 8.44084	0.84771
 8.44484	0.847733
 8.44884	0.847757
 8.45285	0.84778
 8.45685	0.847803
 8.46085	0.847826
 8.46485	0.847849
 8.46885	0.847872
 8.47285	0.847895
 8.47685	0.847918
 8.48085	0.847941
 8.48485	0.847964
 8.48885	0.847987
 8.49285	0.848009
 8.49685	0.848032
 8.50085	0.848055
 8.50485	0.848077
 8.50885	0.8481
 8.51285	0.848122
 8.51685	0.848145
 8.52085	0.848167
 8.52485	0.848189
 8.52885	0.848212
 8.53285	0.848234
 8.53685	0.848256
 8.54085	0.848278
 8.54485	0.8483
 8.54885	0.848322
 8.55286	0.848344
 8.55686	0.848366
 8.56086	0.848388
 8.56486	0.84841
 8.56886	0.848432
 8.57286	0.848454
 8.57686	0.848475
 8.58086	0.848497
 8.58486	0.848519
 8.58886	0.84854
 8.59286	0.848562
 8.59686	0.848583
 8.60086	0.848605
 8.60486	0.848626
 8.60886	0.848648
 8.61286	0.848669
 8.61686	0.84869
 8.62086	0.848711
 8.62486	0.848733
 8.62886	0.848754
 8.63286	0.848775
 8.63686	0.848796
 8.64086	0.848817
 8.64486	0.848838
 8.64886	0.848859
 8.65287	0.848879
 8.65687	0.8489
 8.66087	0.848921
 8.66487	0.848942
 8.66887	0.848962
 8.67287	0.848983
 8.67687	0.849004
 8.68087	0.849024
 8.68487	0.849045
 8.68887	0.849065
 8.69287	0.849085
 8.69687	0.849106
 8.70087	0.849126
 8.70487	0.849146
 8.70887	0.849167
 8.71287	0.849187
 8.71687	0.849207
 8.72087	0.849227
 8.72487	0.849247
 8.72887	0.849267
 8.73287	0.849287
 8.73687	0.849307
 8.74087	0.849327
 8.74487	0.849347
 8.74887	0.849367
 8.75288	0.849386
 8.75688	0.849406
 8.76088	0.849426
 8.76488	0.849445
 8.76888	0.849465
 8.77288	0.849484
 8.77688	0.849504
 8.78088	0.849523
 8.78488	0.849543
 8.78888	0.849562
 8.79288	0.849582
 8.79688	0.849601
 8.80088	0.84962
 8.80488	0.849639
 8.80888	0.849658
 8.81288	0.849678
 8.81688	0.849697
 8.82088	0.849716
 8.82488	0.849735
 8.82888	0.849754
 8.83288	0.849773
 8.83688	0.849791
 8.84088	0.84981
 8.84488	0.849829
 8.84888	0.849848
 8.85289	0.849867
 8.85689	0.849885
 8.86089	0.849904
 8.86489	0.849922
 8.86889	0.849941
 8.87289	0.849959
 8.87689	0.849978
 8.88089	0.849996
 8.88489	0.850015
 8.88889	0.850033
 8.89289	0.850051
 8.89689	0.85007
 8.90089	0.850088
 8.90489	0.850106
 8.90889	0.850124
 8.91289	0.850142
 8.91689	0.85016
 8.92089	0.850179
 8.92489	0.850197
 8.92889	0.850214
 8.93289	0.850232
 8.93689	0.85025
 8.94089	0.850268
 8.94489	0.850286
 8.94889	0.850304
 8.9529	0.850321
 8.9569	0.850339
 8.9609	0.850357
 8.9649	0.850374
 8.9689	0.850392
 8.9729	0.850409
 8.9769	0.850427
 8.9809	0.850444
 8.9849	0.850462
 8.9889	0.850479
 8.9929	0.850497
 8.9969	0.850514
 9.0009	0.850531
 9.0049	0.850548
 9.0089	0.850565
 9.0129	0.850582
 9.0169	0.850598
 9.0209	0.850615
 9.0249	0.850632
 9.0289	0.850649
 9.0329	0.850665
 9.0369	0.850682
 9.0409	0.850698
 9.0449	0.850715
 9.0489	0.850732
 9.05291	0.850748
 9.05691	0.850764
 9.06091	0.850781
 9.06491	0.850797
 9.06891	0.850813
 9.07291	0.85083
 9.07691	0.850846
 9.08091	0.850862
 9.08491	0.850878
 9.08891	0.850895
 9.09291	0.850911
 9.09691	0.850927
 9.10091	0.850943
 9.10491	0.850959
 9.10891	0.850975
 9.11291	0.850991
 9.11691	0.851007
 9.12091	0.851022
 9.12491	0.851038
 9.12891	0.851054
 9.13291	0.85107
 9.13691	0.851085
 9.14091	0.851101
 9.14491	0.851117
 9.14891	0.851132
 9.15292	0.851148
 9.15692	0.851163
 9.16092	0.851179
 9.16492	0.851194
 9.16892	0.85121
 9.17292	0.851225
 9.17692	0.851241
 9.18092	0.851256
 9.18492	0.851271
 9.18892	0.851287
 9.19292	0.851302
 9.19692	0.851317
 9.20092	0.851332
 9.20492	0.851347
 9.20892	0.851362
 9.21292	0.851377
 9.21692	0.851392
 9.22092	0.851407
 9.22492	0.851422
 9.22892	0.851437
 9.23292	0.851452
 9.23692	0.851467
 9.24092	0.851482
 9.24492	0.851497
 9.24892	0.851512
 9.25293	0.851526
 9.25693	0.851541
 9.26093	0.851556
 9.26493	0.85157
 9.26893	0.851585
 9.27293	0.851599
 9.27693	0.851614
 9.28093	0.851628
 9.28493	0.851643
 9.28893	0.851657
 9.29293	0.851672
 9.29693	0.851686
 9.30093	0.8517
 9.30493	0.851715
 9.30893	0.851729
 9.31293	0.851743
 9.31693	0.851757
 9.32093	0.851772
 9.32493	0.851786
 9.32893	0.8518
 9.33293	0.851814
 9.33693	0.851828
 9.34093	0.851842
 9.34493	0.851856
 9.34893	0.85187
 9.35294	0.851884
 9.35694	0.851898
 9.36094	0.851912
 9.36494	0.851926
 9.36894	0.851939
 9.37294	0.851953
 9.37694	0.851967
 9.38094	0.851981
 9.38494	0.851994
 9.38894	0.852008
 9.39294	0.852022
 9.39694	0.852035
 9.40094	0.852049
 9.40494	0.852062
 9.40894	0.852076
 9.41294	0.852089
 9.41694	0.852103
 9.42094	0.852116
 9.42494	0.852129
 9.42894	0.852143
 9.43294	0.852156
 9.43694	0.852169
 9.44094	0.852183
 9.44494	0.852196
 9.44894	0.852209
 9.45295	0.852222
 9.45695	0.852235
 9.46095	0.852248
 9.46495	0.852262
 9.46895	0.852275
 9.47295	0.852288
 9.47695	0.852301
 9.48095	0.852314
 9.48495	0.852326
 9.48895	0.852339
 9.49295	0.852352
 9.49695	0.852365
 9.50095	0.852378
 9.50495	0.852391
 9.50895	0.852403
 9.51295	0.852416
 9.51695	0.852429
 9.52095	0.852442
 9.52495	0.852454
 9.52895	0.852467
 9.53295	0.852479
 9.53695	0.852492
 9.54095	0.852505
 9.54495	0.852517
 9.54895	0.85253
 9.55296	0.852542
 9.55696	0.852554
 9.56096	0.852567
 9.56496	0.852579
 9.56896	0.852591
 9.57296	0.852604
 9.57696	0.852616
 9.58096	0.852628
 9.58496	0.852641
 9.58896	0.852653
 9.59296	0.852665
 9.59696	0.852677
 9.60096	0.852689
 9.60496	0.852701
 9.60896	0.852713
 9.61296	0.852725
 9.61696	0.852737
 9.62096	0.852749
 9.62496	0.852761
 9.62896	0.852773
 9.63296	0.852785
 9.63696	0.852797
 9.64096	0.852809
 9.64496	0.852821
 9.64896	0.852832
 9.65297	0.852844
 9.65697	0.852856
 9.66097	0.852868
 9.66497	0.852879
 9.66897	0.852891
 9.67297	0.852903
 9.67697	0.852914
 9.68097	0.852926
 9.68497	0.852937
 9.68897	0.852949
 9.69297	0.85296
 9.69697	0.852972
 9.70097	0.852983
 9.70497	0.852995
 9.70897	0.853006
 9.71297	0.853018
 9.71697	0.853029
 9.72097	0.85304
 9.72497	0.853052
 9.72897	0.853063
 9.73297	0.853074
 9.73697	0.853085
 9.74097	0.853096
 9.74497	0.853108
 9.74897	0.853119
 9.75298	0.85313
 9.75698	0.853141
 9.76098	0.853152
 9.76498	0.853163
 9.76898	0.853174
 9.77298	0.853185
 9.77698	0.853196
 9.78098	0.853207
 9.78498	0.853218
 9.78898	0.853229
 9.79298	0.85324
 9.79698	0.853251
 9.80098	0.853261
 9.80498	0.853272
 9.80898	0.853283
 9.81298	0.853294
 9.81698	0.853304
 9.82098	0.853315
 9.82498	0.853326
 9.82898	0.853336
 9.83298	0.853347
 9.83698	0.853358
 9.84098	0.853368
 9.84498	0.853379
 9.84898	0.853389
 9.85299	0.8534
 9.85699	0.85341
 9.86099	0.853421
 9.86499	0.853431
 9.86899	0.853442
 9.87299	0.853452
 9.87699	0.853462
 9.88099	0.853473
 9.88499	0.853483
 9.88899	0.853493
 9.89299	0.853504
 9.89699	0.853514
 9.90099	0.853524
 9.90499	0.853534
 9.90899	0.853544
 9.91299	0.853555
 9.91699	0.853565
 9.92099	0.853575
 9.92499	0.853585
 9.92899	0.853595
 9.93299	0.853605
 9.93699	0.853615
 9.94099	0.853625
 9.94499	0.853635
 9.94899	0.853645
 9.953	0.853655
 9.957	0.853665
 9.961	0.853675
 9.965	0.853685
 9.969	0.853694
 9.973	0.853704
 9.977	0.853714
 9.981	0.853724
 9.985	0.853734
 9.989	0.853743
 9.993	0.853753
 9.997	0.853763
 10.001	0.853772
 10.005	0.853782
 10.009	0.853792
 10.013	0.853801
 10.017	0.853811
 10.021	0.85382
 10.025	0.85383
 10.029	0.853839
 10.033	0.853849
 10.037	0.853858
 10.041	0.853868
 10.045	0.853877
 10.049	0.853887
 10.053	0.853896
 10.057	0.853905
 10.061	0.853915
 10.065	0.853924
 10.069	0.853933
 10.073	0.853943
 10.077	0.853952
 10.081	0.853961
 10.085	0.85397
 10.089	0.85398
 10.093	0.853989
 10.097	0.853998
 10.101	0.854007
 10.105	0.854016
 10.109	0.854025
 10.113	0.854034
 10.117	0.854043
 10.121	0.854052
 10.125	0.854061
 10.129	0.85407
 10.133	0.854079
 10.137	0.854088
 10.141	0.854097
 10.145	0.854106
 10.149	0.854115
 10.153	0.854124
 10.157	0.854133
 10.161	0.854141
 10.165	0.85415
 10.169	0.854159
 10.173	0.854168
 10.177	0.854177
 10.181	0.854185
 10.185	0.854194
 10.189	0.854203
 10.193	0.854211
 10.197	0.85422
 10.201	0.854229
 10.205	0.854237
 10.209	0.854246
 10.213	0.854254
 10.217	0.854263
 10.221	0.854271
 10.225	0.85428
 10.229	0.854288
 10.233	0.854297
 10.237	0.854305
 10.241	0.854314
 10.245	0.854322
 10.249	0.854331
 10.253	0.854339
 10.257	0.854347
 10.261	0.854356
 10.265	0.854364
 10.269	0.854372
 10.273	0.854381
 10.277	0.854389
 10.281	0.854397
 10.285	0.854405
 10.289	0.854414
 10.293	0.854422
 10.297	0.85443
 10.301	0.854438
 10.305	0.854446
 10.309	0.854454
 10.313	0.854462
 10.317	0.85447
 10.321	0.854479
 10.325	0.854487
 10.329	0.854495
 10.333	0.854503
 10.337	0.854511
 10.341	0.854519
 10.345	0.854527
 10.349	0.854534
 10.353	0.854542
 10.357	0.85455
 10.361	0.854558
 10.365	0.854566
 10.369	0.854574
 10.373	0.854582
 10.377	0.854589
 10.381	0.854597
 10.385	0.854605
 10.389	0.854613
 10.393	0.854621
 10.397	0.854628
 10.401	0.854636
 10.405	0.854644
 10.409	0.854651
 10.413	0.854659
 10.417	0.854667
 10.421	0.854674
 10.425	0.854682
 10.429	0.854689
 10.433	0.854697
 10.437	0.854704
 10.441	0.854712
 10.445	0.85472
 10.449	0.854727
 10.453	0.854734
 10.457	0.854742
 10.461	0.854749
 10.465	0.854757
 10.469	0.854764
 10.473	0.854772
 10.477	0.854779
 10.481	0.854786
 10.485	0.854794
 10.489	0.854801
 10.493	0.854808
 10.497	0.854816
 10.5011	0.854823
 10.5051	0.85483
 10.5091	0.854837
 10.5131	0.854845
 10.5171	0.854852
 10.5211	0.854859
 10.5251	0.854866
 10.5291	0.854873
 10.5331	0.854881
 10.5371	0.854888
 10.5411	0.854895
 10.5451	0.854902
 10.5491	0.854909
 10.5531	0.854916
 10.5571	0.854923
 10.5611	0.85493
 10.5651	0.854937
 10.5691	0.854944
 10.5731	0.854951
 10.5771	0.854958
 10.5811	0.854965
 10.5851	0.854972
 10.5891	0.854979
 10.5931	0.854986
 10.5971	0.854993
 10.6011	0.855
 10.6051	0.855006
 10.6091	0.855013
 10.6131	0.85502
 10.6171	0.855027
 10.6211	0.855034
 10.6251	0.85504
 10.6291	0.855047
 10.6331	0.855054
 10.6371	0.855061
 10.6411	0.855067
 10.6451	0.855074
 10.6491	0.855081
 10.6531	0.855087
 10.6571	0.855094
 10.6611	0.855101
 10.6651	0.855107
 10.6691	0.855114
 10.6731	0.855121
 10.6771	0.855127
 10.6811	0.855134
 10.6851	0.85514
 10.6891	0.855147
 10.6931	0.855153
 10.6971	0.85516
 10.7011	0.855166
 10.7051	0.855173
 10.7091	0.855179
 10.7131	0.855186
 10.7171	0.855192
 10.7211	0.855199
 10.7251	0.855205
 10.7291	0.855211
 10.7331	0.855218
 10.7371	0.855224
 10.7411	0.855231
 10.7451	0.855237
 10.7491	0.855243
 10.7531	0.85525
 10.7571	0.855256
 10.7611	0.855262
 10.7651	0.855268
 10.7691	0.855275
 10.7731	0.855281
 10.7771	0.855287
 10.7811	0.855293
 10.7851	0.8553
 10.7891	0.855306
 10.7931	0.855312
 10.7971	0.855318
 10.8011	0.855324
 10.8051	0.85533
 10.8091	0.855336
 10.8131	0.855342
 10.8171	0.855349
 10.8211	0.855355
 10.8251	0.855361
 10.8291	0.855367
 10.8331	0.855373
 10.8371	0.855379
 10.8411	0.855385
 10.8451	0.855391
 10.8491	0.855397
 10.8531	0.855403
 10.8571	0.855409
 10.8611	0.855415
 10.8651	0.85542
 10.8691	0.855426
 10.8731	0.855432
 10.8771	0.855438
 10.8811	0.855444
 10.8851	0.85545
 10.8891	0.855456
 10.8931	0.855462
 10.8971	0.855467
 10.9011	0.855473
 10.9051	0.855479
 10.9091	0.855485
 10.9131	0.855491
 10.9171	0.855496
 10.9211	0.855502
 10.9251	0.855508
 10.9291	0.855513
 10.9331	0.855519
 10.9371	0.855525
 10.9411	0.85553
 10.9451	0.855536
 10.9491	0.855542
 10.9531	0.855547
 10.9571	0.855553
 10.9611	0.855559
 10.9651	0.855564
 10.9691	0.85557
 10.9731	0.855575
 10.9771	0.855581
 10.9811	0.855587
 10.9851	0.855592
 10.9891	0.855598
 10.9931	0.855603
 10.9971	0.855609
 11.0011	0.855614
 11.0051	0.85562
 11.0091	0.855625
 11.0131	0.855631
 11.0171	0.855636
 11.0211	0.855642
 11.0251	0.855647
 11.0291	0.855653
 11.0331	0.855658
 11.0371	0.855664
 11.0411	0.855669
 11.0451	0.855674
 11.0491	0.85568
 11.0531	0.855685
 11.0571	0.855691
 11.0611	0.855696
 11.0651	0.855701
 11.0691	0.855707
 11.0731	0.855712
 11.0771	0.855717
 11.0811	0.855723
 11.0851	0.855728
 11.0891	0.855733
 11.0931	0.855739
 11.0971	0.855744
 11.1011	0.855749
 11.1051	0.855755
 11.1091	0.85576
 11.1131	0.855765
 11.1171	0.85577
 11.1211	0.855775
 11.1251	0.855781
 11.1291	0.855786
 11.1331	0.855791
 11.1371	0.855796
 11.1411	0.855801
 11.1451	0.855806
 11.1491	0.855812
 11.1531	0.855817
 11.1571	0.855822
 11.1611	0.855827
 11.1651	0.855832
 11.1691	0.855837
 11.1731	0.855842
 11.1771	0.855847
 11.1811	0.855852
 11.1851	0.855857
 11.1891	0.855862
 11.1931	0.855867
 11.1971	0.855872
 11.2011	0.855877
 11.2051	0.855882
 11.2091	0.855887
 11.2131	0.855892
 11.2171	0.855897
 11.2211	0.855902
 11.2251	0.855907
 11.2291	0.855912
 11.2331	0.855917
 11.2371	0.855922
 11.2411	0.855926
 11.2451	0.855931
 11.2491	0.855936
 11.2531	0.855941
 11.2571	0.855946
 11.2611	0.855951
 11.2651	0.855955
 11.2691	0.85596
 11.2731	0.855965
 11.2771	0.85597
 11.2811	0.855975
 11.2851	0.855979
 11.2891	0.855984
 11.2931	0.855989
 11.2971	0.855994
 11.3011	0.855998
 11.3051	0.856003
 11.3091	0.856008
 11.3131	0.856012
 11.3171	0.856017
 11.3211	0.856022
 11.3251	0.856026
 11.3291	0.856031
 11.3331	0.856036
 11.3371	0.85604
 11.3411	0.856045
 11.3451	0.856049
 11.3491	0.856054
 11.3531	0.856059
 11.3571	0.856063
 11.3611	0.856068
 11.3651	0.856072
 11.3691	0.856077
 11.3731	0.856081
 11.3771	0.856086
 11.3811	0.85609
 11.3851	0.856095
 11.3891	0.856099
 11.3931	0.856104
 11.3971	0.856108
 11.4011	0.856113
 11.4051	0.856117
 11.4091	0.856122
 11.4131	0.856126
 11.4171	0.856131
 11.4211	0.856135
 11.4251	0.856139
 11.4291	0.856144
 11.4331	0.856148
 11.4371	0.856153
 11.4411	0.856157
 11.4451	0.856161
 11.4491	0.856166
 11.4531	0.85617
 11.4571	0.856174
 11.4611	0.856179
 11.4651	0.856183
 11.4691	0.856187
 11.4731	0.856192
 11.4771	0.856196
 11.4811	0.8562
 11.4851	0.856204
 11.4891	0.856209
 11.4931	0.856213
 11.4971	0.856217
 11.5012	0.856221
 11.5052	0.856226
 11.5092	0.85623
 11.5132	0.856234
 11.5172	0.856238
 11.5212	0.856242
 11.5252	0.856247
 11.5292	0.856251
 11.5332	0.856255
 11.5372	0.856259
 11.5412	0.856263
 11.5452	0.856267
 11.5492	0.856271
 11.5532	0.856276
 11.5572	0.85628
 11.5612	0.856284
 11.5652	0.856288
 11.5692	0.856292
 11.5732	0.856296
 11.5772	0.8563
 11.5812	0.856304
 11.5852	0.856308
 11.5892	0.856312
 11.5932	0.856316
 11.5972	0.85632
 11.6012	0.856324
 11.6052	0.856328
 11.6092	0.856332
 11.6132	0.856336
 11.6172	0.85634
 11.6212	0.856344
 11.6252	0.856348
 11.6292	0.856352
 11.6332	0.856356
 11.6372	0.85636
 11.6412	0.856364
 11.6452	0.856368
 11.6492	0.856372
 11.6532	0.856376
 11.6572	0.856379
 11.6612	0.856383
 11.6652	0.856387
 11.6692	0.856391
 11.6732	0.856395
 11.6772	0.856399
 11.6812	0.856403
 11.6852	0.856406
 11.6892	0.85641
 11.6932	0.856414
 11.6972	0.856418
 11.7012	0.856422
 11.7052	0.856425
 11.7092	0.856429
 11.7132	0.856433
 11.7172	0.856437
 11.7212	0.856441
 11.7252	0.856444
 11.7292	0.856448
 11.7332	0.856452
 11.7372	0.856455
 11.7412	0.856459
 11.7452	0.856463
 11.7492	0.856467
 11.7532	0.85647
 11.7572	0.856474
 11.7612	0.856478
 11.7652	0.856481
 11.7692	0.856485
 11.7732	0.856489
 11.7772	0.856492
 11.7812	0.856496
 11.7852	0.8565
 11.7892	0.856503
 11.7932	0.856507
 11.7972	0.85651
 11.8012	0.856514
 11.8052	0.856518
 11.8092	0.856521
 11.8132	0.856525
 11.8172	0.856528
 11.8212	0.856532
 11.8252	0.856535
 11.8292	0.856539
 11.8332	0.856543
 11.8372	0.856546
 11.8412	0.85655
 11.8452	0.856553
 11.8492	0.856557
 11.8532	0.85656
 11.8572	0.856564
 11.8612	0.856567
 11.8652	0.856571
 11.8692	0.856574
 11.8732	0.856578
 11.8772	0.856581
 11.8812	0.856584
 11.8852	0.856588
 11.8892	0.856591
 11.8932	0.856595
 11.8972	0.856598
 11.9012	0.856602
 11.9052	0.856605
 11.9092	0.856608
 11.9132	0.856612
 11.9172	0.856615
 11.9212	0.856619
 11.9252	0.856622
 11.9292	0.856625
 11.9332	0.856629
 11.9372	0.856632
 11.9412	0.856635
 11.9452	0.856639
 11.9492	0.856642
 11.9532	0.856645
 11.9572	0.856649
 11.9612	0.856652
 11.9652	0.856655
 11.9692	0.856659
 11.9732	0.856662
 11.9772	0.856665
 11.9812	0.856668
 11.9852	0.856672
 11.9892	0.856675
 11.9932	0.856678
 11.9972	0.856681
 12.0012	0.856685
 12.0052	0.856688
 12.0092	0.85669
 12.0132	0.856693
 12.0172	0.856696
 12.0212	0.856699
 12.0252	0.856702
 12.0292	0.856705
 12.0332	0.856708
 12.0372	0.856711
 12.0412	0.856713
 12.0452	0.856716
 12.0492	0.856719
 12.0532	0.856722
 12.0572	0.856725
 12.0612	0.856728
 12.0652	0.85673
 12.0692	0.856733
 12.0732	0.856736
 12.0772	0.856739
 12.0812	0.856742
 12.0852	0.856744
 12.0892	0.856747
 12.0932	0.85675
 12.0972	0.856753
 12.1012	0.856755
 12.1052	0.856758
 12.1092	0.856761
 12.1132	0.856764
 12.1172	0.856766
 12.1212	0.856769
 12.1252	0.856772
 12.1292	0.856775
 12.1332	0.856777
 12.1372	0.85678
 12.1412	0.856783
 12.1452	0.856785
 12.1492	0.856788
 12.1532	0.856791
 12.1572	0.856793
 12.1612	0.856796
 12.1652	0.856799
 12.1692	0.856801
 12.1732	0.856804
 12.1772	0.856807
 12.1812	0.856809
 12.1852	0.856812
 12.1892	0.856814
 12.1932	0.856817
 12.1972	0.85682
 12.2012	0.856822
 12.2052	0.856825
 12.2092	0.856827
 12.2132	0.85683
 12.2172	0.856833
 12.2212	0.856835
 12.2252	0.856838
 12.2292	0.85684
 12.2332	0.856843
 12.2372	0.856845
 12.2412	0.856848
 12.2452	0.856851
 12.2492	0.856853
 12.2532	0.856856
 12.2572	0.856858
 12.2612	0.856861
 12.2652	0.856863
 12.2692	0.856866
 12.2732	0.856868
 12.2772	0.856871
 12.2812	0.856873
 12.2852	0.856876
 12.2892	0.856878
 12.2932	0.856881
 12.2972	0.856883
 12.3012	0.856885
 12.3052	0.856888
 12.3092	0.85689
 12.3132	0.856893
 12.3172	0.856895
 12.3212	0.856898
 12.3252	0.8569
 12.3292	0.856902
 12.3332	0.856905
 12.3372	0.856907
 12.3412	0.85691
 12.3452	0.856912
 12.3492	0.856914
 12.3532	0.856917
 12.3572	0.856919
 12.3612	0.856922
 12.3652	0.856924
 12.3692	0.856926
 12.3732	0.856929
 12.3772	0.856931
 12.3812	0.856933
 12.3852	0.856936
 12.3892	0.856938
 12.3932	0.85694
 12.3972	0.856943
 12.4012	0.856945
 12.4052	0.856947
 12.4092	0.85695
 12.4132	0.856952
 12.4172	0.856954
 12.4212	0.856957
 12.4252	0.856959
 12.4292	0.856961
 12.4332	0.856963
 12.4372	0.856966
 12.4412	0.856968
 12.4452	0.85697
 12.4492	0.856973
 12.4532	0.856975
 12.4572	0.856977
 12.4612	0.856979
 12.4652	0.856982
 12.4692	0.856984
 12.4732	0.856986
 12.4772	0.856988
 12.4812	0.85699
 12.4852	0.856993
 12.4892	0.856995
 12.4932	0.856997
 12.4972	0.856999
 12.5013	0.857001
 12.5053	0.857004
 12.5093	0.857006
 12.5133	0.857008
 12.5173	0.85701
 12.5213	0.857012
 12.5253	0.857014
 12.5293	0.857017
 12.5333	0.857019
 12.5373	0.857021
 12.5413	0.857023
 12.5453	0.857025
 12.5493	0.857027
 12.5533	0.857029
 12.5573	0.857032
 12.5613	0.857034
 12.5653	0.857036
 12.5693	0.857038
 12.5733	0.85704
 12.5773	0.857042
 12.5813	0.857044
 12.5853	0.857046
 12.5893	0.857048
 12.5933	0.857051
 12.5973	0.857053
 12.6013	0.857055
 12.6053	0.857057
 12.6093	0.857059
 12.6133	0.857061
 12.6173	0.857063
 12.6213	0.857065
 12.6253	0.857067
 12.6293	0.857069
 12.6333	0.857071
 12.6373	0.857073
 12.6413	0.857075
 12.6453	0.857077
 12.6493	0.857079
 12.6533	0.857081
 12.6573	0.857083
 12.6613	0.857085
 12.6653	0.857087
 12.6693	0.857089
 12.6733	0.857091
 12.6773	0.857093
 12.6813	0.857095
 12.6853	0.857097
 12.6893	0.857099
 12.6933	0.857101
 12.6973	0.857103
 12.7013	0.857105
 12.7053	0.857107
 12.7093	0.857109
 12.7133	0.857111
 12.7173	0.857113
 12.7213	0.857115
 12.7253	0.857117
 12.7293	0.857119
 12.7333	0.857121
 12.7373	0.857122
 12.7413	0.857124
 12.7453	0.857126
 12.7493	0.857128
 12.7533	0.85713
 12.7573	0.857132
 12.7613	0.857134
 12.7653	0.857136
 12.7693	0.857138
 12.7733	0.85714
 12.7773	0.857141
 12.7813	0.857143
 12.7853	0.857145
 12.7893	0.857147
 12.7933	0.857149
 12.7973	0.857151
 12.8013	0.857153
 12.8053	0.857155
 12.8093	0.857156
 12.8133	0.857158
 12.8173	0.85716
 12.8213	0.857162
 12.8253	0.857164
 12.8293	0.857166
 12.8333	0.857167
 12.8373	0.857169
 12.8413	0.857171
 12.8453	0.857173
 12.8493	0.857175
 12.8533	0.857176
 12.8573	0.857178
 12.8613	0.85718
 12.8653	0.857182
 12.8693	0.857184
 12.8733	0.857185
 12.8773	0.857187
 12.8813	0.857189
 12.8853	0.857191
 12.8893	0.857192
 12.8933	0.857194
 12.8973	0.857196
 12.9013	0.857198
 12.9053	0.8572
 12.9093	0.857201
 12.9133	0.857203
 12.9173	0.857205
 12.9213	0.857206
 12.9253	0.857208
 12.9293	0.85721
 12.9333	0.857212
 12.9373	0.857213
 12.9413	0.857215
 12.9453	0.857217
 12.9493	0.857219
 12.9533	0.85722
 12.9573	0.857222
 12.9613	0.857224
 12.9653	0.857225
 12.9693	0.857227
 12.9733	0.857229
 12.9773	0.85723
 12.9813	0.857232
 12.9853	0.857234
 12.9893	0.857235
 12.9933	0.857237
 12.9973	0.857239
 13.0013	0.857241
 13.0053	0.857243
 13.0093	0.857245
 13.0133	0.857247
 13.0173	0.857249
 13.0213	0.857251
 13.0253	0.857253
 13.0293	0.857256
 13.0333	0.857258
 13.0373	0.85726
 13.0413	0.857262
 13.0453	0.857264
 13.0493	0.857266
 13.0533	0.857268
 13.0573	0.85727
 13.0613	0.857272
 13.0653	0.857274
 13.0693	0.857277
 13.0733	0.857279
 13.0773	0.857281
 13.0813	0.857283
 13.0853	0.857285
 13.0893	0.857287
 13.0933	0.857289
 13.0973	0.857291
 13.1013	0.857293
 13.1053	0.857295
 13.1093	0.857297
 13.1133	0.857299
 13.1173	0.857301
 13.1213	0.857303
 13.1253	0.857305
 13.1293	0.857307
 13.1333	0.85731
 13.1373	0.857312
 13.1413	0.857314
 13.1453	0.857316
 13.1493	0.857318
 13.1533	0.85732
 13.1573	0.857322
 13.1613	0.857324
 13.1653	0.857326
 13.1693	0.857328
 13.1733	0.85733
 13.1773	0.857332
 13.1813	0.857334
 13.1853	0.857336
 13.1893	0.857338
 13.1933	0.85734
 13.1973	0.857342
 13.2013	0.857344
 13.2053	0.857346
 13.2093	0.857348
 13.2133	0.85735
 13.2173	0.857351
 13.2213	0.857353
 13.2253	0.857355
 13.2293	0.857357
 13.2333	0.857359
 13.2373	0.857361
 13.2413	0.857363
 13.2453	0.857365
 13.2493	0.857367
 13.2533	0.857369
 13.2573	0.857371
 13.2613	0.857373
 13.2653	0.857375
 13.2693	0.857377
 13.2733	0.857379
 13.2773	0.857381
 13.2813	0.857383
 13.2853	0.857384
 13.2893	0.857386
 13.2933	0.857388
 13.2973	0.85739
 13.3013	0.857392
 13.3053	0.857394
 13.3093	0.857396
 13.3133	0.857398
 13.3173	0.8574
 13.3213	0.857402
 13.3253	0.857403
 13.3293	0.857405
 13.3333	0.857407
 13.3373	0.857409
 13.3413	0.857411
 13.3453	0.857413
 13.3493	0.857415
 13.3533	0.857417
 13.3573	0.857418
 13.3613	0.85742
 13.3653	0.857422
 13.3693	0.857424
 13.3733	0.857426
 13.3773	0.857428
 13.3813	0.857429
 13.3853	0.857431
 13.3893	0.857433
 13.3933	0.857435
 13.3973	0.857437
 13.4013	0.857439
 13.4053	0.85744
 13.4093	0.857442
 13.4133	0.857444
 13.4173	0.857446
 13.4213	0.857448
 13.4253	0.85745
 13.4293	0.857451
 13.4333	0.857453
 13.4373	0.857455
 13.4413	0.857457
 13.4453	0.857459
 13.4493	0.85746
 13.4533	0.857462
 13.4573	0.857464
 13.4613	0.857466
 13.4653	0.857468
 13.4693	0.857469
 13.4733	0.857471
 13.4773	0.857473
 13.4813	0.857475
 13.4853	0.857476
 13.4893	0.857478
 13.4933	0.85748
 13.4973	0.857482
 13.5014	0.857484
 13.5054	0.857485
 13.5094	0.857487
 13.5134	0.857489
 13.5174	0.857491
 13.5214	0.857492
 13.5254	0.857494
 13.5294	0.857496
 13.5334	0.857498
 13.5374	0.857499
 13.5414	0.857501
 13.5454	0.857503
 13.5494	0.857504
 13.5534	0.857506
 13.5574	0.857508
 13.5614	0.85751
 13.5654	0.857511
 13.5694	0.857513
 13.5734	0.857515
 13.5774	0.857517
 13.5814	0.857518
 13.5854	0.85752
 13.5894	0.857522
 13.5934	0.857523
 13.5974	0.857525
 13.6014	0.857527
 13.6054	0.857528
 13.6094	0.85753
 13.6134	0.857532
 13.6174	0.857534
 13.6214	0.857535
 13.6254	0.857537
 13.6294	0.857539
 13.6334	0.85754
 13.6374	0.857542
 13.6414	0.857544
 13.6454	0.857545
 13.6494	0.857547
 13.6534	0.857549
 13.6574	0.85755
 13.6614	0.857552
 13.6654	0.857554
 13.6694	0.857555
 13.6734	0.857557
 13.6774	0.857559
 13.6814	0.85756
 13.6854	0.857562
 13.6894	0.857564
 13.6934	0.857565
 13.6974	0.857567
 13.7014	0.857568
 13.7054	0.85757
 13.7094	0.857572
 13.7134	0.857573
 13.7174	0.857575
 13.7214	0.857577
 13.7254	0.857578
 13.7294	0.85758
 13.7334	0.857582
 13.7374	0.857583
 13.7414	0.857585
 13.7454	0.857586
 13.7494	0.857588
 13.7534	0.85759
 13.7574	0.857591
 13.7614	0.857593
 13.7654	0.857594
 13.7694	0.857596
 13.7734	0.857598
 13.7774	0.857599
 13.7814	0.857601
 13.7854	0.857602
 13.7894	0.857604
 13.7934	0.857606
 13.7974	0.857607
 13.8014	0.857609
 13.8054	0.85761
 13.8094	0.857612
 13.8134	0.857614
 13.8174	0.857615
 13.8214	0.857617
 13.8254	0.857618
 13.8294	0.85762
 13.8334	0.857621
 13.8374	0.857623
 13.8414	0.857625
 13.8454	0.857626
 13.8494	0.857628
 13.8534	0.857629
 13.8574	0.857631
 13.8614	0.857632
 13.8654	0.857634
 13.8694	0.857635
 13.8734	0.857637
 13.8774	0.857639
 13.8814	0.85764
 13.8854	0.857642
 13.8894	0.857643
 13.8934	0.857645
 13.8974	0.857646
 13.9014	0.857648
 13.9054	0.857649
 13.9094	0.857651
 13.9134	0.857652
 13.9174	0.857654
 13.9214	0.857655
 13.9254	0.857657
 13.9294	0.857658
 13.9334	0.85766
 13.9374	0.857661
 13.9414	0.857663
 13.9454	0.857664
 13.9494	0.857666
 13.9534	0.857668
 13.9574	0.857669
 13.9614	0.857671
 13.9654	0.857672
 13.9694	0.857674
 13.9734	0.857675
 13.9774	0.857677
 13.9814	0.857678
 13.9854	0.85768
 13.9894	0.857681
 13.9934	0.857682
 13.9974	0.857684
 14.0014	0.857685
 14.0054	0.857687
 14.0094	0.857688
 14.0134	0.85769
 14.0174	0.857691
 14.0214	0.857693
 14.0254	0.857694
 14.0294	0.857696
 14.0334	0.857697
 14.0374	0.857699
 14.0414	0.8577
 14.0454	0.857702
 14.0494	0.857703
 14.0534	0.857705
 14.0574	0.857706
 14.0614	0.857708
 14.0654	0.857709
 14.0694	0.85771
 14.0734	0.857712
 14.0774	0.857713
 14.0814	0.857715
 14.0854	0.857716
 14.0894	0.857718
 14.0934	0.857719
 14.0974	0.857721
 14.1014	0.857722
 14.1054	0.857723
 14.1094	0.857725
 14.1134	0.857726
 14.1174	0.857728
 14.1214	0.857729
 14.1254	0.857731
 14.1294	0.857732
 14.1334	0.857733
 14.1374	0.857735
 14.1414	0.857736
 14.1454	0.857738
 14.1494	0.857739
 14.1534	0.857741
 14.1574	0.857742
 14.1614	0.857743
 14.1654	0.857745
 14.1694	0.857746
 14.1734	0.857748
 14.1774	0.857749
 14.1814	0.85775
 14.1854	0.857752
 14.1894	0.857753
 14.1934	0.857755
 14.1974	0.857756
 14.2014	0.857757
 14.2054	0.857759
 14.2094	0.85776
 14.2134	0.857762
 14.2174	0.857763
 14.2214	0.857764
 14.2254	0.857766
 14.2294	0.857767
 14.2334	0.857769
 14.2374	0.85777
 14.2414	0.857771
 14.2454	0.857773
 14.2494	0.857774
 14.2534	0.857775
 14.2574	0.857777
 14.2614	0.857778
 14.2654	0.85778
 14.2694	0.857781
 14.2734	0.857782
 14.2774	0.857784
 14.2814	0.857785
 14.2854	0.857786
 14.2894	0.857788
 14.2934	0.857789
 14.2974	0.857791
 14.3014	0.857792
 14.3054	0.857793
 14.3094	0.857795
 14.3134	0.857796
 14.3174	0.857797
 14.3214	0.857799
 14.3254	0.8578
 14.3294	0.857801
 14.3334	0.857803
 14.3374	0.857804
 14.3414	0.857805
 14.3454	0.857807
 14.3494	0.857808
 14.3534	0.857809
 14.3574	0.857811
 14.3614	0.857812
 14.3654	0.857813
 14.3694	0.857815
 14.3734	0.857816
 14.3774	0.857817
 14.3814	0.857819
 14.3854	0.85782
 14.3894	0.857821
 14.3934	0.857823
 14.3974	0.857824
 14.4014	0.857825
 14.4054	0.857827
 14.4094	0.857828
 14.4134	0.857829
 14.4174	0.857831
 14.4214	0.857832
 14.4254	0.857833
 14.4294	0.857835
 14.4334	0.857836
 14.4374	0.857837
 14.4414	0.857838
 14.4454	0.85784
 14.4494	0.857841
 14.4534	0.857842
 14.4574	0.857844
 14.4614	0.857845
 14.4654	0.857846
 14.4694	0.857848
 14.4734	0.857849
 14.4774	0.85785
 14.4814	0.857851
 14.4854	0.857853
 14.4894	0.857854
 14.4934	0.857855
 14.4974	0.857857
 14.5015	0.857858
 14.5055	0.857859
 14.5095	0.85786
 14.5135	0.857862
 14.5175	0.857863
 14.5215	0.857864
 14.5255	0.857866
 14.5295	0.857867
 14.5335	0.857868
 14.5375	0.857869
 14.5415	0.857871
 14.5455	0.857872
 14.5495	0.857873
 14.5535	0.857875
 14.5575	0.857876
 14.5615	0.857877
 14.5655	0.857878
 14.5695	0.85788
 14.5735	0.857881
 14.5775	0.857882
 14.5815	0.857883
 14.5855	0.857885
 14.5895	0.857886
 14.5935	0.857887
 14.5975	0.857888
 14.6015	0.85789
 14.6055	0.857891
 14.6095	0.857892
 14.6135	0.857893
 14.6175	0.857895
 14.6215	0.857896
 14.6255	0.857897
 14.6295	0.857898
 14.6335	0.8579
 14.6375	0.857901
 14.6415	0.857902
 14.6455	0.857903
 14.6495	0.857905
 14.6535	0.857906
 14.6575	0.857907
 14.6615	0.857908
 14.6655	0.85791
 14.6695	0.857911
 14.6735	0.857912
 14.6775	0.857913
 14.6815	0.857914
 14.6855	0.857916
 14.6895	0.857917
 14.6935	0.857918
 14.6975	0.857919
 14.7015	0.857921
 14.7055	0.857922
 14.7095	0.857923
 14.7135	0.857924
 14.7175	0.857926
 14.7215	0.857927
 14.7255	0.857928
 14.7295	0.857929
 14.7335	0.85793
 14.7375	0.857932
 14.7415	0.857933
 14.7455	0.857934
 14.7495	0.857935
 14.7535	0.857936
 14.7575	0.857938
 14.7615	0.857939
 14.7655	0.85794
 14.7695	0.857941
 14.7735	0.857942
 14.7775	0.857944
 14.7815	0.857945
 14.7855	0.857946
 14.7895	0.857947
 14.7935	0.857948
 14.7975	0.85795
 14.8015	0.857951
 14.8055	0.857952
 14.8095	0.857953
 14.8135	0.857954
 14.8175	0.857956
 14.8215	0.857957
 14.8255	0.857958
 14.8295	0.857959
 14.8335	0.85796
 14.8375	0.857962
 14.8415	0.857963
 14.8455	0.857964
 14.8495	0.857965
 14.8535	0.857966
 14.8575	0.857967
 14.8615	0.857969
 14.8655	0.85797
 14.8695	0.857971
 14.8735	0.857972
 14.8775	0.857973
 14.8815	0.857975
 14.8855	0.857976
 14.8895	0.857977
 14.8935	0.857978
 14.8975	0.857979
 14.9015	0.85798
 14.9055	0.857982
 14.9095	0.857983
 14.9135	0.857984
 14.9175	0.857985
 14.9215	0.857986
 14.9255	0.857987
 14.9295	0.857989
 14.9335	0.85799
 14.9375	0.857991
 14.9415	0.857992
 14.9455	0.857993
 14.9495	0.857994
 14.9535	0.857995
 14.9575	0.857997
 14.9615	0.857998
 14.9655	0.857999
 14.9695	0.858
 14.9735	0.858001
 14.9775	0.858002
 14.9815	0.858004
 14.9855	0.858005
 14.9895	0.858006
 14.9935	0.858007
 14.9975	0.858008
 15.0015	0.858009
 15.0055	0.85801
 15.0095	0.85801
 15.0135	0.858011
 15.0175	0.858011
 15.0215	0.858012
 15.0255	0.858013
 15.0295	0.858013
 15.0335	0.858014
 15.0375	0.858014
 15.0415	0.858015
 15.0455	0.858015
 15.0495	0.858016
 15.0535	0.858017
 15.0575	0.858017
 15.0615	0.858018
 15.0655	0.858018
 15.0695	0.858019
 15.0735	0.858019
 15.0775	0.85802
 15.0815	0.85802
 15.0855	0.858021
 15.0895	0.858022
 15.0935	0.858022
 15.0975	0.858023
 15.1015	0.858023
 15.1055	0.858024
 15.1095	0.858024
 15.1135	0.858025
 15.1175	0.858025
 15.1215	0.858026
 15.1255	0.858027
 15.1295	0.858027
 15.1335	0.858028
 15.1375	0.858028
 15.1415	0.858029
 15.1455	0.858029
 15.1495	0.85803
 15.1535	0.85803
 15.1575	0.858031
 15.1615	0.858032
 15.1655	0.858032
 15.1695	0.858033
 15.1735	0.858033
 15.1775	0.858034
 15.1815	0.858034
 15.1855	0.858035
 15.1895	0.858035
 15.1935	0.858036
 15.1975	0.858036
 15.2015	0.858037
 15.2055	0.858037
 15.2095	0.858038
 15.2135	0.858039
 15.2175	0.858039
 15.2215	0.85804
 15.2255	0.85804
 15.2295	0.858041
 15.2335	0.858041
 15.2375	0.858042
 15.2415	0.858042
 15.2455	0.858043
 15.2495	0.858043
 15.2535	0.858044
 15.2575	0.858044
 15.2615	0.858045
 15.2655	0.858045
 15.2695	0.858046
 15.2735	0.858046
 15.2775	0.858047
 15.2815	0.858047
 15.2855	0.858048
 15.2895	0.858048
 15.2935	0.858049
 15.2975	0.85805
 15.3015	0.85805
 15.3055	0.858051
 15.3095	0.858051
 15.3135	0.858052
 15.3175	0.858052
 15.3215	0.858053
 15.3255	0.858053
 15.3295	0.858054
 15.3335	0.858054
 15.3375	0.858055
 15.3415	0.858055
 15.3455	0.858056
 15.3495	0.858056
 15.3535	0.858057
 15.3575	0.858057
 15.3615	0.858058
 15.3655	0.858058
 15.3695	0.858059
 15.3735	0.858059
 15.3775	0.85806
 15.3815	0.85806
 15.3855	0.858061
 15.3895	0.858061
 15.3935	0.858062
 15.3975	0.858062
 15.4015	0.858063
 15.4055	0.858063
 15.4095	0.858064
 15.4135	0.858064
 15.4175	0.858065
 15.4215	0.858065
 15.4255	0.858066
 15.4295	0.858066
 15.4335	0.858067
 15.4375	0.858067
 15.4415	0.858068
 15.4455	0.858068
 15.4495	0.858069
 15.4535	0.858069
 15.4575	0.85807
 15.4615	0.85807
 15.4655	0.858071
 15.4695	0.858071
 15.4735	0.858071
 15.4775	0.858072
 15.4815	0.858072
 15.4855	0.858073
 15.4895	0.858073
 15.4935	0.858074
 15.4975	0.858074
 15.5016	0.858075
 15.5056	0.858075
 15.5096	0.858076
 15.5136	0.858076
 15.5176	0.858077
 15.5216	0.858077
 15.5256	0.858078
 15.5296	0.858078
 15.5336	0.858079
 15.5376	0.858079
 15.5416	0.85808
 15.5456	0.85808
 15.5496	0.858081
 15.5536	0.858081
 15.5576	0.858081
 15.5616	0.858082
 15.5656	0.858082
 15.5696	0.858083
 15.5736	0.858083
 15.5776	0.858084
 15.5816	0.858084
 15.5856	0.858085
 15.5896	0.858085
 15.5936	0.858086
 15.5976	0.858086
 15.6016	0.858087
 15.6056	0.858087
 15.6096	0.858088
 15.6136	0.858088
 15.6176	0.858088
 15.6216	0.858089
 15.6256	0.858089
 15.6296	0.85809
 15.6336	0.85809
 15.6376	0.858091
 15.6416	0.858091
 15.6456	0.858092
 15.6496	0.858092
 15.6536	0.858093
 15.6576	0.858093
 15.6616	0.858093
 15.6656	0.858094
 15.6696	0.858094
 15.6736	0.858095
 15.6776	0.858095
 15.6816	0.858096
 15.6856	0.858096
 15.6896	0.858097
 15.6936	0.858097
 15.6976	0.858098
 15.7016	0.858098
 15.7056	0.858098
 15.7096	0.858099
 15.7136	0.858099
 15.7176	0.8581
 15.7216	0.8581
 15.7256	0.858101
 15.7296	0.858101
 15.7336	0.858102
 15.7376	0.858102
 15.7416	0.858102
 15.7456	0.858103
 15.7496	0.858103
 15.7536	0.858104
 15.7576	0.858104
 15.7616	0.858105
 15.7656	0.858105
 15.7696	0.858105
 15.7736	0.858106
 15.7776	0.858106
 15.7816	0.858107
 15.7856	0.858107
 15.7896	0.858108
 15.7936	0.858108
 15.7976	0.858109
 15.8016	0.858109
 15.8056	0.858109
 15.8096	0.85811
 15.8136	0.85811
 15.8176	0.858111
 15.8216	0.858111
 15.8256	0.858112
 15.8296	0.858112
 15.8336	0.858112
 15.8376	0.858113
 15.8416	0.858113
 15.8456	0.858114
 15.8496	0.858114
 15.8536	0.858115
 15.8576	0.858115
 15.8616	0.858115
 15.8656	0.858116
 15.8696	0.858116
 15.8736	0.858117
 15.8776	0.858117
 15.8816	0.858118
 15.8856	0.858118
 15.8896	0.858118
 15.8936	0.858119
 15.8976	0.858119
 15.9016	0.85812
 15.9056	0.85812
 15.9096	0.85812
 15.9136	0.858121
 15.9176	0.858121
 15.9216	0.858122
 15.9256	0.858122
 15.9296	0.858123
 15.9336	0.858123
 15.9376	0.858123
 15.9416	0.858124
 15.9456	0.858124
 15.9496	0.858125
 15.9536	0.858125
 15.9576	0.858125
 15.9616	0.858126
 15.9656	0.858126
 15.9696	0.858127
 15.9736	0.858127
 15.9776	0.858127
 15.9816	0.858128
 15.9856	0.858128
 15.9896	0.858129
 15.9936	0.858129
 15.9976	0.85813
 16.0016	0.85813
 16.0056	0.858131
 16.0096	0.858131
 16.0136	0.858132
 16.0176	0.858133
 16.0216	0.858133
 16.0256	0.858134
 16.0296	0.858135
 16.0336	0.858135
 16.0376	0.858136
 16.0416	0.858136
 16.0456	0.858137
 16.0496	0.858138
 16.0536	0.858138
 16.0576	0.858139
 16.0616	0.85814
 16.0656	0.85814
 16.0696	0.858141
 16.0736	0.858142
 16.0776	0.858142
 16.0816	0.858143
 16.0856	0.858144
 16.0896	0.858144
 16.0936	0.858145
 16.0976	0.858145
 16.1016	0.858146
 16.1056	0.858147
 16.1096	0.858147
 16.1136	0.858148
 16.1176	0.858149
 16.1216	0.858149
 16.1256	0.85815
 16.1296	0.858151
 16.1336	0.858151
 16.1376	0.858152
 16.1416	0.858152
 16.1456	0.858153
 16.1496	0.858154
 16.1536	0.858154
 16.1576	0.858155
 16.1616	0.858156
 16.1656	0.858156
 16.1696	0.858157
 16.1736	0.858158
 16.1776	0.858158
 16.1816	0.858159
 16.1856	0.858159
 16.1896	0.85816
 16.1936	0.858161
 16.1976	0.858161
 16.2016	0.858162
 16.2056	0.858163
 16.2096	0.858163
 16.2136	0.858164
 16.2176	0.858164
 16.2216	0.858165
 16.2256	0.858166
 16.2296	0.858166
 16.2336	0.858167
 16.2376	0.858168
 16.2416	0.858168
 16.2456	0.858169
 16.2496	0.858169
 16.2536	0.85817
 16.2576	0.858171
 16.2616	0.858171
 16.2656	0.858172
 16.2696	0.858173
 16.2736	0.858173
 16.2776	0.858174
 16.2816	0.858174
 16.2856	0.858175
 16.2896	0.858176
 16.2936	0.858176
 16.2976	0.858177
 16.3016	0.858177
 16.3056	0.858178
 16.3096	0.858179
 16.3136	0.858179
 16.3176	0.85818
 16.3216	0.858181
 16.3256	0.858181
 16.3296	0.858182
 16.3336	0.858182
 16.3376	0.858183
 16.3416	0.858184
 16.3456	0.858184
 16.3496	0.858185
 16.3536	0.858185
 16.3576	0.858186
 16.3616	0.858187
 16.3656	0.858187
 16.3696	0.858188
 16.3736	0.858188
 16.3776	0.858189
 16.3816	0.85819
 16.3856	0.85819
 16.3896	0.858191
 16.3936	0.858192
 16.3976	0.858192
 16.4016	0.858193
 16.4056	0.858193
 16.4096	0.858194
 16.4136	0.858195
 16.4176	0.858195
 16.4216	0.858196
 16.4256	0.858196
 16.4296	0.858197
 16.4336	0.858198
 16.4376	0.858198
 16.4416	0.858199
 16.4456	0.858199
 16.4496	0.8582
 16.4536	0.858201
 16.4576	0.858201
 16.4616	0.858202
 16.4656	0.858202
 16.4696	0.858203
 16.4736	0.858204
 16.4776	0.858204
 16.4816	0.858205
 16.4856	0.858205
 16.4896	0.858206
 16.4936	0.858207
 16.4976	0.858207
 16.5017	0.858208
 16.5057	0.858208
 16.5097	0.858209
 16.5137	0.85821
 16.5177	0.85821
 16.5217	0.858211
 16.5257	0.858211
 16.5297	0.858212
 16.5337	0.858213
 16.5377	0.858213
 16.5417	0.858214
 16.5457	0.858214
 16.5497	0.858215
 16.5537	0.858216
 16.5577	0.858216
 16.5617	0.858217
 16.5657	0.858217
 16.5697	0.858218
 16.5737	0.858219
 16.5777	0.858219
 16.5817	0.85822
 16.5857	0.85822
 16.5897	0.858221
 16.5937	0.858222
 16.5977	0.858222
 16.6017	0.858223
 16.6057	0.858223
 16.6097	0.858224
 16.6137	0.858224
 16.6177	0.858225
 16.6217	0.858226
 16.6257	0.858226
 16.6297	0.858227
 16.6337	0.858227
 16.6377	0.858228
 16.6417	0.858229
 16.6457	0.858229
 16.6497	0.85823
 16.6537	0.85823
 16.6577	0.858231
 16.6617	0.858232
 16.6657	0.858232
 16.6697	0.858233
 16.6737	0.858233
 16.6777	0.858234
 16.6817	0.858234
 16.6857	0.858235
 16.6897	0.858236
 16.6937	0.858236
 16.6977	0.858237
 16.7017	0.858237
 16.7057	0.858238
 16.7097	0.858239
 16.7137	0.858239
 16.7177	0.85824
 16.7217	0.85824
 16.7257	0.858241
 16.7297	0.858241
 16.7337	0.858242
 16.7377	0.858243
 16.7417	0.858243
 16.7457	0.858244
 16.7497	0.858244
 16.7537	0.858245
 16.7577	0.858245
 16.7617	0.858246
 16.7657	0.858247
 16.7697	0.858247
 16.7737	0.858248
 16.7777	0.858248
 16.7817	0.858249
 16.7857	0.85825
 16.7897	0.85825
 16.7937	0.858251
 16.7977	0.858251
 16.8017	0.858252
 16.8057	0.858252
 16.8097	0.858253
 16.8137	0.858254
 16.8177	0.858254
 16.8217	0.858255
 16.8257	0.858255
 16.8297	0.858256
 16.8337	0.858256
 16.8377	0.858257
 16.8417	0.858258
 16.8457	0.858258
 16.8497	0.858259
 16.8537	0.858259
 16.8577	0.85826
 16.8617	0.85826
 16.8657	0.858261
 16.8697	0.858262
 16.8737	0.858262
 16.8777	0.858263
 16.8817	0.858263
 16.8857	0.858264
 16.8897	0.858264
 16.8937	0.858265
 16.8977	0.858266
 16.9017	0.858266
 16.9057	0.858267
 16.9097	0.858267
 16.9137	0.858268
 16.9177	0.858268
 16.9217	0.858269
 16.9257	0.85827
 16.9297	0.85827
 16.9337	0.858271
 16.9377	0.858271
 16.9417	0.858272
 16.9457	0.858272
 16.9497	0.858273
 16.9537	0.858274
 16.9577	0.858274
 16.9617	0.858275
 16.9657	0.858275
 16.9697	0.858276
 16.9737	0.858276
 16.9777	0.858277
 16.9817	0.858278
 16.9857	0.858278
 16.9897	0.858279
 16.9937	0.858279
 16.9977	0.85828
 17.0017	0.85828
 17.0057	0.858281
 17.0097	0.858281
 17.0137	0.858282
 17.0177	0.858282
 17.0217	0.858283
 17.0257	0.858283
 17.0297	0.858284
 17.0337	0.858284
 17.0377	0.858285
 17.0417	0.858285
 17.0457	0.858286
 17.0497	0.858286
 17.0537	0.858287
 17.0577	0.858287
 17.0617	0.858288
 17.0657	0.858288
 17.0697	0.858288
 17.0737	0.858289
 17.0777	0.858289
 17.0817	0.85829
 17.0857	0.85829
 17.0897	0.858291
 17.0937	0.858291
 17.0977	0.858292
 17.1017	0.858292
 17.1057	0.858293
 17.1097	0.858293
 17.1137	0.858294
 17.1177	0.858294
 17.1217	0.858295
 17.1257	0.858295
 17.1297	0.858296
 17.1337	0.858296
 17.1377	0.858297
 17.1417	0.858297
 17.1457	0.858298
 17.1497	0.858298
 17.1537	0.858298
 17.1577	0.858299
 17.1617	0.858299
 17.1657	0.8583
 17.1697	0.8583
 17.1737	0.858301
 17.1777	0.858301
 17.1817	0.858302
 17.1857	0.858302
 17.1897	0.858303
 17.1937	0.858303
 17.1977	0.858304
 17.2017	0.858304
 17.2057	0.858305
 17.2097	0.858305
 17.2137	0.858306
 17.2177	0.858306
 17.2217	0.858307
 17.2257	0.858307
 17.2297	0.858307
 17.2337	0.858308
 17.2377	0.858308
 17.2417	0.858309
 17.2457	0.858309
 17.2497	0.85831
 17.2537	0.85831
 17.2577	0.858311
 17.2617	0.858311
 17.2657	0.858312
 17.2697	0.858312
 17.2737	0.858313
 17.2777	0.858313
 17.2817	0.858314
 17.2857	0.858314
 17.2897	0.858315
 17.2937	0.858315
 17.2977	0.858315
 17.3017	0.858316
 17.3057	0.858316
 17.3097	0.858317
 17.3137	0.858317
 17.3177	0.858318
 17.3217	0.858318
 17.3257	0.858319
 17.3297	0.858319
 17.3337	0.85832
 17.3377	0.85832
 17.3417	0.858321
 17.3457	0.858321
 17.3497	0.858321
 17.3537	0.858322
 17.3577	0.858322
 17.3617	0.858323
 17.3657	0.858323
 17.3697	0.858324
 17.3737	0.858324
 17.3777	0.858325
 17.3817	0.858325
 17.3857	0.858326
 17.3897	0.858326
 17.3937	0.858327
 17.3977	0.858327
 17.4017	0.858328
 17.4057	0.858328
 17.4097	0.858328
 17.4137	0.858329
 17.4177	0.858329
 17.4217	0.85833
 17.4257	0.85833
 17.4297	0.858331
 17.4337	0.858331
 17.4377	0.858332
 17.4417	0.858332
 17.4457	0.858333
 17.4497	0.858333
 17.4537	0.858334
 17.4577	0.858334
 17.4617	0.858334
 17.4657	0.858335
 17.4697	0.858335
 17.4737	0.858336
 17.4777	0.858336
 17.4817	0.858337
 17.4857	0.858337
 17.4897	0.858338
 17.4937	0.858338
 17.4977	0.858339
 17.5018	0.858339
 17.5058	0.85834
 17.5098	0.85834
 17.5138	0.85834
 17.5178	0.858341
 17.5218	0.858341
 17.5258	0.858342
 17.5298	0.858342
 17.5338	0.858343
 17.5378	0.858343
 17.5418	0.858344
 17.5458	0.858344
 17.5498	0.858345
 17.5538	0.858345
 17.5578	0.858345
 17.5618	0.858346
 17.5658	0.858346
 17.5698	0.858347
 17.5738	0.858347
 17.5778	0.858348
 17.5818	0.858348
 17.5858	0.858349
 17.5898	0.858349
 17.5938	0.85835
 17.5978	0.85835
 17.6018	0.85835
 17.6058	0.858351
 17.6098	0.858351
 17.6138	0.858352
 17.6178	0.858352
 17.6218	0.858353
 17.6258	0.858353
 17.6298	0.858354
 17.6338	0.858354
 17.6378	0.858355
 17.6418	0.858355
 17.6458	0.858355
 17.6498	0.858356
 17.6538	0.858356
 17.6578	0.858357
 17.6618	0.858357
 17.6658	0.858358
 17.6698	0.858358
 17.6738	0.858359
 17.6778	0.858359
 17.6818	0.85836
 17.6858	0.85836
 17.6898	0.85836
 17.6938	0.858361
 17.6978	0.858361
 17.7018	0.858362
 17.7058	0.858362
 17.7098	0.858363
 17.7138	0.858363
 17.7178	0.858364
 17.7218	0.858364
 17.7258	0.858364
 17.7298	0.858365
 17.7338	0.858365
 17.7378	0.858366
 17.7418	0.858366
 17.7458	0.858367
 17.7498	0.858367
 17.7538	0.858368
 17.7578	0.858368
 17.7618	0.858369
 17.7658	0.858369
 17.7698	0.858369
 17.7738	0.85837
 17.7778	0.85837
 17.7818	0.858371
 17.7858	0.858371
 17.7898	0.858372
 17.7938	0.858372
 17.7978	0.858373
 17.8018	0.858373
 17.8058	0.858373
 17.8098	0.858374
 17.8138	0.858374
 17.8178	0.858375
 17.8218	0.858375
 17.8258	0.858376
 17.8298	0.858376
 17.8338	0.858377
 17.8378	0.858377
 17.8418	0.858377
 17.8458	0.858378
 17.8498	0.858378
 17.8538	0.858379
 17.8578	0.858379
 17.8618	0.85838
 17.8658	0.85838
 17.8698	0.858381
 17.8738	0.858381
 17.8778	0.858381
 17.8818	0.858382
 17.8858	0.858382
 17.8898	0.858383
 17.8938	0.858383
 17.8978	0.858384
 17.9018	0.858384
 17.9058	0.858385
 17.9098	0.858385
 17.9138	0.858385
 17.9178	0.858386
 17.9218	0.858386
 17.9258	0.858387
 17.9298	0.858387
 17.9338	0.858388
 17.9378	0.858388
 17.9418	0.858389
 17.9458	0.858389
 17.9498	0.858389
 17.9538	0.85839
 17.9578	0.85839
 17.9618	0.858391
 17.9658	0.858391
 17.9698	0.858392
 17.9738	0.858392
 17.9778	0.858393
 17.9818	0.858393
 17.9858	0.858393
 17.9898	0.858394
 17.9938	0.858394
 17.9978	0.858395
 18.0018	0.858395
 18.0058	0.858396
 18.0098	0.858396
 18.0138	0.858397
 18.0178	0.858398
 18.0218	0.858398
 18.0258	0.858399
 18.0298	0.8584
 18.0338	0.8584
 18.0378	0.858401
 18.0418	0.858401
 18.0458	0.858402
 18.0498	0.858403
 18.0538	0.858403
 18.0578	0.858404
 18.0618	0.858404
 18.0658	0.858405
 18.0698	0.858406
 18.0738	0.858406
 18.0778	0.858407
 18.0818	0.858407
 18.0858	0.858408
 18.0898	0.858409
 18.0938	0.858409
 18.0978	0.85841
 18.1018	0.85841
 18.1058	0.858411
 18.1098	0.858412
 18.1138	0.858412
 18.1178	0.858413
 18.1218	0.858413
 18.1258	0.858414
 18.1298	0.858415
 18.1338	0.858415
 18.1378	0.858416
 18.1418	0.858416
 18.1458	0.858417
 18.1498	0.858418
 18.1538	0.858418
 18.1578	0.858419
 18.1618	0.858419
 18.1658	0.85842
 18.1698	0.85842
 18.1738	0.858421
 18.1778	0.858422
 18.1818	0.858422
 18.1858	0.858423
 18.1898	0.858423
 18.1938	0.858424
 18.1978	0.858425
 18.2018	0.858425
 18.2058	0.858426
 18.2098	0.858426
 18.2138	0.858427
 18.2178	0.858428
 18.2218	0.858428
 18.2258	0.858429
 18.2298	0.858429
 18.2338	0.85843
 18.2378	0.858431
 18.2418	0.858431
 18.2458	0.858432
 18.2498	0.858432
 18.2538	0.858433
 18.2578	0.858434
 18.2618	0.858434
 18.2658	0.858435
 18.2698	0.858435
 18.2738	0.858436
 18.2778	0.858437
 18.2818	0.858437
 18.2858	0.858438
 18.2898	0.858438
 18.2938	0.858439
 18.2978	0.85844
 18.3018	0.85844
 18.3058	0.858441
 18.3098	0.858441
 18.3138	0.858442
 18.3178	0.858443
 18.3218	0.858443
 18.3258	0.858444
 18.3298	0.858444
 18.3338	0.858445
 18.3378	0.858446
 18.3418	0.858446
 18.3458	0.858447
 18.3498	0.858447
 18.3538	0.858448
 18.3578	0.858448
 18.3618	0.858449
 18.3658	0.85845
 18.3698	0.85845
 18.3738	0.858451
 18.3778	0.858451
 18.3818	0.858452
 18.3858	0.858453
 18.3898	0.858453
 18.3938	0.858454
 18.3978	0.858454
 18.4018	0.858455
 18.4058	0.858456
 18.4098	0.858456
 18.4138	0.858457
 18.4178	0.858457
 18.4218	0.858458
 18.4258	0.858459
 18.4298	0.858459
 18.4338	0.85846
 18.4378	0.85846
 18.4418	0.858461
 18.4458	0.858462
 18.4498	0.858462
 18.4538	0.858463
 18.4578	0.858463
 18.4618	0.858464
 18.4658	0.858464
 18.4698	0.858465
 18.4738	0.858466
 18.4778	0.858466
 18.4818	0.858467
 18.4858	0.858467
 18.4898	0.858468
 18.4938	0.858469
 18.4978	0.858469
 18.5019	0.85847
 18.5059	0.85847
 18.5099	0.858471
 18.5139	0.858472
 18.5179	0.858472
 18.5219	0.858473
 18.5259	0.858473
 18.5299	0.858474
 18.5339	0.858475
 18.5379	0.858475
 18.5419	0.858476
 18.5459	0.858476
 18.5499	0.858477
 18.5539	0.858477
 18.5579	0.858478
 18.5619	0.858479
 18.5659	0.858479
 18.5699	0.85848
 18.5739	0.85848
 18.5779	0.858481
 18.5819	0.858482
 18.5859	0.858482
 18.5899	0.858483
 18.5939	0.858483
 18.5979	0.858484
 18.6019	0.858485
 18.6059	0.858485
 18.6099	0.858486
 18.6139	0.858486
 18.6179	0.858487
 18.6219	0.858487
 18.6259	0.858488
 18.6299	0.858489
 18.6339	0.858489
 18.6379	0.85849
 18.6419	0.85849
 18.6459	0.858491
 18.6499	0.858492
 18.6539	0.858492
 18.6579	0.858493
 18.6619	0.858493
 18.6659	0.858494
 18.6699	0.858495
 18.6739	0.858495
 18.6779	0.858496
 18.6819	0.858496
 18.6859	0.858497
 18.6899	0.858497
 18.6939	0.858498
 18.6979	0.858499
 18.7019	0.858499
 18.7059	0.8585
 18.7099	0.8585
 18.7139	0.858501
 18.7179	0.858502
 18.7219	0.858502
 18.7259	0.858503
 18.7299	0.858503
 18.7339	0.858504
 18.7379	0.858505
 18.7419	0.858505
 18.7459	0.858506
 18.7499	0.858506
 18.7539	0.858507
 18.7579	0.858507
 18.7619	0.858508
 18.7659	0.858509
 18.7699	0.858509
 18.7739	0.85851
 18.7779	0.85851
 18.7819	0.858511
 18.7859	0.858512
 18.7899	0.858512
 18.7939	0.858513
 18.7979	0.858513
 18.8019	0.858514
 18.8059	0.858514
 18.8099	0.858515
 18.8139	0.858516
 18.8179	0.858516
 18.8219	0.858517
 18.8259	0.858517
 18.8299	0.858518
 18.8339	0.858519
 18.8379	0.858519
 18.8419	0.85852
 18.8459	0.85852
 18.8499	0.858521
 18.8539	0.858522
 18.8579	0.858522
 18.8619	0.858523
 18.8659	0.858523
 18.8699	0.858524
 18.8739	0.858524
 18.8779	0.858525
 18.8819	0.858526
 18.8859	0.858526
 18.8899	0.858527
 18.8939	0.858527
 18.8979	0.858528
 18.9019	0.858529
 18.9059	0.858529
 18.9099	0.85853
 18.9139	0.85853
 18.9179	0.858531
 18.9219	0.858531
 18.9259	0.858532
 18.9299	0.858533
 18.9339	0.858533
 18.9379	0.858534
 18.9419	0.858534
 18.9459	0.858535
 18.9499	0.858536
 18.9539	0.858536
 18.9579	0.858537
 18.9619	0.858537
 18.9659	0.858538
 18.9699	0.858538
 18.9739	0.858539
 18.9779	0.85854
 18.9819	0.85854
 18.9859	0.858541
 18.9899	0.858541
 18.9939	0.858542
 18.9979	0.858543
 19.0019	0.858543
 19.0059	0.858543
 19.0099	0.858544
 19.0139	0.858544
 19.0179	0.858545
 19.0219	0.858545
 19.0259	0.858546
 19.0299	0.858546
 19.0339	0.858546
 19.0379	0.858547
 19.0419	0.858547
 19.0459	0.858548
 19.0499	0.858548
 19.0539	0.858548
 19.0579	0.858549
 19.0619	0.858549
 19.0659	0.85855
 19.0699	0.85855
 19.0739	0.858551
 19.0779	0.858551
 19.0819	0.858551
 19.0859	0.858552
 19.0899	0.858552
 19.0939	0.858553
 19.0979	0.858553
 19.1019	0.858554
 19.1059	0.858554
 19.1099	0.858554
 19.1139	0.858555
 19.1179	0.858555
 19.1219	0.858556
 19.1259	0.858556
 19.1299	0.858556
 19.1339	0.858557
 19.1379	0.858557
 19.1419	0.858558
 19.1459	0.858558
 19.1499	0.858559
 19.1539	0.858559
 19.1579	0.858559
 19.1619	0.85856
 19.1659	0.85856
 19.1699	0.858561
 19.1739	0.858561
 19.1779	0.858562
 19.1819	0.858562
 19.1859	0.858562
 19.1899	0.858563
 19.1939	0.858563
 19.1979	0.858564
 19.2019	0.858564
 19.2059	0.858564
 19.2099	0.858565
 19.2139	0.858565
 19.2179	0.858566
 19.2219	0.858566
 19.2259	0.858567
 19.2299	0.858567
 19.2339	0.858567
 19.2379	0.858568
 19.2419	0.858568
 19.2459	0.858569
 19.2499	0.858569
 19.2539	0.858569
 19.2579	0.85857
 19.2619	0.85857
 19.2659	0.858571
 19.2699	0.858571
 19.2739	0.858572
 19.2779	0.858572
 19.2819	0.858572
 19.2859	0.858573
 19.2899	0.858573
 19.2939	0.858574
 19.2979	0.858574
 19.3019	0.858574
 19.3059	0.858575
 19.3099	0.858575
 19.3139	0.858576
 19.3179	0.858576
 19.3219	0.858577
 19.3259	0.858577
 19.3299	0.858577
 19.3339	0.858578
 19.3379	0.858578
 19.3419	0.858579
 19.3459	0.858579
 19.3499	0.858579
 19.3539	0.85858
 19.3579	0.85858
 19.3619	0.858581
 19.3659	0.858581
 19.3699	0.858582
 19.3739	0.858582
 19.3779	0.858582
 19.3819	0.858583
 19.3859	0.858583
 19.3899	0.858584
 19.3939	0.858584
 19.3979	0.858584
 19.4019	0.858585
 19.4059	0.858585
 19.4099	0.858586
 19.4139	0.858586
 19.4179	0.858587
 19.4219	0.858587
 19.4259	0.858587
 19.4299	0.858588
 19.4339	0.858588
 19.4379	0.858589
 19.4419	0.858589
 19.4459	0.858589
 19.4499	0.85859
 19.4539	0.85859
 19.4579	0.858591
 19.4619	0.858591
 19.4659	0.858592
 19.4699	0.858592
 19.4739	0.858592
 19.4779	0.858593
 19.4819	0.858593
 19.4859	0.858594
 19.4899	0.858594
 19.4939	0.858594
 19.4979	0.858595
 19.502	0.858595
 19.506	0.858596
 19.51	0.858596
 19.514	0.858597
 19.518	0.858597
 19.522	0.858597
 19.526	0.858598
 19.53	0.858598
 19.534	0.858599
 19.538	0.858599
 19.542	0.858599
 19.546	0.8586
 19.55	0.8586
 19.554	0.858601
 19.558	0.858601
 19.562	0.858602
 19.566	0.858602
 19.57	0.858602
 19.574	0.858603
 19.578	0.858603
 19.582	0.858604
 19.586	0.858604
 19.59	0.858604
 19.594	0.858605
 19.598	0.858605
 19.602	0.858606
 19.606	0.858606
 19.61	0.858607
 19.614	0.858607
 19.618	0.858607
 19.622	0.858608
 19.626	0.858608
 19.63	0.858609
 19.634	0.858609
 19.638	0.858609
 19.642	0.85861
 19.646	0.85861
 19.65	0.858611
 19.654	0.858611
 19.658	0.858611
 19.662	0.858612
 19.666	0.858612
 19.67	0.858613
 19.674	0.858613
 19.678	0.858614
 19.682	0.858614
 19.686	0.858614
 19.69	0.858615
 19.694	0.858615
 19.698	0.858616
 19.702	0.858616
 19.706	0.858616
 19.71	0.858617
 19.714	0.858617
 19.718	0.858618
 19.722	0.858618
 19.726	0.858619
 19.73	0.858619
 19.734	0.858619
 19.738	0.85862
 19.742	0.85862
 19.746	0.858621
 19.75	0.858621
 19.754	0.858621
 19.758	0.858622
 19.762	0.858622
 19.766	0.858623
 19.77	0.858623
 19.774	0.858623
 19.778	0.858624
 19.782	0.858624
 19.786	0.858625
 19.79	0.858625
 19.794	0.858626
 19.798	0.858626
 19.802	0.858626
 19.806	0.858627
 19.81	0.858627
 19.814	0.858628
 19.818	0.858628
 19.822	0.858628
 19.826	0.858629
 19.83	0.858629
 19.834	0.85863
 19.838	0.85863
 19.842	0.858631
 19.846	0.858631
 19.85	0.858631
 19.854	0.858632
 19.858	0.858632
 19.862	0.858633
 19.866	0.858633
 19.87	0.858633
 19.874	0.858634
 19.878	0.858634
 19.882	0.858635
 19.886	0.858635
 19.89	0.858635
 19.894	0.858636
 19.898	0.858636
 19.902	0.858637
 19.906	0.858637
 19.91	0.858638
 19.914	0.858638
 19.918	0.858638
 19.922	0.858639
 19.926	0.858639
 19.93	0.85864
 19.934	0.85864
 19.938	0.85864
 19.942	0.858641
 19.946	0.858641
 19.95	0.858642
 19.954	0.858642
 19.958	0.858642
 19.962	0.858643
 19.966	0.858643
 19.97	0.858644
 19.974	0.858644
 19.978	0.858645
 19.982	0.858645
 19.986	0.858645
 19.99	0.858646
 19.994	0.858646
 19.998	0.858647
 20.002	0.858647
 20.006	0.858647
 20.01	0.858648
 20.014	0.858648
 20.018	0.858648
 20.022	0.858648
 20.026	0.858649
 20.03	0.858649
 20.034	0.858649
 20.038	0.85865
 20.042	0.85865
 20.046	0.85865
 20.05	0.858651
 20.054	0.858651
 20.058	0.858651
 20.062	0.858651
 20.066	0.858652
 20.07	0.858652
 20.074	0.858652
 20.078	0.858653
 20.082	0.858653
 20.086	0.858653
 20.09	0.858654
 20.094	0.858654
 20.098	0.858654
 20.102	0.858654
 20.106	0.858655
 20.11	0.858655
 20.114	0.858655
 20.118	0.858656
 20.122	0.858656
 20.126	0.858656
 20.13	0.858656
 20.134	0.858657
 20.138	0.858657
 20.142	0.858657
 20.146	0.858658
 20.15	0.858658
 20.154	0.858658
 20.158	0.858659
 20.162	0.858659
 20.166	0.858659
 20.17	0.858659
 20.174	0.85866
 20.178	0.85866
 20.182	0.85866
 20.186	0.858661
 20.19	0.858661
 20.194	0.858661
 20.198	0.858662
 20.202	0.858662
 20.206	0.858662
 20.21	0.858662
 20.214	0.858663
 20.218	0.858663
 20.222	0.858663
 20.226	0.858664
 20.23	0.858664
 20.234	0.858664
 20.238	0.858665
 20.242	0.858665
 20.246	0.858665
 20.25	0.858665
 20.254	0.858666
 20.258	0.858666
 20.262	0.858666
 20.266	0.858667
 20.27	0.858667
 20.274	0.858667
 20.278	0.858667
 20.282	0.858668
 20.286	0.858668
 20.29	0.858668
 20.294	0.858669
 20.298	0.858669
 20.302	0.858669
 20.306	0.85867
 20.31	0.85867
 20.314	0.85867
 20.318	0.85867
 20.322	0.858671
 20.326	0.858671
 20.33	0.858671
 20.334	0.858672
 20.338	0.858672
 20.342	0.858672
 20.346	0.858673
 20.35	0.858673
 20.354	0.858673
 20.358	0.858673
 20.362	0.858674
 20.366	0.858674
 20.37	0.858674
 20.374	0.858675
 20.378	0.858675
 20.382	0.858675
 20.386	0.858676
 20.39	0.858676
 20.394	0.858676
 20.398	0.858676
 20.402	0.858677
 20.406	0.858677
 20.41	0.858677
 20.414	0.858678
 20.418	0.858678
 20.422	0.858678
 20.426	0.858678
 20.43	0.858679
 20.434	0.858679
 20.438	0.858679
 20.442	0.85868
 20.446	0.85868
 20.45	0.85868
 20.454	0.858681
 20.458	0.858681
 20.462	0.858681
 20.466	0.858681
 20.47	0.858682
 20.474	0.858682
 20.478	0.858682
 20.482	0.858683
 20.486	0.858683
 20.49	0.858683
 20.494	0.858684
 20.498	0.858684
 20.5021	0.858684
 20.5061	0.858684
 20.5101	0.858685
 20.5141	0.858685
 20.5181	0.858685
 20.5221	0.858686
 20.5261	0.858686
 20.5301	0.858686
 20.5341	0.858686
 20.5381	0.858687
 20.5421	0.858687
 20.5461	0.858687
 20.5501	0.858688
 20.5541	0.858688
 20.5581	0.858688
 20.5621	0.858689
 20.5661	0.858689
 20.5701	0.858689
 20.5741	0.858689
 20.5781	0.85869
 20.5821	0.85869
 20.5861	0.85869
 20.5901	0.858691
 20.5941	0.858691
 20.5981	0.858691
 20.6021	0.858691
 20.6061	0.858692
 20.6101	0.858692
 20.6141	0.858692
 20.6181	0.858693
 20.6221	0.858693
 20.6261	0.858693
 20.6301	0.858694
 20.6341	0.858694
 20.6381	0.858694
 20.6421	0.858694
 20.6461	0.858695
 20.6501	0.858695
 20.6541	0.858695
 20.6581	0.858696
 20.6621	0.858696
 20.6661	0.858696
 20.6701	0.858697
 20.6741	0.858697
 20.6781	0.858697
 20.6821	0.858697
 20.6861	0.858698
 20.6901	0.858698
 20.6941	0.858698
 20.6981	0.858699
 20.7021	0.858699
 20.7061	0.858699
 20.7101	0.858699
 20.7141	0.8587
 20.7181	0.8587
 20.7221	0.8587
 20.7261	0.858701
 20.7301	0.858701
 20.7341	0.858701
 20.7381	0.858702
 20.7421	0.858702
 20.7461	0.858702
 20.7501	0.858702
 20.7541	0.858703
 20.7581	0.858703
 20.7621	0.858703
 20.7661	0.858704
 20.7701	0.858704
 20.7741	0.858704
 20.7781	0.858704
 20.7821	0.858705
 20.7861	0.858705
 20.7901	0.858705
 20.7941	0.858706
 20.7981	0.858706
 20.8021	0.858706
 20.8061	0.858707
 20.8101	0.858707
 20.8141	0.858707
 20.8181	0.858707
 20.8221	0.858708
 20.8261	0.858708
 20.8301	0.858708
 20.8341	0.858709
 20.8381	0.858709
 20.8421	0.858709
 20.8461	0.858709
 20.8501	0.85871
 20.8541	0.85871
 20.8581	0.85871
 20.8621	0.858711
 20.8661	0.858711
 20.8701	0.858711
 20.8741	0.858712
 20.8781	0.858712
 20.8821	0.858712
 20.8861	0.858712
 20.8901	0.858713
 20.8941	0.858713
 20.8981	0.858713
 20.9021	0.858714
 20.9061	0.858714
 20.9101	0.858714
 20.9141	0.858714
 20.9181	0.858715
 20.9221	0.858715
 20.9261	0.858715
 20.9301	0.858716
 20.9341	0.858716
 20.9381	0.858716
 20.9421	0.858717
 20.9461	0.858717
 20.9501	0.858717
 20.9541	0.858717
 20.9581	0.858718
 20.9621	0.858718
 20.9661	0.858718
 20.9701	0.858719
 20.9741	0.858719
 20.9781	0.858719
 20.9821	0.85872
 20.9861	0.85872
 20.9901	0.85872
 20.9941	0.85872
 20.9981	0.858721
 21.0021	0.858721
 21.0061	0.858721
 21.0101	0.858722
 21.0141	0.858722
 21.0181	0.858722
 21.0221	0.858722
 21.0261	0.858723
 21.0301	0.858723
 21.0341	0.858723
 21.0381	0.858724
 21.0421	0.858724
 21.0461	0.858724
 21.0501	0.858725
 21.0541	0.858725
 21.0581	0.858725
 21.0621	0.858725
 21.0661	0.858726
 21.0701	0.858726
 21.0741	0.858726
 21.0781	0.858727
 21.0821	0.858727
 21.0861	0.858727
 21.0901	0.858727
 21.0941	0.858728
 21.0981	0.858728
 21.1021	0.858728
 21.1061	0.858729
 21.1101	0.858729
 21.1141	0.858729
 21.1181	0.858729
 21.1221	0.85873
 21.1261	0.85873
 21.1301	0.85873
 21.1341	0.858731
 21.1381	0.858731
 21.1421	0.858731
 21.1461	0.858732
 21.1501	0.858732
 21.1541	0.858732
 21.1581	0.858732
 21.1621	0.858733
 21.1661	0.858733
 21.1701	0.858733
 21.1741	0.858734
 21.1781	0.858734
 21.1821	0.858734
 21.1861	0.858734
 21.1901	0.858735
 21.1941	0.858735
 21.1981	0.858735
 21.2021	0.858736
 21.2061	0.858736
 21.2101	0.858736
 21.2141	0.858737
 21.2181	0.858737
 21.2221	0.858737
 21.2261	0.858737
 21.2301	0.858738
 21.2341	0.858738
 21.2381	0.858738
 21.2421	0.858739
 21.2461	0.858739
 21.2501	0.858739
 21.2541	0.858739
 21.2581	0.85874
 21.2621	0.85874
 21.2661	0.85874
 21.2701	0.858741
 21.2741	0.858741
 21.2781	0.858741
 21.2821	0.858742
 21.2861	0.858742
 21.2901	0.858742
 21.2941	0.858742
 21.2981	0.858743
 21.3021	0.858743
 21.3061	0.858743
 21.3101	0.858744
 21.3141	0.858744
 21.3181	0.858744
 21.3221	0.858744
 21.3261	0.858745
 21.3301	0.858745
 21.3341	0.858745
 21.3381	0.858746
 21.3421	0.858746
 21.3461	0.858746
 21.3501	0.858747
 21.3541	0.858747
 21.3581	0.858747
 21.3621	0.858747
 21.3661	0.858748
 21.3701	0.858748
 21.3741	0.858748
 21.3781	0.858749
 21.3821	0.858749
 21.3861	0.858749
 21.3901	0.858749
 21.3941	0.85875
 21.3981	0.85875
 21.4021	0.85875
 21.4061	0.858751
 21.4101	0.858751
 21.4141	0.858751
 21.4181	0.858752
 21.4221	0.858752
 21.4261	0.858752
 21.4301	0.858752
 21.4341	0.858753
 21.4381	0.858753
 21.4421	0.858753
 21.4461	0.858754
 21.4501	0.858754
 21.4541	0.858754
 21.4581	0.858754
 21.4621	0.858755
 21.4661	0.858755
 21.4701	0.858755
 21.4741	0.858756
 21.4781	0.858756
 21.4821	0.858756
 21.4861	0.858756
 21.4901	0.858757
 21.4941	0.858757
 21.4981	0.858757
 21.5022	0.858758
 21.5062	0.858758
 21.5102	0.858758
 21.5142	0.858759
 21.5182	0.858759
 21.5222	0.858759
 21.5262	0.858759
 21.5302	0.85876
 21.5342	0.85876
 21.5382	0.85876
 21.5422	0.858761
 21.5462	0.858761
 21.5502	0.858761
 21.5542	0.858761
 21.5582	0.858762
 21.5622	0.858762
 21.5662	0.858762
 21.5702	0.858763
 21.5742	0.858763
 21.5782	0.858763
 21.5822	0.858764
 21.5862	0.858764
 21.5902	0.858764
 21.5942	0.858764
 21.5982	0.858765
 21.6022	0.858765
 21.6062	0.858765
 21.6102	0.858766
 21.6142	0.858766
 21.6182	0.858766
 21.6222	0.858766
 21.6262	0.858767
 21.6302	0.858767
 21.6342	0.858767
 21.6382	0.858768
 21.6422	0.858768
 21.6462	0.858768
 21.6502	0.858768
 21.6542	0.858769
 21.6582	0.858769
 21.6622	0.858769
 21.6662	0.85877
 21.6702	0.85877
 21.6742	0.85877
 21.6782	0.858771
 21.6822	0.858771
 21.6862	0.858771
 21.6902	0.858771
 21.6942	0.858772
 21.6982	0.858772
 21.7022	0.858772
 21.7062	0.858773
 21.7102	0.858773
 21.7142	0.858773
 21.7182	0.858773
 21.7222	0.858774
 21.7262	0.858774
 21.7302	0.858774
 21.7342	0.858775
 21.7382	0.858775
 21.7422	0.858775
 21.7462	0.858776
 21.7502	0.858776
 21.7542	0.858776
 21.7582	0.858776
 21.7622	0.858777
 21.7662	0.858777
 21.7702	0.858777
 21.7742	0.858778
 21.7782	0.858778
 21.7822	0.858778
 21.7862	0.858778
 21.7902	0.858779
 21.7942	0.858779
 21.7982	0.858779
 21.8022	0.85878
 21.8062	0.85878
 21.8102	0.85878
 21.8142	0.85878
 21.8182	0.858781
 21.8222	0.858781
 21.8262	0.858781
 21.8302	0.858782
 21.8342	0.858782
 21.8382	0.858782
 21.8422	0.858783
 21.8462	0.858783
 21.8502	0.858783
 21.8542	0.858783
 21.8582	0.858784
 21.8622	0.858784
 21.8662	0.858784
 21.8702	0.858785
 21.8742	0.858785
 21.8782	0.858785
 21.8822	0.858785
 21.8862	0.858786
 21.8902	0.858786
 21.8942	0.858786
 21.8982	0.858787
 21.9022	0.858787
 21.9062	0.858787
 21.9102	0.858788
 21.9142	0.858788
 21.9182	0.858788
 21.9222	0.858788
 21.9262	0.858789
 21.9302	0.858789
 21.9342	0.858789
 21.9382	0.85879
 21.9422	0.85879
 21.9462	0.85879
 21.9502	0.85879
 21.9542	0.858791
 21.9582	0.858791
 21.9622	0.858791
 21.9662	0.858792
 21.9702	0.858792
 21.9742	0.858792
 21.9782	0.858792
 21.9822	0.858793
 21.9862	0.858793
 21.9902	0.858793
 21.9942	0.858794
 21.9982	0.858794
 22.0022	0.858794
 22.0062	0.858795
 22.0102	0.858795
 22.0142	0.858795
 22.0182	0.858795
 22.0222	0.858796
 22.0262	0.858796
 22.0302	0.858796
 22.0342	0.858797
 22.0382	0.858797
 22.0422	0.858797
 22.0462	0.858797
 22.0502	0.858798
 22.0542	0.858798
 22.0582	0.858798
 22.0622	0.858799
 22.0662	0.858799
 22.0702	0.858799
 22.0742	0.858799
 22.0782	0.8588
 22.0822	0.8588
 22.0862	0.8588
 22.0902	0.858801
 22.0942	0.858801
 22.0982	0.858801
 22.1022	0.858802
 22.1062	0.858802
 22.1102	0.858802
 22.1142	0.858802
 22.1182	0.858803
 22.1222	0.858803
 22.1262	0.858803
 22.1302	0.858804
 22.1342	0.858804
 22.1382	0.858804
 22.1422	0.858804
 22.1462	0.858805
 22.1502	0.858805
 22.1542	0.858805
 22.1582	0.858806
 22.1622	0.858806
 22.1662	0.858806
 22.1702	0.858806
 22.1742	0.858807
 22.1782	0.858807
 22.1822	0.858807
 22.1862	0.858808
 22.1902	0.858808
 22.1942	0.858808
 22.1982	0.858809
 22.2022	0.858809
 22.2062	0.858809
 22.2102	0.858809
 22.2142	0.85881
 22.2182	0.85881
 22.2222	0.85881
 22.2262	0.858811
 22.2302	0.858811
 22.2342	0.858811
 22.2382	0.858811
 22.2422	0.858812
 22.2462	0.858812
 22.2502	0.858812
 22.2542	0.858813
 22.2582	0.858813
 22.2622	0.858813
 22.2662	0.858813
 22.2702	0.858814
 22.2742	0.858814
 22.2782	0.858814
 22.2822	0.858815
 22.2862	0.858815
 22.2902	0.858815
 22.2942	0.858816
 22.2982	0.858816
 22.3022	0.858816
 22.3062	0.858816
 22.3102	0.858817
 22.3142	0.858817
 22.3182	0.858817
 22.3222	0.858818
 22.3262	0.858818
 22.3302	0.858818
 22.3342	0.858818
 22.3382	0.858819
 22.3422	0.858819
 22.3462	0.858819
 22.3502	0.85882
 22.3542	0.85882
 22.3582	0.85882
 22.3622	0.85882
 22.3662	0.858821
 22.3702	0.858821
 22.3742	0.858821
 22.3782	0.858822
 22.3822	0.858822
 22.3862	0.858822
 22.3902	0.858823
 22.3942	0.858823
 22.3982	0.858823
 22.4022	0.858823
 22.4062	0.858824
 22.4102	0.858824
 22.4142	0.858824
 22.4182	0.858825
 22.4222	0.858825
 22.4262	0.858825
 22.4302	0.858825
 22.4342	0.858826
 22.4382	0.858826
 22.4422	0.858826
 22.4462	0.858827
 22.4502	0.858827
 22.4542	0.858827
 22.4582	0.858827
 22.4622	0.858828
 22.4662	0.858828
 22.4702	0.858828
 22.4742	0.858829
 22.4782	0.858829
 22.4822	0.858829
 22.4862	0.85883
 22.4902	0.85883
 22.4942	0.85883
 22.4982	0.85883
 22.5023	0.858831
 22.5063	0.858831
 22.5103	0.858831
 22.5143	0.858832
 22.5183	0.858832
 22.5223	0.858832
 22.5263	0.858832
 22.5303	0.858833
 22.5343	0.858833
 22.5383	0.858833
 22.5423	0.858834
 22.5463	0.858834
 22.5503	0.858834
 22.5543	0.858834
 22.5583	0.858835
 22.5623	0.858835
 22.5663	0.858835
 22.5703	0.858836
 22.5743	0.858836
 22.5783	0.858836
 22.5823	0.858837
 22.5863	0.858837
 22.5903	0.858837
 22.5943	0.858837
 22.5983	0.858838
 22.6023	0.858838
 22.6063	0.858838
 22.6103	0.858839
 22.6143	0.858839
 22.6183	0.858839
 22.6223	0.858839
 22.6263	0.85884
 22.6303	0.85884
 22.6343	0.85884
 22.6383	0.858841
 22.6423	0.858841
 22.6463	0.858841
 22.6503	0.858841
 22.6543	0.858842
 22.6583	0.858842
 22.6623	0.858842
 22.6663	0.858843
 22.6703	0.858843
 22.6743	0.858843
 22.6783	0.858844
 22.6823	0.858844
 22.6863	0.858844
 22.6903	0.858844
 22.6943	0.858845
 22.6983	0.858845
 22.7023	0.858845
 22.7063	0.858846
 22.7103	0.858846
 22.7143	0.858846
 22.7183	0.858846
 22.7223	0.858847
 22.7263	0.858847
 22.7303	0.858847
 22.7343	0.858848
 22.7383	0.858848
 22.7423	0.858848
 22.7463	0.858848
 22.7503	0.858849
 22.7543	0.858849
 22.7583	0.858849
 22.7623	0.85885
 22.7663	0.85885
 22.7703	0.85885
 22.7743	0.858851
 22.7783	0.858851
 22.7823	0.858851
 22.7863	0.858851
 22.7903	0.858852
 22.7943	0.858852
 22.7983	0.858852
 22.8023	0.858853
 22.8063	0.858853
 22.8103	0.858853
 22.8143	0.858853
 22.8183	0.858854
 22.8223	0.858854
 22.8263	0.858854
 22.8303	0.858855
 22.8343	0.858855
 22.8383	0.858855
 22.8423	0.858855
 22.8463	0.858856
 22.8503	0.858856
 22.8543	0.858856
 22.8583	0.858857
 22.8623	0.858857
 22.8663	0.858857
 22.8703	0.858858
 22.8743	0.858858
 22.8783	0.858858
 22.8823	0.858858
 22.8863	0.858859
 22.8903	0.858859
 22.8943	0.858859
 22.8983	0.85886
 22.9023	0.85886
 22.9063	0.85886
 22.9103	0.85886
 22.9143	0.858861
 22.9183	0.858861
 22.9223	0.858861
 22.9263	0.858862
 22.9303	0.858862
 22.9343	0.858862
 22.9383	0.858862
 22.9423	0.858863
 22.9463	0.858863
 22.9503	0.858863
 22.9543	0.858864
 22.9583	0.858864
 22.9623	0.858864
 22.9663	0.858864
 22.9703	0.858865
 22.9743	0.858865
 22.9783	0.858865
 22.9823	0.858866
 22.9863	0.858866
 22.9903	0.858866
 22.9943	0.858867
 22.9983	0.858867
 23.0023	0.858867
 23.0063	0.858867
 23.0103	0.858868
 23.0143	0.858868
 23.0183	0.858868
 23.0223	0.858869
 23.0263	0.858869
 23.0303	0.858869
 23.0343	0.858869
 23.0383	0.85887
 23.0423	0.85887
 23.0463	0.85887
 23.0503	0.858871
 23.0543	0.858871
 23.0583	0.858871
 23.0623	0.858871
 23.0663	0.858872
 23.0703	0.858872
 23.0743	0.858872
 23.0783	0.858873
 23.0823	0.858873
 23.0863	0.858873
 23.0903	0.858874
 23.0943	0.858874
 23.0983	0.858874
 23.1023	0.858874
 23.1063	0.858875
 23.1103	0.858875
 23.1143	0.858875
 23.1183	0.858876
 23.1223	0.858876
 23.1263	0.858876
 23.1303	0.858876
 23.1343	0.858877
 23.1383	0.858877
 23.1423	0.858877
 23.1463	0.858878
 23.1503	0.858878
 23.1543	0.858878
 23.1583	0.858878
 23.1623	0.858879
 23.1663	0.858879
 23.1703	0.858879
 23.1743	0.85888
 23.1783	0.85888
 23.1823	0.85888
 23.1863	0.858881
 23.1903	0.858881
 23.1943	0.858881
 23.1983	0.858881
 23.2023	0.858882
 23.2063	0.858882
 23.2103	0.858882
 23.2143	0.858883
 23.2183	0.858883
 23.2223	0.858883
 23.2263	0.858883
 23.2303	0.858884
 23.2343	0.858884
 23.2383	0.858884
 23.2423	0.858885
 23.2463	0.858885
 23.2503	0.858885
 23.2543	0.858885
 23.2583	0.858886
 23.2623	0.858886
 23.2663	0.858886
 23.2703	0.858887
 23.2743	0.858887
 23.2783	0.858887
 23.2823	0.858887
 23.2863	0.858888
 23.2903	0.858888
 23.2943	0.858888
 23.2983	0.858889
 23.3023	0.858889
 23.3063	0.858889
 23.3103	0.85889
 23.3143	0.85889
 23.3183	0.85889
 23.3223	0.85889
 23.3263	0.858891
 23.3303	0.858891
 23.3343	0.858891
 23.3383	0.858892
 23.3423	0.858892
 23.3463	0.858892
 23.3503	0.858892
 23.3543	0.858893
 23.3583	0.858893
 23.3623	0.858893
 23.3663	0.858894
 23.3703	0.858894
 23.3743	0.858894
 23.3783	0.858894
 23.3823	0.858895
 23.3863	0.858895
 23.3903	0.858895
 23.3943	0.858896
 23.3983	0.858896
 23.4023	0.858896
 23.4063	0.858897
 23.4103	0.858897
 23.4143	0.858897
 23.4183	0.858897
 23.4223	0.858898
 23.4263	0.858898
 23.4303	0.858898
 23.4343	0.858899
 23.4383	0.858899
 23.4423	0.858899
 23.4463	0.858899
 23.4503	0.8589
 23.4543	0.8589
 23.4583	0.8589
 23.4623	0.858901
 23.4663	0.858901
 23.4703	0.858901
 23.4743	0.858901
 23.4783	0.858902
 23.4823	0.858902
 23.4863	0.858902
 23.4903	0.858903
 23.4943	0.858903
 23.4983	0.858903
 23.5024	0.858903
 23.5064	0.858904
 23.5104	0.858904
 23.5144	0.858904
 23.5184	0.858905
 23.5224	0.858905
 23.5264	0.858905
 23.5304	0.858906
 23.5344	0.858906
 23.5384	0.858906
 23.5424	0.858906
 23.5464	0.858907
 23.5504	0.858907
 23.5544	0.858907
 23.5584	0.858908
 23.5624	0.858908
 23.5664	0.858908
 23.5704	0.858908
 23.5744	0.858909
 23.5784	0.858909
 23.5824	0.858909
 23.5864	0.85891
 23.5904	0.85891
 23.5944	0.85891
 23.5984	0.85891
 23.6024	0.858911
 23.6064	0.858911
 23.6104	0.858911
 23.6144	0.858912
 23.6184	0.858912
 23.6224	0.858912
 23.6264	0.858913
 23.6304	0.858913
 23.6344	0.858913
 23.6384	0.858913
 23.6424	0.858914
 23.6464	0.858914
 23.6504	0.858914
 23.6544	0.858915
 23.6584	0.858915
 23.6624	0.858915
 23.6664	0.858915
 23.6704	0.858916
 23.6744	0.858916
 23.6784	0.858916
 23.6824	0.858917
 23.6864	0.858917
 23.6904	0.858917
 23.6944	0.858917
 23.6984	0.858918
 23.7024	0.858918
 23.7064	0.858918
 23.7104	0.858919
 23.7144	0.858919
 23.7184	0.858919
 23.7224	0.858919
 23.7264	0.85892
 23.7304	0.85892
 23.7344	0.85892
 23.7384	0.858921
 23.7424	0.858921
 23.7464	0.858921
 23.7504	0.858922
 23.7544	0.858922
 23.7584	0.858922
 23.7624	0.858922
 23.7664	0.858923
 23.7704	0.858923
 23.7744	0.858923
 23.7784	0.858924
 23.7824	0.858924
 23.7864	0.858924
 23.7904	0.858924
 23.7944	0.858925
 23.7984	0.858925
 23.8024	0.858925
 23.8064	0.858926
 23.8104	0.858926
 23.8144	0.858926
 23.8184	0.858926
 23.8224	0.858927
 23.8264	0.858927
 23.8304	0.858927
 23.8344	0.858928
 23.8384	0.858928
 23.8424	0.858928
 23.8464	0.858929
 23.8504	0.858929
 23.8544	0.858929
 23.8584	0.858929
 23.8624	0.85893
 23.8664	0.85893
 23.8704	0.85893
 23.8744	0.858931
 23.8784	0.858931
 23.8824	0.858931
 23.8864	0.858931
 23.8904	0.858932
 23.8944	0.858932
 23.8984	0.858932
 23.9024	0.858933
 23.9064	0.858933
 23.9104	0.858933
 23.9144	0.858933
 23.9184	0.858934
 23.9224	0.858934
 23.9264	0.858934
 23.9304	0.858935
 23.9344	0.858935
 23.9384	0.858935
 23.9424	0.858935
 23.9464	0.858936
 23.9504	0.858936
 23.9544	0.858936
 23.9584	0.858937
 23.9624	0.858937
 23.9664	0.858937
 23.9704	0.858938
 23.9744	0.858938
 23.9784	0.858938
 23.9824	0.858938
 23.9864	0.858939
 23.9904	0.858939
 23.9944	0.858939
 23.9984	0.85894
 24.0024	0.85894
 24.0064	0.85894
 24.0104	0.85894
 24.0144	0.858941
 24.0184	0.858941
 24.0224	0.858941
 24.0264	0.858942
 24.0304	0.858942
 24.0344	0.858942
 24.0384	0.858942
 24.0424	0.858943
 24.0464	0.858943
 24.0504	0.858943
 24.0544	0.858944
 24.0584	0.858944
 24.0624	0.858944
 24.0664	0.858945
 24.0704	0.858945
 24.0744	0.858945
 24.0784	0.858945
 24.0824	0.858946
 24.0864	0.858946
 24.0904	0.858946
 24.0944	0.858947
 24.0984	0.858947
 24.1024	0.858947
 24.1064	0.858947
 24.1104	0.858948
 24.1144	0.858948
 24.1184	0.858948
 24.1224	0.858949
 24.1264	0.858949
 24.1304	0.858949
 24.1344	0.858949
 24.1384	0.85895
 24.1424	0.85895
 24.1464	0.85895
 24.1504	0.858951
 24.1544	0.858951
 24.1584	0.858951
 24.1624	0.858951
 24.1664	0.858952
 24.1704	0.858952
 24.1744	0.858952
 24.1784	0.858953
 24.1824	0.858953
 24.1864	0.858953
 24.1904	0.858954
 24.1944	0.858954
 24.1984	0.858954
 24.2024	0.858954
 24.2064	0.858955
 24.2104	0.858955
 24.2144	0.858955
 24.2184	0.858956
 24.2224	0.858956
 24.2264	0.858956
 24.2304	0.858956
 24.2344	0.858957
 24.2384	0.858957
 24.2424	0.858957
 24.2464	0.858958
 24.2504	0.858958
 24.2544	0.858958
 24.2584	0.858958
 24.2624	0.858959
 24.2664	0.858959
 24.2704	0.858959
 24.2744	0.85896
 24.2784	0.85896
 24.2824	0.85896
 24.2864	0.85896
 24.2904	0.858961
 24.2944	0.858961
 24.2984	0.858961
 24.3024	0.858962
 24.3064	0.858962
 24.3104	0.858962
 24.3144	0.858963
 24.3184	0.858963
 24.3224	0.858963
 24.3264	0.858963
 24.3304	0.858964
 24.3344	0.858964
 24.3384	0.858964
 24.3424	0.858965
 24.3464	0.858965
 24.3504	0.858965
 24.3544	0.858965
 24.3584	0.858966
 24.3624	0.858966
 24.3664	0.858966
 24.3704	0.858967
 24.3744	0.858967
 24.3784	0.858967
 24.3824	0.858967
 24.3864	0.858968
 24.3904	0.858968
 24.3944	0.858968
 24.3984	0.858969
 24.4024	0.858969
 24.4064	0.858969
 24.4104	0.858969
 24.4144	0.85897
 24.4184	0.85897
 24.4224	0.85897
 24.4264	0.858971
 24.4304	0.858971
 24.4344	0.858971
 24.4384	0.858972
 24.4424	0.858972
 24.4464	0.858972
 24.4504	0.858972
 24.4544	0.858973
 24.4584	0.858973
 24.4624	0.858973
 24.4664	0.858974
 24.4704	0.858974
 24.4744	0.858974
 24.4784	0.858974
 24.4824	0.858975
 24.4864	0.858975
 24.4904	0.858975
 24.4944	0.858976
 24.4984	0.858976
 24.5025	0.858976
 24.5065	0.858976
 24.5105	0.858977
 24.5145	0.858977
 24.5185	0.858977
 24.5225	0.858978
 24.5265	0.858978
 24.5305	0.858978
 24.5345	0.858979
 24.5385	0.858979
 24.5425	0.858979
 24.5465	0.858979
 24.5505	0.85898
 24.5545	0.85898
 24.5585	0.85898
 24.5625	0.858981
 24.5665	0.858981
 24.5705	0.858981
 24.5745	0.858981
 24.5785	0.858982
 24.5825	0.858982
 24.5865	0.858982
 24.5905	0.858983
 24.5945	0.858983
 24.5985	0.858983
 24.6025	0.858983
 24.6065	0.858984
 24.6105	0.858984
 24.6145	0.858984
 24.6185	0.858985
 24.6225	0.858985
 24.6265	0.858985
 24.6305	0.858985
 24.6345	0.858986
 24.6385	0.858986
 24.6425	0.858986
 24.6465	0.858987
 24.6505	0.858987
 24.6545	0.858987
 24.6585	0.858988
 24.6625	0.858988
 24.6665	0.858988
 24.6705	0.858988
 24.6745	0.858989
 24.6785	0.858989
 24.6825	0.858989
 24.6865	0.85899
 24.6905	0.85899
 24.6945	0.85899
 24.6985	0.85899
 24.7025	0.858991
 24.7065	0.858991
 24.7105	0.858991
 24.7145	0.858992
 24.7185	0.858992
 24.7225	0.858992
 24.7265	0.858992
 24.7305	0.858993
 24.7345	0.858993
 24.7385	0.858993
 24.7425	0.858994
 24.7465	0.858994
 24.7505	0.858994
 24.7545	0.858994
 24.7585	0.858995
 24.7625	0.858995
 24.7665	0.858995
 24.7705	0.858996
 24.7745	0.858996
 24.7785	0.858996
 24.7825	0.858997
 24.7865	0.858997
 24.7905	0.858997
 24.7945	0.858997
 24.7985	0.858998
 24.8025	0.858998
 24.8065	0.858998
 24.8105	0.858999
 24.8145	0.858999
 24.8185	0.858999
 24.8225	0.858999
 24.8265	0.859
 24.8305	0.859
 24.8345	0.859
 24.8385	0.859001
 24.8425	0.859001
 24.8465	0.859001
 24.8505	0.859001
 24.8545	0.859002
 24.8585	0.859002
 24.8625	0.859002
 24.8665	0.859003
 24.8705	0.859003
 24.8745	0.859003
 24.8785	0.859003
 24.8825	0.859004
 24.8865	0.859004
 24.8905	0.859004
 24.8945	0.859005
 24.8985	0.859005
 24.9025	0.859005
 24.9065	0.859006
 24.9105	0.859006
 24.9145	0.859006
 24.9185	0.859006
 24.9225	0.859007
 24.9265	0.859007
 24.9305	0.859007
 24.9345	0.859008
 24.9385	0.859008
 24.9425	0.859008
 24.9465	0.859008
 24.9505	0.859009
 24.9545	0.859009
 24.9585	0.859009
 24.9625	0.85901
 24.9665	0.85901
 24.9705	0.85901
 24.9745	0.85901
 24.9785	0.859011
 24.9825	0.859011
 24.9865	0.859011
 24.9905	0.859012
 24.9945	0.859012
 24.9985	0.859012
 25.0025	0.859013
 25.0065	0.859013
 25.0105	0.859013
 25.0145	0.859014
 25.0185	0.859014
 25.0225	0.859015
 25.0265	0.859015
 25.0305	0.859016
 25.0345	0.859016
 25.0385	0.859017
 25.0425	0.859017
 25.0465	0.859017
 25.0505	0.859018
 25.0545	0.859018
 25.0585	0.859019
 25.0625	0.859019
 25.0665	0.85902
 25.0705	0.85902
 25.0745	0.85902
 25.0785	0.859021
 25.0825	0.859021
 25.0865	0.859022
 25.0905	0.859022
 25.0945	0.859023
 25.0985	0.859023
 25.1025	0.859023
 25.1065	0.859024
 25.1105	0.859024
 25.1145	0.859025
 25.1185	0.859025
 25.1225	0.859026
 25.1265	0.859026
 25.1305	0.859027
 25.1345	0.859027
 25.1385	0.859027
 25.1425	0.859028
 25.1465	0.859028
 25.1505	0.859029
 25.1545	0.859029
 25.1585	0.85903
 25.1625	0.85903
 25.1665	0.85903
 25.1705	0.859031
 25.1745	0.859031
 25.1785	0.859032
 25.1825	0.859032
 25.1865	0.859033
 25.1905	0.859033
 25.1945	0.859034
 25.1985	0.859034
 25.2025	0.859034
 25.2065	0.859035
 25.2105	0.859035
 25.2145	0.859036
 25.2185	0.859036
 25.2225	0.859037
 25.2265	0.859037
 25.2305	0.859037
 25.2345	0.859038
 25.2385	0.859038
 25.2425	0.859039
 25.2465	0.859039
 25.2505	0.85904
 25.2545	0.85904
 25.2585	0.85904
 25.2625	0.859041
 25.2665	0.859041
 25.2705	0.859042
 25.2745	0.859042
 25.2785	0.859043
 25.2825	0.859043
 25.2865	0.859044
 25.2905	0.859044
 25.2945	0.859044
 25.2985	0.859045
 25.3025	0.859045
 25.3065	0.859046
 25.3105	0.859046
 25.3145	0.859047
 25.3185	0.859047
 25.3225	0.859047
 25.3265	0.859048
 25.3305	0.859048
 25.3345	0.859049
 25.3385	0.859049
 25.3425	0.85905
 25.3465	0.85905
 25.3505	0.859051
 25.3545	0.859051
 25.3585	0.859051
 25.3625	0.859052
 25.3665	0.859052
 25.3705	0.859053
 25.3745	0.859053
 25.3785	0.859054
 25.3825	0.859054
 25.3865	0.859054
 25.3905	0.859055
 25.3945	0.859055
 25.3985	0.859056
 25.4025	0.859056
 25.4065	0.859057
 25.4105	0.859057
 25.4145	0.859057
 25.4185	0.859058
 25.4225	0.859058
 25.4265	0.859059
 25.4305	0.859059
 25.4345	0.85906
 25.4385	0.85906
 25.4425	0.859061
 25.4465	0.859061
 25.4505	0.859061
 25.4545	0.859062
 25.4585	0.859062
 25.4625	0.859063
 25.4665	0.859063
 25.4705	0.859064
 25.4745	0.859064
 25.4785	0.859064
 25.4825	0.859065
 25.4865	0.859065
 25.4905	0.859066
 25.4945	0.859066
 25.4985	0.859067
 25.5026	0.859067
 25.5066	0.859067
 25.5106	0.859068
 25.5146	0.859068
 25.5186	0.859069
 25.5226	0.859069
 25.5266	0.85907
 25.5306	0.85907
 25.5346	0.859071
 25.5386	0.859071
 25.5426	0.859071
 25.5466	0.859072
 25.5506	0.859072
 25.5546	0.859073
 25.5586	0.859073
 25.5626	0.859074
 25.5666	0.859074
 25.5706	0.859074
 25.5746	0.859075
 25.5786	0.859075
 25.5826	0.859076
 25.5866	0.859076
 25.5906	0.859077
 25.5946	0.859077
 25.5986	0.859078
 25.6026	0.859078
 25.6066	0.859078
 25.6106	0.859079
 25.6146	0.859079
 25.6186	0.85908
 25.6226	0.85908
 25.6266	0.859081
 25.6306	0.859081
 25.6346	0.859081
 25.6386	0.859082
 25.6426	0.859082
 25.6466	0.859083
 25.6506	0.859083
 25.6546	0.859084
 25.6586	0.859084
 25.6626	0.859084
 25.6666	0.859085
 25.6706	0.859085
 25.6746	0.859086
 25.6786	0.859086
 25.6826	0.859087
 25.6866	0.859087
 25.6906	0.859088
 25.6946	0.859088
 25.6986	0.859088
 25.7026	0.859089
 25.7066	0.859089
 25.7106	0.85909
 25.7146	0.85909
 25.7186	0.859091
 25.7226	0.859091
 25.7266	0.859091
 25.7306	0.859092
 25.7346	0.859092
 25.7386	0.859093
 25.7426	0.859093
 25.7466	0.859094
 25.7506	0.859094
 25.7546	0.859095
 25.7586	0.859095
 25.7626	0.859095
 25.7666	0.859096
 25.7706	0.859096
 25.7746	0.859097
 25.7786	0.859097
 25.7826	0.859098
 25.7866	0.859098
 25.7906	0.859098
 25.7946	0.859099
 25.7986	0.859099
 25.8026	0.8591
 25.8066	0.8591
 25.8106	0.859101
 25.8146	0.859101
 25.8186	0.859101
 25.8226	0.859102
 25.8266	0.859102
 25.8306	0.859103
 25.8346	0.859103
 25.8386	0.859104
 25.8426	0.859104
 25.8466	0.859105
 25.8506	0.859105
 25.8546	0.859105
 25.8586	0.859106
 25.8626	0.859106
 25.8666	0.859107
 25.8706	0.859107
 25.8746	0.859108
 25.8786	0.859108
 25.8826	0.859108
 25.8866	0.859109
 25.8906	0.859109
 25.8946	0.85911
 25.8986	0.85911
 25.9026	0.859111
 25.9066	0.859111
 25.9106	0.859111
 25.9146	0.859112
 25.9186	0.859112
 25.9226	0.859113
 25.9266	0.859113
 25.9306	0.859114
 25.9346	0.859114
 25.9386	0.859115
 25.9426	0.859115
 25.9466	0.859115
 25.9506	0.859116
 25.9546	0.859116
 25.9586	0.859117
 25.9626	0.859117
 25.9666	0.859118
 25.9706	0.859118
 25.9746	0.859118
 25.9786	0.859119
 25.9826	0.859119
 25.9866	0.85912
 25.9906	0.85912
 25.9946	0.859121
 25.9986	0.859121
 26.0026	0.859122
 26.0066	0.859122
 26.0106	0.859122
 26.0146	0.859123
 26.0186	0.859123
 26.0226	0.859124
 26.0266	0.859124
 26.0306	0.859125
 26.0346	0.859125
 26.0386	0.859125
 26.0426	0.859126
 26.0466	0.859126
 26.0506	0.859127
 26.0546	0.859127
 26.0586	0.859128
 26.0626	0.859128
 26.0666	0.859128
 26.0706	0.859129
 26.0746	0.859129
 26.0786	0.85913
 26.0826	0.85913
 26.0866	0.859131
 26.0906	0.859131
 26.0946	0.859132
 26.0986	0.859132
 26.1026	0.859132
 26.1066	0.859133
 26.1106	0.859133
 26.1146	0.859134
 26.1186	0.859134
 26.1226	0.859135
 26.1266	0.859135
 26.1306	0.859135
 26.1346	0.859136
 26.1386	0.859136
 26.1426	0.859137
 26.1466	0.859137
 26.1506	0.859138
 26.1546	0.859138
 26.1586	0.859139
 26.1626	0.859139
 26.1666	0.859139
 26.1706	0.85914
 26.1746	0.85914
 26.1786	0.859141
 26.1826	0.859141
 26.1866	0.859142
 26.1906	0.859142
 26.1946	0.859142
 26.1986	0.859143
 26.2026	0.859143
 26.2066	0.859144
 26.2106	0.859144
 26.2146	0.859145
 26.2186	0.859145
 26.2226	0.859145
 26.2266	0.859146
 26.2306	0.859146
 26.2346	0.859147
 26.2386	0.859147
 26.2426	0.859148
 26.2466	0.859148
 26.2506	0.859149
 26.2546	0.859149
 26.2586	0.859149
 26.2626	0.85915
 26.2666	0.85915
 26.2706	0.859151
 26.2746	0.859151
 26.2786	0.859152
 26.2826	0.859152
 26.2866	0.859152
 26.2906	0.859153
 26.2946	0.859153
 26.2986	0.859154
 26.3026	0.859154
 26.3066	0.859155
 26.3106	0.859155
 26.3146	0.859155
 26.3186	0.859156
 26.3226	0.859156
 26.3266	0.859157
 26.3306	0.859157
 26.3346	0.859158
 26.3386	0.859158
 26.3426	0.859159
 26.3466	0.859159
 26.3506	0.859159
 26.3546	0.85916
 26.3586	0.85916
 26.3626	0.859161
 26.3666	0.859161
 26.3706	0.859162
 26.3746	0.859162
 26.3786	0.859162
 26.3826	0.859163
 26.3866	0.859163
 26.3906	0.859164
 26.3946	0.859164
 26.3986	0.859165
 26.4026	0.859165
 26.4066	0.859166
 26.4106	0.859166
 26.4146	0.859166
 26.4186	0.859167
 26.4226	0.859167
 26.4266	0.859168
 26.4306	0.859168
 26.4346	0.859169
 26.4386	0.859169
 26.4426	0.859169
 26.4466	0.85917
 26.4506	0.85917
 26.4546	0.859171
 26.4586	0.859171
 26.4626	0.859172
 26.4666	0.859172
 26.4706	0.859172
 26.4746	0.859173
 26.4786	0.859173
 26.4826	0.859174
 26.4866	0.859174
 26.4906	0.859175
 26.4946	0.859175
 26.4986	0.859176
 26.5027	0.859176
 26.5067	0.859176
 26.5107	0.859177
 26.5147	0.859177
 26.5187	0.859178
 26.5227	0.859178
 26.5267	0.859179
 26.5307	0.859179
 26.5347	0.859179
 26.5387	0.85918
 26.5427	0.85918
 26.5467	0.859181
 26.5507	0.859181
 26.5547	0.859182
 26.5587	0.859182
 26.5627	0.859183
 26.5667	0.859183
 26.5707	0.859183
 26.5747	0.859184
 26.5787	0.859184
 26.5827	0.859185
 26.5867	0.859185
 26.5907	0.859186
 26.5947	0.859186
 26.5987	0.859186
 26.6027	0.859187
 26.6067	0.859187
 26.6107	0.859188
 26.6147	0.859188
 26.6187	0.859189
 26.6227	0.859189
 26.6267	0.859189
 26.6307	0.85919
 26.6347	0.85919
 26.6387	0.859191
 26.6427	0.859191
 26.6467	0.859192
 26.6507	0.859192
 26.6547	0.859193
 26.6587	0.859193
 26.6627	0.859193
 26.6667	0.859194
 26.6707	0.859194
 26.6747	0.859195
 26.6787	0.859195
 26.6827	0.859196
 26.6867	0.859196
 26.6907	0.859196
 26.6947	0.859197
 26.6987	0.859197
 26.7027	0.859198
 26.7067	0.859198
 26.7107	0.859199
 26.7147	0.859199
 26.7187	0.859199
 26.7227	0.8592
 26.7267	0.8592
 26.7307	0.859201
 26.7347	0.859201
 26.7387	0.859202
 26.7427	0.859202
 26.7467	0.859203
 26.7507	0.859203
 26.7547	0.859203
 26.7587	0.859204
 26.7627	0.859204
 26.7667	0.859205
 26.7707	0.859205
 26.7747	0.859206
 26.7787	0.859206
 26.7827	0.859206
 26.7867	0.859207
 26.7907	0.859207
 26.7947	0.859208
 26.7987	0.859208
 26.8027	0.859209
 26.8067	0.859209
 26.8107	0.85921
 26.8147	0.85921
 26.8187	0.85921
 26.8227	0.859211
 26.8267	0.859211
 26.8307	0.859212
 26.8347	0.859212
 26.8387	0.859213
 26.8427	0.859213
 26.8467	0.859213
 26.8507	0.859214
 26.8547	0.859214
 26.8587	0.859215
 26.8627	0.859215
 26.8667	0.859216
 26.8707	0.859216
 26.8747	0.859216
 26.8787	0.859217
 26.8827	0.859217
 26.8867	0.859218
 26.8907	0.859218
 26.8947	0.859219
 26.8987	0.859219
 26.9027	0.85922
 26.9067	0.85922
 26.9107	0.85922
 26.9147	0.859221
 26.9187	0.859221
 26.9227	0.859222
 26.9267	0.859222
 26.9307	0.859223
 26.9347	0.859223
 26.9387	0.859223
 26.9427	0.859224
 26.9467	0.859224
 26.9507	0.859225
 26.9547	0.859225
 26.9587	0.859226
 26.9627	0.859226
 26.9667	0.859227
 26.9707	0.859227
 26.9747	0.859227
 26.9787	0.859228
 26.9827	0.859228
 26.9867	0.859229
 26.9907	0.859229
 26.9947	0.85923
 26.9987	0.85923
 27.0027	0.85923
 27.0067	0.859231
 27.0107	0.859231
 27.0147	0.859232
 27.0187	0.859232
 27.0227	0.859233
 27.0267	0.859233
 27.0307	0.859233
 27.0347	0.859234
 27.0387	0.859234
 27.0427	0.859235
 27.0467	0.859235
 27.0507	0.859236
 27.0547	0.859236
 27.0587	0.859237
 27.0627	0.859237
 27.0667	0.859237
 27.0707	0.859238
 27.0747	0.859238
 27.0787	0.859239
 27.0827	0.859239
 27.0867	0.85924
 27.0907	0.85924
 27.0947	0.85924
 27.0987	0.859241
 27.1027	0.859241
 27.1067	0.859242
 27.1107	0.859242
 27.1147	0.859243
 27.1187	0.859243
 27.1227	0.859243
 27.1267	0.859244
 27.1307	0.859244
 27.1347	0.859245
 27.1387	0.859245
 27.1427	0.859246
 27.1467	0.859246
 27.1507	0.859247
 27.1547	0.859247
 27.1587	0.859247
 27.1627	0.859248
 27.1667	0.859248
 27.1707	0.859249
 27.1747	0.859249
 27.1787	0.85925
 27.1827	0.85925
 27.1867	0.85925
 27.1907	0.859251
 27.1947	0.859251
 27.1987	0.859252
 27.2027	0.859252
 27.2067	0.859253
 27.2107	0.859253
 27.2147	0.859254
 27.2187	0.859254
 27.2227	0.859254
 27.2267	0.859255
 27.2307	0.859255
 27.2347	0.859256
 27.2387	0.859256
 27.2427	0.859257
 27.2467	0.859257
 27.2507	0.859257
 27.2547	0.859258
 27.2587	0.859258
 27.2627	0.859259
 27.2667	0.859259
 27.2707	0.85926
 27.2747	0.85926
 27.2787	0.85926
 27.2827	0.859261
 27.2867	0.859261
 27.2907	0.859262
 27.2947	0.859262
 27.2987	0.859263
 27.3027	0.859263
 27.3067	0.859264
 27.3107	0.859264
 27.3147	0.859264
 27.3187	0.859265
 27.3227	0.859265
 27.3267	0.859266
 27.3307	0.859266
 27.3347	0.859267
 27.3387	0.859267
 27.3427	0.859267
 27.3467	0.859268
 27.3507	0.859268
 27.3547	0.859269
 27.3587	0.859269
 27.3627	0.85927
 27.3667	0.85927
 27.3707	0.85927
 27.3747	0.859271
 27.3787	0.859271
 27.3827	0.859272
 27.3867	0.859272
 27.3907	0.859273
 27.3947	0.859273
 27.3987	0.859274
 27.4027	0.859274
 27.4067	0.859274
 27.4107	0.859275
 27.4147	0.859275
 27.4187	0.859276
 27.4227	0.859276
 27.4267	0.859277
 27.4307	0.859277
 27.4347	0.859277
 27.4387	0.859278
 27.4427	0.859278
 27.4467	0.859279
 27.4507	0.859279
 27.4547	0.85928
 27.4587	0.85928
 27.4627	0.859281
 27.4667	0.859281
 27.4707	0.859281
 27.4747	0.859282
 27.4787	0.859282
 27.4827	0.859283
 27.4867	0.859283
 27.4907	0.859284
 27.4947	0.859284
 27.4987	0.859284
 27.5028	0.859285
 27.5068	0.859285
 27.5108	0.859286
 27.5148	0.859286
 27.5188	0.859287
 27.5228	0.859287
 27.5268	0.859287
 27.5308	0.859288
 27.5348	0.859288
 27.5388	0.859289
 27.5428	0.859289
 27.5468	0.85929
 27.5508	0.85929
 27.5548	0.859291
 27.5588	0.859291
 27.5628	0.859291
 27.5668	0.859292
 27.5708	0.859292
 27.5748	0.859293
 27.5788	0.859293
 27.5828	0.859294
 27.5868	0.859294
 27.5908	0.859294
 27.5948	0.859295
 27.5988	0.859295
 27.6028	0.859296
 27.6068	0.859296
 27.6108	0.859297
 27.6148	0.859297
 27.6188	0.859298
 27.6228	0.859298
 27.6268	0.859298
 27.6308	0.859299
 27.6348	0.859299
 27.6388	0.8593
 27.6428	0.8593
 27.6468	0.859301
 27.6508	0.859301
 27.6548	0.859301
 27.6588	0.859302
 27.6628	0.859302
 27.6668	0.859303
 27.6708	0.859303
 27.6748	0.859304
 27.6788	0.859304
 27.6828	0.859304
 27.6868	0.859305
 27.6908	0.859305
 27.6948	0.859306
 27.6988	0.859306
 27.7028	0.859307
 27.7068	0.859307
 27.7108	0.859308
 27.7148	0.859308
 27.7188	0.859308
 27.7228	0.859309
 27.7268	0.859309
 27.7308	0.85931
 27.7348	0.85931
 27.7388	0.859311
 27.7428	0.859311
 27.7468	0.859311
 27.7508	0.859312
 27.7548	0.859312
 27.7588	0.859313
 27.7628	0.859313
 27.7668	0.859314
 27.7708	0.859314
 27.7748	0.859314
 27.7788	0.859315
 27.7828	0.859315
 27.7868	0.859316
 27.7908	0.859316
 27.7948	0.859317
 27.7988	0.859317
 27.8028	0.859318
 27.8068	0.859318
 27.8108	0.859318
 27.8148	0.859319
 27.8188	0.859319
 27.8228	0.85932
 27.8268	0.85932
 27.8308	0.859321
 27.8348	0.859321
 27.8388	0.859321
 27.8428	0.859322
 27.8468	0.859322
 27.8508	0.859323
 27.8548	0.859323
 27.8588	0.859324
 27.8628	0.859324
 27.8668	0.859325
 27.8708	0.859325
 27.8748	0.859325
 27.8788	0.859326
 27.8828	0.859326
 27.8868	0.859327
 27.8908	0.859327
 27.8948	0.859328
 27.8988	0.859328
 27.9028	0.859328
 27.9068	0.859329
 27.9108	0.859329
 27.9148	0.85933
 27.9188	0.85933
 27.9228	0.859331
 27.9268	0.859331
 27.9308	0.859331
 27.9348	0.859332
 27.9388	0.859332
 27.9428	0.859333
 27.9468	0.859333
 27.9508	0.859334
 27.9548	0.859334
 27.9588	0.859335
 27.9628	0.859335
 27.9668	0.859335
 27.9708	0.859336
 27.9748	0.859336
 27.9788	0.859337
 27.9828	0.859337
 27.9868	0.859338
 27.9908	0.859338
 27.9948	0.859338
 27.9988	0.859339
 28.0028	0.859339
 28.0068	0.85934
 28.0108	0.85934
 28.0148	0.859341
 28.0188	0.859341
 28.0228	0.859342
 28.0268	0.859342
 28.0308	0.859342
 28.0348	0.859343
 28.0388	0.859343
 28.0428	0.859344
 28.0468	0.859344
 28.0508	0.859345
 28.0548	0.859345
 28.0588	0.859345
 28.0628	0.859346
 28.0668	0.859346
 28.0708	0.859347
 28.0748	0.859347
 28.0788	0.859348
 28.0828	0.859348
 28.0868	0.859348
 28.0908	0.859349
 28.0948	0.859349
 28.0988	0.85935
 28.1028	0.85935
 28.1068	0.859351
 28.1108	0.859351
 28.1148	0.859352
 28.1188	0.859352
 28.1228	0.859352
 28.1268	0.859353
 28.1308	0.859353
 28.1348	0.859354
 28.1388	0.859354
 28.1428	0.859355
 28.1468	0.859355
 28.1508	0.859355
 28.1548	0.859356
 28.1588	0.859356
 28.1628	0.859357
 28.1668	0.859357
 28.1708	0.859358
 28.1748	0.859358
 28.1788	0.859358
 28.1828	0.859359
 28.1868	0.859359
 28.1908	0.85936
 28.1948	0.85936
 28.1988	0.859361
 28.2028	0.859361
 28.2068	0.859362
 28.2108	0.859362
 28.2148	0.859362
 28.2188	0.859363
 28.2228	0.859363
 28.2268	0.859364
 28.2308	0.859364
 28.2348	0.859365
 28.2388	0.859365
 28.2428	0.859365
 28.2468	0.859366
 28.2508	0.859366
 28.2548	0.859367
 28.2588	0.859367
 28.2628	0.859368
 28.2668	0.859368
 28.2708	0.859369
 28.2748	0.859369
 28.2788	0.859369
 28.2828	0.85937
 28.2868	0.85937
 28.2908	0.859371
 28.2948	0.859371
 28.2988	0.859372
 28.3028	0.859372
 28.3068	0.859372
 28.3108	0.859373
 28.3148	0.859373
 28.3188	0.859374
 28.3228	0.859374
 28.3268	0.859375
 28.3308	0.859375
 28.3348	0.859375
 28.3388	0.859376
 28.3428	0.859376
 28.3468	0.859377
 28.3508	0.859377
 28.3548	0.859378
 28.3588	0.859378
 28.3628	0.859379
 28.3668	0.859379
 28.3708	0.859379
 28.3748	0.85938
 28.3788	0.85938
 28.3828	0.859381
 28.3868	0.859381
 28.3908	0.859382
 28.3948	0.859382
 28.3988	0.859382
 28.4028	0.859383
 28.4068	0.859383
 28.4108	0.859384
 28.4148	0.859384
 28.4188	0.859385
 28.4228	0.859385
 28.4268	0.859385
 28.4308	0.859386
 28.4348	0.859386
 28.4388	0.859387
 28.4428	0.859387
 28.4468	0.859388
 28.4508	0.859388
 28.4548	0.859389
 28.4588	0.859389
 28.4628	0.859389
 28.4668	0.85939
 28.4708	0.85939
 28.4748	0.859391
 28.4788	0.859391
 28.4828	0.859392
 28.4868	0.859392
 28.4908	0.859392
 28.4948	0.859393
 28.4988	0.859393
 28.5029	0.859394
 28.5069	0.859394
 28.5109	0.859395
 28.5149	0.859395
 28.5189	0.859396
 28.5229	0.859396
 28.5269	0.859396
 28.5309	0.859397
 28.5349	0.859397
 28.5389	0.859398
 28.5429	0.859398
 28.5469	0.859399
 28.5509	0.859399
 28.5549	0.859399
 28.5589	0.8594
 28.5629	0.8594
 28.5669	0.859401
 28.5709	0.859401
 28.5749	0.859402
 28.5789	0.859402
 28.5829	0.859402
 28.5869	0.859403
 28.5909	0.859403
 28.5949	0.859404
 28.5989	0.859404
 28.6029	0.859405
 28.6069	0.859405
 28.6109	0.859406
 28.6149	0.859406
 28.6189	0.859406
 28.6229	0.859407
 28.6269	0.859407
 28.6309	0.859408
 28.6349	0.859408
 28.6389	0.859409
 28.6429	0.859409
 28.6469	0.859409
 28.6509	0.85941
 28.6549	0.85941
 28.6589	0.859411
 28.6629	0.859411
 28.6669	0.859412
 28.6709	0.859412
 28.6749	0.859413
 28.6789	0.859413
 28.6829	0.859413
 28.6869	0.859414
 28.6909	0.859414
 28.6949	0.859415
 28.6989	0.859415
 28.7029	0.859416
 28.7069	0.859416
 28.7109	0.859416
 28.7149	0.859417
 28.7189	0.859417
 28.7229	0.859418
 28.7269	0.859418
 28.7309	0.859419
 28.7349	0.859419
 28.7389	0.859419
 28.7429	0.85942
 28.7469	0.85942
 28.7509	0.859421
 28.7549	0.859421
 28.7589	0.859422
 28.7629	0.859422
 28.7669	0.859423
 28.7709	0.859423
 28.7749	0.859423
 28.7789	0.859424
 28.7829	0.859424
 28.7869	0.859425
 28.7909	0.859425
 28.7949	0.859426
 28.7989	0.859426
 28.8029	0.859426
 28.8069	0.859427
 28.8109	0.859427
 28.8149	0.859428
 28.8189	0.859428
 28.8229	0.859429
 28.8269	0.859429
 28.8309	0.859429
 28.8349	0.85943
 28.8389	0.85943
 28.8429	0.859431
 28.8469	0.859431
 28.8509	0.859432
 28.8549	0.859432
 28.8589	0.859433
 28.8629	0.859433
 28.8669	0.859433
 28.8709	0.859434
 28.8749	0.859434
 28.8789	0.859435
 28.8829	0.859435
 28.8869	0.859436
 28.8909	0.859436
 28.8949	0.859436
 28.8989	0.859437
 28.9029	0.859437
 28.9069	0.859438
 28.9109	0.859438
 28.9149	0.859439
 28.9189	0.859439
 28.9229	0.85944
 28.9269	0.85944
 28.9309	0.85944
 28.9349	0.859441
 28.9389	0.859441
 28.9429	0.859442
 28.9469	0.859442
 28.9509	0.859443
 28.9549	0.859443
 28.9589	0.859443
 28.9629	0.859444
 28.9669	0.859444
 28.9709	0.859445
 28.9749	0.859445
 28.9789	0.859446
 28.9829	0.859446
 28.9869	0.859446
 28.9909	0.859447
 28.9949	0.859447
 28.9989	0.859448
 29.0029	0.859448
 29.0069	0.859449
 29.0109	0.859449
 29.0149	0.85945
 29.0189	0.85945
 29.0229	0.85945
 29.0269	0.859451
 29.0309	0.859451
 29.0349	0.859452
 29.0389	0.859452
 29.0429	0.859453
 29.0469	0.859453
 29.0509	0.859453
 29.0549	0.859454
 29.0589	0.859454
 29.0629	0.859455
 29.0669	0.859455
 29.0709	0.859456
 29.0749	0.859456
 29.0789	0.859456
 29.0829	0.859457
 29.0869	0.859457
 29.0909	0.859458
 29.0949	0.859458
 29.0989	0.859459
 29.1029	0.859459
 29.1069	0.85946
 29.1109	0.85946
 29.1149	0.85946
 29.1189	0.859461
 29.1229	0.859461
 29.1269	0.859462
 29.1309	0.859462
 29.1349	0.859463
 29.1389	0.859463
 29.1429	0.859463
 29.1469	0.859464
 29.1509	0.859464
 29.1549	0.859465
 29.1589	0.859465
 29.1629	0.859466
 29.1669	0.859466
 29.1709	0.859467
 29.1749	0.859467
 29.1789	0.859467
 29.1829	0.859468
 29.1869	0.859468
 29.1909	0.859469
 29.1949	0.859469
 29.1989	0.85947
 29.2029	0.85947
 29.2069	0.85947
 29.2109	0.859471
 29.2149	0.859471
 29.2189	0.859472
 29.2229	0.859472
 29.2269	0.859473
 29.2309	0.859473
 29.2349	0.859473
 29.2389	0.859474
 29.2429	0.859474
 29.2469	0.859475
 29.2509	0.859475
 29.2549	0.859476
 29.2589	0.859476
 29.2629	0.859477
 29.2669	0.859477
 29.2709	0.859477
 29.2749	0.859478
 29.2789	0.859478
 29.2829	0.859479
 29.2869	0.859479
 29.2909	0.85948
 29.2949	0.85948
 29.2989	0.85948
 29.3029	0.859481
 29.3069	0.859481
 29.3109	0.859482
 29.3149	0.859482
 29.3189	0.859483
 29.3229	0.859483
 29.3269	0.859484
 29.3309	0.859484
 29.3349	0.859484
 29.3389	0.859485
 29.3429	0.859485
 29.3469	0.859486
 29.3509	0.859486
 29.3549	0.859487
 29.3589	0.859487
 29.3629	0.859487
 29.3669	0.859488
 29.3709	0.859488
 29.3749	0.859489
 29.3789	0.859489
 29.3829	0.85949
 29.3869	0.85949
 29.3909	0.85949
 29.3949	0.859491
 29.3989	0.859491
 29.4029	0.859492
 29.4069	0.859492
 29.4109	0.859493
 29.4149	0.859493
 29.4189	0.859494
 29.4229	0.859494
 29.4269	0.859494
 29.4309	0.859495
 29.4349	0.859495
 29.4389	0.859496
 29.4429	0.859496
 29.4469	0.859497
 29.4509	0.859497
 29.4549	0.859497
 29.4589	0.859498
 29.4629	0.859498
 29.4669	0.859499
 29.4709	0.859499
 29.4749	0.8595
 29.4789	0.8595
 29.4829	0.8595
 29.4869	0.859501
 29.4909	0.859501
 29.4949	0.859502
 29.4989	0.859502
 29.503	0.859503
 29.507	0.859503
 29.511	0.859504
 29.515	0.859504
 29.519	0.859504
 29.523	0.859505
 29.527	0.859505
 29.531	0.859506
 29.535	0.859506
 29.539	0.859507
 29.543	0.859507
 29.547	0.859507
 29.551	0.859508
 29.555	0.859508
 29.559	0.859509
 29.563	0.859509
 29.567	0.85951
 29.571	0.85951
 29.575	0.859511
 29.579	0.859511
 29.583	0.859511
 29.587	0.859512
 29.591	0.859512
 29.595	0.859513
 29.599	0.859513
 29.603	0.859514
 29.607	0.859514
 29.611	0.859514
 29.615	0.859515
 29.619	0.859515
 29.623	0.859516
 29.627	0.859516
 29.631	0.859517
 29.635	0.859517
 29.639	0.859517
 29.643	0.859518
 29.647	0.859518
 29.651	0.859519
 29.655	0.859519
 29.659	0.85952
 29.663	0.85952
 29.667	0.859521
 29.671	0.859521
 29.675	0.859521
 29.679	0.859522
 29.683	0.859522
 29.687	0.859523
 29.691	0.859523
 29.695	0.859524
 29.699	0.859524
 29.703	0.859524
 29.707	0.859525
 29.711	0.859525
 29.715	0.859526
 29.719	0.859526
 29.723	0.859527
 29.727	0.859527
 29.731	0.859527
 29.735	0.859528
 29.739	0.859528
 29.743	0.859529
 29.747	0.859529
 29.751	0.85953
 29.755	0.85953
 29.759	0.859531
 29.763	0.859531
 29.767	0.859531
 29.771	0.859532
 29.775	0.859532
 29.779	0.859533
 29.783	0.859533
 29.787	0.859534
 29.791	0.859534
 29.795	0.859534
 29.799	0.859535
 29.803	0.859535
 29.807	0.859536
 29.811	0.859536
 29.815	0.859537
 29.819	0.859537
 29.823	0.859538
 29.827	0.859538
 29.831	0.859538
 29.835	0.859539
 29.839	0.859539
 29.843	0.85954
 29.847	0.85954
 29.851	0.859541
 29.855	0.859541
 29.859	0.859541
 29.863	0.859542
 29.867	0.859542
 29.871	0.859543
 29.875	0.859543
 29.879	0.859544
 29.883	0.859544
 29.887	0.859544
 29.891	0.859545
 29.895	0.859545
 29.899	0.859546
 29.903	0.859546
 29.907	0.859547
 29.911	0.859547
 29.915	0.859548
 29.919	0.859548
 29.923	0.859548
 29.927	0.859549
 29.931	0.859549
 29.935	0.85955
 29.939	0.85955
 29.943	0.859551
 29.947	0.859551
 29.951	0.859551
 29.955	0.859552
 29.959	0.859552
 29.963	0.859553
 29.967	0.859553
 29.971	0.859554
 29.975	0.859554
 29.979	0.859555
 29.983	0.859555
 29.987	0.859555
 29.991	0.859556
 29.995	0.859556
 29.999	0.859557
 30.003	0.859557
 30.007	0.859557
 30.011	0.859558
 30.015	0.859558
 30.019	0.859559
 30.023	0.859559
 30.027	0.859559
 30.031	0.85956
 30.035	0.85956
 30.039	0.85956
 30.043	0.859561
 30.047	0.859561
 30.051	0.859562
 30.055	0.859562
 30.059	0.859562
 30.063	0.859563
 30.067	0.859563
 30.071	0.859563
 30.075	0.859564
 30.079	0.859564
 30.083	0.859564
 30.087	0.859565
 30.091	0.859565
 30.095	0.859566
 30.099	0.859566
 30.103	0.859566
 30.107	0.859567
 30.111	0.859567
 30.115	0.859567
 30.119	0.859568
 30.123	0.859568
 30.127	0.859569
 30.131	0.859569
 30.135	0.859569
 30.139	0.85957
 30.143	0.85957
 30.147	0.85957
 30.151	0.859571
 30.155	0.859571
 30.159	0.859572
 30.163	0.859572
 30.167	0.859572
 30.171	0.859573
 30.175	0.859573
 30.179	0.859573
 30.183	0.859574
 30.187	0.859574
 30.191	0.859575
 30.195	0.859575
 30.199	0.859575
 30.203	0.859576
 30.207	0.859576
 30.211	0.859576
 30.215	0.859577
 30.219	0.859577
 30.223	0.859577
 30.227	0.859578
 30.231	0.859578
 30.235	0.859579
 30.239	0.859579
 30.243	0.859579
 30.247	0.85958
 30.251	0.85958
 30.255	0.85958
 30.259	0.859581
 30.263	0.859581
 30.267	0.859582
 30.271	0.859582
 30.275	0.859582
 30.279	0.859583
 30.283	0.859583
 30.287	0.859583
 30.291	0.859584
 30.295	0.859584
 30.299	0.859585
 30.303	0.859585
 30.307	0.859585
 30.311	0.859586
 30.315	0.859586
 30.319	0.859586
 30.323	0.859587
 30.327	0.859587
 30.331	0.859587
 30.335	0.859588
 30.339	0.859588
 30.343	0.859589
 30.347	0.859589
 30.351	0.859589
 30.355	0.85959
 30.359	0.85959
 30.363	0.85959
 30.367	0.859591
 30.371	0.859591
 30.375	0.859592
 30.379	0.859592
 30.383	0.859592
 30.387	0.859593
 30.391	0.859593
 30.395	0.859593
 30.399	0.859594
 30.403	0.859594
 30.407	0.859595
 30.411	0.859595
 30.415	0.859595
 30.419	0.859596
 30.423	0.859596
 30.427	0.859596
 30.431	0.859597
 30.435	0.859597
 30.439	0.859598
 30.443	0.859598
 30.447	0.859598
 30.451	0.859599
 30.455	0.859599
 30.459	0.859599
 30.463	0.8596
 30.467	0.8596
 30.471	0.8596
 30.475	0.859601
 30.479	0.859601
 30.483	0.859602
 30.487	0.859602
 30.491	0.859602
 30.495	0.859603
 30.499	0.859603
 30.5031	0.859603
 30.5071	0.859604
 30.5111	0.859604
 30.5151	0.859605
 30.5191	0.859605
 30.5231	0.859605
 30.5271	0.859606
 30.5311	0.859606
 30.5351	0.859606
 30.5391	0.859607
 30.5431	0.859607
 30.5471	0.859608
 30.5511	0.859608
 30.5551	0.859608
 30.5591	0.859609
 30.5631	0.859609
 30.5671	0.859609
 30.5711	0.85961
 30.5751	0.85961
 30.5791	0.859611
 30.5831	0.859611
 30.5871	0.859611
 30.5911	0.859612
 30.5951	0.859612
 30.5991	0.859612
 30.6031	0.859613
 30.6071	0.859613
 30.6111	0.859613
 30.6151	0.859614
 30.6191	0.859614
 30.6231	0.859615
 30.6271	0.859615
 30.6311	0.859615
 30.6351	0.859616
 30.6391	0.859616
 30.6431	0.859616
 30.6471	0.859617
 30.6511	0.859617
 30.6551	0.859618
 30.6591	0.859618
 30.6631	0.859618
 30.6671	0.859619
 30.6711	0.859619
 30.6751	0.859619
 30.6791	0.85962
 30.6831	0.85962
 30.6871	0.859621
 30.6911	0.859621
 30.6951	0.859621
 30.6991	0.859622
 30.7031	0.859622
 30.7071	0.859622
 30.7111	0.859623
 30.7151	0.859623
 30.7191	0.859623
 30.7231	0.859624
 30.7271	0.859624
 30.7311	0.859625
 30.7351	0.859625
 30.7391	0.859625
 30.7431	0.859626
 30.7471	0.859626
 30.7511	0.859626
 30.7551	0.859627
 30.7591	0.859627
 30.7631	0.859628
 30.7671	0.859628
 30.7711	0.859628
 30.7751	0.859629
 30.7791	0.859629
 30.7831	0.859629
 30.7871	0.85963
 30.7911	0.85963
 30.7951	0.859631
 30.7991	0.859631
 30.8031	0.859631
 30.8071	0.859632
 30.8111	0.859632
 30.8151	0.859632
 30.8191	0.859633
 30.8231	0.859633
 30.8271	0.859634
 30.8311	0.859634
 30.8351	0.859634
 30.8391	0.859635
 30.8431	0.859635
 30.8471	0.859635
 30.8511	0.859636
 30.8551	0.859636
 30.8591	0.859636
 30.8631	0.859637
 30.8671	0.859637
 30.8711	0.859638
 30.8751	0.859638
 30.8791	0.859638
 30.8831	0.859639
 30.8871	0.859639
 30.8911	0.859639
 30.8951	0.85964
 30.8991	0.85964
 30.9031	0.859641
 30.9071	0.859641
 30.9111	0.859641
 30.9151	0.859642
 30.9191	0.859642
 30.9231	0.859642
 30.9271	0.859643
 30.9311	0.859643
 30.9351	0.859644
 30.9391	0.859644
 30.9431	0.859644
 30.9471	0.859645
 30.9511	0.859645
 30.9551	0.859645
 30.9591	0.859646
 30.9631	0.859646
 30.9671	0.859646
 30.9711	0.859647
 30.9751	0.859647
 30.9791	0.859648
 30.9831	0.859648
 30.9871	0.859648
 30.9911	0.859649
 30.9951	0.859649
 30.9991	0.859649
 31.0031	0.85965
 31.0071	0.85965
 31.0111	0.859651
 31.0151	0.859651
 31.0191	0.859651
 31.0231	0.859652
 31.0271	0.859652
 31.0311	0.859652
 31.0351	0.859653
 31.0391	0.859653
 31.0431	0.859654
 31.0471	0.859654
 31.0511	0.859654
 31.0551	0.859655
 31.0591	0.859655
 31.0631	0.859655
 31.0671	0.859656
 31.0711	0.859656
 31.0751	0.859657
 31.0791	0.859657
 31.0831	0.859657
 31.0871	0.859658
 31.0911	0.859658
 31.0951	0.859658
 31.0991	0.859659
 31.1031	0.859659
 31.1071	0.859659
 31.1111	0.85966
 31.1151	0.85966
 31.1191	0.859661
 31.1231	0.859661
 31.1271	0.859661
 31.1311	0.859662
 31.1351	0.859662
 31.1391	0.859662
 31.1431	0.859663
 31.1471	0.859663
 31.1511	0.859664
 31.1551	0.859664
 31.1591	0.859664
 31.1631	0.859665
 31.1671	0.859665
 31.1711	0.859665
 31.1751	0.859666
 31.1791	0.859666
 31.1831	0.859667
 31.1871	0.859667
 31.1911	0.859667
 31.1951	0.859668
 31.1991	0.859668
 31.2031	0.859668
 31.2071	0.859669
 31.2111	0.859669
 31.2151	0.85967
 31.2191	0.85967
 31.2231	0.85967
 31.2271	0.859671
 31.2311	0.859671
 31.2351	0.859671
 31.2391	0.859672
 31.2431	0.859672
 31.2471	0.859672
 31.2511	0.859673
 31.2551	0.859673
 31.2591	0.859674
 31.2631	0.859674
 31.2671	0.859674
 31.2711	0.859675
 31.2751	0.859675
 31.2791	0.859675
 31.2831	0.859676
 31.2871	0.859676
 31.2911	0.859677
 31.2951	0.859677
 31.2991	0.859677
 31.3031	0.859678
 31.3071	0.859678
 31.3111	0.859678
 31.3151	0.859679
 31.3191	0.859679
 31.3231	0.85968
 31.3271	0.85968
 31.3311	0.85968
 31.3351	0.859681
 31.3391	0.859681
 31.3431	0.859681
 31.3471	0.859682
 31.3511	0.859682
 31.3551	0.859682
 31.3591	0.859683
 31.3631	0.859683
 31.3671	0.859684
 31.3711	0.859684
 31.3751	0.859684
 31.3791	0.859685
 31.3831	0.859685
 31.3871	0.859685
 31.3911	0.859686
 31.3951	0.859686
 31.3991	0.859687
 31.4031	0.859687
 31.4071	0.859687
 31.4111	0.859688
 31.4151	0.859688
 31.4191	0.859688
 31.4231	0.859689
 31.4271	0.859689
 31.4311	0.85969
 31.4351	0.85969
 31.4391	0.85969
 31.4431	0.859691
 31.4471	0.859691
 31.4511	0.859691
 31.4551	0.859692
 31.4591	0.859692
 31.4631	0.859693
 31.4671	0.859693
 31.4711	0.859693
 31.4751	0.859694
 31.4791	0.859694
 31.4831	0.859694
 31.4871	0.859695
 31.4911	0.859695
 31.4951	0.859695
 31.4991	0.859696
 31.5032	0.859696
 31.5072	0.859697
 31.5112	0.859697
 31.5152	0.859697
 31.5192	0.859698
 31.5232	0.859698
 31.5272	0.859698
 31.5312	0.859699
 31.5352	0.859699
 31.5392	0.8597
 31.5432	0.8597
 31.5472	0.8597
 31.5512	0.859701
 31.5552	0.859701
 31.5592	0.859701
 31.5632	0.859702
 31.5672	0.859702
 31.5712	0.859703
 31.5752	0.859703
 31.5792	0.859703
 31.5832	0.859704
 31.5872	0.859704
 31.5912	0.859704
 31.5952	0.859705
 31.5992	0.859705
 31.6032	0.859705
 31.6072	0.859706
 31.6112	0.859706
 31.6152	0.859707
 31.6192	0.859707
 31.6232	0.859707
 31.6272	0.859708
 31.6312	0.859708
 31.6352	0.859708
 31.6392	0.859709
 31.6432	0.859709
 31.6472	0.85971
 31.6512	0.85971
 31.6552	0.85971
 31.6592	0.859711
 31.6632	0.859711
 31.6672	0.859711
 31.6712	0.859712
 31.6752	0.859712
 31.6792	0.859713
 31.6832	0.859713
 31.6872	0.859713
 31.6912	0.859714
 31.6952	0.859714
 31.6992	0.859714
 31.7032	0.859715
 31.7072	0.859715
 31.7112	0.859716
 31.7152	0.859716
 31.7192	0.859716
 31.7232	0.859717
 31.7272	0.859717
 31.7312	0.859717
 31.7352	0.859718
 31.7392	0.859718
 31.7432	0.859718
 31.7472	0.859719
 31.7512	0.859719
 31.7552	0.85972
 31.7592	0.85972
 31.7632	0.85972
 31.7672	0.859721
 31.7712	0.859721
 31.7752	0.859721
 31.7792	0.859722
 31.7832	0.859722
 31.7872	0.859723
 31.7912	0.859723
 31.7952	0.859723
 31.7992	0.859724
 31.8032	0.859724
 31.8072	0.859724
 31.8112	0.859725
 31.8152	0.859725
 31.8192	0.859726
 31.8232	0.859726
 31.8272	0.859726
 31.8312	0.859727
 31.8352	0.859727
 31.8392	0.859727
 31.8432	0.859728
 31.8472	0.859728
 31.8512	0.859729
 31.8552	0.859729
 31.8592	0.859729
 31.8632	0.85973
 31.8672	0.85973
 31.8712	0.85973
 31.8752	0.859731
 31.8792	0.859731
 31.8832	0.859731
 31.8872	0.859732
 31.8912	0.859732
 31.8952	0.859733
 31.8992	0.859733
 31.9032	0.859733
 31.9072	0.859734
 31.9112	0.859734
 31.9152	0.859734
 31.9192	0.859735
 31.9232	0.859735
 31.9272	0.859736
 31.9312	0.859736
 31.9352	0.859736
 31.9392	0.859737
 31.9432	0.859737
 31.9472	0.859737
 31.9512	0.859738
 31.9552	0.859738
 31.9592	0.859739
 31.9632	0.859739
 31.9672	0.859739
 31.9712	0.85974
 31.9752	0.85974
 31.9792	0.85974
 31.9832	0.859741
 31.9872	0.859741
 31.9912	0.859741
 31.9952	0.859742
 31.9992	0.859742
 32.0032	0.859743
 32.0072	0.859743
 32.0112	0.859743
 32.0152	0.859744
 32.0192	0.859744
 32.0232	0.859744
 32.0272	0.859745
 32.0312	0.859745
 32.0352	0.859746
 32.0392	0.859746
 32.0432	0.859746
 32.0472	0.859747
 32.0512	0.859747
 32.0552	0.859747
 32.0592	0.859748
 32.0632	0.859748
 32.0672	0.859749
 32.0712	0.859749
 32.0752	0.859749
 32.0792	0.85975
 32.0832	0.85975
 32.0872	0.85975
 32.0912	0.859751
 32.0952	0.859751
 32.0992	0.859752
 32.1032	0.859752
 32.1072	0.859752
 32.1112	0.859753
 32.1152	0.859753
 32.1192	0.859753
 32.1232	0.859754
 32.1272	0.859754
 32.1312	0.859754
 32.1352	0.859755
 32.1392	0.859755
 32.1432	0.859756
 32.1472	0.859756
 32.1512	0.859756
 32.1552	0.859757
 32.1592	0.859757
 32.1632	0.859757
 32.1672	0.859758
 32.1712	0.859758
 32.1752	0.859759
 32.1792	0.859759
 32.1832	0.859759
 32.1872	0.85976
 32.1912	0.85976
 32.1952	0.85976
 32.1992	0.859761
 32.2032	0.859761
 32.2072	0.859762
 32.2112	0.859762
 32.2152	0.859762
 32.2192	0.859763
 32.2232	0.859763
 32.2272	0.859763
 32.2312	0.859764
 32.2352	0.859764
 32.2392	0.859764
 32.2432	0.859765
 32.2472	0.859765
 32.2512	0.859766
 32.2552	0.859766
 32.2592	0.859766
 32.2632	0.859767
 32.2672	0.859767
 32.2712	0.859767
 32.2752	0.859768
 32.2792	0.859768
 32.2832	0.859769
 32.2872	0.859769
 32.2912	0.859769
 32.2952	0.85977
 32.2992	0.85977
 32.3032	0.85977
 32.3072	0.859771
 32.3112	0.859771
 32.3152	0.859772
 32.3192	0.859772
 32.3232	0.859772
 32.3272	0.859773
 32.3312	0.859773
 32.3352	0.859773
 32.3392	0.859774
 32.3432	0.859774
 32.3472	0.859775
 32.3512	0.859775
 32.3552	0.859775
 32.3592	0.859776
 32.3632	0.859776
 32.3672	0.859776
 32.3712	0.859777
 32.3752	0.859777
 32.3792	0.859777
 32.3832	0.859778
 32.3872	0.859778
 32.3912	0.859779
 32.3952	0.859779
 32.3992	0.859779
 32.4032	0.85978
 32.4072	0.85978
 32.4112	0.85978
 32.4152	0.859781
 32.4192	0.859781
 32.4232	0.859782
 32.4272	0.859782
 32.4312	0.859782
 32.4352	0.859783
 32.4392	0.859783
 32.4432	0.859783
 32.4472	0.859784
 32.4512	0.859784
 32.4552	0.859785
 32.4592	0.859785
 32.4632	0.859785
 32.4672	0.859786
 32.4712	0.859786
 32.4752	0.859786
 32.4792	0.859787
 32.4832	0.859787
 32.4872	0.859788
 32.4912	0.859788
 32.4952	0.859788
 32.4992	0.859789
 32.5033	0.859789
 32.5073	0.859789
 32.5113	0.85979
 32.5153	0.85979
 32.5193	0.85979
 32.5233	0.859791
 32.5273	0.859791
 32.5313	0.859792
 32.5353	0.859792
 32.5393	0.859792
 32.5433	0.859793
 32.5473	0.859793
 32.5513	0.859793
 32.5553	0.859794
 32.5593	0.859794
 32.5633	0.859795
 32.5673	0.859795
 32.5713	0.859795
 32.5753	0.859796
 32.5793	0.859796
 32.5833	0.859796
 32.5873	0.859797
 32.5913	0.859797
 32.5953	0.859798
 32.5993	0.859798
 32.6033	0.859798
 32.6073	0.859799
 32.6113	0.859799
 32.6153	0.859799
 32.6193	0.8598
 32.6233	0.8598
 32.6273	0.8598
 32.6313	0.859801
 32.6353	0.859801
 32.6393	0.859802
 32.6433	0.859802
 32.6473	0.859802
 32.6513	0.859803
 32.6553	0.859803
 32.6593	0.859803
 32.6633	0.859804
 32.6673	0.859804
 32.6713	0.859805
 32.6753	0.859805
 32.6793	0.859805
 32.6833	0.859806
 32.6873	0.859806
 32.6913	0.859806
 32.6953	0.859807
 32.6993	0.859807
 32.7033	0.859808
 32.7073	0.859808
 32.7113	0.859808
 32.7153	0.859809
 32.7193	0.859809
 32.7233	0.859809
 32.7273	0.85981
 32.7313	0.85981
 32.7353	0.859811
 32.7393	0.859811
 32.7433	0.859811
 32.7473	0.859812
 32.7513	0.859812
 32.7553	0.859812
 32.7593	0.859813
 32.7633	0.859813
 32.7673	0.859813
 32.7713	0.859814
 32.7753	0.859814
 32.7793	0.859815
 32.7833	0.859815
 32.7873	0.859815
 32.7913	0.859816
 32.7953	0.859816
 32.7993	0.859816
 32.8033	0.859817
 32.8073	0.859817
 32.8113	0.859818
 32.8153	0.859818
 32.8193	0.859818
 32.8233	0.859819
 32.8273	0.859819
 32.8313	0.859819
 32.8353	0.85982
 32.8393	0.85982
 32.8433	0.859821
 32.8473	0.859821
 32.8513	0.859821
 32.8553	0.859822
 32.8593	0.859822
 32.8633	0.859822
 32.8673	0.859823
 32.8713	0.859823
 32.8753	0.859823
 32.8793	0.859824
 32.8833	0.859824
 32.8873	0.859825
 32.8913	0.859825
 32.8953	0.859825
 32.8993	0.859826
 32.9033	0.859826
 32.9073	0.859826
 32.9113	0.859827
 32.9153	0.859827
 32.9193	0.859828
 32.9233	0.859828
 32.9273	0.859828
 32.9313	0.859829
 32.9353	0.859829
 32.9393	0.859829
 32.9433	0.85983
 32.9473	0.85983
 32.9513	0.859831
 32.9553	0.859831
 32.9593	0.859831
 32.9633	0.859832
 32.9673	0.859832
 32.9713	0.859832
 32.9753	0.859833
 32.9793	0.859833
 32.9833	0.859834
 32.9873	0.859834
 32.9913	0.859834
 32.9953	0.859835
 32.9993	0.859835
 33.0033	0.859835
 33.0073	0.859836
 33.0113	0.859836
 33.0153	0.859836
 33.0193	0.859837
 33.0233	0.859837
 33.0273	0.859838
 33.0313	0.859838
 33.0353	0.859838
 33.0393	0.859839
 33.0433	0.859839
 33.0473	0.859839
 33.0513	0.85984
 33.0553	0.85984
 33.0593	0.859841
 33.0633	0.859841
 33.0673	0.859841
 33.0713	0.859842
 33.0753	0.859842
 33.0793	0.859842
 33.0833	0.859843
 33.0873	0.859843
 33.0913	0.859844
 33.0953	0.859844
 33.0993	0.859844
 33.1033	0.859845
 33.1073	0.859845
 33.1113	0.859845
 33.1153	0.859846
 33.1193	0.859846
 33.1233	0.859847
 33.1273	0.859847
 33.1313	0.859847
 33.1353	0.859848
 33.1393	0.859848
 33.1433	0.859848
 33.1473	0.859849
 33.1513	0.859849
 33.1553	0.859849
 33.1593	0.85985
 33.1633	0.85985
 33.1673	0.859851
 33.1713	0.859851
 33.1753	0.859851
 33.1793	0.859852
 33.1833	0.859852
 33.1873	0.859852
 33.1913	0.859853
 33.1953	0.859853
 33.1993	0.859854
 33.2033	0.859854
 33.2073	0.859854
 33.2113	0.859855
 33.2153	0.859855
 33.2193	0.859855
 33.2233	0.859856
 33.2273	0.859856
 33.2313	0.859857
 33.2353	0.859857
 33.2393	0.859857
 33.2433	0.859858
 33.2473	0.859858
 33.2513	0.859858
 33.2553	0.859859
 33.2593	0.859859
 33.2633	0.859859
 33.2673	0.85986
 33.2713	0.85986
 33.2753	0.859861
 33.2793	0.859861
 33.2833	0.859861
 33.2873	0.859862
 33.2913	0.859862
 33.2953	0.859862
 33.2993	0.859863
 33.3033	0.859863
 33.3073	0.859864
 33.3113	0.859864
 33.3153	0.859864
 33.3193	0.859865
 33.3233	0.859865
 33.3273	0.859865
 33.3313	0.859866
 33.3353	0.859866
 33.3393	0.859867
 33.3433	0.859867
 33.3473	0.859867
 33.3513	0.859868
 33.3553	0.859868
 33.3593	0.859868
 33.3633	0.859869
 33.3673	0.859869
 33.3713	0.85987
 33.3753	0.85987
 33.3793	0.85987
 33.3833	0.859871
 33.3873	0.859871
 33.3913	0.859871
 33.3953	0.859872
 33.3993	0.859872
 33.4033	0.859872
 33.4073	0.859873
 33.4113	0.859873
 33.4153	0.859874
 33.4193	0.859874
 33.4233	0.859874
 33.4273	0.859875
 33.4313	0.859875
 33.4353	0.859875
 33.4393	0.859876
 33.4433	0.859876
 33.4473	0.859877
 33.4513	0.859877
 33.4553	0.859877
 33.4593	0.859878
 33.4633	0.859878
 33.4673	0.859878
 33.4713	0.859879
 33.4753	0.859879
 33.4793	0.85988
 33.4833	0.85988
 33.4873	0.85988
 33.4913	0.859881
 33.4953	0.859881
 33.4993	0.859881
 33.5034	0.859882
 33.5074	0.859882
 33.5114	0.859882
 33.5154	0.859883
 33.5194	0.859883
 33.5234	0.859884
 33.5274	0.859884
 33.5314	0.859884
 33.5354	0.859885
 33.5394	0.859885
 33.5434	0.859885
 33.5474	0.859886
 33.5514	0.859886
 33.5554	0.859887
 33.5594	0.859887
 33.5634	0.859887
 33.5674	0.859888
 33.5714	0.859888
 33.5754	0.859888
 33.5794	0.859889
 33.5834	0.859889
 33.5874	0.85989
 33.5914	0.85989
 33.5954	0.85989
 33.5994	0.859891
 33.6034	0.859891
 33.6074	0.859891
 33.6114	0.859892
 33.6154	0.859892
 33.6194	0.859893
 33.6234	0.859893
 33.6274	0.859893
 33.6314	0.859894
 33.6354	0.859894
 33.6394	0.859894
 33.6434	0.859895
 33.6474	0.859895
 33.6514	0.859895
 33.6554	0.859896
 33.6594	0.859896
 33.6634	0.859897
 33.6674	0.859897
 33.6714	0.859897
 33.6754	0.859898
 33.6794	0.859898
 33.6834	0.859898
 33.6874	0.859899
 33.6914	0.859899
 33.6954	0.8599
 33.6994	0.8599
 33.7034	0.8599
 33.7074	0.859901
 33.7114	0.859901
 33.7154	0.859901
 33.7194	0.859902
 33.7234	0.859902
 33.7274	0.859903
 33.7314	0.859903
 33.7354	0.859903
 33.7394	0.859904
 33.7434	0.859904
 33.7474	0.859904
 33.7514	0.859905
 33.7554	0.859905
 33.7594	0.859906
 33.7634	0.859906
 33.7674	0.859906
 33.7714	0.859907
 33.7754	0.859907
 33.7794	0.859907
 33.7834	0.859908
 33.7874	0.859908
 33.7914	0.859908
 33.7954	0.859909
 33.7994	0.859909
 33.8034	0.85991
 33.8074	0.85991
 33.8114	0.85991
 33.8154	0.859911
 33.8194	0.859911
 33.8234	0.859911
 33.8274	0.859912
 33.8314	0.859912
 33.8354	0.859913
 33.8394	0.859913
 33.8434	0.859913
 33.8474	0.859914
 33.8514	0.859914
 33.8554	0.859914
 33.8594	0.859915
 33.8634	0.859915
 33.8674	0.859916
 33.8714	0.859916
 33.8754	0.859916
 33.8794	0.859917
 33.8834	0.859917
 33.8874	0.859917
 33.8914	0.859918
 33.8954	0.859918
 33.8994	0.859918
 33.9034	0.859919
 33.9074	0.859919
 33.9114	0.85992
 33.9154	0.85992
 33.9194	0.85992
 33.9234	0.859921
 33.9274	0.859921
 33.9314	0.859921
 33.9354	0.859922
 33.9394	0.859922
 33.9434	0.859923
 33.9474	0.859923
 33.9514	0.859923
 33.9554	0.859924
 33.9594	0.859924
 33.9634	0.859924
 33.9674	0.859925
 33.9714	0.859925
 33.9754	0.859926
 33.9794	0.859926
 33.9834	0.859926
 33.9874	0.859927
 33.9914	0.859927
 33.9954	0.859927
 33.9994	0.859928
 34.0034	0.859928
 34.0074	0.859929
 34.0114	0.859929
 34.0154	0.859929
 34.0194	0.85993
 34.0234	0.85993
 34.0274	0.85993
 34.0314	0.859931
 34.0354	0.859931
 34.0394	0.859931
 34.0434	0.859932
 34.0474	0.859932
 34.0514	0.859933
 34.0554	0.859933
 34.0594	0.859933
 34.0634	0.859934
 34.0674	0.859934
 34.0714	0.859934
 34.0754	0.859935
 34.0794	0.859935
 34.0834	0.859936
 34.0874	0.859936
 34.0914	0.859936
 34.0954	0.859937
 34.0994	0.859937
 34.1034	0.859937
 34.1074	0.859938
 34.1114	0.859938
 34.1154	0.859939
 34.1194	0.859939
 34.1234	0.859939
 34.1274	0.85994
 34.1314	0.85994
 34.1354	0.85994
 34.1394	0.859941
 34.1434	0.859941
 34.1474	0.859941
 34.1514	0.859942
 34.1554	0.859942
 34.1594	0.859943
 34.1634	0.859943
 34.1674	0.859943
 34.1714	0.859944
 34.1754	0.859944
 34.1794	0.859944
 34.1834	0.859945
 34.1874	0.859945
 34.1914	0.859946
 34.1954	0.859946
 34.1994	0.859946
 34.2034	0.859947
 34.2074	0.859947
 34.2114	0.859947
 34.2154	0.859948
 34.2194	0.859948
 34.2234	0.859949
 34.2274	0.859949
 34.2314	0.859949
 34.2354	0.85995
 34.2394	0.85995
 34.2434	0.85995
 34.2474	0.859951
 34.2514	0.859951
 34.2554	0.859952
 34.2594	0.859952
 34.2634	0.859952
 34.2674	0.859953
 34.2714	0.859953
 34.2754	0.859953
 34.2794	0.859954
 34.2834	0.859954
 34.2874	0.859954
 34.2914	0.859955
 34.2954	0.859955
 34.2994	0.859956
 34.3034	0.859956
 34.3074	0.859956
 34.3114	0.859957
 34.3154	0.859957
 34.3194	0.859957
 34.3234	0.859958
 34.3274	0.859958
 34.3314	0.859959
 34.3354	0.859959
 34.3394	0.859959
 34.3434	0.85996
 34.3474	0.85996
 34.3514	0.85996
 34.3554	0.859961
 34.3594	0.859961
 34.3634	0.859962
 34.3674	0.859962
 34.3714	0.859962
 34.3754	0.859963
 34.3794	0.859963
 34.3834	0.859963
 34.3874	0.859964
 34.3914	0.859964
 34.3954	0.859965
 34.3994	0.859965
 34.4034	0.859965
 34.4074	0.859966
 34.4114	0.859966
 34.4154	0.859966
 34.4194	0.859967
 34.4234	0.859967
 34.4274	0.859967
 34.4314	0.859968
 34.4354	0.859968
 34.4394	0.859969
 34.4434	0.859969
 34.4474	0.859969
 34.4514	0.85997
 34.4554	0.85997
 34.4594	0.85997
 34.4634	0.859971
 34.4674	0.859971
 34.4714	0.859972
 34.4754	0.859972
 34.4794	0.859972
 34.4834	0.859973
 34.4874	0.859973
 34.4914	0.859973
 34.4954	0.859974
 34.4994	0.859974
 34.5035	0.859975
 34.5075	0.859975
 34.5115	0.859975
 34.5155	0.859976
 34.5195	0.859976
 34.5235	0.859976
 34.5275	0.859977
 34.5315	0.859977
 34.5355	0.859977
 34.5395	0.859978
 34.5435	0.859978
 34.5475	0.859979
 34.5515	0.859979
 34.5555	0.859979
 34.5595	0.85998
 34.5635	0.85998
 34.5675	0.85998
 34.5715	0.859981
 34.5755	0.859981
 34.5795	0.859982
 34.5835	0.859982
 34.5875	0.859982
 34.5915	0.859983
 34.5955	0.859983
 34.5995	0.859983
 34.6035	0.859984
 34.6075	0.859984
 34.6115	0.859985
 34.6155	0.859985
 34.6195	0.859985
 34.6235	0.859986
 34.6275	0.859986
 34.6315	0.859986
 34.6355	0.859987
 34.6395	0.859987
 34.6435	0.859988
 34.6475	0.859988
 34.6515	0.859988
 34.6555	0.859989
 34.6595	0.859989
 34.6635	0.859989
 34.6675	0.85999
 34.6715	0.85999
 34.6755	0.85999
 34.6795	0.859991
 34.6835	0.859991
 34.6875	0.859992
 34.6915	0.859992
 34.6955	0.859992
 34.6995	0.859993
 34.7035	0.859993
 34.7075	0.859993
 34.7115	0.859994
 34.7155	0.859994
 34.7195	0.859995
 34.7235	0.859995
 34.7275	0.859995
 34.7315	0.859996
 34.7355	0.859996
 34.7395	0.859996
 34.7435	0.859997
 34.7475	0.859997
 34.7515	0.859998
 34.7555	0.859998
 34.7595	0.859998
 34.7635	0.859999
 34.7675	0.859999
 34.7715	0.859999
 34.7755	0.86
 34.7795	0.86
 34.7835	0.86
 34.7875	0.860001
 34.7915	0.860001
 34.7955	0.860002
 34.7995	0.860002
 34.8035	0.860002
 34.8075	0.860003
 34.8115	0.860003
 34.8155	0.860003
 34.8195	0.860004
 34.8235	0.860004
 34.8275	0.860005
 34.8315	0.860005
 34.8355	0.860005
 34.8395	0.860006
 34.8435	0.860006
 34.8475	0.860006
 34.8515	0.860007
 34.8555	0.860007
 34.8595	0.860008
 34.8635	0.860008
 34.8675	0.860008
 34.8715	0.860009
 34.8755	0.860009
 34.8795	0.860009
 34.8835	0.86001
 34.8875	0.86001
 34.8915	0.860011
 34.8955	0.860011
 34.8995	0.860011
 34.9035	0.860012
 34.9075	0.860012
 34.9115	0.860012
 34.9155	0.860013
 34.9195	0.860013
 34.9235	0.860013
 34.9275	0.860014
 34.9315	0.860014
 34.9355	0.860015
 34.9395	0.860015
 34.9435	0.860015
 34.9475	0.860016
 34.9515	0.860016
 34.9555	0.860016
 34.9595	0.860017
 34.9635	0.860017
 34.9675	0.860018
 34.9715	0.860018
 34.9755	0.860018
 34.9795	0.860019
 34.9835	0.860019
 34.9875	0.860019
 34.9915	0.86002
 34.9955	0.86002
 34.9995	0.860021
 35.0035	0.860021
 35.0075	0.860021
 35.0115	0.860022
 35.0155	0.860022
 35.0195	0.860022
 35.0235	0.860023
 35.0275	0.860023
 35.0315	0.860023
 35.0355	0.860024
 35.0395	0.860024
 35.0435	0.860024
 35.0475	0.860025
 35.0515	0.860025
 35.0555	0.860026
 35.0595	0.860026
 35.0635	0.860026
 35.0675	0.860027
 35.0715	0.860027
 35.0755	0.860027
 35.0795	0.860028
 35.0835	0.860028
 35.0875	0.860028
 35.0915	0.860029
 35.0955	0.860029
 35.0995	0.860029
 35.1035	0.86003
 35.1075	0.86003
 35.1115	0.86003
 35.1155	0.860031
 35.1195	0.860031
 35.1235	0.860032
 35.1275	0.860032
 35.1315	0.860032
 35.1355	0.860033
 35.1395	0.860033
 35.1435	0.860033
 35.1475	0.860034
 35.1515	0.860034
 35.1555	0.860034
 35.1595	0.860035
 35.1635	0.860035
 35.1675	0.860035
 35.1715	0.860036
 35.1755	0.860036
 35.1795	0.860037
 35.1835	0.860037
 35.1875	0.860037
 35.1915	0.860038
 35.1955	0.860038
 35.1995	0.860038
 35.2035	0.860039
 35.2075	0.860039
 35.2115	0.860039
 35.2155	0.86004
 35.2195	0.86004
 35.2235	0.86004
 35.2275	0.860041
 35.2315	0.860041
 35.2355	0.860041
 35.2395	0.860042
 35.2435	0.860042
 35.2475	0.860043
 35.2515	0.860043
 35.2555	0.860043
 35.2595	0.860044
 35.2635	0.860044
 35.2675	0.860044
 35.2715	0.860045
 35.2755	0.860045
 35.2795	0.860045
 35.2835	0.860046
 35.2875	0.860046
 35.2915	0.860046
 35.2955	0.860047
 35.2995	0.860047
 35.3035	0.860048
 35.3075	0.860048
 35.3115	0.860048
 35.3155	0.860049
 35.3195	0.860049
 35.3235	0.860049
 35.3275	0.86005
 35.3315	0.86005
 35.3355	0.86005
 35.3395	0.860051
 35.3435	0.860051
 35.3475	0.860051
 35.3515	0.860052
 35.3555	0.860052
 35.3595	0.860052
 35.3635	0.860053
 35.3675	0.860053
 35.3715	0.860054
 35.3755	0.860054
 35.3795	0.860054
 35.3835	0.860055
 35.3875	0.860055
 35.3915	0.860055
 35.3955	0.860056
 35.3995	0.860056
 35.4035	0.860056
 35.4075	0.860057
 35.4115	0.860057
 35.4155	0.860057
 35.4195	0.860058
 35.4235	0.860058
 35.4275	0.860059
 35.4315	0.860059
 35.4355	0.860059
 35.4395	0.86006
 35.4435	0.86006
 35.4475	0.86006
 35.4515	0.860061
 35.4555	0.860061
 35.4595	0.860061
 35.4635	0.860062
 35.4675	0.860062
 35.4715	0.860062
 35.4755	0.860063
 35.4795	0.860063
 35.4835	0.860063
 35.4875	0.860064
 35.4915	0.860064
 35.4955	0.860065
 35.4995	0.860065
 35.5036	0.860065
 35.5076	0.860066
 35.5116	0.860066
 35.5156	0.860066
 35.5196	0.860067
 35.5236	0.860067
 35.5276	0.860067
 35.5316	0.860068
 35.5356	0.860068
 35.5396	0.860068
 35.5436	0.860069
 35.5476	0.860069
 35.5516	0.86007
 35.5556	0.86007
 35.5596	0.86007
 35.5636	0.860071
 35.5676	0.860071
 35.5716	0.860071
 35.5756	0.860072
 35.5796	0.860072
 35.5836	0.860072
 35.5876	0.860073
 35.5916	0.860073
 35.5956	0.860073
 35.5996	0.860074
 35.6036	0.860074
 35.6076	0.860074
 35.6116	0.860075
 35.6156	0.860075
 35.6196	0.860076
 35.6236	0.860076
 35.6276	0.860076
 35.6316	0.860077
 35.6356	0.860077
 35.6396	0.860077
 35.6436	0.860078
 35.6476	0.860078
 35.6516	0.860078
 35.6556	0.860079
 35.6596	0.860079
 35.6636	0.860079
 35.6676	0.86008
 35.6716	0.86008
 35.6756	0.860081
 35.6796	0.860081
 35.6836	0.860081
 35.6876	0.860082
 35.6916	0.860082
 35.6956	0.860082
 35.6996	0.860083
 35.7036	0.860083
 35.7076	0.860083
 35.7116	0.860084
 35.7156	0.860084
 35.7196	0.860084
 35.7236	0.860085
 35.7276	0.860085
 35.7316	0.860085
 35.7356	0.860086
 35.7396	0.860086
 35.7436	0.860087
 35.7476	0.860087
 35.7516	0.860087
 35.7556	0.860088
 35.7596	0.860088
 35.7636	0.860088
 35.7676	0.860089
 35.7716	0.860089
 35.7756	0.860089
 35.7796	0.86009
 35.7836	0.86009
 35.7876	0.86009
 35.7916	0.860091
 35.7956	0.860091
 35.7996	0.860092
 35.8036	0.860092
 35.8076	0.860092
 35.8116	0.860093
 35.8156	0.860093
 35.8196	0.860093
 35.8236	0.860094
 35.8276	0.860094
 35.8316	0.860094
 35.8356	0.860095
 35.8396	0.860095
 35.8436	0.860095
 35.8476	0.860096
 35.8516	0.860096
 35.8556	0.860096
 35.8596	0.860097
 35.8636	0.860097
 35.8676	0.860098
 35.8716	0.860098
 35.8756	0.860098
 35.8796	0.860099
 35.8836	0.860099
 35.8876	0.860099
 35.8916	0.8601
 35.8956	0.8601
 35.8996	0.8601
 35.9036	0.860101
 35.9076	0.860101
 35.9116	0.860101
 35.9156	0.860102
 35.9196	0.860102
 35.9236	0.860103
 35.9276	0.860103
 35.9316	0.860103
 35.9356	0.860104
 35.9396	0.860104
 35.9436	0.860104
 35.9476	0.860105
 35.9516	0.860105
 35.9556	0.860105
 35.9596	0.860106
 35.9636	0.860106
 35.9676	0.860106
 35.9716	0.860107
 35.9756	0.860107
 35.9796	0.860107
 35.9836	0.860108
 35.9876	0.860108
 35.9916	0.860109
 35.9956	0.860109
 35.9996	0.860109
 36.0036	0.86011
 36.0076	0.86011
 36.0116	0.86011
 36.0156	0.860111
 36.0196	0.860111
 36.0236	0.860111
 36.0276	0.860112
 36.0316	0.860112
 36.0356	0.860112
 36.0396	0.860113
 36.0436	0.860113
 36.0476	0.860114
 36.0516	0.860114
 36.0556	0.860114
 36.0596	0.860115
 36.0636	0.860115
 36.0676	0.860115
 36.0716	0.860116
 36.0756	0.860116
 36.0796	0.860116
 36.0836	0.860117
 36.0876	0.860117
 36.0916	0.860117
 36.0956	0.860118
 36.0996	0.860118
 36.1036	0.860118
 36.1076	0.860119
 36.1116	0.860119
 36.1156	0.86012
 36.1196	0.86012
 36.1236	0.86012
 36.1276	0.860121
 36.1316	0.860121
 36.1356	0.860121
 36.1396	0.860122
 36.1436	0.860122
 36.1476	0.860122
 36.1516	0.860123
 36.1556	0.860123
 36.1596	0.860123
 36.1636	0.860124
 36.1676	0.860124
 36.1716	0.860125
 36.1756	0.860125
 36.1796	0.860125
 36.1836	0.860126
 36.1876	0.860126
 36.1916	0.860126
 36.1956	0.860127
 36.1996	0.860127
 36.2036	0.860127
 36.2076	0.860128
 36.2116	0.860128
 36.2156	0.860128
 36.2196	0.860129
 36.2236	0.860129
 36.2276	0.860129
 36.2316	0.86013
 36.2356	0.86013
 36.2396	0.860131
 36.2436	0.860131
 36.2476	0.860131
 36.2516	0.860132
 36.2556	0.860132
 36.2596	0.860132
 36.2636	0.860133
 36.2676	0.860133
 36.2716	0.860133
 36.2756	0.860134
 36.2796	0.860134
 36.2836	0.860134
 36.2876	0.860135
 36.2916	0.860135
 36.2956	0.860136
 36.2996	0.860136
 36.3036	0.860136
 36.3076	0.860137
 36.3116	0.860137
 36.3156	0.860137
 36.3196	0.860138
 36.3236	0.860138
 36.3276	0.860138
 36.3316	0.860139
 36.3356	0.860139
 36.3396	0.860139
 36.3436	0.86014
 36.3476	0.86014
 36.3516	0.86014
 36.3556	0.860141
 36.3596	0.860141
 36.3636	0.860142
 36.3676	0.860142
 36.3716	0.860142
 36.3756	0.860143
 36.3796	0.860143
 36.3836	0.860143
 36.3876	0.860144
 36.3916	0.860144
 36.3956	0.860144
 36.3996	0.860145
 36.4036	0.860145
 36.4076	0.860145
 36.4116	0.860146
 36.4156	0.860146
 36.4196	0.860147
 36.4236	0.860147
 36.4276	0.860147
 36.4316	0.860148
 36.4356	0.860148
 36.4396	0.860148
 36.4436	0.860149
 36.4476	0.860149
 36.4516	0.860149
 36.4556	0.86015
 36.4596	0.86015
 36.4636	0.86015
 36.4676	0.860151
 36.4716	0.860151
 36.4756	0.860151
 36.4796	0.860152
 36.4836	0.860152
 36.4876	0.860153
 36.4916	0.860153
 36.4956	0.860153
 36.4996	0.860154
 36.5037	0.860154
 36.5077	0.860154
 36.5117	0.860155
 36.5157	0.860155
 36.5197	0.860155
 36.5237	0.860156
 36.5277	0.860156
 36.5317	0.860156
 36.5357	0.860157
 36.5397	0.860157
 36.5437	0.860158
 36.5477	0.860158
 36.5517	0.860158
 36.5557	0.860159
 36.5597	0.860159
 36.5637	0.860159
 36.5677	0.86016
 36.5717	0.86016
 36.5757	0.86016
 36.5797	0.860161
 36.5837	0.860161
 36.5877	0.860161
 36.5917	0.860162
 36.5957	0.860162
 36.5997	0.860162
 36.6037	0.860163
 36.6077	0.860163
 36.6117	0.860164
 36.6157	0.860164
 36.6197	0.860164
 36.6237	0.860165
 36.6277	0.860165
 36.6317	0.860165
 36.6357	0.860166
 36.6397	0.860166
 36.6437	0.860166
 36.6477	0.860167
 36.6517	0.860167
 36.6557	0.860167
 36.6597	0.860168
 36.6637	0.860168
 36.6677	0.860169
 36.6717	0.860169
 36.6757	0.860169
 36.6797	0.86017
 36.6837	0.86017
 36.6877	0.86017
 36.6917	0.860171
 36.6957	0.860171
 36.6997	0.860171
 36.7037	0.860172
 36.7077	0.860172
 36.7117	0.860172
 36.7157	0.860173
 36.7197	0.860173
 36.7237	0.860173
 36.7277	0.860174
 36.7317	0.860174
 36.7357	0.860175
 36.7397	0.860175
 36.7437	0.860175
 36.7477	0.860176
 36.7517	0.860176
 36.7557	0.860176
 36.7597	0.860177
 36.7637	0.860177
 36.7677	0.860177
 36.7717	0.860178
 36.7757	0.860178
 36.7797	0.860178
 36.7837	0.860179
 36.7877	0.860179
 36.7917	0.86018
 36.7957	0.86018
 36.7997	0.86018
 36.8037	0.860181
 36.8077	0.860181
 36.8117	0.860181
 36.8157	0.860182
 36.8197	0.860182
 36.8237	0.860182
 36.8277	0.860183
 36.8317	0.860183
 36.8357	0.860183
 36.8397	0.860184
 36.8437	0.860184
 36.8477	0.860184
 36.8517	0.860185
 36.8557	0.860185
 36.8597	0.860186
 36.8637	0.860186
 36.8677	0.860186
 36.8717	0.860187
 36.8757	0.860187
 36.8797	0.860187
 36.8837	0.860188
 36.8877	0.860188
 36.8917	0.860188
 36.8957	0.860189
 36.8997	0.860189
 36.9037	0.860189
 36.9077	0.86019
 36.9117	0.86019
 36.9157	0.860191
 36.9197	0.860191
 36.9237	0.860191
 36.9277	0.860192
 36.9317	0.860192
 36.9357	0.860192
 36.9397	0.860193
 36.9437	0.860193
 36.9477	0.860193
 36.9517	0.860194
 36.9557	0.860194
 36.9597	0.860194
 36.9637	0.860195
 36.9677	0.860195
 36.9717	0.860196
 36.9757	0.860196
 36.9797	0.860196
 36.9837	0.860197
 36.9877	0.860197
 36.9917	0.860197
 36.9957	0.860198
 36.9997	0.860198
 37.0037	0.860198
 37.0077	0.860199
 37.0117	0.860199
 37.0157	0.860199
 37.0197	0.8602
 37.0237	0.8602
 37.0277	0.8602
 37.0317	0.860201
 37.0357	0.860201
 37.0397	0.860202
 37.0437	0.860202
 37.0477	0.860202
 37.0517	0.860203
 37.0557	0.860203
 37.0597	0.860203
 37.0637	0.860204
 37.0677	0.860204
 37.0717	0.860204
 37.0757	0.860205
 37.0797	0.860205
 37.0837	0.860205
 37.0877	0.860206
 37.0917	0.860206
 37.0957	0.860207
 37.0997	0.860207
 37.1037	0.860207
 37.1077	0.860208
 37.1117	0.860208
 37.1157	0.860208
 37.1197	0.860209
 37.1237	0.860209
 37.1277	0.860209
 37.1317	0.86021
 37.1357	0.86021
 37.1397	0.86021
 37.1437	0.860211
 37.1477	0.860211
 37.1517	0.860211
 37.1557	0.860212
 37.1597	0.860212
 37.1637	0.860213
 37.1677	0.860213
 37.1717	0.860213
 37.1757	0.860214
 37.1797	0.860214
 37.1837	0.860214
 37.1877	0.860215
 37.1917	0.860215
 37.1957	0.860215
 37.1997	0.860216
 37.2037	0.860216
 37.2077	0.860216
 37.2117	0.860217
 37.2157	0.860217
 37.2197	0.860218
 37.2237	0.860218
 37.2277	0.860218
 37.2317	0.860219
 37.2357	0.860219
 37.2397	0.860219
 37.2437	0.86022
 37.2477	0.86022
 37.2517	0.86022
 37.2557	0.860221
 37.2597	0.860221
 37.2637	0.860221
 37.2677	0.860222
 37.2717	0.860222
 37.2757	0.860222
 37.2797	0.860223
 37.2837	0.860223
 37.2877	0.860224
 37.2917	0.860224
 37.2957	0.860224
 37.2997	0.860225
 37.3037	0.860225
 37.3077	0.860225
 37.3117	0.860226
 37.3157	0.860226
 37.3197	0.860226
 37.3237	0.860227
 37.3277	0.860227
 37.3317	0.860227
 37.3357	0.860228
 37.3397	0.860228
 37.3437	0.860229
 37.3477	0.860229
 37.3517	0.860229
 37.3557	0.86023
 37.3597	0.86023
 37.3637	0.86023
 37.3677	0.860231
 37.3717	0.860231
 37.3757	0.860231
 37.3797	0.860232
 37.3837	0.860232
 37.3877	0.860232
 37.3917	0.860233
 37.3957	0.860233
 37.3997	0.860233
 37.4037	0.860234
 37.4077	0.860234
 37.4117	0.860235
 37.4157	0.860235
 37.4197	0.860235
 37.4237	0.860236
 37.4277	0.860236
 37.4317	0.860236
 37.4357	0.860237
 37.4397	0.860237
 37.4437	0.860237
 37.4477	0.860238
 37.4517	0.860238
 37.4557	0.860238
 37.4597	0.860239
 37.4637	0.860239
 37.4677	0.86024
 37.4717	0.86024
 37.4757	0.86024
 37.4797	0.860241
 37.4837	0.860241
 37.4877	0.860241
 37.4917	0.860242
 37.4957	0.860242
 37.4997	0.860242
 37.5038	0.860243
 37.5078	0.860243
 37.5118	0.860243
 37.5158	0.860244
 37.5198	0.860244
 37.5238	0.860244
 37.5278	0.860245
 37.5318	0.860245
 37.5358	0.860246
 37.5398	0.860246
 37.5438	0.860246
 37.5478	0.860247
 37.5518	0.860247
 37.5558	0.860247
 37.5598	0.860248
 37.5638	0.860248
 37.5678	0.860248
 37.5718	0.860249
 37.5758	0.860249
 37.5798	0.860249
 37.5838	0.86025
 37.5878	0.86025
 37.5918	0.860251
 37.5958	0.860251
 37.5998	0.860251
 37.6038	0.860252
 37.6078	0.860252
 37.6118	0.860252
 37.6158	0.860253
 37.6198	0.860253
 37.6238	0.860253
 37.6278	0.860254
 37.6318	0.860254
 37.6358	0.860254
 37.6398	0.860255
 37.6438	0.860255
 37.6478	0.860255
 37.6518	0.860256
 37.6558	0.860256
 37.6598	0.860257
 37.6638	0.860257
 37.6678	0.860257
 37.6718	0.860258
 37.6758	0.860258
 37.6798	0.860258
 37.6838	0.860259
 37.6878	0.860259
 37.6918	0.860259
 37.6958	0.86026
 37.6998	0.86026
 37.7038	0.86026
 37.7078	0.860261
 37.7118	0.860261
 37.7158	0.860262
 37.7198	0.860262
 37.7238	0.860262
 37.7278	0.860263
 37.7318	0.860263
 37.7358	0.860263
 37.7398	0.860264
 37.7438	0.860264
 37.7478	0.860264
 37.7518	0.860265
 37.7558	0.860265
 37.7598	0.860265
 37.7638	0.860266
 37.7678	0.860266
 37.7718	0.860266
 37.7758	0.860267
 37.7798	0.860267
 37.7838	0.860268
 37.7878	0.860268
 37.7918	0.860268
 37.7958	0.860269
 37.7998	0.860269
 37.8038	0.860269
 37.8078	0.86027
 37.8118	0.86027
 37.8158	0.86027
 37.8198	0.860271
 37.8238	0.860271
 37.8278	0.860271
 37.8318	0.860272
 37.8358	0.860272
 37.8398	0.860273
 37.8438	0.860273
 37.8478	0.860273
 37.8518	0.860274
 37.8558	0.860274
 37.8598	0.860274
 37.8638	0.860275
 37.8678	0.860275
 37.8718	0.860275
 37.8758	0.860276
 37.8798	0.860276
 37.8838	0.860276
 37.8878	0.860277
 37.8918	0.860277
 37.8958	0.860277
 37.8998	0.860278
 37.9038	0.860278
 37.9078	0.860279
 37.9118	0.860279
 37.9158	0.860279
 37.9198	0.86028
 37.9238	0.86028
 37.9278	0.86028
 37.9318	0.860281
 37.9358	0.860281
 37.9398	0.860281
 37.9438	0.860282
 37.9478	0.860282
 37.9518	0.860282
 37.9558	0.860283
 37.9598	0.860283
 37.9638	0.860284
 37.9678	0.860284
 37.9718	0.860284
 37.9758	0.860285
 37.9798	0.860285
 37.9838	0.860285
 37.9878	0.860286
 37.9918	0.860286
 37.9958	0.860286
 37.9998	0.860287
 38.0038	0.860287
 38.0078	0.860287
 38.0118	0.860288
 38.0158	0.860288
 38.0198	0.860288
 38.0238	0.860289
 38.0278	0.860289
 38.0318	0.86029
 38.0358	0.86029
 38.0398	0.86029
 38.0438	0.860291
 38.0478	0.860291
 38.0518	0.860291
 38.0558	0.860292
 38.0598	0.860292
 38.0638	0.860292
 38.0678	0.860293
 38.0718	0.860293
 38.0758	0.860293
 38.0798	0.860294
 38.0838	0.860294
 38.0878	0.860295
 38.0918	0.860295
 38.0958	0.860295
 38.0998	0.860296
 38.1038	0.860296
 38.1078	0.860296
 38.1118	0.860297
 38.1158	0.860297
 38.1198	0.860297
 38.1238	0.860298
 38.1278	0.860298
 38.1318	0.860298
 38.1358	0.860299
 38.1398	0.860299
 38.1438	0.860299
 38.1478	0.8603
 38.1518	0.8603
 38.1558	0.860301
 38.1598	0.860301
 38.1638	0.860301
 38.1678	0.860302
 38.1718	0.860302
 38.1758	0.860302
 38.1798	0.860303
 38.1838	0.860303
 38.1878	0.860303
 38.1918	0.860304
 38.1958	0.860304
 38.1998	0.860304
 38.2038	0.860305
 38.2078	0.860305
 38.2118	0.860306
 38.2158	0.860306
 38.2198	0.860306
 38.2238	0.860307
 38.2278	0.860307
 38.2318	0.860307
 38.2358	0.860308
 38.2398	0.860308
 38.2438	0.860308
 38.2478	0.860309
 38.2518	0.860309
 38.2558	0.860309
 38.2598	0.86031
 38.2638	0.86031
 38.2678	0.86031
 38.2718	0.860311
 38.2758	0.860311
 38.2798	0.860312
 38.2838	0.860312
 38.2878	0.860312
 38.2918	0.860313
 38.2958	0.860313
 38.2998	0.860313
 38.3038	0.860314
 38.3078	0.860314
 38.3118	0.860314
 38.3158	0.860315
 38.3198	0.860315
 38.3238	0.860315
 38.3278	0.860316
 38.3318	0.860316
 38.3358	0.860317
 38.3398	0.860317
 38.3438	0.860317
 38.3478	0.860318
 38.3518	0.860318
 38.3558	0.860318
 38.3598	0.860319
 38.3638	0.860319
 38.3678	0.860319
 38.3718	0.86032
 38.3758	0.86032
 38.3798	0.86032
 38.3838	0.860321
 38.3878	0.860321
 38.3918	0.860321
 38.3958	0.860322
 38.3998	0.860322
 38.4038	0.860323
 38.4078	0.860323
 38.4118	0.860323
 38.4158	0.860324
 38.4198	0.860324
 38.4238	0.860324
 38.4278	0.860325
 38.4318	0.860325
 38.4358	0.860325
 38.4398	0.860326
 38.4438	0.860326
 38.4478	0.860326
 38.4518	0.860327
 38.4558	0.860327
 38.4598	0.860328
 38.4638	0.860328
 38.4678	0.860328
 38.4718	0.860329
 38.4758	0.860329
 38.4798	0.860329
 38.4838	0.86033
 38.4878	0.86033
 38.4918	0.86033
 38.4958	0.860331
 38.4998	0.860331
 38.5039	0.860331
 38.5079	0.860332
 38.5119	0.860332
 38.5159	0.860332
 38.5199	0.860333
 38.5239	0.860333
 38.5279	0.860334
 38.5319	0.860334
 38.5359	0.860334
 38.5399	0.860335
 38.5439	0.860335
 38.5479	0.860335
 38.5519	0.860336
 38.5559	0.860336
 38.5599	0.860336
 38.5639	0.860337
 38.5679	0.860337
 38.5719	0.860337
 38.5759	0.860338
 38.5799	0.860338
 38.5839	0.860339
 38.5879	0.860339
 38.5919	0.860339
 38.5959	0.86034
 38.5999	0.86034
 38.6039	0.86034
 38.6079	0.860341
 38.6119	0.860341
 38.6159	0.860341
 38.6199	0.860342
 38.6239	0.860342
 38.6279	0.860342
 38.6319	0.860343
 38.6359	0.860343
 38.6399	0.860343
 38.6439	0.860344
 38.6479	0.860344
 38.6519	0.860345
 38.6559	0.860345
 38.6599	0.860345
 38.6639	0.860346
 38.6679	0.860346
 38.6719	0.860346
 38.6759	0.860347
 38.6799	0.860347
 38.6839	0.860347
 38.6879	0.860348
 38.6919	0.860348
 38.6959	0.860348
 38.6999	0.860349
 38.7039	0.860349
 38.7079	0.86035
 38.7119	0.86035
 38.7159	0.86035
 38.7199	0.860351
 38.7239	0.860351
 38.7279	0.860351
 38.7319	0.860352
 38.7359	0.860352
 38.7399	0.860352
 38.7439	0.860353
 38.7479	0.860353
 38.7519	0.860353
 38.7559	0.860354
 38.7599	0.860354
 38.7639	0.860354
 38.7679	0.860355
 38.7719	0.860355
 38.7759	0.860356
 38.7799	0.860356
 38.7839	0.860356
 38.7879	0.860357
 38.7919	0.860357
 38.7959	0.860357
 38.7999	0.860358
 38.8039	0.860358
 38.8079	0.860358
 38.8119	0.860359
 38.8159	0.860359
 38.8199	0.860359
 38.8239	0.86036
 38.8279	0.86036
 38.8319	0.860361
 38.8359	0.860361
 38.8399	0.860361
 38.8439	0.860362
 38.8479	0.860362
 38.8519	0.860362
 38.8559	0.860363
 38.8599	0.860363
 38.8639	0.860363
 38.8679	0.860364
 38.8719	0.860364
 38.8759	0.860364
 38.8799	0.860365
 38.8839	0.860365
 38.8879	0.860365
 38.8919	0.860366
 38.8959	0.860366
 38.8999	0.860367
 38.9039	0.860367
 38.9079	0.860367
 38.9119	0.860368
 38.9159	0.860368
 38.9199	0.860368
 38.9239	0.860369
 38.9279	0.860369
 38.9319	0.860369
 38.9359	0.86037
 38.9399	0.86037
 38.9439	0.86037
 38.9479	0.860371
 38.9519	0.860371
 38.9559	0.860372
 38.9599	0.860372
 38.9639	0.860372
 38.9679	0.860373
 38.9719	0.860373
 38.9759	0.860373
 38.9799	0.860374
 38.9839	0.860374
 38.9879	0.860374
 38.9919	0.860375
 38.9959	0.860375
 38.9999	0.860375
 39.0039	0.860376
 39.0079	0.860376
 39.0119	0.860376
 39.0159	0.860377
 39.0199	0.860377
 39.0239	0.860378
 39.0279	0.860378
 39.0319	0.860378
 39.0359	0.860379
 39.0399	0.860379
 39.0439	0.860379
 39.0479	0.86038
 39.0519	0.86038
 39.0559	0.86038
 39.0599	0.860381
 39.0639	0.860381
 39.0679	0.860381
 39.0719	0.860382
 39.0759	0.860382
 39.0799	0.860383
 39.0839	0.860383
 39.0879	0.860383
 39.0919	0.860384
 39.0959	0.860384
 39.0999	0.860384
 39.1039	0.860385
 39.1079	0.860385
 39.1119	0.860385
 39.1159	0.860386
 39.1199	0.860386
 39.1239	0.860386
 39.1279	0.860387
 39.1319	0.860387
 39.1359	0.860388
 39.1399	0.860388
 39.1439	0.860388
 39.1479	0.860389
 39.1519	0.860389
 39.1559	0.860389
 39.1599	0.86039
 39.1639	0.86039
 39.1679	0.86039
 39.1719	0.860391
 39.1759	0.860391
 39.1799	0.860391
 39.1839	0.860392
 39.1879	0.860392
 39.1919	0.860392
 39.1959	0.860393
 39.1999	0.860393
 39.2039	0.860394
 39.2079	0.860394
 39.2119	0.860394
 39.2159	0.860395
 39.2199	0.860395
 39.2239	0.860395
 39.2279	0.860396
 39.2319	0.860396
 39.2359	0.860396
 39.2399	0.860397
 39.2439	0.860397
 39.2479	0.860397
 39.2519	0.860398
 39.2559	0.860398
 39.2599	0.860399
 39.2639	0.860399
 39.2679	0.860399
 39.2719	0.8604
 39.2759	0.8604
 39.2799	0.8604
 39.2839	0.860401
 39.2879	0.860401
 39.2919	0.860401
 39.2959	0.860402
 39.2999	0.860402
 39.3039	0.860402
 39.3079	0.860403
 39.3119	0.860403
 39.3159	0.860403
 39.3199	0.860404
 39.3239	0.860404
 39.3279	0.860405
 39.3319	0.860405
 39.3359	0.860405
 39.3399	0.860406
 39.3439	0.860406
 39.3479	0.860406
 39.3519	0.860407
 39.3559	0.860407
 39.3599	0.860407
 39.3639	0.860408
 39.3679	0.860408
 39.3719	0.860408
 39.3759	0.860409
 39.3799	0.860409
 39.3839	0.86041
 39.3879	0.86041
 39.3919	0.86041
 39.3959	0.860411
 39.3999	0.860411
 39.4039	0.860411
 39.4079	0.860412
 39.4119	0.860412
 39.4159	0.860412
 39.4199	0.860413
 39.4239	0.860413
 39.4279	0.860413
 39.4319	0.860414
 39.4359	0.860414
 39.4399	0.860414
 39.4439	0.860415
 39.4479	0.860415
 39.4519	0.860416
 39.4559	0.860416
 39.4599	0.860416
 39.4639	0.860417
 39.4679	0.860417
 39.4719	0.860417
 39.4759	0.860418
 39.4799	0.860418
 39.4839	0.860418
 39.4879	0.860419
 39.4919	0.860419
 39.4959	0.860419
 39.4999	0.86042
 39.504	0.86042
 39.508	0.860421
 39.512	0.860421
 39.516	0.860421
 39.52	0.860422
 39.524	0.860422
 39.528	0.860422
 39.532	0.860423
 39.536	0.860423
 39.54	0.860423
 39.544	0.860424
 39.548	0.860424
 39.552	0.860424
 39.556	0.860425
 39.56	0.860425
 39.564	0.860425
 39.568	0.860426
 39.572	0.860426
 39.576	0.860427
 39.58	0.860427
 39.584	0.860427
 39.588	0.860428
 39.592	0.860428
 39.596	0.860428
 39.6	0.860429
 39.604	0.860429
 39.608	0.860429
 39.612	0.86043
 39.616	0.86043
 39.62	0.86043
 39.624	0.860431
 39.628	0.860431
 39.632	0.860432
 39.636	0.860432
 39.64	0.860432
 39.644	0.860433
 39.648	0.860433
 39.652	0.860433
 39.656	0.860434
 39.66	0.860434
 39.664	0.860434
 39.668	0.860435
 39.672	0.860435
 39.676	0.860435
 39.68	0.860436
 39.684	0.860436
 39.688	0.860436
 39.692	0.860437
 39.696	0.860437
 39.7	0.860438
 39.704	0.860438
 39.708	0.860438
 39.712	0.860439
 39.716	0.860439
 39.72	0.860439
 39.724	0.86044
 39.728	0.86044
 39.732	0.86044
 39.736	0.860441
 39.74	0.860441
 39.744	0.860441
 39.748	0.860442
 39.752	0.860442
 39.756	0.860443
 39.76	0.860443
 39.764	0.860443
 39.768	0.860444
 39.772	0.860444
 39.776	0.860444
 39.78	0.860445
 39.784	0.860445
 39.788	0.860445
 39.792	0.860446
 39.796	0.860446
 39.8	0.860446
 39.804	0.860447
 39.808	0.860447
 39.812	0.860447
 39.816	0.860448
 39.82	0.860448
 39.824	0.860449
 39.828	0.860449
 39.832	0.860449
 39.836	0.86045
 39.84	0.86045
 39.844	0.86045
 39.848	0.860451
 39.852	0.860451
 39.856	0.860451
 39.86	0.860452
 39.864	0.860452
 39.868	0.860452
 39.872	0.860453
 39.876	0.860453
 39.88	0.860454
 39.884	0.860454
 39.888	0.860454
 39.892	0.860455
 39.896	0.860455
 39.9	0.860455
 39.904	0.860456
 39.908	0.860456
 39.912	0.860456
 39.916	0.860457
 39.92	0.860457
 39.924	0.860457
 39.928	0.860458
 39.932	0.860458
 39.936	0.860458
 39.94	0.860459
 39.944	0.860459
 39.948	0.86046
 39.952	0.86046
 39.956	0.86046
 39.96	0.860461
 39.964	0.860461
 39.968	0.860461
 39.972	0.860462
 39.976	0.860462
 39.98	0.860462
 39.984	0.860463
 39.988	0.860463
 39.992	0.860463
 39.996	0.860464
 40	0.860464


==> anc/TUM40_eff_AR_e.dat <==
# Cut-survival probability for electron-recoil events
# within the acceptance region for dark-matter searches
# Energy [keV] | Cut-survival probability
 0	0
 0.0040004	0
 0.0080008	0
 0.0120012	0
 0.0160016	0
 0.020002	0
 0.0240024	0
 0.0280028	0
 0.0320032	0
 0.0360036	0
 0.040004	0
 0.0440044	0
 0.0480048	0
 0.0520052	0
 0.0560056	0
 0.060006	0
 0.0640064	0
 0.0680068	0
 0.0720072	0
 0.0760076	0
 0.080008	0
 0.0840084	0
 0.0880088	0
 0.0920092	0
 0.0960096	0
 0.10001	0
 0.10401	0
 0.108011	0
 0.112011	0
 0.116012	0
 0.120012	0
 0.124012	0
 0.128013	0
 0.132013	0
 0.136014	0
 0.140014	0
 0.144014	0
 0.148015	0
 0.152015	0
 0.156016	0
 0.160016	0
 0.164016	0
 0.168017	0
 0.172017	0
 0.176018	0
 0.180018	0
 0.184018	0
 0.188019	0
 0.192019	0
 0.19602	0
 0.20002	0
 0.20402	0
 0.208021	0
 0.212021	0
 0.216022	0
 0.220022	0
 0.224022	0
 0.228023	0
 0.232023	0
 0.236024	0
 0.240024	0
 0.244024	0
 0.248025	0
 0.252025	0
 0.256026	0
 0.260026	0
 0.264026	0
 0.268027	0
 0.272027	0
 0.276028	0
 0.280028	0
 0.284028	0
 0.288029	0
 0.292029	0
 0.29603	0
 0.30003	0
 0.30403	0
 0.308031	0
 0.312031	0
 0.316032	0
 0.320032	0
 0.324032	0
 0.328033	0
 0.332033	0
 0.336034	0
 0.340034	0
 0.344034	0
 0.348035	0
 0.352035	0
 0.356036	0
 0.360036	0
 0.364036	0
 0.368037	0
 0.372037	0
 0.376038	0
 0.380038	0
 0.384038	0
 0.388039	0
 0.392039	0
 0.39604	0
 0.40004	0
 0.40404	0
 0.408041	0
 0.412041	0
 0.416042	0
 0.420042	0
 0.424042	0
 0.428043	0
 0.432043	0
 0.436044	0
 0.440044	0
 0.444044	0
 0.448045	0
 0.452045	0
 0.456046	0
 0.460046	0
 0.464046	0
 0.468047	0
 0.472047	0
 0.476048	0
 0.480048	0
 0.484048	0
 0.488049	0
 0.492049	0
 0.49605	0
 0.50005	0
 0.50405	0
 0.508051	0
 0.512051	0
 0.516052	0
 0.520052	0
 0.524052	0
 0.528053	0
 0.532053	0
 0.536054	0
 0.540054	0
 0.544054	0
 0.548055	0
 0.552055	0
 0.556056	0
 0.560056	0
 0.564056	0
 0.568057	0
 0.572057	0
 0.576058	0
 0.580058	0
 0.584058	0
 0.588059	0
 0.592059	0
 0.59606	0
 0.60006	0
 0.60406	0.0351191
 0.608061	0.0356885
 0.612061	0.036252
 0.616062	0.0368098
 0.620062	0.0373618
 0.624062	0.0379082
 0.628063	0.038449
 0.632063	0.0389842
 0.636064	0.0395139
 0.640064	0.0400381
 0.644064	0.0405568
 0.648065	0.0410701
 0.652065	0.0415781
 0.656066	0.0420807
 0.660066	0.0425781
 0.664066	0.0430702
 0.668067	0.0435572
 0.672067	0.044039
 0.676068	0.0445156
 0.680068	0.0449872
 0.684068	0.0454538
 0.688069	0.0459153
 0.692069	0.0463719
 0.69607	0.0468236
 0.70007	0.0472713
 0.70407	0.0477682
 0.708071	0.0482598
 0.712071	0.0487462
 0.716072	0.0492273
 0.720072	0.0497033
 0.724072	0.0501741
 0.728073	0.0506398
 0.732073	0.0511004
 0.736074	0.0515561
 0.740074	0.0520067
 0.744074	0.0524525
 0.748075	0.0528933
 0.752075	0.0533292
 0.756076	0.0537604
 0.760076	0.0541867
 0.764076	0.0546083
 0.768077	0.0550252
 0.772077	0.0554373
 0.776078	0.0558449
 0.780078	0.0562478
 0.784078	0.0566462
 0.788079	0.05704
 0.792079	0.0574293
 0.79608	0.0578142
 0.80008	0.0581937
 0.80408	0.0585249
 0.808081	0.0588521
 0.812081	0.0591754
 0.816082	0.0594948
 0.820082	0.0598103
 0.824082	0.0601219
 0.828083	0.0604297
 0.832083	0.0607338
 0.836084	0.0610341
 0.840084	0.0613306
 0.844084	0.0616235
 0.848085	0.0619126
 0.852085	0.0621982
 0.856086	0.0624801
 0.860086	0.0627584
 0.864086	0.0630332
 0.868087	0.0633044
 0.872087	0.0635721
 0.876088	0.0638364
 0.880088	0.0640972
 0.884088	0.0643545
 0.888089	0.0646085
 0.892089	0.0648591
 0.89609	0.0651064
 0.90009	0.0653488
 0.90409	0.0655216
 0.908091	0.0656918
 0.912091	0.0658593
 0.916092	0.0660242
 0.920092	0.0661865
 0.924092	0.0663462
 0.928093	0.0665033
 0.932093	0.0666579
 0.936094	0.0668099
 0.940094	0.0669594
 0.944094	0.0671065
 0.948095	0.067251
 0.952095	0.0673931
 0.956096	0.0675328
 0.960096	0.0676701
 0.964096	0.067805
 0.968097	0.0679375
 0.972097	0.0680676
 0.976098	0.0681954
 0.980098	0.0683209
 0.984098	0.0684441
 0.988099	0.0685649
 0.992099	0.0686836
 0.9961	0.0688
 1.0001	0.0689116
 1.0041	0.0689226
 1.0081	0.0689323
 1.0121	0.0689407
 1.0161	0.0689479
 1.0201	0.0689537
 1.0241	0.0689583
 1.0281	0.0689616
 1.0321	0.0689636
 1.0361	0.0689645
 1.0401	0.0689641
 1.0441	0.0689625
 1.0481	0.0689596
 1.05211	0.0689556
 1.05611	0.0689504
 1.06011	0.068944
 1.06411	0.0689365
 1.06811	0.0689278
 1.07211	0.068918
 1.07611	0.068907
 1.08011	0.0688949
 1.08411	0.0688817
 1.08811	0.0688674
 1.09211	0.068852
 1.09611	0.0688355
 1.10011	0.0688179
 1.10411	0.0687993
 1.10811	0.0687796
 1.11211	0.0687589
 1.11611	0.0687371
 1.12011	0.0687144
 1.12411	0.0686905
 1.12811	0.0686657
 1.13211	0.0686399
 1.13611	0.0686131
 1.14011	0.0685853
 1.14411	0.0685566
 1.14811	0.0685268
 1.15212	0.0684962
 1.15612	0.0684645
 1.16012	0.068432
 1.16412	0.0683985
 1.16812	0.0683641
 1.17212	0.0683287
 1.17612	0.0682925
 1.18012	0.0682554
 1.18412	0.0682174
 1.18812	0.0681785
 1.19212	0.0681387
 1.19612	0.0680981
 1.20012	0.0680543
 1.20412	0.0679355
 1.20812	0.0678164
 1.21212	0.0676972
 1.21612	0.0675778
 1.22012	0.0674583
 1.22412	0.0673386
 1.22812	0.0672187
 1.23212	0.0670987
 1.23612	0.0669785
 1.24012	0.0668581
 1.24412	0.0667376
 1.24812	0.066617
 1.25213	0.0664962
 1.25613	0.0663752
 1.26013	0.0662542
 1.26413	0.066133
 1.26813	0.0660116
 1.27213	0.0658902
 1.27613	0.0657686
 1.28013	0.0656469
 1.28413	0.065525
 1.28813	0.0654031
 1.29213	0.065281
 1.29613	0.0651589
 1.30013	0.0650366
 1.30413	0.0649142
 1.30813	0.0647917
 1.31213	0.0646692
 1.31613	0.0645465
 1.32013	0.0644237
 1.32413	0.0643009
 1.32813	0.0641779
 1.33213	0.0640549
 1.33613	0.0639318
 1.34013	0.0638086
 1.34413	0.0636853
 1.34813	0.063562
 1.35214	0.0634386
 1.35614	0.0633151
 1.36014	0.0631915
 1.36414	0.0630679
 1.36814	0.0629443
 1.37214	0.0628205
 1.37614	0.0626967
 1.38014	0.0625729
 1.38414	0.062449
 1.38814	0.0623251
 1.39214	0.0622011
 1.39614	0.0620771
 1.40014	0.0619515
 1.40414	0.0617863
 1.40814	0.0616214
 1.41214	0.0614567
 1.41614	0.0612924
 1.42014	0.0611284
 1.42414	0.0609648
 1.42814	0.0608014
 1.43214	0.0606384
 1.43614	0.0604756
 1.44014	0.0603132
 1.44414	0.0601511
 1.44814	0.0599893
 1.45215	0.0598278
 1.45615	0.0596667
 1.46015	0.0595058
 1.46415	0.0593453
 1.46815	0.0591851
 1.47215	0.0590252
 1.47615	0.0588656
 1.48015	0.0587063
 1.48415	0.0585473
 1.48815	0.0583887
 1.49215	0.0582304
 1.49615	0.0580723
 1.50015	0.0579146
 1.50415	0.0577572
 1.50815	0.0576002
 1.51215	0.0574434
 1.51615	0.0572869
 1.52015	0.0571308
 1.52415	0.056975
 1.52815	0.0568195
 1.53215	0.0566643
 1.53615	0.0565094
 1.54015	0.0563548
 1.54415	0.0562005
 1.54815	0.0560466
 1.55216	0.055893
 1.55616	0.0557396
 1.56016	0.0555866
 1.56416	0.0554339
 1.56816	0.0552815
 1.57216	0.0551295
 1.57616	0.0549777
 1.58016	0.0548262
 1.58416	0.0546751
 1.58816	0.0545243
 1.59216	0.0543738
 1.59616	0.0542236
 1.60016	0.054073
 1.60416	0.0539082
 1.60816	0.0537439
 1.61216	0.0535799
 1.61616	0.0534164
 1.62016	0.0532534
 1.62416	0.0530908
 1.62816	0.0529286
 1.63216	0.0527668
 1.63616	0.0526055
 1.64016	0.0524446
 1.64416	0.0522842
 1.64816	0.0521242
 1.65217	0.0519646
 1.65617	0.0518054
 1.66017	0.0516467
 1.66417	0.0514883
 1.66817	0.0513305
 1.67217	0.051173
 1.67617	0.051016
 1.68017	0.0508593
 1.68417	0.0507032
 1.68817	0.0505474
 1.69217	0.050392
 1.69617	0.0502371
 1.70017	0.0500826
 1.70417	0.0499285
 1.70817	0.0497748
 1.71217	0.0496215
 1.71617	0.0494687
 1.72017	0.0493162
 1.72417	0.0491642
 1.72817	0.0490126
 1.73217	0.0488614
 1.73617	0.0487106
 1.74017	0.0485602
 1.74417	0.0484102
 1.74817	0.0482606
 1.75218	0.0481114
 1.75618	0.0479627
 1.76018	0.0478143
 1.76418	0.0476664
 1.76818	0.0475188
 1.77218	0.0473717
 1.77618	0.0472249
 1.78018	0.0470785
 1.78418	0.0469326
 1.78818	0.046787
 1.79218	0.0466419
 1.79618	0.0464971
 1.80018	0.0463522
 1.80418	0.0461976
 1.80818	0.0460434
 1.81218	0.0458897
 1.81618	0.0457365
 1.82018	0.0455837
 1.82418	0.0454315
 1.82818	0.0452797
 1.83218	0.0451284
 1.83618	0.0449775
 1.84018	0.0448272
 1.84418	0.0446773
 1.84818	0.0445278
 1.85219	0.0443789
 1.85619	0.0442304
 1.86019	0.0440823
 1.86419	0.0439348
 1.86819	0.0437877
 1.87219	0.043641
 1.87619	0.0434949
 1.88019	0.0433491
 1.88419	0.0432039
 1.88819	0.0430591
 1.89219	0.0429147
 1.89619	0.0427708
 1.90019	0.0426273
 1.90419	0.0424843
 1.90819	0.0423418
 1.91219	0.0421997
 1.91619	0.042058
 1.92019	0.0419168
 1.92419	0.041776
 1.92819	0.0416357
 1.93219	0.0414958
 1.93619	0.0413563
 1.94019	0.0412173
 1.94419	0.0410787
 1.94819	0.0409406
 1.9522	0.0408028
 1.9562	0.0406656
 1.9602	0.0405287
 1.9642	0.0403923
 1.9682	0.0402563
 1.9722	0.0401207
 1.9762	0.0399856
 1.9802	0.0398509
 1.9842	0.0397166
 1.9882	0.0395827
 1.9922	0.0394493
 1.9962	0.0393163
 2.0002	0.0391832
 2.0042	0.0390413
 2.0082	0.0389
 2.0122	0.0387591
 2.0162	0.0386187
 2.0202	0.0384789
 2.0242	0.0383395
 2.0282	0.0382006
 2.0322	0.0380622
 2.0362	0.0379243
 2.0402	0.0377869
 2.0442	0.0376499
 2.0482	0.0375134
 2.05221	0.0373774
 2.05621	0.0372419
 2.06021	0.0371069
 2.06421	0.0369723
 2.06821	0.0368382
 2.07221	0.0367046
 2.07621	0.0365714
 2.08021	0.0364388
 2.08421	0.0363065
 2.08821	0.0361748
 2.09221	0.0360435
 2.09621	0.0359126
 2.10021	0.0357823
 2.10421	0.0356524
 2.10821	0.0355229
 2.11221	0.0353939
 2.11621	0.0352653
 2.12021	0.0351372
 2.12421	0.0350096
 2.12821	0.0348823
 2.13221	0.0347556
 2.13621	0.0346293
 2.14021	0.0345034
 2.14421	0.034378
 2.14821	0.034253
 2.15222	0.0341284
 2.15622	0.0340043
 2.16022	0.0338806
 2.16422	0.0337574
 2.16822	0.0336345
 2.17222	0.0335122
 2.17622	0.0333902
 2.18022	0.0332687
 2.18422	0.0331476
 2.18822	0.0330269
 2.19222	0.0329066
 2.19622	0.0327868
 2.20022	0.0326672
 2.20422	0.0325439
 2.20822	0.0324212
 2.21222	0.0322988
 2.21622	0.032177
 2.22022	0.0320555
 2.22422	0.0319346
 2.22822	0.031814
 2.23222	0.0316939
 2.23622	0.0315743
 2.24022	0.0314551
 2.24422	0.0313363
 2.24822	0.031218
 2.25223	0.0311001
 2.25623	0.0309826
 2.26023	0.0308656
 2.26423	0.030749
 2.26823	0.0306328
 2.27223	0.030517
 2.27623	0.0304017
 2.28023	0.0302868
 2.28423	0.0301724
 2.28823	0.0300583
 2.29223	0.0299447
 2.29623	0.0298315
 2.30023	0.0297187
 2.30423	0.0296063
 2.30823	0.0294943
 2.31223	0.0293828
 2.31623	0.0292716
 2.32023	0.0291609
 2.32423	0.0290505
 2.32823	0.0289406
 2.33223	0.0288311
 2.33623	0.028722
 2.34023	0.0286133
 2.34423	0.028505
 2.34823	0.028397
 2.35224	0.0282895
 2.35624	0.0281824
 2.36024	0.0280757
 2.36424	0.0279693
 2.36824	0.0278634
 2.37224	0.0277578
 2.37624	0.0276527
 2.38024	0.0275479
 2.38424	0.0274435
 2.38824	0.0273395
 2.39224	0.0272358
 2.39624	0.0271326
 2.40024	0.0270296
 2.40424	0.0269247
 2.40824	0.0268203
 2.41224	0.0267162
 2.41624	0.0266126
 2.42024	0.0265093
 2.42424	0.0264064
 2.42824	0.0263039
 2.43224	0.0262018
 2.43624	0.0261001
 2.44024	0.0259988
 2.44424	0.0258978
 2.44824	0.0257973
 2.45225	0.0256971
 2.45625	0.0255973
 2.46025	0.0254978
 2.46425	0.0253988
 2.46825	0.0253001
 2.47225	0.0252018
 2.47625	0.0251039
 2.48025	0.0250063
 2.48425	0.0249092
 2.48825	0.0248123
 2.49225	0.0247159
 2.49625	0.0246198
 2.50025	0.0245241
 2.50425	0.0244287
 2.50825	0.0243337
 2.51225	0.0242391
 2.51625	0.0241448
 2.52025	0.0240509
 2.52425	0.0239573
 2.52825	0.0238641
 2.53225	0.0237713
 2.53625	0.0236788
 2.54025	0.0235866
 2.54425	0.0234948
 2.54825	0.0234034
 2.55226	0.0233122
 2.55626	0.0232215
 2.56026	0.0231311
 2.56426	0.023041
 2.56826	0.0229512
 2.57226	0.0228618
 2.57626	0.0227728
 2.58026	0.0226841
 2.58426	0.0225957
 2.58826	0.0225076
 2.59226	0.0224199
 2.59626	0.0223325
 2.60026	0.0222453
 2.60426	0.0221564
 2.60826	0.0220677
 2.61226	0.0219794
 2.61626	0.0218915
 2.62026	0.0218039
 2.62426	0.0217166
 2.62826	0.0216297
 2.63226	0.0215431
 2.63626	0.0214569
 2.64026	0.021371
 2.64426	0.0212854
 2.64826	0.0212002
 2.65227	0.0211153
 2.65627	0.0210307
 2.66027	0.0209465
 2.66427	0.0208626
 2.66827	0.020779
 2.67227	0.0206958
 2.67627	0.0206129
 2.68027	0.0205303
 2.68427	0.020448
 2.68827	0.020366
 2.69227	0.0202844
 2.69627	0.0202031
 2.70027	0.0201221
 2.70427	0.0200414
 2.70827	0.0199611
 2.71227	0.019881
 2.71627	0.0198013
 2.72027	0.0197219
 2.72427	0.0196428
 2.72827	0.019564
 2.73227	0.0194855
 2.73627	0.0194073
 2.74027	0.0193294
 2.74427	0.0192518
 2.74827	0.0191746
 2.75228	0.0190976
 2.75628	0.0190209
 2.76028	0.0189446
 2.76428	0.0188685
 2.76828	0.0187928
 2.77228	0.0187173
 2.77628	0.0186421
 2.78028	0.0185672
 2.78428	0.0184926
 2.78828	0.0184183
 2.79228	0.0183443
 2.79628	0.0182706
 2.80028	0.0181971
 2.80428	0.018123
 2.80828	0.0180492
 2.81228	0.0179756
 2.81628	0.0179024
 2.82028	0.0178294
 2.82428	0.0177568
 2.82828	0.0176844
 2.83228	0.0176123
 2.83628	0.0175405
 2.84028	0.017469
 2.84428	0.0173978
 2.84828	0.0173268
 2.85229	0.0172562
 2.85629	0.0171858
 2.86029	0.0171157
 2.86429	0.0170459
 2.86829	0.0169763
 2.87229	0.0169071
 2.87629	0.0168381
 2.88029	0.0167694
 2.88429	0.0167009
 2.88829	0.0166327
 2.89229	0.0165648
 2.89629	0.0164972
 2.90029	0.0164299
 2.90429	0.0163628
 2.90829	0.016296
 2.91229	0.0162294
 2.91629	0.0161631
 2.92029	0.0160971
 2.92429	0.0160313
 2.92829	0.0159658
 2.93229	0.0159006
 2.93629	0.0158356
 2.94029	0.0157709
 2.94429	0.0157064
 2.94829	0.0156422
 2.9523	0.0155783
 2.9563	0.0155146
 2.9603	0.0154511
 2.9643	0.015388
 2.9683	0.015325
 2.9723	0.0152623
 2.9763	0.0151999
 2.9803	0.0151377
 2.9843	0.0150758
 2.9883	0.0150141
 2.9923	0.0149527
 2.9963	0.0148915
 3.0003	0.0148304
 3.0043	0.0147688
 3.0083	0.0147074
 3.0123	0.0146462
 3.0163	0.0145853
 3.0203	0.0145247
 3.0243	0.0144643
 3.0283	0.0144041
 3.0323	0.0143442
 3.0363	0.0142845
 3.0403	0.0142251
 3.0443	0.0141659
 3.0483	0.0141069
 3.05231	0.0140482
 3.05631	0.0139897
 3.06031	0.0139315
 3.06431	0.0138735
 3.06831	0.0138157
 3.07231	0.0137582
 3.07631	0.0137009
 3.08031	0.0136438
 3.08431	0.013587
 3.08831	0.0135304
 3.09231	0.013474
 3.09631	0.0134179
 3.10031	0.013362
 3.10431	0.0133063
 3.10831	0.0132509
 3.11231	0.0131956
 3.11631	0.0131406
 3.12031	0.0130858
 3.12431	0.0130313
 3.12831	0.0129769
 3.13231	0.0129228
 3.13631	0.0128689
 3.14031	0.0128152
 3.14431	0.0127618
 3.14831	0.0127085
 3.15232	0.0126555
 3.15632	0.0126027
 3.16032	0.0125501
 3.16432	0.0124977
 3.16832	0.0124456
 3.17232	0.0123936
 3.17632	0.0123419
 3.18032	0.0122903
 3.18432	0.012239
 3.18832	0.0121879
 3.19232	0.012137
 3.19632	0.0120863
 3.20032	0.0120358
 3.20432	0.0119855
 3.20832	0.0119354
 3.21232	0.0118856
 3.21632	0.0118359
 3.22032	0.0117864
 3.22432	0.0117371
 3.22832	0.0116881
 3.23232	0.0116392
 3.23632	0.0115905
 3.24032	0.0115421
 3.24432	0.0114938
 3.24832	0.0114457
 3.25233	0.0113978
 3.25633	0.0113501
 3.26033	0.0113027
 3.26433	0.0112554
 3.26833	0.0112083
 3.27233	0.0111613
 3.27633	0.0111146
 3.28033	0.0110681
 3.28433	0.0110217
 3.28833	0.0109756
 3.29233	0.0109296
 3.29633	0.0108839
 3.30033	0.0108383
 3.30433	0.0107929
 3.30833	0.0107477
 3.31233	0.0107026
 3.31633	0.0106578
 3.32033	0.0106131
 3.32433	0.0105686
 3.32833	0.0105243
 3.33233	0.0104802
 3.33633	0.0104363
 3.34033	0.0103925
 3.34433	0.0103489
 3.34833	0.0103055
 3.35234	0.0102623
 3.35634	0.0102192
 3.36034	0.0101764
 3.36434	0.0101337
 3.36834	0.0100911
 3.37234	0.0100488
 3.37634	0.0100066
 3.38034	0.00996461
 3.38434	0.00992277
 3.38834	0.00988111
 3.39234	0.00983962
 3.39634	0.0097983
 3.40034	0.00975715
 3.40434	0.00971616
 3.40834	0.00967534
 3.41234	0.00963469
 3.41634	0.00959421
 3.42034	0.00955389
 3.42434	0.00951374
 3.42834	0.00947375
 3.43234	0.00943392
 3.43634	0.00939426
 3.44034	0.00935476
 3.44434	0.00931542
 3.44834	0.00927625
 3.45235	0.00923723
 3.45635	0.00919837
 3.46035	0.00915968
 3.46435	0.00912114
 3.46835	0.00908275
 3.47235	0.00904453
 3.47635	0.00900646
 3.48035	0.00896855
 3.48435	0.0089308
 3.48835	0.00889319
 3.49235	0.00885575
 3.49635	0.00881845
 3.50035	0.00878127
 3.50435	0.00874381
 3.50835	0.0087065
 3.51235	0.00866935
 3.51635	0.00863236
 3.52035	0.00859551
 3.52435	0.00855883
 3.52835	0.00852229
 3.53235	0.00848591
 3.53635	0.00844967
 3.54035	0.00841359
 3.54435	0.00837766
 3.54835	0.00834188
 3.55236	0.00830624
 3.55636	0.00827076
 3.56036	0.00823542
 3.56436	0.00820023
 3.56836	0.00816519
 3.57236	0.00813029
 3.57636	0.00809554
 3.58036	0.00806093
 3.58436	0.00802647
 3.58836	0.00799215
 3.59236	0.00795797
 3.59636	0.00792393
 3.60036	0.00789004
 3.60436	0.00785629
 3.60836	0.00782268
 3.61236	0.00778921
 3.61636	0.00775587
 3.62036	0.00772268
 3.62436	0.00768963
 3.62836	0.00765671
 3.63236	0.00762393
 3.63636	0.00759129
 3.64036	0.00755878
 3.64436	0.00752641
 3.64836	0.00749418
 3.65237	0.00746208
 3.65637	0.00743011
 3.66037	0.00739827
 3.66437	0.00736657
 3.66837	0.007335
 3.67237	0.00730357
 3.67637	0.00727226
 3.68037	0.00724109
 3.68437	0.00721004
 3.68837	0.00717913
 3.69237	0.00714834
 3.69637	0.00711768
 3.70037	0.00708715
 3.70437	0.00705675
 3.70837	0.00702647
 3.71237	0.00699633
 3.71637	0.0069663
 3.72037	0.00693641
 3.72437	0.00690663
 3.72837	0.00687699
 3.73237	0.00684746
 3.73637	0.00681806
 3.74037	0.00678878
 3.74437	0.00675963
 3.74837	0.00673059
 3.75238	0.00670168
 3.75638	0.00667289
 3.76038	0.00664422
 3.76438	0.00661567
 3.76838	0.00658724
 3.77238	0.00655893
 3.77638	0.00653073
 3.78038	0.00650266
 3.78438	0.0064747
 3.78838	0.00644686
 3.79238	0.00641913
 3.79638	0.00639152
 3.80038	0.00636403
 3.80438	0.00633665
 3.80838	0.00630939
 3.81238	0.00628224
 3.81638	0.0062552
 3.82038	0.00622828
 3.82438	0.00620147
 3.82838	0.00617478
 3.83238	0.00614819
 3.83638	0.00612172
 3.84038	0.00609535
 3.84438	0.0060691
 3.84838	0.00604296
 3.85239	0.00601693
 3.85639	0.005991
 3.86039	0.00596519
 3.86439	0.00593948
 3.86839	0.00591388
 3.87239	0.00588839
 3.87639	0.00586301
 3.88039	0.00583773
 3.88439	0.00581256
 3.88839	0.00578749
 3.89239	0.00576253
 3.89639	0.00573767
 3.90039	0.00571292
 3.90439	0.00568827
 3.90839	0.00566373
 3.91239	0.00563929
 3.91639	0.00561495
 3.92039	0.00559071
 3.92439	0.00556658
 3.92839	0.00554254
 3.93239	0.00551861
 3.93639	0.00549478
 3.94039	0.00547105
 3.94439	0.00544741
 3.94839	0.00542388
 3.9524	0.00540045
 3.9564	0.00537711
 3.9604	0.00535388
 3.9644	0.00533074
 3.9684	0.00530769
 3.9724	0.00528475
 3.9764	0.0052619
 3.9804	0.00523915
 3.9844	0.00521649
 3.9884	0.00519393
 3.9924	0.00517146
 3.9964	0.00514909
 4.0004	0.0051268
 4.0044	0.00510448
 4.0084	0.00508226
 4.0124	0.00506013
 4.0164	0.00503809
 4.0204	0.00501615
 4.0244	0.0049943
 4.0284	0.00497254
 4.0324	0.00495087
 4.0364	0.0049293
 4.0404	0.00490782
 4.0444	0.00488643
 4.0484	0.00486513
 4.05241	0.00484392
 4.05641	0.0048228
 4.06041	0.00480177
 4.06441	0.00478083
 4.06841	0.00475998
 4.07241	0.00473921
 4.07641	0.00471854
 4.08041	0.00469795
 4.08441	0.00467745
 4.08841	0.00465704
 4.09241	0.00463671
 4.09641	0.00461647
 4.10041	0.00459632
 4.10441	0.00457625
 4.10841	0.00455627
 4.11241	0.00453637
 4.11641	0.00451656
 4.12041	0.00449683
 4.12441	0.00447718
 4.12841	0.00445762
 4.13241	0.00443814
 4.13641	0.00441875
 4.14041	0.00439943
 4.14441	0.0043802
 4.14841	0.00436105
 4.15242	0.00434199
 4.15642	0.004323
 4.16042	0.00430409
 4.16442	0.00428527
 4.16842	0.00426652
 4.17242	0.00424786
 4.17642	0.00422927
 4.18042	0.00421076
 4.18442	0.00419234
 4.18842	0.00417399
 4.19242	0.00415572
 4.19642	0.00413752
 4.20042	0.00411941
 4.20442	0.00410137
 4.20842	0.00408341
 4.21242	0.00406552
 4.21642	0.00404771
 4.22042	0.00402998
 4.22442	0.00401232
 4.22842	0.00399474
 4.23242	0.00397723
 4.23642	0.0039598
 4.24042	0.00394244
 4.24442	0.00392515
 4.24842	0.00390794
 4.25243	0.00389081
 4.25643	0.00387374
 4.26043	0.00385675
 4.26443	0.00383983
 4.26843	0.00382299
 4.27243	0.00380621
 4.27643	0.00378951
 4.28043	0.00377288
 4.28443	0.00375632
 4.28843	0.00373983
 4.29243	0.00372341
 4.29643	0.00370706
 4.30043	0.00369078
 4.30443	0.00367457
 4.30843	0.00365843
 4.31243	0.00364236
 4.31643	0.00362635
 4.32043	0.00361042
 4.32443	0.00359455
 4.32843	0.00357876
 4.33243	0.00356302
 4.33643	0.00354736
 4.34043	0.00353176
 4.34443	0.00351623
 4.34843	0.00350077
 4.35244	0.00348537
 4.35644	0.00347004
 4.36044	0.00345478
 4.36444	0.00343958
 4.36844	0.00342444
 4.37244	0.00340937
 4.37644	0.00339436
 4.38044	0.00337942
 4.38444	0.00336454
 4.38844	0.00334973
 4.39244	0.00333498
 4.39644	0.00332029
 4.40044	0.00330567
 4.40444	0.00329111
 4.40844	0.00327661
 4.41244	0.00326217
 4.41644	0.00324779
 4.42044	0.00323348
 4.42444	0.00321923
 4.42844	0.00320504
 4.43244	0.00319091
 4.43644	0.00317684
 4.44044	0.00316283
 4.44444	0.00314888
 4.44844	0.00313499
 4.45245	0.00312116
 4.45645	0.00310739
 4.46045	0.00309368
 4.46445	0.00308003
 4.46845	0.00306643
 4.47245	0.0030529
 4.47645	0.00303942
 4.48045	0.003026
 4.48445	0.00301264
 4.48845	0.00299933
 4.49245	0.00298609
 4.49645	0.0029729
 4.50045	0.00295976
 4.50445	0.00294664
 4.50845	0.00293358
 4.51245	0.00292058
 4.51645	0.00290764
 4.52045	0.00289475
 4.52445	0.00288191
 4.52845	0.00286913
 4.53245	0.00285641
 4.53645	0.00284374
 4.54045	0.00283112
 4.54445	0.00281856
 4.54845	0.00280606
 4.55246	0.0027936
 4.55646	0.00278121
 4.56046	0.00276886
 4.56446	0.00275657
 4.56846	0.00274433
 4.57246	0.00273215
 4.57646	0.00272001
 4.58046	0.00270793
 4.58446	0.00269591
 4.58846	0.00268393
 4.59246	0.002672
 4.59646	0.00266013
 4.60046	0.00264831
 4.60446	0.00263654
 4.60846	0.00262482
 4.61246	0.00261315
 4.61646	0.00260153
 4.62046	0.00258997
 4.62446	0.00257845
 4.62846	0.00256698
 4.63246	0.00255556
 4.63646	0.00254419
 4.64046	0.00253287
 4.64446	0.0025216
 4.64846	0.00251038
 4.65247	0.00249921
 4.65647	0.00248808
 4.66047	0.00247701
 4.66447	0.00246598
 4.66847	0.002455
 4.67247	0.00244406
 4.67647	0.00243318
 4.68047	0.00242234
 4.68447	0.00241155
 4.68847	0.0024008
 4.69247	0.0023901
 4.69647	0.00237945
 4.70047	0.00236884
 4.70447	0.00235828
 4.70847	0.00234777
 4.71247	0.0023373
 4.71647	0.00232688
 4.72047	0.0023165
 4.72447	0.00230617
 4.72847	0.00229588
 4.73247	0.00228564
 4.73647	0.00227544
 4.74047	0.00226528
 4.74447	0.00225517
 4.74847	0.00224511
 4.75248	0.00223508
 4.75648	0.00222511
 4.76048	0.00221517
 4.76448	0.00220528
 4.76848	0.00219543
 4.77248	0.00218562
 4.77648	0.00217586
 4.78048	0.00216614
 4.78448	0.00215646
 4.78848	0.00214682
 4.79248	0.00213722
 4.79648	0.00212767
 4.80048	0.00211816
 4.80448	0.00210869
 4.80848	0.00209926
 4.81248	0.00208987
 4.81648	0.00208052
 4.82048	0.00207121
 4.82448	0.00206195
 4.82848	0.00205272
 4.83248	0.00204354
 4.83648	0.00203439
 4.84048	0.00202528
 4.84448	0.00201622
 4.84848	0.00200719
 4.85249	0.0019982
 4.85649	0.00198925
 4.86049	0.00198034
 4.86449	0.00197147
 4.86849	0.00196264
 4.87249	0.00195385
 4.87649	0.00194509
 4.88049	0.00193638
 4.88449	0.0019277
 4.88849	0.00191906
 4.89249	0.00191045
 4.89649	0.00190189
 4.90049	0.00189336
 4.90449	0.00188487
 4.90849	0.00187642
 4.91249	0.001868
 4.91649	0.00185962
 4.92049	0.00185127
 4.92449	0.00184297
 4.92849	0.0018347
 4.93249	0.00182646
 4.93649	0.00181826
 4.94049	0.0018101
 4.94449	0.00180197
 4.94849	0.00179388
 4.9525	0.00178582
 4.9565	0.0017778
 4.9605	0.00176981
 4.9645	0.00176186
 4.9685	0.00175395
 4.9725	0.00174606
 4.9765	0.00173822
 4.9805	0.0017304
 4.9845	0.00172262
 4.9885	0.00171488
 4.9925	0.00170717
 4.9965	0.00169949
 5.0005	0.00169184
 5.0045	0.0016842
 5.0085	0.00167659
 5.0125	0.00166901
 5.0165	0.00166147
 5.0205	0.00165396
 5.0245	0.00164648
 5.0285	0.00163904
 5.0325	0.00163163
 5.0365	0.00162425
 5.0405	0.0016169
 5.0445	0.00160959
 5.0485	0.00160231
 5.05251	0.00159506
 5.05651	0.00158784
 5.06051	0.00158065
 5.06451	0.0015735
 5.06851	0.00156638
 5.07251	0.00155929
 5.07651	0.00155223
 5.08051	0.0015452
 5.08451	0.0015382
 5.08851	0.00153123
 5.09251	0.0015243
 5.09651	0.00151739
 5.10051	0.00151051
 5.10451	0.00150367
 5.10851	0.00149685
 5.11251	0.00149007
 5.11651	0.00148332
 5.12051	0.00147659
 5.12451	0.0014699
 5.12851	0.00146323
 5.13251	0.00145659
 5.13651	0.00144999
 5.14051	0.00144341
 5.14451	0.00143686
 5.14851	0.00143034
 5.15252	0.00142385
 5.15652	0.00141739
 5.16052	0.00141095
 5.16452	0.00140455
 5.16852	0.00139817
 5.17252	0.00139182
 5.17652	0.0013855
 5.18052	0.00137921
 5.18452	0.00137294
 5.18852	0.00136671
 5.19252	0.0013605
 5.19652	0.00135432
 5.20052	0.00134816
 5.20452	0.00134203
 5.20852	0.00133593
 5.21252	0.00132986
 5.21652	0.00132381
 5.22052	0.00131779
 5.22452	0.0013118
 5.22852	0.00130583
 5.23252	0.00129989
 5.23652	0.00129398
 5.24052	0.00128809
 5.24452	0.00128223
 5.24852	0.0012764
 5.25253	0.00127059
 5.25653	0.0012648
 5.26053	0.00125904
 5.26453	0.00125331
 5.26853	0.00124761
 5.27253	0.00124192
 5.27653	0.00123627
 5.28053	0.00123063
 5.28453	0.00122503
 5.28853	0.00121945
 5.29253	0.00121389
 5.29653	0.00120836
 5.30053	0.00120285
 5.30453	0.00119737
 5.30853	0.00119191
 5.31253	0.00118647
 5.31653	0.00118106
 5.32053	0.00117567
 5.32453	0.00117031
 5.32853	0.00116497
 5.33253	0.00115966
 5.33653	0.00115437
 5.34053	0.0011491
 5.34453	0.00114385
 5.34853	0.00113863
 5.35254	0.00113344
 5.35654	0.00112826
 5.36054	0.00112311
 5.36454	0.00111798
 5.36854	0.00111287
 5.37254	0.00110779
 5.37654	0.00110273
 5.38054	0.00109769
 5.38454	0.00109267
 5.38854	0.00108768
 5.39254	0.00108271
 5.39654	0.00107776
 5.40054	0.00107283
 5.40454	0.00106793
 5.40854	0.00106305
 5.41254	0.00105818
 5.41654	0.00105334
 5.42054	0.00104853
 5.42454	0.00104373
 5.42854	0.00103895
 5.43254	0.0010342
 5.43654	0.00102947
 5.44054	0.00102475
 5.44454	0.00102006
 5.44854	0.00101539
 5.45255	0.00101074
 5.45655	0.00100612
 5.46055	0.00100151
 5.46455	0.00099692
 5.46855	0.000992353
 5.47255	0.000987807
 5.47655	0.000983281
 5.48055	0.000978775
 5.48455	0.000974289
 5.48855	0.000969823
 5.49255	0.000965377
 5.49655	0.000960952
 5.50055	0.000956544
 5.50455	0.00095215
 5.50855	0.000947776
 5.51255	0.000943421
 5.51655	0.000939086
 5.52055	0.00093477
 5.52455	0.000930473
 5.52855	0.000926196
 5.53255	0.000921938
 5.53655	0.000917699
 5.54055	0.000913479
 5.54455	0.000909277
 5.54855	0.000905095
 5.55256	0.000900932
 5.55656	0.000896787
 5.56056	0.00089266
 5.56456	0.000888552
 5.56856	0.000884463
 5.57256	0.000880392
 5.57656	0.000876339
 5.58056	0.000872304
 5.58456	0.000868288
 5.58856	0.000864289
 5.59256	0.000860309
 5.59656	0.000856346
 5.60056	0.000852401
 5.60456	0.000848474
 5.60856	0.000844564
 5.61256	0.000840672
 5.61656	0.000836798
 5.62056	0.00083294
 5.62456	0.000829101
 5.62856	0.000825278
 5.63256	0.000821473
 5.63656	0.000817684
 5.64056	0.000813913
 5.64456	0.000810159
 5.64856	0.000806421
 5.65257	0.000802701
 5.65657	0.000798997
 5.66057	0.00079531
 5.66457	0.000791639
 5.66857	0.000787985
 5.67257	0.000784347
 5.67657	0.000780726
 5.68057	0.000777121
 5.68457	0.000773532
 5.68857	0.000769959
 5.69257	0.000766403
 5.69657	0.000762862
 5.70057	0.000759337
 5.70457	0.000755829
 5.70857	0.000752336
 5.71257	0.000748858
 5.71657	0.000745397
 5.72057	0.000741951
 5.72457	0.00073852
 5.72857	0.000735106
 5.73257	0.000731706
 5.73657	0.000728322
 5.74057	0.000724953
 5.74457	0.000721599
 5.74857	0.00071826
 5.75258	0.000714937
 5.75658	0.000711628
 5.76058	0.000708334
 5.76458	0.000705055
 5.76858	0.000701791
 5.77258	0.000698542
 5.77658	0.000695307
 5.78058	0.000692087
 5.78458	0.000688882
 5.78858	0.000685691
 5.79258	0.000682514
 5.79658	0.000679352
 5.80058	0.000676204
 5.80458	0.00067307
 5.80858	0.00066995
 5.81258	0.000666845
 5.81658	0.000663753
 5.82058	0.000660676
 5.82458	0.000657612
 5.82858	0.000654563
 5.83258	0.000651527
 5.83658	0.000648504
 5.84058	0.000645496
 5.84458	0.000642501
 5.84858	0.000639519
 5.85259	0.000636551
 5.85659	0.000633597
 5.86059	0.000630656
 5.86459	0.000627728
 5.86859	0.000624813
 5.87259	0.000621912
 5.87659	0.000619024
 5.88059	0.000616149
 5.88459	0.000613286
 5.88859	0.000610437
 5.89259	0.000607601
 5.89659	0.000604778
 5.90059	0.000601967
 5.90459	0.000599169
 5.90859	0.000596384
 5.91259	0.000593611
 5.91659	0.000590851
 5.92059	0.000588104
 5.92459	0.000585369
 5.92859	0.000582646
 5.93259	0.000579936
 5.93659	0.000577238
 5.94059	0.000574552
 5.94459	0.000571878
 5.94859	0.000569217
 5.9526	0.000566568
 5.9566	0.00056393
 5.9606	0.000561305
 5.9646	0.000558691
 5.9686	0.00055609
 5.9726	0.0005535
 5.9766	0.000550922
 5.9806	0.000548356
 5.9846	0.000545801
 5.9886	0.000543258
 5.9926	0.000540727
 5.9966	0.000538207
 6.0006	0.000535698
 6.0046	0.000533197
 6.0086	0.000530708
 6.0126	0.00052823
 6.0166	0.000525764
 6.0206	0.000523309
 6.0246	0.000520865
 6.0286	0.000518432
 6.0326	0.00051601
 6.0366	0.000513599
 6.0406	0.000511199
 6.0446	0.000508811
 6.0486	0.000506433
 6.05261	0.000504065
 6.05661	0.000501709
 6.06061	0.000499364
 6.06461	0.000497029
 6.06861	0.000494704
 6.07261	0.000492391
 6.07661	0.000490088
 6.08061	0.000487795
 6.08461	0.000485513
 6.08861	0.000483241
 6.09261	0.00048098
 6.09661	0.000478729
 6.10061	0.000476488
 6.10461	0.000474258
 6.10861	0.000472037
 6.11261	0.000469827
 6.11661	0.000467627
 6.12061	0.000465437
 6.12461	0.000463257
 6.12861	0.000461087
 6.13261	0.000458927
 6.13661	0.000456777
 6.14061	0.000454636
 6.14461	0.000452506
 6.14861	0.000450385
 6.15262	0.000448273
 6.15662	0.000446172
 6.16062	0.00044408
 6.16462	0.000441997
 6.16862	0.000439925
 6.17262	0.000437861
 6.17662	0.000435807
 6.18062	0.000433763
 6.18462	0.000431728
 6.18862	0.000429702
 6.19262	0.000427685
 6.19662	0.000425678
 6.20062	0.00042368
 6.20462	0.000421691
 6.20862	0.000419711
 6.21262	0.00041774
 6.21662	0.000415778
 6.22062	0.000413825
 6.22462	0.000411881
 6.22862	0.000409947
 6.23262	0.00040802
 6.23662	0.000406103
 6.24062	0.000404195
 6.24462	0.000402295
 6.24862	0.000400404
 6.25263	0.000398522
 6.25663	0.000396648
 6.26063	0.000394783
 6.26463	0.000392926
 6.26863	0.000391078
 6.27263	0.000389239
 6.27663	0.000387408
 6.28063	0.000385585
 6.28463	0.000383771
 6.28863	0.000381965
 6.29263	0.000380167
 6.29663	0.000378378
 6.30063	0.000376597
 6.30463	0.000374824
 6.30863	0.000373059
 6.31263	0.000371302
 6.31663	0.000369553
 6.32063	0.000367813
 6.32463	0.00036608
 6.32863	0.000364355
 6.33263	0.000362638
 6.33663	0.00036093
 6.34063	0.000359229
 6.34463	0.000357535
 6.34863	0.00035585
 6.35264	0.000354172
 6.35664	0.000352502
 6.36064	0.00035084
 6.36464	0.000349186
 6.36864	0.000347539
 6.37264	0.000345899
 6.37664	0.000344267
 6.38064	0.000342643
 6.38464	0.000341026
 6.38864	0.000339417
 6.39264	0.000337815
 6.39664	0.00033622
 6.40064	0.000334633
 6.40464	0.000333053
 6.40864	0.00033148
 6.41264	0.000329915
 6.41664	0.000328357
 6.42064	0.000326806
 6.42464	0.000325262
 6.42864	0.000323725
 6.43264	0.000322195
 6.43664	0.000320673
 6.44064	0.000319157
 6.44464	0.000317649
 6.44864	0.000316147
 6.45265	0.000314652
 6.45665	0.000313165
 6.46065	0.000311684
 6.46465	0.00031021
 6.46865	0.000308742
 6.47265	0.000307282
 6.47665	0.000305828
 6.48065	0.000304381
 6.48465	0.000302941
 6.48865	0.000301507
 6.49265	0.00030008
 6.49665	0.000298659
 6.50065	0.000297245
 6.50465	0.000295838
 6.50865	0.000294437
 6.51265	0.000293043
 6.51665	0.000291655
 6.52065	0.000290273
 6.52465	0.000288898
 6.52865	0.000287529
 6.53265	0.000286167
 6.53665	0.000284811
 6.54065	0.000283461
 6.54465	0.000282117
 6.54865	0.00028078
 6.55266	0.000279449
 6.55666	0.000278123
 6.56066	0.000276805
 6.56466	0.000275492
 6.56866	0.000274185
 6.57266	0.000272884
 6.57666	0.00027159
 6.58066	0.000270301
 6.58466	0.000269018
 6.58866	0.000267741
 6.59266	0.000266471
 6.59666	0.000265206
 6.60066	0.000263947
 6.60466	0.000262693
 6.60866	0.000261446
 6.61266	0.000260204
 6.61666	0.000258968
 6.62066	0.000257738
 6.62466	0.000256514
 6.62866	0.000255295
 6.63266	0.000254082
 6.63666	0.000252874
 6.64066	0.000251673
 6.64466	0.000250476
 6.64866	0.000249286
 6.65267	0.0002481
 6.65667	0.000246921
 6.66067	0.000245746
 6.66467	0.000244578
 6.66867	0.000243414
 6.67267	0.000242256
 6.67667	0.000241104
 6.68067	0.000239956
 6.68467	0.000238815
 6.68867	0.000237678
 6.69267	0.000236547
 6.69667	0.000235421
 6.70067	0.0002343
 6.70467	0.000233184
 6.70867	0.000232074
 6.71267	0.000230969
 6.71667	0.000229869
 6.72067	0.000228774
 6.72467	0.000227684
 6.72867	0.000226599
 6.73267	0.000225519
 6.73667	0.000224444
 6.74067	0.000223375
 6.74467	0.00022231
 6.74867	0.00022125
 6.75268	0.000220195
 6.75668	0.000219145
 6.76068	0.0002181
 6.76468	0.00021706
 6.76868	0.000216025
 6.77268	0.000214994
 6.77668	0.000213969
 6.78068	0.000212948
 6.78468	0.000211931
 6.78868	0.00021092
 6.79268	0.000209913
 6.79668	0.000208911
 6.80068	0.000207914
 6.80468	0.000206921
 6.80868	0.000205933
 6.81268	0.00020495
 6.81668	0.000203971
 6.82068	0.000202996
 6.82468	0.000202027
 6.82868	0.000201061
 6.83268	0.000200101
 6.83668	0.000199145
 6.84068	0.000198193
 6.84468	0.000197245
 6.84868	0.000196302
 6.85269	0.000195364
 6.85669	0.00019443
 6.86069	0.0001935
 6.86469	0.000192575
 6.86869	0.000191654
 6.87269	0.000190737
 6.87669	0.000189824
 6.88069	0.000188916
 6.88469	0.000188012
 6.88869	0.000187112
 6.89269	0.000186217
 6.89669	0.000185325
 6.90069	0.000184438
 6.90469	0.000183555
 6.90869	0.000182676
 6.91269	0.000181801
 6.91669	0.000180931
 6.92069	0.000180064
 6.92469	0.000179202
 6.92869	0.000178343
 6.93269	0.000177489
 6.93669	0.000176638
 6.94069	0.000175791
 6.94469	0.000174949
 6.94869	0.00017411
 6.9527	0.000173276
 6.9567	0.000172445
 6.9607	0.000171618
 6.9647	0.000170795
 6.9687	0.000169976
 6.9727	0.00016916
 6.9767	0.000168349
 6.9807	0.000167541
 6.9847	0.000166737
 6.9887	0.000165937
 6.9927	0.000165141
 6.9967	0.000164348
 7.0007	0.000163559
 7.0047	0.000162773
 7.0087	0.000161991
 7.0127	0.000161212
 7.0167	0.000160437
 7.0207	0.000159666
 7.0247	0.000158898
 7.0287	0.000158134
 7.0327	0.000157374
 7.0367	0.000156617
 7.0407	0.000155863
 7.0447	0.000155113
 7.0487	0.000154367
 7.05271	0.000153624
 7.05671	0.000152885
 7.06071	0.000152149
 7.06471	0.000151417
 7.06871	0.000150688
 7.07271	0.000149963
 7.07671	0.00014924
 7.08071	0.000148522
 7.08471	0.000147807
 7.08871	0.000147095
 7.09271	0.000146386
 7.09671	0.000145681
 7.10071	0.000144979
 7.10471	0.00014428
 7.10871	0.000143585
 7.11271	0.000142893
 7.11671	0.000142204
 7.12071	0.000141519
 7.12471	0.000140836
 7.12871	0.000140157
 7.13271	0.000139481
 7.13671	0.000138809
 7.14071	0.000138139
 7.14471	0.000137473
 7.14871	0.00013681
 7.15272	0.00013615
 7.15672	0.000135493
 7.16072	0.000134839
 7.16472	0.000134188
 7.16872	0.00013354
 7.17272	0.000132896
 7.17672	0.000132254
 7.18072	0.000131615
 7.18472	0.00013098
 7.18872	0.000130347
 7.19272	0.000129718
 7.19672	0.000129091
 7.20072	0.000128467
 7.20472	0.000127847
 7.20872	0.000127229
 7.21272	0.000126614
 7.21672	0.000126002
 7.22072	0.000125393
 7.22472	0.000124787
 7.22872	0.000124183
 7.23272	0.000123583
 7.23672	0.000122985
 7.24072	0.000122391
 7.24472	0.000121799
 7.24872	0.000121209
 7.25273	0.000120623
 7.25673	0.000120039
 7.26073	0.000119459
 7.26473	0.00011888
 7.26873	0.000118305
 7.27273	0.000117732
 7.27673	0.000117163
 7.28073	0.000116595
 7.28473	0.000116031
 7.28873	0.000115469
 7.29273	0.00011491
 7.29673	0.000114353
 7.30073	0.000113799
 7.30473	0.000113248
 7.30873	0.000112699
 7.31273	0.000112153
 7.31673	0.00011161
 7.32073	0.000111069
 7.32473	0.00011053
 7.32873	0.000109994
 7.33273	0.000109461
 7.33673	0.00010893
 7.34073	0.000108402
 7.34473	0.000107876
 7.34873	0.000107353
 7.35274	0.000106832
 7.35674	0.000106314
 7.36074	0.000105798
 7.36474	0.000105285
 7.36874	0.000104774
 7.37274	0.000104266
 7.37674	0.00010376
 7.38074	0.000103256
 7.38474	0.000102755
 7.38874	0.000102256
 7.39274	0.000101759
 7.39674	0.000101265
 7.40074	0.000100773
 7.40474	0.000100284
 7.40874	9.97964e-05
 7.41274	9.93115e-05
 7.41674	9.88289e-05
 7.42074	9.83487e-05
 7.42474	9.78707e-05
 7.42874	9.7395e-05
 7.43274	9.69216e-05
 7.43674	9.64504e-05
 7.44074	9.59814e-05
 7.44474	9.55147e-05
 7.44874	9.50502e-05
 7.45275	9.45879e-05
 7.45675	9.41278e-05
 7.46075	9.36699e-05
 7.46475	9.32142e-05
 7.46875	9.27607e-05
 7.47275	9.23093e-05
 7.47675	9.186e-05
 7.48075	9.14129e-05
 7.48475	9.0968e-05
 7.48875	9.05251e-05
 7.49275	9.00844e-05
 7.49675	8.96457e-05
 7.50075	8.92092e-05
 7.50475	8.87747e-05
 7.50875	8.83423e-05
 7.51275	8.79119e-05
 7.51675	8.74836e-05
 7.52075	8.70574e-05
 7.52475	8.66332e-05
 7.52875	8.6211e-05
 7.53275	8.57908e-05
 7.53675	8.53726e-05
 7.54075	8.49564e-05
 7.54475	8.45422e-05
 7.54875	8.413e-05
 7.55276	8.37198e-05
 7.55676	8.33115e-05
 7.56076	8.29051e-05
 7.56476	8.25007e-05
 7.56876	8.20983e-05
 7.57276	8.16977e-05
 7.57676	8.12991e-05
 7.58076	8.09023e-05
 7.58476	8.05075e-05
 7.58876	8.01145e-05
 7.59276	7.97234e-05
 7.59676	7.93342e-05
 7.60076	7.89469e-05
 7.60476	7.85614e-05
 7.60876	7.81777e-05
 7.61276	7.77959e-05
 7.61676	7.74159e-05
 7.62076	7.70377e-05
 7.62476	7.66613e-05
 7.62876	7.62868e-05
 7.63276	7.5914e-05
 7.63676	7.5543e-05
 7.64076	7.51737e-05
 7.64476	7.48063e-05
 7.64876	7.44406e-05
 7.65277	7.40766e-05
 7.65677	7.37144e-05
 7.66077	7.33539e-05
 7.66477	7.29952e-05
 7.66877	7.26382e-05
 7.67277	7.22828e-05
 7.67677	7.19292e-05
 7.68077	7.15773e-05
 7.68477	7.1227e-05
 7.68877	7.08785e-05
 7.69277	7.05316e-05
 7.69677	7.01864e-05
 7.70077	6.98428e-05
 7.70477	6.95008e-05
 7.70877	6.91606e-05
 7.71277	6.88219e-05
 7.71677	6.84848e-05
 7.72077	6.81494e-05
 7.72477	6.78156e-05
 7.72877	6.74834e-05
 7.73277	6.71528e-05
 7.73677	6.68237e-05
 7.74077	6.64963e-05
 7.74477	6.61704e-05
 7.74877	6.58461e-05
 7.75278	6.55233e-05
 7.75678	6.52021e-05
 7.76078	6.48824e-05
 7.76478	6.45643e-05
 7.76878	6.42477e-05
 7.77278	6.39326e-05
 7.77678	6.3619e-05
 7.78078	6.33069e-05
 7.78478	6.29964e-05
 7.78878	6.26873e-05
 7.79278	6.23797e-05
 7.79678	6.20736e-05
 7.80078	6.17689e-05
 7.80478	6.14657e-05
 7.80878	6.1164e-05
 7.81278	6.08637e-05
 7.81678	6.05649e-05
 7.82078	6.02675e-05
 7.82478	5.99715e-05
 7.82878	5.9677e-05
 7.83278	5.93838e-05
 7.83678	5.90921e-05
 7.84078	5.88018e-05
 7.84478	5.85129e-05
 7.84878	5.82254e-05
 7.85279	5.79392e-05
 7.85679	5.76545e-05
 7.86079	5.73711e-05
 7.86479	5.7089e-05
 7.86879	5.68084e-05
 7.87279	5.6529e-05
 7.87679	5.62511e-05
 7.88079	5.59744e-05
 7.88479	5.56991e-05
 7.88879	5.54251e-05
 7.89279	5.51525e-05
 7.89679	5.48811e-05
 7.90079	5.46111e-05
 7.90479	5.43423e-05
 7.90879	5.40749e-05
 7.91279	5.38088e-05
 7.91679	5.35439e-05
 7.92079	5.32803e-05
 7.92479	5.3018e-05
 7.92879	5.27569e-05
 7.93279	5.24971e-05
 7.93679	5.22386e-05
 7.94079	5.19813e-05
 7.94479	5.17252e-05
 7.94879	5.14704e-05
 7.9528	5.12168e-05
 7.9568	5.09644e-05
 7.9608	5.07133e-05
 7.9648	5.04633e-05
 7.9688	5.02146e-05
 7.9728	4.99671e-05
 7.9768	4.97207e-05
 7.9808	4.94756e-05
 7.9848	4.92316e-05
 7.9888	4.89889e-05
 7.9928	4.87472e-05
 7.9968	4.85068e-05
 8.0008	4.82675e-05
 8.0048	4.80293e-05
 8.0088	4.77923e-05
 8.0128	4.75564e-05
 8.0168	4.73217e-05
 8.0208	4.70881e-05
 8.0248	4.68556e-05
 8.0288	4.66243e-05
 8.0328	4.63941e-05
 8.0368	4.61649e-05
 8.0408	4.59369e-05
 8.0448	4.571e-05
 8.0488	4.54842e-05
 8.05281	4.52595e-05
 8.05681	4.50359e-05
 8.06081	4.48133e-05
 8.06481	4.45919e-05
 8.06881	4.43715e-05
 8.07281	4.41522e-05
 8.07681	4.39339e-05
 8.08081	4.37167e-05
 8.08481	4.35005e-05
 8.08881	4.32854e-05
 8.09281	4.30714e-05
 8.09681	4.28583e-05
 8.10081	4.26464e-05
 8.10481	4.24354e-05
 8.10881	4.22254e-05
 8.11281	4.20165e-05
 8.11681	4.18086e-05
 8.12081	4.16017e-05
 8.12481	4.13958e-05
 8.12881	4.11909e-05
 8.13281	4.0987e-05
 8.13681	4.07841e-05
 8.14081	4.05821e-05
 8.14481	4.03812e-05
 8.14881	4.01812e-05
 8.15282	3.99822e-05
 8.15682	3.97841e-05
 8.16082	3.9587e-05
 8.16482	3.93909e-05
 8.16882	3.91957e-05
 8.17282	3.90015e-05
 8.17682	3.88082e-05
 8.18082	3.86159e-05
 8.18482	3.84245e-05
 8.18882	3.8234e-05
 8.19282	3.80444e-05
 8.19682	3.78558e-05
 8.20082	3.76681e-05
 8.20482	3.74813e-05
 8.20882	3.72954e-05
 8.21282	3.71104e-05
 8.21682	3.69263e-05
 8.22082	3.67431e-05
 8.22482	3.65608e-05
 8.22882	3.63794e-05
 8.23282	3.61988e-05
 8.23682	3.60192e-05
 8.24082	3.58404e-05
 8.24482	3.56625e-05
 8.24882	3.54854e-05
 8.25283	3.53092e-05
 8.25683	3.51339e-05
 8.26083	3.49594e-05
 8.26483	3.47858e-05
 8.26883	3.4613e-05
 8.27283	3.4441e-05
 8.27683	3.42699e-05
 8.28083	3.40997e-05
 8.28483	3.39302e-05
 8.28883	3.37616e-05
 8.29283	3.35938e-05
 8.29683	3.34268e-05
 8.30083	3.32607e-05
 8.30483	3.30953e-05
 8.30883	3.29308e-05
 8.31283	3.2767e-05
 8.31683	3.26041e-05
 8.32083	3.24419e-05
 8.32483	3.22805e-05
 8.32883	3.212e-05
 8.33283	3.19602e-05
 8.33683	3.18011e-05
 8.34083	3.16429e-05
 8.34483	3.14854e-05
 8.34883	3.13287e-05
 8.35284	3.11728e-05
 8.35684	3.10176e-05
 8.36084	3.08632e-05
 8.36484	3.07095e-05
 8.36884	3.05566e-05
 8.37284	3.04045e-05
 8.37684	3.0253e-05
 8.38084	3.01024e-05
 8.38484	2.99524e-05
 8.38884	2.98032e-05
 8.39284	2.96547e-05
 8.39684	2.95069e-05
 8.40084	2.93599e-05
 8.40484	2.92136e-05
 8.40884	2.9068e-05
 8.41284	2.89231e-05
 8.41684	2.87789e-05
 8.42084	2.86354e-05
 8.42484	2.84926e-05
 8.42884	2.83505e-05
 8.43284	2.82091e-05
 8.43684	2.80685e-05
 8.44084	2.79284e-05
 8.44484	2.77891e-05
 8.44884	2.76505e-05
 8.45285	2.75125e-05
 8.45685	2.73752e-05
 8.46085	2.72386e-05
 8.46485	2.71027e-05
 8.46885	2.69674e-05
 8.47285	2.68328e-05
 8.47685	2.66988e-05
 8.48085	2.65655e-05
 8.48485	2.64328e-05
 8.48885	2.63008e-05
 8.49285	2.61695e-05
 8.49685	2.60388e-05
 8.50085	2.59087e-05
 8.50485	2.57792e-05
 8.50885	2.56504e-05
 8.51285	2.55223e-05
 8.51685	2.53947e-05
 8.52085	2.52678e-05
 8.52485	2.51415e-05
 8.52885	2.50158e-05
 8.53285	2.48908e-05
 8.53685	2.47663e-05
 8.54085	2.46425e-05
 8.54485	2.45193e-05
 8.54885	2.43966e-05
 8.55286	2.42746e-05
 8.55686	2.41532e-05
 8.56086	2.40324e-05
 8.56486	2.39121e-05
 8.56886	2.37925e-05
 8.57286	2.36734e-05
 8.57686	2.35549e-05
 8.58086	2.3437e-05
 8.58486	2.33197e-05
 8.58886	2.3203e-05
 8.59286	2.30868e-05
 8.59686	2.29712e-05
 8.60086	2.28562e-05
 8.60486	2.27417e-05
 8.60886	2.26278e-05
 8.61286	2.25145e-05
 8.61686	2.24017e-05
 8.62086	2.22895e-05
 8.62486	2.21778e-05
 8.62886	2.20667e-05
 8.63286	2.19561e-05
 8.63686	2.1846e-05
 8.64086	2.17365e-05
 8.64486	2.16276e-05
 8.64886	2.15192e-05
 8.65287	2.14113e-05
 8.65687	2.13039e-05
 8.66087	2.11971e-05
 8.66487	2.10908e-05
 8.66887	2.0985e-05
 8.67287	2.08797e-05
 8.67687	2.0775e-05
 8.68087	2.06707e-05
 8.68487	2.0567e-05
 8.68887	2.04638e-05
 8.69287	2.03611e-05
 8.69687	2.02589e-05
 8.70087	2.01572e-05
 8.70487	2.00561e-05
 8.70887	1.99554e-05
 8.71287	1.98552e-05
 8.71687	1.97555e-05
 8.72087	1.96563e-05
 8.72487	1.95575e-05
 8.72887	1.94593e-05
 8.73287	1.93616e-05
 8.73687	1.92643e-05
 8.74087	1.91675e-05
 8.74487	1.90712e-05
 8.74887	1.89754e-05
 8.75288	1.888e-05
 8.75688	1.87851e-05
 8.76088	1.86907e-05
 8.76488	1.85967e-05
 8.76888	1.85032e-05
 8.77288	1.84102e-05
 8.77688	1.83176e-05
 8.78088	1.82255e-05
 8.78488	1.81338e-05
 8.78888	1.80426e-05
 8.79288	1.79518e-05
 8.79688	1.78615e-05
 8.80088	1.77717e-05
 8.80488	1.76822e-05
 8.80888	1.75933e-05
 8.81288	1.75047e-05
 8.81688	1.74166e-05
 8.82088	1.73289e-05
 8.82488	1.72417e-05
 8.82888	1.71549e-05
 8.83288	1.70685e-05
 8.83688	1.69826e-05
 8.84088	1.6897e-05
 8.84488	1.68119e-05
 8.84888	1.67272e-05
 8.85289	1.6643e-05
 8.85689	1.65591e-05
 8.86089	1.64757e-05
 8.86489	1.63927e-05
 8.86889	1.63101e-05
 8.87289	1.62279e-05
 8.87689	1.61461e-05
 8.88089	1.60647e-05
 8.88489	1.59837e-05
 8.88889	1.59031e-05
 8.89289	1.58229e-05
 8.89689	1.57431e-05
 8.90089	1.56637e-05
 8.90489	1.55847e-05
 8.90889	1.55061e-05
 8.91289	1.54279e-05
 8.91689	1.53501e-05
 8.92089	1.52726e-05
 8.92489	1.51955e-05
 8.92889	1.51189e-05
 8.93289	1.50426e-05
 8.93689	1.49666e-05
 8.94089	1.48911e-05
 8.94489	1.48159e-05
 8.94889	1.47411e-05
 8.9529	1.46667e-05
 8.9569	1.45926e-05
 8.9609	1.45189e-05
 8.9649	1.44456e-05
 8.9689	1.43726e-05
 8.9729	1.43e-05
 8.9769	1.42277e-05
 8.9809	1.41559e-05
 8.9849	1.40843e-05
 8.9889	1.40132e-05
 8.9929	1.39423e-05
 8.9969	1.38719e-05
 9.0009	1.38017e-05
 9.0049	1.3732e-05
 9.0089	1.36625e-05
 9.0129	1.35934e-05
 9.0169	1.35247e-05
 9.0209	1.34563e-05
 9.0249	1.33882e-05
 9.0289	1.33205e-05
 9.0329	1.32531e-05
 9.0369	1.3186e-05
 9.0409	1.31193e-05
 9.0449	1.30529e-05
 9.0489	1.29869e-05
 9.05291	1.29211e-05
 9.05691	1.28557e-05
 9.06091	1.27906e-05
 9.06491	1.27259e-05
 9.06891	1.26615e-05
 9.07291	1.25973e-05
 9.07691	1.25335e-05
 9.08091	1.24701e-05
 9.08491	1.24069e-05
 9.08891	1.23441e-05
 9.09291	1.22815e-05
 9.09691	1.22193e-05
 9.10091	1.21574e-05
 9.10491	1.20958e-05
 9.10891	1.20345e-05
 9.11291	1.19735e-05
 9.11691	1.19128e-05
 9.12091	1.18524e-05
 9.12491	1.17923e-05
 9.12891	1.17325e-05
 9.13291	1.1673e-05
 9.13691	1.16138e-05
 9.14091	1.15549e-05
 9.14491	1.14963e-05
 9.14891	1.1438e-05
 9.15292	1.138e-05
 9.15692	1.13222e-05
 9.16092	1.12648e-05
 9.16492	1.12076e-05
 9.16892	1.11507e-05
 9.17292	1.10941e-05
 9.17692	1.10378e-05
 9.18092	1.09818e-05
 9.18492	1.0926e-05
 9.18892	1.08706e-05
 9.19292	1.08154e-05
 9.19692	1.07604e-05
 9.20092	1.07058e-05
 9.20492	1.06514e-05
 9.20892	1.05973e-05
 9.21292	1.05435e-05
 9.21692	1.04899e-05
 9.22092	1.04366e-05
 9.22492	1.03836e-05
 9.22892	1.03308e-05
 9.23292	1.02783e-05
 9.23692	1.02261e-05
 9.24092	1.01741e-05
 9.24492	1.01224e-05
 9.24892	1.00709e-05
 9.25293	1.00197e-05
 9.25693	9.96873e-06
 9.26093	9.91803e-06
 9.26493	9.86759e-06
 9.26893	9.8174e-06
 9.27293	9.76745e-06
 9.27693	9.71776e-06
 9.28093	9.66832e-06
 9.28493	9.61912e-06
 9.28893	9.57017e-06
 9.29293	9.52147e-06
 9.29693	9.473e-06
 9.30093	9.42478e-06
 9.30493	9.37681e-06
 9.30893	9.32907e-06
 9.31293	9.28157e-06
 9.31693	9.2343e-06
 9.32093	9.18728e-06
 9.32493	9.14049e-06
 9.32893	9.09393e-06
 9.33293	9.04761e-06
 9.33693	9.00152e-06
 9.34093	8.95565e-06
 9.34493	8.91002e-06
 9.34893	8.86462e-06
 9.35294	8.81944e-06
 9.35694	8.77449e-06
 9.36094	8.72977e-06
 9.36494	8.68527e-06
 9.36894	8.64099e-06
 9.37294	8.59693e-06
 9.37694	8.5531e-06
 9.38094	8.50948e-06
 9.38494	8.46608e-06
 9.38894	8.42291e-06
 9.39294	8.37994e-06
 9.39694	8.33719e-06
 9.40094	8.29466e-06
 9.40494	8.25234e-06
 9.40894	8.21023e-06
 9.41294	8.16833e-06
 9.41694	8.12665e-06
 9.42094	8.08517e-06
 9.42494	8.0439e-06
 9.42894	8.00283e-06
 9.43294	7.96198e-06
 9.43694	7.92132e-06
 9.44094	7.88087e-06
 9.44494	7.84063e-06
 9.44894	7.80059e-06
 9.45295	7.76074e-06
 9.45695	7.7211e-06
 9.46095	7.68166e-06
 9.46495	7.64241e-06
 9.46895	7.60336e-06
 9.47295	7.56451e-06
 9.47695	7.52585e-06
 9.48095	7.48739e-06
 9.48495	7.44912e-06
 9.48895	7.41104e-06
 9.49295	7.37315e-06
 9.49695	7.33546e-06
 9.50095	7.29795e-06
 9.50495	7.26063e-06
 9.50895	7.2235e-06
 9.51295	7.18656e-06
 9.51695	7.1498e-06
 9.52095	7.11323e-06
 9.52495	7.07684e-06
 9.52895	7.04063e-06
 9.53295	7.0046e-06
 9.53695	6.96876e-06
 9.54095	6.9331e-06
 9.54495	6.89761e-06
 9.54895	6.86231e-06
 9.55296	6.82718e-06
 9.55696	6.79223e-06
 9.56096	6.75745e-06
 9.56496	6.72285e-06
 9.56896	6.68842e-06
 9.57296	6.65417e-06
 9.57696	6.62009e-06
 9.58096	6.58618e-06
 9.58496	6.55244e-06
 9.58896	6.51887e-06
 9.59296	6.48547e-06
 9.59696	6.45224e-06
 9.60096	6.41918e-06
 9.60496	6.38628e-06
 9.60896	6.35355e-06
 9.61296	6.32098e-06
 9.61696	6.28858e-06
 9.62096	6.25634e-06
 9.62496	6.22426e-06
 9.62896	6.19235e-06
 9.63296	6.16059e-06
 9.63696	6.129e-06
 9.64096	6.09757e-06
 9.64496	6.06629e-06
 9.64896	6.03517e-06
 9.65297	6.00421e-06
 9.65697	5.9734e-06
 9.66097	5.94275e-06
 9.66497	5.91226e-06
 9.66897	5.88191e-06
 9.67297	5.85172e-06
 9.67697	5.82169e-06
 9.68097	5.7918e-06
 9.68497	5.76207e-06
 9.68897	5.73248e-06
 9.69297	5.70305e-06
 9.69697	5.67376e-06
 9.70097	5.64462e-06
 9.70497	5.61563e-06
 9.70897	5.58679e-06
 9.71297	5.55809e-06
 9.71697	5.52953e-06
 9.72097	5.50112e-06
 9.72497	5.47286e-06
 9.72897	5.44473e-06
 9.73297	5.41675e-06
 9.73697	5.38891e-06
 9.74097	5.36121e-06
 9.74497	5.33365e-06
 9.74897	5.30623e-06
 9.75298	5.27895e-06
 9.75698	5.25181e-06
 9.76098	5.2248e-06
 9.76498	5.19793e-06
 9.76898	5.1712e-06
 9.77298	5.1446e-06
 9.77698	5.11813e-06
 9.78098	5.0918e-06
 9.78498	5.0656e-06
 9.78898	5.03954e-06
 9.79298	5.01361e-06
 9.79698	4.9878e-06
 9.80098	4.96213e-06
 9.80498	4.93659e-06
 9.80898	4.91118e-06
 9.81298	4.8859e-06
 9.81698	4.86074e-06
 9.82098	4.83571e-06
 9.82498	4.81081e-06
 9.82898	4.78604e-06
 9.83298	4.76139e-06
 9.83698	4.73686e-06
 9.84098	4.71246e-06
 9.84498	4.68818e-06
 9.84898	4.66403e-06
 9.85299	4.64e-06
 9.85699	4.61609e-06
 9.86099	4.5923e-06
 9.86499	4.56863e-06
 9.86899	4.54508e-06
 9.87299	4.52165e-06
 9.87699	4.49834e-06
 9.88099	4.47515e-06
 9.88499	4.45208e-06
 9.88899	4.42912e-06
 9.89299	4.40628e-06
 9.89699	4.38355e-06
 9.90099	4.36094e-06
 9.90499	4.33845e-06
 9.90899	4.31607e-06
 9.91299	4.2938e-06
 9.91699	4.27165e-06
 9.92099	4.2496e-06
 9.92499	4.22767e-06
 9.92899	4.20585e-06
 9.93299	4.18415e-06
 9.93699	4.16255e-06
 9.94099	4.14106e-06
 9.94499	4.11968e-06
 9.94899	4.09841e-06
 9.953	4.07725e-06
 9.957	4.05619e-06
 9.961	4.03524e-06
 9.965	4.0144e-06
 9.969	3.99367e-06
 9.973	3.97304e-06
 9.977	3.95251e-06
 9.981	3.93209e-06
 9.985	3.91177e-06
 9.989	3.89156e-06
 9.993	3.87145e-06
 9.997	3.85144e-06
 10.001	3.83153e-06
 10.005	3.81172e-06
 10.009	3.79202e-06
 10.013	3.77241e-06
 10.017	3.75291e-06
 10.021	3.7335e-06
 10.025	3.71419e-06
 10.029	3.69498e-06
 10.033	3.67587e-06
 10.037	3.65685e-06
 10.041	3.63794e-06
 10.045	3.61912e-06
 10.049	3.60039e-06
 10.053	3.58176e-06
 10.057	3.56322e-06
 10.061	3.54478e-06
 10.065	3.52643e-06
 10.069	3.50818e-06
 10.073	3.49002e-06
 10.077	3.47195e-06
 10.081	3.45397e-06
 10.085	3.43609e-06
 10.089	3.4183e-06
 10.093	3.40059e-06
 10.097	3.38298e-06
 10.101	3.36546e-06
 10.105	3.34802e-06
 10.109	3.33068e-06
 10.113	3.31342e-06
 10.117	3.29625e-06
 10.121	3.27917e-06
 10.125	3.26218e-06
 10.129	3.24527e-06
 10.133	3.22845e-06
 10.137	3.21171e-06
 10.141	3.19506e-06
 10.145	3.1785e-06
 10.149	3.16202e-06
 10.153	3.14562e-06
 10.157	3.12931e-06
 10.161	3.11308e-06
 10.165	3.09693e-06
 10.169	3.08087e-06
 10.173	3.06489e-06
 10.177	3.04898e-06
 10.181	3.03316e-06
 10.185	3.01743e-06
 10.189	3.00177e-06
 10.193	2.98619e-06
 10.197	2.97069e-06
 10.201	2.95527e-06
 10.205	2.93993e-06
 10.209	2.92467e-06
 10.213	2.90948e-06
 10.217	2.89437e-06
 10.221	2.87934e-06
 10.225	2.86439e-06
 10.229	2.84951e-06
 10.233	2.83471e-06
 10.237	2.81999e-06
 10.241	2.80534e-06
 10.245	2.79076e-06
 10.249	2.77626e-06
 10.253	2.76184e-06
 10.257	2.74749e-06
 10.261	2.73321e-06
 10.265	2.719e-06
 10.269	2.70487e-06
 10.273	2.69081e-06
 10.277	2.67682e-06
 10.281	2.6629e-06
 10.285	2.64905e-06
 10.289	2.63528e-06
 10.293	2.62157e-06
 10.297	2.60794e-06
 10.301	2.59437e-06
 10.305	2.58088e-06
 10.309	2.56745e-06
 10.313	2.55409e-06
 10.317	2.5408e-06
 10.321	2.52758e-06
 10.325	2.51443e-06
 10.329	2.50134e-06
 10.333	2.48832e-06
 10.337	2.47537e-06
 10.341	2.46249e-06
 10.345	2.44967e-06
 10.349	2.43691e-06
 10.353	2.42422e-06
 10.357	2.4116e-06
 10.361	2.39904e-06
 10.365	2.38654e-06
 10.369	2.37411e-06
 10.373	2.36175e-06
 10.377	2.34944e-06
 10.381	2.3372e-06
 10.385	2.32502e-06
 10.389	2.31291e-06
 10.393	2.30086e-06
 10.397	2.28886e-06
 10.401	2.27693e-06
 10.405	2.26507e-06
 10.409	2.25326e-06
 10.413	2.24151e-06
 10.417	2.22982e-06
 10.421	2.2182e-06
 10.425	2.20663e-06
 10.429	2.19512e-06
 10.433	2.18367e-06
 10.437	2.17228e-06
 10.441	2.16095e-06
 10.445	2.14968e-06
 10.449	2.13846e-06
 10.453	2.12731e-06
 10.457	2.11621e-06
 10.461	2.10516e-06
 10.465	2.09418e-06
 10.469	2.08325e-06
 10.473	2.07237e-06
 10.477	2.06155e-06
 10.481	2.05079e-06
 10.485	2.04008e-06
 10.489	2.02943e-06
 10.493	2.01883e-06
 10.497	2.00829e-06
 10.5011	1.9978e-06
 10.5051	1.98737e-06
 10.5091	1.97699e-06
 10.5131	1.96666e-06
 10.5171	1.95638e-06
 10.5211	1.94616e-06
 10.5251	1.93599e-06
 10.5291	1.92588e-06
 10.5331	1.91581e-06
 10.5371	1.9058e-06
 10.5411	1.89584e-06
 10.5451	1.88593e-06
 10.5491	1.87607e-06
 10.5531	1.86626e-06
 10.5571	1.8565e-06
 10.5611	1.84679e-06
 10.5651	1.83714e-06
 10.5691	1.82753e-06
 10.5731	1.81797e-06
 10.5771	1.80846e-06
 10.5811	1.799e-06
 10.5851	1.78959e-06
 10.5891	1.78022e-06
 10.5931	1.77091e-06
 10.5971	1.76164e-06
 10.6011	1.75242e-06
 10.6051	1.74325e-06
 10.6091	1.73413e-06
 10.6131	1.72505e-06
 10.6171	1.71602e-06
 10.6211	1.70704e-06
 10.6251	1.6981e-06
 10.6291	1.68921e-06
 10.6331	1.68036e-06
 10.6371	1.67156e-06
 10.6411	1.66281e-06
 10.6451	1.6541e-06
 10.6491	1.64543e-06
 10.6531	1.63681e-06
 10.6571	1.62824e-06
 10.6611	1.61971e-06
 10.6651	1.61122e-06
 10.6691	1.60277e-06
 10.6731	1.59437e-06
 10.6771	1.58602e-06
 10.6811	1.57771e-06
 10.6851	1.56943e-06
 10.6891	1.56121e-06
 10.6931	1.55302e-06
 10.6971	1.54488e-06
 10.7011	1.53678e-06
 10.7051	1.52872e-06
 10.7091	1.5207e-06
 10.7131	1.51273e-06
 10.7171	1.50479e-06
 10.7211	1.4969e-06
 10.7251	1.48904e-06
 10.7291	1.48123e-06
 10.7331	1.47346e-06
 10.7371	1.46573e-06
 10.7411	1.45804e-06
 10.7451	1.45038e-06
 10.7491	1.44277e-06
 10.7531	1.4352e-06
 10.7571	1.42766e-06
 10.7611	1.42017e-06
 10.7651	1.41271e-06
 10.7691	1.40529e-06
 10.7731	1.39791e-06
 10.7771	1.39057e-06
 10.7811	1.38327e-06
 10.7851	1.376e-06
 10.7891	1.36878e-06
 10.7931	1.36159e-06
 10.7971	1.35443e-06
 10.8011	1.34732e-06
 10.8051	1.34024e-06
 10.8091	1.33319e-06
 10.8131	1.32619e-06
 10.8171	1.31922e-06
 10.8211	1.31228e-06
 10.8251	1.30539e-06
 10.8291	1.29852e-06
 10.8331	1.2917e-06
 10.8371	1.2849e-06
 10.8411	1.27815e-06
 10.8451	1.27143e-06
 10.8491	1.26474e-06
 10.8531	1.25809e-06
 10.8571	1.25147e-06
 10.8611	1.24489e-06
 10.8651	1.23834e-06
 10.8691	1.23182e-06
 10.8731	1.22534e-06
 10.8771	1.2189e-06
 10.8811	1.21248e-06
 10.8851	1.2061e-06
 10.8891	1.19975e-06
 10.8931	1.19344e-06
 10.8971	1.18715e-06
 10.9011	1.18091e-06
 10.9051	1.17469e-06
 10.9091	1.1685e-06
 10.9131	1.16235e-06
 10.9171	1.15623e-06
 10.9211	1.15014e-06
 10.9251	1.14408e-06
 10.9291	1.13806e-06
 10.9331	1.13206e-06
 10.9371	1.1261e-06
 10.9411	1.12016e-06
 10.9451	1.11426e-06
 10.9491	1.10839e-06
 10.9531	1.10255e-06
 10.9571	1.09674e-06
 10.9611	1.09096e-06
 10.9651	1.08521e-06
 10.9691	1.07949e-06
 10.9731	1.0738e-06
 10.9771	1.06814e-06
 10.9811	1.0625e-06
 10.9851	1.0569e-06
 10.9891	1.05133e-06
 10.9931	1.04578e-06
 10.9971	1.04027e-06
 11.0011	1.03478e-06
 11.0051	1.02932e-06
 11.0091	1.02389e-06
 11.0131	1.01849e-06
 11.0171	1.01312e-06
 11.0211	1.00777e-06
 11.0251	1.00245e-06
 11.0291	9.97163e-07
 11.0331	9.919e-07
 11.0371	9.86665e-07
 11.0411	9.81457e-07
 11.0451	9.76276e-07
 11.0491	9.71121e-07
 11.0531	9.65994e-07
 11.0571	9.60893e-07
 11.0611	9.55819e-07
 11.0651	9.50772e-07
 11.0691	9.4575e-07
 11.0731	9.40755e-07
 11.0771	9.35786e-07
 11.0811	9.30842e-07
 11.0851	9.25925e-07
 11.0891	9.21032e-07
 11.0931	9.16166e-07
 11.0971	9.11325e-07
 11.1011	9.06509e-07
 11.1051	9.01718e-07
 11.1091	8.96952e-07
 11.1131	8.9221e-07
 11.1171	8.87494e-07
 11.1211	8.82802e-07
 11.1251	8.78135e-07
 11.1291	8.73491e-07
 11.1331	8.68873e-07
 11.1371	8.64278e-07
 11.1411	8.59707e-07
 11.1451	8.5516e-07
 11.1491	8.50636e-07
 11.1531	8.46136e-07
 11.1571	8.4166e-07
 11.1611	8.37207e-07
 11.1651	8.32777e-07
 11.1691	8.28371e-07
 11.1731	8.23987e-07
 11.1771	8.19626e-07
 11.1811	8.15288e-07
 11.1851	8.10973e-07
 11.1891	8.0668e-07
 11.1931	8.02409e-07
 11.1971	7.98161e-07
 11.2011	7.93935e-07
 11.2051	7.89731e-07
 11.2091	7.85549e-07
 11.2131	7.81389e-07
 11.2171	7.7725e-07
 11.2211	7.73133e-07
 11.2251	7.69038e-07
 11.2291	7.64964e-07
 11.2331	7.60911e-07
 11.2371	7.5688e-07
 11.2411	7.52869e-07
 11.2451	7.4888e-07
 11.2491	7.44911e-07
 11.2531	7.40963e-07
 11.2571	7.37036e-07
 11.2611	7.33129e-07
 11.2651	7.29242e-07
 11.2691	7.25376e-07
 11.2731	7.2153e-07
 11.2771	7.17705e-07
 11.2811	7.13899e-07
 11.2851	7.10113e-07
 11.2891	7.06347e-07
 11.2931	7.026e-07
 11.2971	6.98873e-07
 11.3011	6.95166e-07
 11.3051	6.91478e-07
 11.3091	6.8781e-07
 11.3131	6.8416e-07
 11.3171	6.8053e-07
 11.3211	6.76918e-07
 11.3251	6.73326e-07
 11.3291	6.69752e-07
 11.3331	6.66197e-07
 11.3371	6.62661e-07
 11.3411	6.59143e-07
 11.3451	6.55643e-07
 11.3491	6.52162e-07
 11.3531	6.48699e-07
 11.3571	6.45255e-07
 11.3611	6.41828e-07
 11.3651	6.38419e-07
 11.3691	6.35028e-07
 11.3731	6.31655e-07
 11.3771	6.28299e-07
 11.3811	6.24962e-07
 11.3851	6.21641e-07
 11.3891	6.18338e-07
 11.3931	6.15052e-07
 11.3971	6.11784e-07
 11.4011	6.08532e-07
 11.4051	6.05298e-07
 11.4091	6.0208e-07
 11.4131	5.9888e-07
 11.4171	5.95696e-07
 11.4211	5.92529e-07
 11.4251	5.89379e-07
 11.4291	5.86245e-07
 11.4331	5.83127e-07
 11.4371	5.80026e-07
 11.4411	5.76941e-07
 11.4451	5.73872e-07
 11.4491	5.7082e-07
 11.4531	5.67783e-07
 11.4571	5.64762e-07
 11.4611	5.61757e-07
 11.4651	5.58768e-07
 11.4691	5.55795e-07
 11.4731	5.52837e-07
 11.4771	5.49895e-07
 11.4811	5.46968e-07
 11.4851	5.44057e-07
 11.4891	5.4116e-07
 11.4931	5.38279e-07
 11.4971	5.35414e-07
 11.5012	5.32563e-07
 11.5052	5.29727e-07
 11.5092	5.26906e-07
 11.5132	5.241e-07
 11.5172	5.21309e-07
 11.5212	5.18532e-07
 11.5252	5.1577e-07
 11.5292	5.13022e-07
 11.5332	5.10289e-07
 11.5372	5.0757e-07
 11.5412	5.04866e-07
 11.5452	5.02175e-07
 11.5492	4.99499e-07
 11.5532	4.96837e-07
 11.5572	4.94189e-07
 11.5612	4.91555e-07
 11.5652	4.88934e-07
 11.5692	4.86328e-07
 11.5732	4.83735e-07
 11.5772	4.81156e-07
 11.5812	4.7859e-07
 11.5852	4.76038e-07
 11.5892	4.73499e-07
 11.5932	4.70974e-07
 11.5972	4.68462e-07
 11.6012	4.65963e-07
 11.6052	4.63477e-07
 11.6092	4.61004e-07
 11.6132	4.58545e-07
 11.6172	4.56098e-07
 11.6212	4.53664e-07
 11.6252	4.51243e-07
 11.6292	4.48835e-07
 11.6332	4.46439e-07
 11.6372	4.44056e-07
 11.6412	4.41686e-07
 11.6452	4.39328e-07
 11.6492	4.36982e-07
 11.6532	4.34649e-07
 11.6572	4.32328e-07
 11.6612	4.3002e-07
 11.6652	4.27723e-07
 11.6692	4.25439e-07
 11.6732	4.23166e-07
 11.6772	4.20906e-07
 11.6812	4.18657e-07
 11.6852	4.16421e-07
 11.6892	4.14196e-07
 11.6932	4.11983e-07
 11.6972	4.09781e-07
 11.7012	4.07592e-07
 11.7052	4.05413e-07
 11.7092	4.03247e-07
 11.7132	4.01091e-07
 11.7172	3.98947e-07
 11.7212	3.96814e-07
 11.7252	3.94693e-07
 11.7292	3.92583e-07
 11.7332	3.90484e-07
 11.7372	3.88395e-07
 11.7412	3.86318e-07
 11.7452	3.84252e-07
 11.7492	3.82197e-07
 11.7532	3.80153e-07
 11.7572	3.78119e-07
 11.7612	3.76096e-07
 11.7652	3.74084e-07
 11.7692	3.72083e-07
 11.7732	3.70092e-07
 11.7772	3.68111e-07
 11.7812	3.66141e-07
 11.7852	3.64182e-07
 11.7892	3.62232e-07
 11.7932	3.60294e-07
 11.7972	3.58365e-07
 11.8012	3.56446e-07
 11.8052	3.54538e-07
 11.8092	3.5264e-07
 11.8132	3.50751e-07
 11.8172	3.48873e-07
 11.8212	3.47005e-07
 11.8252	3.45146e-07
 11.8292	3.43297e-07
 11.8332	3.41459e-07
 11.8372	3.39629e-07
 11.8412	3.3781e-07
 11.8452	3.36e-07
 11.8492	3.342e-07
 11.8532	3.32409e-07
 11.8572	3.30628e-07
 11.8612	3.28856e-07
 11.8652	3.27093e-07
 11.8692	3.2534e-07
 11.8732	3.23596e-07
 11.8772	3.21861e-07
 11.8812	3.20136e-07
 11.8852	3.18419e-07
 11.8892	3.16712e-07
 11.8932	3.15014e-07
 11.8972	3.13324e-07
 11.9012	3.11644e-07
 11.9052	3.09972e-07
 11.9092	3.0831e-07
 11.9132	3.06656e-07
 11.9172	3.05011e-07
 11.9212	3.03374e-07
 11.9252	3.01747e-07
 11.9292	3.00128e-07
 11.9332	2.98517e-07
 11.9372	2.96915e-07
 11.9412	2.95322e-07
 11.9452	2.93737e-07
 11.9492	2.9216e-07
 11.9532	2.90592e-07
 11.9572	2.89032e-07
 11.9612	2.8748e-07
 11.9652	2.85936e-07
 11.9692	2.84401e-07
 11.9732	2.82874e-07
 11.9772	2.81355e-07
 11.9812	2.79844e-07
 11.9852	2.78341e-07
 11.9892	2.76845e-07
 11.9932	2.75358e-07
 11.9972	2.73879e-07
 12.0012	2.72408e-07
 12.0052	2.70944e-07
 12.0092	2.69488e-07
 12.0132	2.6804e-07
 12.0172	2.66599e-07
 12.0212	2.65166e-07
 12.0252	2.63741e-07
 12.0292	2.62323e-07
 12.0332	2.60913e-07
 12.0372	2.5951e-07
 12.0412	2.58115e-07
 12.0452	2.56727e-07
 12.0492	2.55346e-07
 12.0532	2.53973e-07
 12.0572	2.52607e-07
 12.0612	2.51249e-07
 12.0652	2.49897e-07
 12.0692	2.48553e-07
 12.0732	2.47216e-07
 12.0772	2.45886e-07
 12.0812	2.44563e-07
 12.0852	2.43247e-07
 12.0892	2.41938e-07
 12.0932	2.40636e-07
 12.0972	2.39341e-07
 12.1012	2.38053e-07
 12.1052	2.36771e-07
 12.1092	2.35497e-07
 12.1132	2.34229e-07
 12.1172	2.32968e-07
 12.1212	2.31714e-07
 12.1252	2.30466e-07
 12.1292	2.29225e-07
 12.1332	2.2799e-07
 12.1372	2.26763e-07
 12.1412	2.25541e-07
 12.1452	2.24326e-07
 12.1492	2.23118e-07
 12.1532	2.21916e-07
 12.1572	2.2072e-07
 12.1612	2.19531e-07
 12.1652	2.18348e-07
 12.1692	2.17172e-07
 12.1732	2.16001e-07
 12.1772	2.14837e-07
 12.1812	2.13679e-07
 12.1852	2.12528e-07
 12.1892	2.11382e-07
 12.1932	2.10243e-07
 12.1972	2.09109e-07
 12.2012	2.07982e-07
 12.2052	2.0686e-07
 12.2092	2.05745e-07
 12.2132	2.04635e-07
 12.2172	2.03532e-07
 12.2212	2.02434e-07
 12.2252	2.01342e-07
 12.2292	2.00256e-07
 12.2332	1.99176e-07
 12.2372	1.98101e-07
 12.2412	1.97032e-07
 12.2452	1.95969e-07
 12.2492	1.94912e-07
 12.2532	1.9386e-07
 12.2572	1.92814e-07
 12.2612	1.91773e-07
 12.2652	1.90738e-07
 12.2692	1.89708e-07
 12.2732	1.88684e-07
 12.2772	1.87666e-07
 12.2812	1.86652e-07
 12.2852	1.85645e-07
 12.2892	1.84642e-07
 12.2932	1.83645e-07
 12.2972	1.82653e-07
 12.3012	1.81667e-07
 12.3052	1.80686e-07
 12.3092	1.7971e-07
 12.3132	1.78739e-07
 12.3172	1.77773e-07
 12.3212	1.76813e-07
 12.3252	1.75857e-07
 12.3292	1.74907e-07
 12.3332	1.73962e-07
 12.3372	1.73022e-07
 12.3412	1.72087e-07
 12.3452	1.71157e-07
 12.3492	1.70232e-07
 12.3532	1.69311e-07
 12.3572	1.68396e-07
 12.3612	1.67486e-07
 12.3652	1.6658e-07
 12.3692	1.65679e-07
 12.3732	1.64784e-07
 12.3772	1.63892e-07
 12.3812	1.63006e-07
 12.3852	1.62125e-07
 12.3892	1.61248e-07
 12.3932	1.60375e-07
 12.3972	1.59508e-07
 12.4012	1.58645e-07
 12.4052	1.57787e-07
 12.4092	1.56933e-07
 12.4132	1.56084e-07
 12.4172	1.55239e-07
 12.4212	1.54399e-07
 12.4252	1.53563e-07
 12.4292	1.52732e-07
 12.4332	1.51905e-07
 12.4372	1.51083e-07
 12.4412	1.50265e-07
 12.4452	1.49452e-07
 12.4492	1.48642e-07
 12.4532	1.47838e-07
 12.4572	1.47037e-07
 12.4612	1.46241e-07
 12.4652	1.45449e-07
 12.4692	1.44661e-07
 12.4732	1.43877e-07
 12.4772	1.43098e-07
 12.4812	1.42323e-07
 12.4852	1.41552e-07
 12.4892	1.40785e-07
 12.4932	1.40022e-07
 12.4972	1.39263e-07
 12.5013	1.38509e-07
 12.5053	1.37758e-07
 12.5093	1.37011e-07
 12.5133	1.36269e-07
 12.5173	1.3553e-07
 12.5213	1.34795e-07
 12.5253	1.34065e-07
 12.5293	1.33338e-07
 12.5333	1.32615e-07
 12.5373	1.31896e-07
 12.5413	1.31181e-07
 12.5453	1.30469e-07
 12.5493	1.29762e-07
 12.5533	1.29058e-07
 12.5573	1.28358e-07
 12.5613	1.27661e-07
 12.5653	1.26969e-07
 12.5693	1.2628e-07
 12.5733	1.25595e-07
 12.5773	1.24913e-07
 12.5813	1.24236e-07
 12.5853	1.23561e-07
 12.5893	1.22891e-07
 12.5933	1.22224e-07
 12.5973	1.21561e-07
 12.6013	1.20901e-07
 12.6053	1.20244e-07
 12.6093	1.19592e-07
 12.6133	1.18942e-07
 12.6173	1.18297e-07
 12.6213	1.17654e-07
 12.6253	1.17015e-07
 12.6293	1.1638e-07
 12.6333	1.15748e-07
 12.6373	1.15119e-07
 12.6413	1.14494e-07
 12.6453	1.13872e-07
 12.6493	1.13253e-07
 12.6533	1.12638e-07
 12.6573	1.12026e-07
 12.6613	1.11417e-07
 12.6653	1.10812e-07
 12.6693	1.1021e-07
 12.6733	1.09611e-07
 12.6773	1.09015e-07
 12.6813	1.08423e-07
 12.6853	1.07833e-07
 12.6893	1.07247e-07
 12.6933	1.06664e-07
 12.6973	1.06084e-07
 12.7013	1.05507e-07
 12.7053	1.04934e-07
 12.7093	1.04363e-07
 12.7133	1.03796e-07
 12.7173	1.03231e-07
 12.7213	1.0267e-07
 12.7253	1.02111e-07
 12.7293	1.01556e-07
 12.7333	1.01003e-07
 12.7373	1.00454e-07
 12.7413	9.99073e-08
 12.7453	9.93638e-08
 12.7493	9.88231e-08
 12.7533	9.82853e-08
 12.7573	9.77505e-08
 12.7613	9.72185e-08
 12.7653	9.66893e-08
 12.7693	9.61631e-08
 12.7733	9.56396e-08
 12.7773	9.5119e-08
 12.7813	9.46011e-08
 12.7853	9.40861e-08
 12.7893	9.35738e-08
 12.7933	9.30643e-08
 12.7973	9.25575e-08
 12.8013	9.20534e-08
 12.8053	9.15521e-08
 12.8093	9.10534e-08
 12.8133	9.05575e-08
 12.8173	9.00642e-08
 12.8213	8.95736e-08
 12.8253	8.90856e-08
 12.8293	8.86002e-08
 12.8333	8.81174e-08
 12.8373	8.76373e-08
 12.8413	8.71597e-08
 12.8453	8.66847e-08
 12.8493	8.62123e-08
 12.8533	8.57424e-08
 12.8573	8.5275e-08
 12.8613	8.48102e-08
 12.8653	8.43478e-08
 12.8693	8.3888e-08
 12.8733	8.34306e-08
 12.8773	8.29757e-08
 12.8813	8.25232e-08
 12.8853	8.20732e-08
 12.8893	8.16256e-08
 12.8933	8.11804e-08
 12.8973	8.07376e-08
 12.9013	8.02973e-08
 12.9053	7.98592e-08
 12.9093	7.94236e-08
 12.9133	7.89903e-08
 12.9173	7.85593e-08
 12.9213	7.81306e-08
 12.9253	7.77043e-08
 12.9293	7.72803e-08
 12.9333	7.68585e-08
 12.9373	7.6439e-08
 12.9413	7.60218e-08
 12.9453	7.56068e-08
 12.9493	7.51941e-08
 12.9533	7.47836e-08
 12.9573	7.43753e-08
 12.9613	7.39692e-08
 12.9653	7.35654e-08
 12.9693	7.31636e-08
 12.9733	7.27641e-08
 12.9773	7.23667e-08
 12.9813	7.19715e-08
 12.9853	7.15784e-08
 12.9893	7.11874e-08
 12.9933	7.07985e-08
 12.9973	7.04117e-08
 13.0013	7.00271e-08
 13.0053	6.96445e-08
 13.0093	6.9264e-08
 13.0133	6.88855e-08
 13.0173	6.85091e-08
 13.0213	6.81348e-08
 13.0253	6.77624e-08
 13.0293	6.73921e-08
 13.0333	6.70237e-08
 13.0373	6.66574e-08
 13.0413	6.6293e-08
 13.0453	6.59306e-08
 13.0493	6.55702e-08
 13.0533	6.52117e-08
 13.0573	6.48551e-08
 13.0613	6.45005e-08
 13.0653	6.41478e-08
 13.0693	6.3797e-08
 13.0733	6.34481e-08
 13.0773	6.31011e-08
 13.0813	6.27559e-08
 13.0853	6.24126e-08
 13.0893	6.20712e-08
 13.0933	6.17316e-08
 13.0973	6.13939e-08
 13.1013	6.1058e-08
 13.1053	6.07239e-08
 13.1093	6.03916e-08
 13.1133	6.00611e-08
 13.1173	5.97324e-08
 13.1213	5.94055e-08
 13.1253	5.90803e-08
 13.1293	5.87569e-08
 13.1333	5.84353e-08
 13.1373	5.81154e-08
 13.1413	5.77972e-08
 13.1453	5.74807e-08
 13.1493	5.7166e-08
 13.1533	5.6853e-08
 13.1573	5.65416e-08
 13.1613	5.6232e-08
 13.1653	5.5924e-08
 13.1693	5.56177e-08
 13.1733	5.5313e-08
 13.1773	5.501e-08
 13.1813	5.47086e-08
 13.1853	5.44089e-08
 13.1893	5.41108e-08
 13.1933	5.38143e-08
 13.1973	5.35194e-08
 13.2013	5.32261e-08
 13.2053	5.29344e-08
 13.2093	5.26443e-08
 13.2133	5.23558e-08
 13.2173	5.20688e-08
 13.2213	5.17834e-08
 13.2253	5.14995e-08
 13.2293	5.12171e-08
 13.2333	5.09363e-08
 13.2373	5.0657e-08
 13.2413	5.03793e-08
 13.2453	5.0103e-08
 13.2493	4.98282e-08
 13.2533	4.95549e-08
 13.2573	4.92832e-08
 13.2613	4.90128e-08
 13.2653	4.8744e-08
 13.2693	4.84766e-08
 13.2733	4.82106e-08
 13.2773	4.79461e-08
 13.2813	4.7683e-08
 13.2853	4.74214e-08
 13.2893	4.71612e-08
 13.2933	4.69024e-08
 13.2973	4.66449e-08
 13.3013	4.63889e-08
 13.3053	4.61343e-08
 13.3093	4.58811e-08
 13.3133	4.56292e-08
 13.3173	4.53787e-08
 13.3213	4.51296e-08
 13.3253	4.48818e-08
 13.3293	4.46353e-08
 13.3333	4.43902e-08
 13.3373	4.41465e-08
 13.3413	4.3904e-08
 13.3453	4.36629e-08
 13.3493	4.34231e-08
 13.3533	4.31845e-08
 13.3573	4.29473e-08
 13.3613	4.27114e-08
 13.3653	4.24767e-08
 13.3693	4.22433e-08
 13.3733	4.20112e-08
 13.3773	4.17804e-08
 13.3813	4.15508e-08
 13.3853	4.13224e-08
 13.3893	4.10953e-08
 13.3933	4.08695e-08
 13.3973	4.06448e-08
 13.4013	4.04214e-08
 13.4053	4.01992e-08
 13.4093	3.99782e-08
 13.4133	3.97584e-08
 13.4173	3.95398e-08
 13.4213	3.93224e-08
 13.4253	3.91061e-08
 13.4293	3.88911e-08
 13.4333	3.86772e-08
 13.4373	3.84645e-08
 13.4413	3.82529e-08
 13.4453	3.80425e-08
 13.4493	3.78332e-08
 13.4533	3.76251e-08
 13.4573	3.74181e-08
 13.4613	3.72122e-08
 13.4653	3.70075e-08
 13.4693	3.68038e-08
 13.4733	3.66013e-08
 13.4773	3.63999e-08
 13.4813	3.61995e-08
 13.4853	3.60003e-08
 13.4893	3.58021e-08
 13.4933	3.56051e-08
 13.4973	3.54091e-08
 13.5014	3.52141e-08
 13.5054	3.50202e-08
 13.5094	3.48274e-08
 13.5134	3.46356e-08
 13.5174	3.44449e-08
 13.5214	3.42552e-08
 13.5254	3.40666e-08
 13.5294	3.3879e-08
 13.5334	3.36923e-08
 13.5374	3.35068e-08
 13.5414	3.33222e-08
 13.5454	3.31386e-08
 13.5494	3.2956e-08
 13.5534	3.27745e-08
 13.5574	3.25939e-08
 13.5614	3.24143e-08
 13.5654	3.22357e-08
 13.5694	3.2058e-08
 13.5734	3.18813e-08
 13.5774	3.17056e-08
 13.5814	3.15308e-08
 13.5854	3.1357e-08
 13.5894	3.11842e-08
 13.5934	3.10123e-08
 13.5974	3.08413e-08
 13.6014	3.06712e-08
 13.6054	3.05021e-08
 13.6094	3.03339e-08
 13.6134	3.01666e-08
 13.6174	3.00003e-08
 13.6214	2.98348e-08
 13.6254	2.96703e-08
 13.6294	2.95066e-08
 13.6334	2.93438e-08
 13.6374	2.9182e-08
 13.6414	2.9021e-08
 13.6454	2.88609e-08
 13.6494	2.87016e-08
 13.6534	2.85432e-08
 13.6574	2.83857e-08
 13.6614	2.82291e-08
 13.6654	2.80733e-08
 13.6694	2.79183e-08
 13.6734	2.77643e-08
 13.6774	2.7611e-08
 13.6814	2.74586e-08
 13.6854	2.7307e-08
 13.6894	2.71562e-08
 13.6934	2.70063e-08
 13.6974	2.68572e-08
 13.7014	2.67089e-08
 13.7054	2.65614e-08
 13.7094	2.64147e-08
 13.7134	2.62688e-08
 13.7174	2.61237e-08
 13.7214	2.59794e-08
 13.7254	2.58359e-08
 13.7294	2.56932e-08
 13.7334	2.55513e-08
 13.7374	2.54101e-08
 13.7414	2.52697e-08
 13.7454	2.51301e-08
 13.7494	2.49912e-08
 13.7534	2.48531e-08
 13.7574	2.47158e-08
 13.7614	2.45792e-08
 13.7654	2.44433e-08
 13.7694	2.43082e-08
 13.7734	2.41739e-08
 13.7774	2.40402e-08
 13.7814	2.39073e-08
 13.7854	2.37752e-08
 13.7894	2.36437e-08
 13.7934	2.3513e-08
 13.7974	2.33829e-08
 13.8014	2.32536e-08
 13.8054	2.3125e-08
 13.8094	2.29971e-08
 13.8134	2.287e-08
 13.8174	2.27435e-08
 13.8214	2.26176e-08
 13.8254	2.24925e-08
 13.8294	2.23681e-08
 13.8334	2.22443e-08
 13.8374	2.21213e-08
 13.8414	2.19989e-08
 13.8454	2.18771e-08
 13.8494	2.17561e-08
 13.8534	2.16357e-08
 13.8574	2.15159e-08
 13.8614	2.13968e-08
 13.8654	2.12784e-08
 13.8694	2.11606e-08
 13.8734	2.10435e-08
 13.8774	2.0927e-08
 13.8814	2.08111e-08
 13.8854	2.06959e-08
 13.8894	2.05813e-08
 13.8934	2.04673e-08
 13.8974	2.0354e-08
 13.9014	2.02413e-08
 13.9054	2.01292e-08
 13.9094	2.00177e-08
 13.9134	1.99068e-08
 13.9174	1.97965e-08
 13.9214	1.96869e-08
 13.9254	1.95778e-08
 13.9294	1.94693e-08
 13.9334	1.93615e-08
 13.9374	1.92542e-08
 13.9414	1.91475e-08
 13.9454	1.90414e-08
 13.9494	1.89358e-08
 13.9534	1.88309e-08
 13.9574	1.87265e-08
 13.9614	1.86227e-08
 13.9654	1.85195e-08
 13.9694	1.84168e-08
 13.9734	1.83147e-08
 13.9774	1.82132e-08
 13.9814	1.81122e-08
 13.9854	1.80118e-08
 13.9894	1.79119e-08
 13.9934	1.78126e-08
 13.9974	1.77138e-08
 14.0014	1.76156e-08
 14.0054	1.75179e-08
 14.0094	1.74207e-08
 14.0134	1.73241e-08
 14.0174	1.7228e-08
 14.0214	1.71324e-08
 14.0254	1.70373e-08
 14.0294	1.69428e-08
 14.0334	1.68488e-08
 14.0374	1.67553e-08
 14.0414	1.66623e-08
 14.0454	1.65699e-08
 14.0494	1.64779e-08
 14.0534	1.63864e-08
 14.0574	1.62955e-08
 14.0614	1.6205e-08
 14.0654	1.61151e-08
 14.0694	1.60256e-08
 14.0734	1.59366e-08
 14.0774	1.58482e-08
 14.0814	1.57602e-08
 14.0854	1.56727e-08
 14.0894	1.55856e-08
 14.0934	1.54991e-08
 14.0974	1.5413e-08
 14.1014	1.53274e-08
 14.1054	1.52423e-08
 14.1094	1.51576e-08
 14.1134	1.50734e-08
 14.1174	1.49897e-08
 14.1214	1.49064e-08
 14.1254	1.48236e-08
 14.1294	1.47412e-08
 14.1334	1.46593e-08
 14.1374	1.45778e-08
 14.1414	1.44968e-08
 14.1454	1.44163e-08
 14.1494	1.43361e-08
 14.1534	1.42565e-08
 14.1574	1.41772e-08
 14.1614	1.40984e-08
 14.1654	1.402e-08
 14.1694	1.39421e-08
 14.1734	1.38646e-08
 14.1774	1.37875e-08
 14.1814	1.37108e-08
 14.1854	1.36346e-08
 14.1894	1.35588e-08
 14.1934	1.34834e-08
 14.1974	1.34084e-08
 14.2014	1.33338e-08
 14.2054	1.32596e-08
 14.2094	1.31859e-08
 14.2134	1.31125e-08
 14.2174	1.30396e-08
 14.2214	1.2967e-08
 14.2254	1.28949e-08
 14.2294	1.28231e-08
 14.2334	1.27518e-08
 14.2374	1.26808e-08
 14.2414	1.26103e-08
 14.2454	1.25401e-08
 14.2494	1.24703e-08
 14.2534	1.24009e-08
 14.2574	1.23319e-08
 14.2614	1.22632e-08
 14.2654	1.21949e-08
 14.2694	1.21271e-08
 14.2734	1.20595e-08
 14.2774	1.19924e-08
 14.2814	1.19256e-08
 14.2854	1.18592e-08
 14.2894	1.17932e-08
 14.2934	1.17275e-08
 14.2974	1.16622e-08
 14.3014	1.15972e-08
 14.3054	1.15326e-08
 14.3094	1.14684e-08
 14.3134	1.14045e-08
 14.3174	1.1341e-08
 14.3214	1.12778e-08
 14.3254	1.12149e-08
 14.3294	1.11525e-08
 14.3334	1.10903e-08
 14.3374	1.10285e-08
 14.3414	1.09671e-08
 14.3454	1.09059e-08
 14.3494	1.08452e-08
 14.3534	1.07847e-08
 14.3574	1.07246e-08
 14.3614	1.06648e-08
 14.3654	1.06054e-08
 14.3694	1.05462e-08
 14.3734	1.04874e-08
 14.3774	1.0429e-08
 14.3814	1.03708e-08
 14.3854	1.0313e-08
 14.3894	1.02555e-08
 14.3934	1.01983e-08
 14.3974	1.01414e-08
 14.4014	1.00848e-08
 14.4054	1.00286e-08
 14.4094	9.97265e-09
 14.4134	9.91702e-09
 14.4174	9.8617e-09
 14.4214	9.80668e-09
 14.4254	9.75197e-09
 14.4294	9.69756e-09
 14.4334	9.64345e-09
 14.4374	9.58963e-09
 14.4414	9.53612e-09
 14.4454	9.4829e-09
 14.4494	9.42998e-09
 14.4534	9.37734e-09
 14.4574	9.325e-09
 14.4614	9.27295e-09
 14.4654	9.22119e-09
 14.4694	9.16971e-09
 14.4734	9.11851e-09
 14.4774	9.0676e-09
 14.4814	9.01697e-09
 14.4854	8.96663e-09
 14.4894	8.91655e-09
 14.4934	8.86676e-09
 14.4974	8.81724e-09
 14.5015	8.768e-09
 14.5055	8.71902e-09
 14.5095	8.67032e-09
 14.5135	8.62189e-09
 14.5175	8.57373e-09
 14.5215	8.52583e-09
 14.5255	8.4782e-09
 14.5295	8.43083e-09
 14.5335	8.38372e-09
 14.5375	8.33687e-09
 14.5415	8.29029e-09
 14.5455	8.24396e-09
 14.5495	8.19788e-09
 14.5535	8.15207e-09
 14.5575	8.1065e-09
 14.5615	8.06119e-09
 14.5655	8.01613e-09
 14.5695	7.97132e-09
 14.5735	7.92675e-09
 14.5775	7.88243e-09
 14.5815	7.83836e-09
 14.5855	7.79454e-09
 14.5895	7.75095e-09
 14.5935	7.70761e-09
 14.5975	7.6645e-09
 14.6015	7.62164e-09
 14.6055	7.57901e-09
 14.6095	7.53662e-09
 14.6135	7.49446e-09
 14.6175	7.45254e-09
 14.6215	7.41085e-09
 14.6255	7.36939e-09
 14.6295	7.32816e-09
 14.6335	7.28716e-09
 14.6375	7.24638e-09
 14.6415	7.20584e-09
 14.6455	7.16551e-09
 14.6495	7.12541e-09
 14.6535	7.08553e-09
 14.6575	7.04588e-09
 14.6615	7.00644e-09
 14.6655	6.96722e-09
 14.6695	6.92822e-09
 14.6735	6.88944e-09
 14.6775	6.85087e-09
 14.6815	6.81251e-09
 14.6855	6.77437e-09
 14.6895	6.73644e-09
 14.6935	6.69871e-09
 14.6975	6.6612e-09
 14.7015	6.6239e-09
 14.7055	6.5868e-09
 14.7095	6.54991e-09
 14.7135	6.51322e-09
 14.7175	6.47674e-09
 14.7215	6.44046e-09
 14.7255	6.40438e-09
 14.7295	6.3685e-09
 14.7335	6.33282e-09
 14.7375	6.29734e-09
 14.7415	6.26205e-09
 14.7455	6.22697e-09
 14.7495	6.19207e-09
 14.7535	6.15737e-09
 14.7575	6.12286e-09
 14.7615	6.08855e-09
 14.7655	6.05442e-09
 14.7695	6.02048e-09
 14.7735	5.98673e-09
 14.7775	5.95317e-09
 14.7815	5.9198e-09
 14.7855	5.88661e-09
 14.7895	5.85361e-09
 14.7935	5.82078e-09
 14.7975	5.78814e-09
 14.8015	5.75569e-09
 14.8055	5.72341e-09
 14.8095	5.69131e-09
 14.8135	5.65939e-09
 14.8175	5.62765e-09
 14.8215	5.59608e-09
 14.8255	5.56469e-09
 14.8295	5.53348e-09
 14.8335	5.50243e-09
 14.8375	5.47156e-09
 14.8415	5.44086e-09
 14.8455	5.41033e-09
 14.8495	5.37998e-09
 14.8535	5.34979e-09
 14.8575	5.31976e-09
 14.8615	5.28991e-09
 14.8655	5.26022e-09
 14.8695	5.2307e-09
 14.8735	5.20134e-09
 14.8775	5.17214e-09
 14.8815	5.14311e-09
 14.8855	5.11423e-09
 14.8895	5.08552e-09
 14.8935	5.05697e-09
 14.8975	5.02858e-09
 14.9015	5.00034e-09
 14.9055	4.97226e-09
 14.9095	4.94434e-09
 14.9135	4.91657e-09
 14.9175	4.88896e-09
 14.9215	4.8615e-09
 14.9255	4.83419e-09
 14.9295	4.80704e-09
 14.9335	4.78004e-09
 14.9375	4.75318e-09
 14.9415	4.72648e-09
 14.9455	4.69993e-09
 14.9495	4.67352e-09
 14.9535	4.64726e-09
 14.9575	4.62115e-09
 14.9615	4.59518e-09
 14.9655	4.56935e-09
 14.9695	4.54367e-09
 14.9735	4.51814e-09
 14.9775	4.49274e-09
 14.9815	4.46749e-09
 14.9855	4.44238e-09
 14.9895	4.4174e-09
 14.9935	4.39257e-09
 14.9975	4.36787e-09
 15.0015	4.34332e-09
 15.0055	4.31889e-09
 15.0095	4.2946e-09
 15.0135	4.27045e-09
 15.0175	4.24643e-09
 15.0215	4.22255e-09
 15.0255	4.1988e-09
 15.0295	4.17518e-09
 15.0335	4.15169e-09
 15.0375	4.12834e-09
 15.0415	4.10511e-09
 15.0455	4.08202e-09
 15.0495	4.05905e-09
 15.0535	4.03621e-09
 15.0575	4.0135e-09
 15.0615	3.99091e-09
 15.0655	3.96845e-09
 15.0695	3.94612e-09
 15.0735	3.92391e-09
 15.0775	3.90182e-09
 15.0815	3.87986e-09
 15.0855	3.85802e-09
 15.0895	3.8363e-09
 15.0935	3.8147e-09
 15.0975	3.79323e-09
 15.1015	3.77187e-09
 15.1055	3.75063e-09
 15.1095	3.72951e-09
 15.1135	3.70851e-09
 15.1175	3.68763e-09
 15.1215	3.66686e-09
 15.1255	3.64621e-09
 15.1295	3.62567e-09
 15.1335	3.60525e-09
 15.1375	3.58494e-09
 15.1415	3.56474e-09
 15.1455	3.54466e-09
 15.1495	3.52469e-09
 15.1535	3.50483e-09
 15.1575	3.48509e-09
 15.1615	3.46545e-09
 15.1655	3.44592e-09
 15.1695	3.4265e-09
 15.1735	3.40719e-09
 15.1775	3.38799e-09
 15.1815	3.3689e-09
 15.1855	3.34991e-09
 15.1895	3.33103e-09
 15.1935	3.31225e-09
 15.1975	3.29358e-09
 15.2015	3.27501e-09
 15.2055	3.25655e-09
 15.2095	3.23819e-09
 15.2135	3.21993e-09
 15.2175	3.20177e-09
 15.2215	3.18372e-09
 15.2255	3.16576e-09
 15.2295	3.14791e-09
 15.2335	3.13016e-09
 15.2375	3.1125e-09
 15.2415	3.09495e-09
 15.2455	3.07749e-09
 15.2495	3.06013e-09
 15.2535	3.04287e-09
 15.2575	3.0257e-09
 15.2615	3.00863e-09
 15.2655	2.99165e-09
 15.2695	2.97477e-09
 15.2735	2.95799e-09
 15.2775	2.9413e-09
 15.2815	2.9247e-09
 15.2855	2.90819e-09
 15.2895	2.89178e-09
 15.2935	2.87546e-09
 15.2975	2.85923e-09
 15.3015	2.84309e-09
 15.3055	2.82704e-09
 15.3095	2.81108e-09
 15.3135	2.79521e-09
 15.3175	2.77943e-09
 15.3215	2.76374e-09
 15.3255	2.74813e-09
 15.3295	2.73262e-09
 15.3335	2.71718e-09
 15.3375	2.70184e-09
 15.3415	2.68658e-09
 15.3455	2.67141e-09
 15.3495	2.65632e-09
 15.3535	2.64132e-09
 15.3575	2.6264e-09
 15.3615	2.61156e-09
 15.3655	2.59681e-09
 15.3695	2.58214e-09
 15.3735	2.56755e-09
 15.3775	2.55304e-09
 15.3815	2.53862e-09
 15.3855	2.52427e-09
 15.3895	2.51001e-09
 15.3935	2.49582e-09
 15.3975	2.48172e-09
 15.4015	2.46769e-09
 15.4055	2.45374e-09
 15.4095	2.43988e-09
 15.4135	2.42608e-09
 15.4175	2.41237e-09
 15.4215	2.39873e-09
 15.4255	2.38517e-09
 15.4295	2.37169e-09
 15.4335	2.35828e-09
 15.4375	2.34494e-09
 15.4415	2.33168e-09
 15.4455	2.3185e-09
 15.4495	2.30539e-09
 15.4535	2.29235e-09
 15.4575	2.27938e-09
 15.4615	2.26649e-09
 15.4655	2.25367e-09
 15.4695	2.24092e-09
 15.4735	2.22825e-09
 15.4775	2.21564e-09
 15.4815	2.20311e-09
 15.4855	2.19064e-09
 15.4895	2.17825e-09
 15.4935	2.16592e-09
 15.4975	2.15367e-09
 15.5016	2.14148e-09
 15.5056	2.12936e-09
 15.5096	2.11731e-09
 15.5136	2.10533e-09
 15.5176	2.09341e-09
 15.5216	2.08156e-09
 15.5256	2.06978e-09
 15.5296	2.05807e-09
 15.5336	2.04642e-09
 15.5376	2.03483e-09
 15.5416	2.02331e-09
 15.5456	2.01185e-09
 15.5496	2.00046e-09
 15.5536	1.98914e-09
 15.5576	1.97787e-09
 15.5616	1.96667e-09
 15.5656	1.95553e-09
 15.5696	1.94446e-09
 15.5736	1.93345e-09
 15.5776	1.92249e-09
 15.5816	1.91161e-09
 15.5856	1.90078e-09
 15.5896	1.89001e-09
 15.5936	1.8793e-09
 15.5976	1.86866e-09
 15.6016	1.85807e-09
 15.6056	1.84754e-09
 15.6096	1.83707e-09
 15.6136	1.82666e-09
 15.6176	1.81631e-09
 15.6216	1.80602e-09
 15.6256	1.79578e-09
 15.6296	1.7856e-09
 15.6336	1.77548e-09
 15.6376	1.76542e-09
 15.6416	1.75541e-09
 15.6456	1.74546e-09
 15.6496	1.73557e-09
 15.6536	1.72573e-09
 15.6576	1.71594e-09
 15.6616	1.70621e-09
 15.6656	1.69654e-09
 15.6696	1.68692e-09
 15.6736	1.67735e-09
 15.6776	1.66784e-09
 15.6816	1.65838e-09
 15.6856	1.64898e-09
 15.6896	1.63963e-09
 15.6936	1.63033e-09
 15.6976	1.62108e-09
 15.7016	1.61188e-09
 15.7056	1.60274e-09
 15.7096	1.59365e-09
 15.7136	1.58461e-09
 15.7176	1.57561e-09
 15.7216	1.56667e-09
 15.7256	1.55779e-09
 15.7296	1.54895e-09
 15.7336	1.54016e-09
 15.7376	1.53142e-09
 15.7416	1.52272e-09
 15.7456	1.51408e-09
 15.7496	1.50549e-09
 15.7536	1.49694e-09
 15.7576	1.48845e-09
 15.7616	1.48e-09
 15.7656	1.47159e-09
 15.7696	1.46324e-09
 15.7736	1.45493e-09
 15.7776	1.44667e-09
 15.7816	1.43846e-09
 15.7856	1.43029e-09
 15.7896	1.42217e-09
 15.7936	1.41409e-09
 15.7976	1.40606e-09
 15.8016	1.39808e-09
 15.8056	1.39013e-09
 15.8096	1.38224e-09
 15.8136	1.37439e-09
 15.8176	1.36658e-09
 15.8216	1.35882e-09
 15.8256	1.3511e-09
 15.8296	1.34342e-09
 15.8336	1.33579e-09
 15.8376	1.3282e-09
 15.8416	1.32065e-09
 15.8456	1.31315e-09
 15.8496	1.30569e-09
 15.8536	1.29827e-09
 15.8576	1.29089e-09
 15.8616	1.28355e-09
 15.8656	1.27626e-09
 15.8696	1.269e-09
 15.8736	1.26179e-09
 15.8776	1.25462e-09
 15.8816	1.24748e-09
 15.8856	1.24039e-09
 15.8896	1.23334e-09
 15.8936	1.22633e-09
 15.8976	1.21935e-09
 15.9016	1.21242e-09
 15.9056	1.20553e-09
 15.9096	1.19867e-09
 15.9136	1.19185e-09
 15.9176	1.18508e-09
 15.9216	1.17834e-09
 15.9256	1.17163e-09
 15.9296	1.16497e-09
 15.9336	1.15834e-09
 15.9376	1.15175e-09
 15.9416	1.1452e-09
 15.9456	1.13869e-09
 15.9496	1.13221e-09
 15.9536	1.12577e-09
 15.9576	1.11936e-09
 15.9616	1.11299e-09
 15.9656	1.10666e-09
 15.9696	1.10036e-09
 15.9736	1.0941e-09
 15.9776	1.08787e-09
 15.9816	1.08168e-09
 15.9856	1.07552e-09
 15.9896	1.0694e-09
 15.9936	1.06331e-09
 15.9976	1.05726e-09
 16.0016	1.05124e-09
 16.0056	1.04526e-09
 16.0096	1.03931e-09
 16.0136	1.03339e-09
 16.0176	1.02751e-09
 16.0216	1.02166e-09
 16.0256	1.01584e-09
 16.0296	1.01005e-09
 16.0336	1.0043e-09
 16.0376	9.98583e-10
 16.0416	9.92895e-10
 16.0456	9.8724e-10
 16.0496	9.81617e-10
 16.0536	9.76026e-10
 16.0576	9.70466e-10
 16.0616	9.64938e-10
 16.0656	9.59441e-10
 16.0696	9.53975e-10
 16.0736	9.4854e-10
 16.0776	9.43136e-10
 16.0816	9.37762e-10
 16.0856	9.32418e-10
 16.0896	9.27105e-10
 16.0936	9.21822e-10
 16.0976	9.16568e-10
 16.1016	9.11345e-10
 16.1056	9.06151e-10
 16.1096	9.00986e-10
 16.1136	8.9585e-10
 16.1176	8.90744e-10
 16.1216	8.85666e-10
 16.1256	8.80617e-10
 16.1296	8.75597e-10
 16.1336	8.70605e-10
 16.1376	8.65641e-10
 16.1416	8.60705e-10
 16.1456	8.55797e-10
 16.1496	8.50917e-10
 16.1536	8.46065e-10
 16.1576	8.4124e-10
 16.1616	8.36442e-10
 16.1656	8.31672e-10
 16.1696	8.26928e-10
 16.1736	8.22211e-10
 16.1776	8.17521e-10
 16.1816	8.12858e-10
 16.1856	8.08221e-10
 16.1896	8.0361e-10
 16.1936	7.99025e-10
 16.1976	7.94466e-10
 16.2016	7.89933e-10
 16.2056	7.85426e-10
 16.2096	7.80944e-10
 16.2136	7.76488e-10
 16.2176	7.72056e-10
 16.2216	7.6765e-10
 16.2256	7.63269e-10
 16.2296	7.58912e-10
 16.2336	7.54581e-10
 16.2376	7.50274e-10
 16.2416	7.45991e-10
 16.2456	7.41732e-10
 16.2496	7.37498e-10
 16.2536	7.33287e-10
 16.2576	7.29101e-10
 16.2616	7.24938e-10
 16.2656	7.20798e-10
 16.2696	7.16682e-10
 16.2736	7.1259e-10
 16.2776	7.0852e-10
 16.2816	7.04474e-10
 16.2856	7.00451e-10
 16.2896	6.9645e-10
 16.2936	6.92472e-10
 16.2976	6.88517e-10
 16.3016	6.84584e-10
 16.3056	6.80673e-10
 16.3096	6.76785e-10
 16.3136	6.72918e-10
 16.3176	6.69074e-10
 16.3216	6.65251e-10
 16.3256	6.6145e-10
 16.3296	6.5767e-10
 16.3336	6.53912e-10
 16.3376	6.50175e-10
 16.3416	6.46459e-10
 16.3456	6.42765e-10
 16.3496	6.39091e-10
 16.3536	6.35438e-10
 16.3576	6.31806e-10
 16.3616	6.28195e-10
 16.3656	6.24604e-10
 16.3696	6.21033e-10
 16.3736	6.17483e-10
 16.3776	6.13953e-10
 16.3816	6.10442e-10
 16.3856	6.06952e-10
 16.3896	6.03482e-10
 16.3936	6.00031e-10
 16.3976	5.966e-10
 16.4016	5.93188e-10
 16.4056	5.89795e-10
 16.4096	5.86422e-10
 16.4136	5.83068e-10
 16.4176	5.79733e-10
 16.4216	5.76417e-10
 16.4256	5.7312e-10
 16.4296	5.69841e-10
 16.4336	5.66581e-10
 16.4376	5.6334e-10
 16.4416	5.60117e-10
 16.4456	5.56912e-10
 16.4496	5.53726e-10
 16.4536	5.50557e-10
 16.4576	5.47407e-10
 16.4616	5.44274e-10
 16.4656	5.41159e-10
 16.4696	5.38062e-10
 16.4736	5.34983e-10
 16.4776	5.31921e-10
 16.4816	5.28876e-10
 16.4856	5.25849e-10
 16.4896	5.22839e-10
 16.4936	5.19846e-10
 16.4976	5.1687e-10
 16.5017	5.13911e-10
 16.5057	5.10968e-10
 16.5097	5.08043e-10
 16.5137	5.05134e-10
 16.5177	5.02241e-10
 16.5217	4.99365e-10
 16.5257	4.96506e-10
 16.5297	4.93662e-10
 16.5337	4.90835e-10
 16.5377	4.88024e-10
 16.5417	4.85228e-10
 16.5457	4.82449e-10
 16.5497	4.79686e-10
 16.5537	4.76938e-10
 16.5577	4.74206e-10
 16.5617	4.71489e-10
 16.5657	4.68788e-10
 16.5697	4.66102e-10
 16.5737	4.63431e-10
 16.5777	4.60776e-10
 16.5817	4.58135e-10
 16.5857	4.5551e-10
 16.5897	4.529e-10
 16.5937	4.50304e-10
 16.5977	4.47723e-10
 16.6017	4.45157e-10
 16.6057	4.42606e-10
 16.6097	4.40069e-10
 16.6137	4.37546e-10
 16.6177	4.35038e-10
 16.6217	4.32544e-10
 16.6257	4.30064e-10
 16.6297	4.27599e-10
 16.6337	4.25147e-10
 16.6377	4.2271e-10
 16.6417	4.20286e-10
 16.6457	4.17876e-10
 16.6497	4.15479e-10
 16.6537	4.13097e-10
 16.6577	4.10728e-10
 16.6617	4.08372e-10
 16.6657	4.0603e-10
 16.6697	4.03701e-10
 16.6737	4.01385e-10
 16.6777	3.99083e-10
 16.6817	3.96794e-10
 16.6857	3.94517e-10
 16.6897	3.92254e-10
 16.6937	3.90004e-10
 16.6977	3.87766e-10
 16.7017	3.85541e-10
 16.7057	3.83329e-10
 16.7097	3.81129e-10
 16.7137	3.78942e-10
 16.7177	3.76768e-10
 16.7217	3.74605e-10
 16.7257	3.72455e-10
 16.7297	3.70318e-10
 16.7337	3.68192e-10
 16.7377	3.66079e-10
 16.7417	3.63977e-10
 16.7457	3.61888e-10
 16.7497	3.59811e-10
 16.7537	3.57745e-10
 16.7577	3.55691e-10
 16.7617	3.53649e-10
 16.7657	3.51618e-10
 16.7697	3.49599e-10
 16.7737	3.47592e-10
 16.7777	3.45596e-10
 16.7817	3.43611e-10
 16.7857	3.41638e-10
 16.7897	3.39676e-10
 16.7937	3.37725e-10
 16.7977	3.35785e-10
 16.8017	3.33856e-10
 16.8057	3.31939e-10
 16.8097	3.30032e-10
 16.8137	3.28136e-10
 16.8177	3.26251e-10
 16.8217	3.24377e-10
 16.8257	3.22513e-10
 16.8297	3.2066e-10
 16.8337	3.18817e-10
 16.8377	3.16985e-10
 16.8417	3.15164e-10
 16.8457	3.13353e-10
 16.8497	3.11552e-10
 16.8537	3.09761e-10
 16.8577	3.07981e-10
 16.8617	3.06211e-10
 16.8657	3.04451e-10
 16.8697	3.02701e-10
 16.8737	3.00961e-10
 16.8777	2.99231e-10
 16.8817	2.97511e-10
 16.8857	2.958e-10
 16.8897	2.94099e-10
 16.8937	2.92408e-10
 16.8977	2.90727e-10
 16.9017	2.89056e-10
 16.9057	2.87393e-10
 16.9097	2.85741e-10
 16.9137	2.84097e-10
 16.9177	2.82464e-10
 16.9217	2.80839e-10
 16.9257	2.79224e-10
 16.9297	2.77618e-10
 16.9337	2.76021e-10
 16.9377	2.74433e-10
 16.9417	2.72855e-10
 16.9457	2.71285e-10
 16.9497	2.69724e-10
 16.9537	2.68172e-10
 16.9577	2.66629e-10
 16.9617	2.65095e-10
 16.9657	2.6357e-10
 16.9697	2.62053e-10
 16.9737	2.60545e-10
 16.9777	2.59046e-10
 16.9817	2.57555e-10
 16.9857	2.56073e-10
 16.9897	2.54599e-10
 16.9937	2.53134e-10
 16.9977	2.51677e-10
 17.0017	2.50228e-10
 17.0057	2.48788e-10
 17.0097	2.47355e-10
 17.0137	2.45931e-10
 17.0177	2.44515e-10
 17.0217	2.43108e-10
 17.0257	2.41708e-10
 17.0297	2.40316e-10
 17.0337	2.38932e-10
 17.0377	2.37557e-10
 17.0417	2.36189e-10
 17.0457	2.34828e-10
 17.0497	2.33476e-10
 17.0537	2.32131e-10
 17.0577	2.30794e-10
 17.0617	2.29465e-10
 17.0657	2.28143e-10
 17.0697	2.26829e-10
 17.0737	2.25522e-10
 17.0777	2.24223e-10
 17.0817	2.22931e-10
 17.0857	2.21647e-10
 17.0897	2.2037e-10
 17.0937	2.191e-10
 17.0977	2.17838e-10
 17.1017	2.16582e-10
 17.1057	2.15334e-10
 17.1097	2.14094e-10
 17.1137	2.1286e-10
 17.1177	2.11633e-10
 17.1217	2.10413e-10
 17.1257	2.092e-10
 17.1297	2.07995e-10
 17.1337	2.06796e-10
 17.1377	2.05604e-10
 17.1417	2.04418e-10
 17.1457	2.0324e-10
 17.1497	2.02068e-10
 17.1537	2.00903e-10
 17.1577	1.99745e-10
 17.1617	1.98593e-10
 17.1657	1.97448e-10
 17.1697	1.96309e-10
 17.1737	1.95177e-10
 17.1777	1.94052e-10
 17.1817	1.92933e-10
 17.1857	1.9182e-10
 17.1897	1.90714e-10
 17.1937	1.89614e-10
 17.1977	1.8852e-10
 17.2017	1.87433e-10
 17.2057	1.86351e-10
 17.2097	1.85276e-10
 17.2137	1.84208e-10
 17.2177	1.83145e-10
 17.2217	1.82088e-10
 17.2257	1.81038e-10
 17.2297	1.79993e-10
 17.2337	1.78954e-10
 17.2377	1.77922e-10
 17.2417	1.76895e-10
 17.2457	1.75874e-10
 17.2497	1.74859e-10
 17.2537	1.7385e-10
 17.2577	1.72847e-10
 17.2617	1.71849e-10
 17.2657	1.70857e-10
 17.2697	1.69871e-10
 17.2737	1.6889e-10
 17.2777	1.67915e-10
 17.2817	1.66946e-10
 17.2857	1.65982e-10
 17.2897	1.65024e-10
 17.2937	1.64071e-10
 17.2977	1.63124e-10
 17.3017	1.62182e-10
 17.3057	1.61245e-10
 17.3097	1.60314e-10
 17.3137	1.59388e-10
 17.3177	1.58468e-10
 17.3217	1.57553e-10
 17.3257	1.56643e-10
 17.3297	1.55738e-10
 17.3337	1.54838e-10
 17.3377	1.53944e-10
 17.3417	1.53055e-10
 17.3457	1.52171e-10
 17.3497	1.51291e-10
 17.3537	1.50417e-10
 17.3577	1.49548e-10
 17.3617	1.48684e-10
 17.3657	1.47825e-10
 17.3697	1.46971e-10
 17.3737	1.46122e-10
 17.3777	1.45277e-10
 17.3817	1.44438e-10
 17.3857	1.43603e-10
 17.3897	1.42773e-10
 17.3937	1.41948e-10
 17.3977	1.41128e-10
 17.4017	1.40312e-10
 17.4057	1.39501e-10
 17.4097	1.38694e-10
 17.4137	1.37893e-10
 17.4177	1.37096e-10
 17.4217	1.36303e-10
 17.4257	1.35515e-10
 17.4297	1.34731e-10
 17.4337	1.33952e-10
 17.4377	1.33178e-10
 17.4417	1.32408e-10
 17.4457	1.31642e-10
 17.4497	1.30881e-10
 17.4537	1.30124e-10
 17.4577	1.29371e-10
 17.4617	1.28623e-10
 17.4657	1.27879e-10
 17.4697	1.2714e-10
 17.4737	1.26404e-10
 17.4777	1.25673e-10
 17.4817	1.24946e-10
 17.4857	1.24223e-10
 17.4897	1.23505e-10
 17.4937	1.2279e-10
 17.4977	1.2208e-10
 17.5018	1.21373e-10
 17.5058	1.20671e-10
 17.5098	1.19973e-10
 17.5138	1.19279e-10
 17.5178	1.18588e-10
 17.5218	1.17902e-10
 17.5258	1.1722e-10
 17.5298	1.16541e-10
 17.5338	1.15867e-10
 17.5378	1.15196e-10
 17.5418	1.14529e-10
 17.5458	1.13866e-10
 17.5498	1.13207e-10
 17.5538	1.12552e-10
 17.5578	1.119e-10
 17.5618	1.11253e-10
 17.5658	1.10608e-10
 17.5698	1.09968e-10
 17.5738	1.09331e-10
 17.5778	1.08698e-10
 17.5818	1.08069e-10
 17.5858	1.07443e-10
 17.5898	1.06821e-10
 17.5938	1.06202e-10
 17.5978	1.05587e-10
 17.6018	1.04976e-10
 17.6058	1.04368e-10
 17.6098	1.03763e-10
 17.6138	1.03162e-10
 17.6178	1.02565e-10
 17.6218	1.0197e-10
 17.6258	1.0138e-10
 17.6298	1.00792e-10
 17.6338	1.00209e-10
 17.6378	9.96279e-11
 17.6418	9.90506e-11
 17.6458	9.84768e-11
 17.6498	9.79062e-11
 17.6538	9.73388e-11
 17.6578	9.67748e-11
 17.6618	9.62139e-11
 17.6658	9.56564e-11
 17.6698	9.5102e-11
 17.6738	9.45508e-11
 17.6778	9.40028e-11
 17.6818	9.34579e-11
 17.6858	9.29162e-11
 17.6898	9.23776e-11
 17.6938	9.18421e-11
 17.6978	9.13097e-11
 17.7018	9.07803e-11
 17.7058	9.0254e-11
 17.7098	8.97308e-11
 17.7138	8.92105e-11
 17.7178	8.86933e-11
 17.7218	8.8179e-11
 17.7258	8.76676e-11
 17.7298	8.71593e-11
 17.7338	8.66538e-11
 17.7378	8.61513e-11
 17.7418	8.56516e-11
 17.7458	8.51549e-11
 17.7498	8.4661e-11
 17.7538	8.417e-11
 17.7578	8.36817e-11
 17.7618	8.31963e-11
 17.7658	8.27137e-11
 17.7698	8.22338e-11
 17.7738	8.17568e-11
 17.7778	8.12824e-11
 17.7818	8.08108e-11
 17.7858	8.0342e-11
 17.7898	7.98758e-11
 17.7938	7.94123e-11
 17.7978	7.89516e-11
 17.8018	7.84934e-11
 17.8058	7.80379e-11
 17.8098	7.7585e-11
 17.8138	7.71347e-11
 17.8178	7.6687e-11
 17.8218	7.62419e-11
 17.8258	7.57994e-11
 17.8298	7.53594e-11
 17.8338	7.49219e-11
 17.8378	7.4487e-11
 17.8418	7.40547e-11
 17.8458	7.36247e-11
 17.8498	7.31973e-11
 17.8538	7.27723e-11
 17.8578	7.23498e-11
 17.8618	7.19297e-11
 17.8658	7.15121e-11
 17.8698	7.10968e-11
 17.8738	7.0684e-11
 17.8778	7.02734e-11
 17.8818	6.98653e-11
 17.8858	6.94596e-11
 17.8898	6.90562e-11
 17.8938	6.86551e-11
 17.8978	6.82564e-11
 17.9018	6.78598e-11
 17.9058	6.74657e-11
 17.9098	6.70738e-11
 17.9138	6.66841e-11
 17.9178	6.62967e-11
 17.9218	6.59116e-11
 17.9258	6.55286e-11
 17.9298	6.51479e-11
 17.9338	6.47694e-11
 17.9378	6.43931e-11
 17.9418	6.40188e-11
 17.9458	6.36468e-11
 17.9498	6.3277e-11
 17.9538	6.29092e-11
 17.9578	6.25436e-11
 17.9618	6.21801e-11
 17.9658	6.18187e-11
 17.9698	6.14594e-11
 17.9738	6.11022e-11
 17.9778	6.0747e-11
 17.9818	6.03939e-11
 17.9858	6.00428e-11
 17.9898	5.96937e-11
 17.9938	5.93467e-11
 17.9978	5.90017e-11
 18.0018	5.86586e-11
 18.0058	5.83176e-11
 18.0098	5.79785e-11
 18.0138	5.76414e-11
 18.0178	5.73062e-11
 18.0218	5.6973e-11
 18.0258	5.66417e-11
 18.0298	5.63123e-11
 18.0338	5.59848e-11
 18.0378	5.56592e-11
 18.0418	5.53355e-11
 18.0458	5.50136e-11
 18.0498	5.46936e-11
 18.0538	5.43755e-11
 18.0578	5.40592e-11
 18.0618	5.37447e-11
 18.0658	5.3432e-11
 18.0698	5.31212e-11
 18.0738	5.28122e-11
 18.0778	5.25049e-11
 18.0818	5.21994e-11
 18.0858	5.18957e-11
 18.0898	5.15937e-11
 18.0938	5.12935e-11
 18.0978	5.0995e-11
 18.1018	5.06983e-11
 18.1058	5.04033e-11
 18.1098	5.01098e-11
 18.1138	4.98182e-11
 18.1178	4.95283e-11
 18.1218	4.924e-11
 18.1258	4.89534e-11
 18.1298	4.86684e-11
 18.1338	4.83851e-11
 18.1378	4.81034e-11
 18.1418	4.78235e-11
 18.1458	4.7545e-11
 18.1498	4.72682e-11
 18.1538	4.6993e-11
 18.1578	4.67194e-11
 18.1618	4.64474e-11
 18.1658	4.61769e-11
 18.1698	4.59081e-11
 18.1738	4.56407e-11
 18.1778	4.53749e-11
 18.1818	4.51106e-11
 18.1858	4.48479e-11
 18.1898	4.45867e-11
 18.1938	4.4327e-11
 18.1978	4.40689e-11
 18.2018	4.38121e-11
 18.2058	4.35569e-11
 18.2098	4.33033e-11
 18.2138	4.30509e-11
 18.2178	4.28002e-11
 18.2218	4.25508e-11
 18.2258	4.2303e-11
 18.2298	4.20564e-11
 18.2338	4.18114e-11
 18.2378	4.15678e-11
 18.2418	4.13255e-11
 18.2458	4.10847e-11
 18.2498	4.08453e-11
 18.2538	4.06073e-11
 18.2578	4.03707e-11
 18.2618	4.01354e-11
 18.2658	3.99014e-11
 18.2698	3.96689e-11
 18.2738	3.94377e-11
 18.2778	3.92078e-11
 18.2818	3.89792e-11
 18.2858	3.87521e-11
 18.2898	3.85261e-11
 18.2938	3.83015e-11
 18.2978	3.80782e-11
 18.3018	3.78563e-11
 18.3058	3.76355e-11
 18.3098	3.74161e-11
 18.3138	3.71979e-11
 18.3178	3.6981e-11
 18.3218	3.67653e-11
 18.3258	3.6551e-11
 18.3298	3.63378e-11
 18.3338	3.61259e-11
 18.3378	3.59152e-11
 18.3418	3.57057e-11
 18.3458	3.54975e-11
 18.3498	3.52904e-11
 18.3538	3.50846e-11
 18.3578	3.488e-11
 18.3618	3.46765e-11
 18.3658	3.44742e-11
 18.3698	3.42731e-11
 18.3738	3.40731e-11
 18.3778	3.38743e-11
 18.3818	3.36766e-11
 18.3858	3.34802e-11
 18.3898	3.32849e-11
 18.3938	3.30906e-11
 18.3978	3.28975e-11
 18.4018	3.27056e-11
 18.4058	3.25147e-11
 18.4098	3.23249e-11
 18.4138	3.21363e-11
 18.4178	3.19487e-11
 18.4218	3.17623e-11
 18.4258	3.15768e-11
 18.4298	3.13925e-11
 18.4338	3.12093e-11
 18.4378	3.10272e-11
 18.4418	3.0846e-11
 18.4458	3.0666e-11
 18.4498	3.04869e-11
 18.4538	3.03089e-11
 18.4578	3.01319e-11
 18.4618	2.9956e-11
 18.4658	2.97811e-11
 18.4698	2.96072e-11
 18.4738	2.94343e-11
 18.4778	2.92625e-11
 18.4818	2.90915e-11
 18.4858	2.89217e-11
 18.4898	2.87528e-11
 18.4938	2.85848e-11
 18.4978	2.84179e-11
 18.5019	2.8252e-11
 18.5059	2.80869e-11
 18.5099	2.79229e-11
 18.5139	2.77597e-11
 18.5179	2.75975e-11
 18.5219	2.74364e-11
 18.5259	2.72761e-11
 18.5299	2.71167e-11
 18.5339	2.69583e-11
 18.5379	2.68008e-11
 18.5419	2.66442e-11
 18.5459	2.64885e-11
 18.5499	2.63338e-11
 18.5539	2.61798e-11
 18.5579	2.60269e-11
 18.5619	2.58748e-11
 18.5659	2.57235e-11
 18.5699	2.55732e-11
 18.5739	2.54237e-11
 18.5779	2.52752e-11
 18.5819	2.51274e-11
 18.5859	2.49806e-11
 18.5899	2.48345e-11
 18.5939	2.46893e-11
 18.5979	2.45451e-11
 18.6019	2.44015e-11
 18.6059	2.42589e-11
 18.6099	2.41171e-11
 18.6139	2.3976e-11
 18.6179	2.38358e-11
 18.6219	2.36965e-11
 18.6259	2.35579e-11
 18.6299	2.34202e-11
 18.6339	2.32833e-11
 18.6379	2.31471e-11
 18.6419	2.30118e-11
 18.6459	2.28771e-11
 18.6499	2.27434e-11
 18.6539	2.26103e-11
 18.6579	2.24781e-11
 18.6619	2.23466e-11
 18.6659	2.22159e-11
 18.6699	2.20859e-11
 18.6739	2.19568e-11
 18.6779	2.18283e-11
 18.6819	2.17006e-11
 18.6859	2.15736e-11
 18.6899	2.14475e-11
 18.6939	2.1322e-11
 18.6979	2.11972e-11
 18.7019	2.10732e-11
 18.7059	2.09499e-11
 18.7099	2.08272e-11
 18.7139	2.07054e-11
 18.7179	2.05842e-11
 18.7219	2.04638e-11
 18.7259	2.03441e-11
 18.7299	2.02249e-11
 18.7339	2.01066e-11
 18.7379	1.99889e-11
 18.7419	1.98719e-11
 18.7459	1.97556e-11
 18.7499	1.964e-11
 18.7539	1.95249e-11
 18.7579	1.94107e-11
 18.7619	1.9297e-11
 18.7659	1.9184e-11
 18.7699	1.90718e-11
 18.7739	1.89601e-11
 18.7779	1.8849e-11
 18.7819	1.87387e-11
 18.7859	1.8629e-11
 18.7899	1.85199e-11
 18.7939	1.84115e-11
 18.7979	1.83036e-11
 18.8019	1.81965e-11
 18.8059	1.80898e-11
 18.8099	1.7984e-11
 18.8139	1.78786e-11
 18.8179	1.77739e-11
 18.8219	1.76697e-11
 18.8259	1.75662e-11
 18.8299	1.74634e-11
 18.8339	1.7361e-11
 18.8379	1.72593e-11
 18.8419	1.71582e-11
 18.8459	1.70578e-11
 18.8499	1.69578e-11
 18.8539	1.68585e-11
 18.8579	1.67597e-11
 18.8619	1.66615e-11
 18.8659	1.65638e-11
 18.8699	1.64668e-11
 18.8739	1.63703e-11
 18.8779	1.62744e-11
 18.8819	1.6179e-11
 18.8859	1.60841e-11
 18.8899	1.59899e-11
 18.8939	1.58962e-11
 18.8979	1.5803e-11
 18.9019	1.57104e-11
 18.9059	1.56183e-11
 18.9099	1.55268e-11
 18.9139	1.54358e-11
 18.9179	1.53452e-11
 18.9219	1.52553e-11
 18.9259	1.51659e-11
 18.9299	1.50769e-11
 18.9339	1.49886e-11
 18.9379	1.49007e-11
 18.9419	1.48133e-11
 18.9459	1.47265e-11
 18.9499	1.46401e-11
 18.9539	1.45543e-11
 18.9579	1.44689e-11
 18.9619	1.43841e-11
 18.9659	1.42997e-11
 18.9699	1.42159e-11
 18.9739	1.41325e-11
 18.9779	1.40495e-11
 18.9819	1.39672e-11
 18.9859	1.38852e-11
 18.9899	1.38038e-11
 18.9939	1.37228e-11
 18.9979	1.36423e-11
 19.0019	1.35623e-11
 19.0059	1.34827e-11
 19.0099	1.34036e-11
 19.0139	1.3325e-11
 19.0179	1.32469e-11
 19.0219	1.31691e-11
 19.0259	1.30918e-11
 19.0299	1.3015e-11
 19.0339	1.29386e-11
 19.0379	1.28627e-11
 19.0419	1.27872e-11
 19.0459	1.27122e-11
 19.0499	1.26375e-11
 19.0539	1.25634e-11
 19.0579	1.24896e-11
 19.0619	1.24163e-11
 19.0659	1.23435e-11
 19.0699	1.2271e-11
 19.0739	1.2199e-11
 19.0779	1.21273e-11
 19.0819	1.20561e-11
 19.0859	1.19854e-11
 19.0899	1.19151e-11
 19.0939	1.18451e-11
 19.0979	1.17755e-11
 19.1019	1.17064e-11
 19.1059	1.16376e-11
 19.1099	1.15693e-11
 19.1139	1.15014e-11
 19.1179	1.14338e-11
 19.1219	1.13667e-11
 19.1259	1.12999e-11
 19.1299	1.12336e-11
 19.1339	1.11676e-11
 19.1379	1.11021e-11
 19.1419	1.10368e-11
 19.1459	1.0972e-11
 19.1499	1.09075e-11
 19.1539	1.08435e-11
 19.1579	1.07798e-11
 19.1619	1.07164e-11
 19.1659	1.06535e-11
 19.1699	1.05909e-11
 19.1739	1.05287e-11
 19.1779	1.04668e-11
 19.1819	1.04053e-11
 19.1859	1.03442e-11
 19.1899	1.02834e-11
 19.1939	1.0223e-11
 19.1979	1.0163e-11
 19.2019	1.01032e-11
 19.2059	1.00438e-11
 19.2099	9.98481e-12
 19.2139	9.9261e-12
 19.2179	9.86777e-12
 19.2219	9.80982e-12
 19.2259	9.75215e-12
 19.2299	9.69477e-12
 19.2339	9.63787e-12
 19.2379	9.58116e-12
 19.2419	9.52483e-12
 19.2459	9.46888e-12
 19.2499	9.41322e-12
 19.2539	9.35784e-12
 19.2579	9.30285e-12
 19.2619	9.24814e-12
 19.2659	9.19381e-12
 19.2699	9.13967e-12
 19.2739	9.08601e-12
 19.2779	9.03254e-12
 19.2819	8.97945e-12
 19.2859	8.92664e-12
 19.2899	8.87413e-12
 19.2939	8.82199e-12
 19.2979	8.77004e-12
 19.3019	8.71848e-12
 19.3059	8.6672e-12
 19.3099	8.61621e-12
 19.3139	8.56559e-12
 19.3179	8.51517e-12
 19.3219	8.46513e-12
 19.3259	8.41528e-12
 19.3299	8.36582e-12
 19.3339	8.31654e-12
 19.3379	8.26764e-12
 19.3419	8.21903e-12
 19.3459	8.17061e-12
 19.3499	8.12257e-12
 19.3539	8.07482e-12
 19.3579	8.02726e-12
 19.3619	7.98008e-12
 19.3659	7.93309e-12
 19.3699	7.88639e-12
 19.3739	7.83997e-12
 19.3779	7.79383e-12
 19.3819	7.74799e-12
 19.3859	7.70243e-12
 19.3899	7.65706e-12
 19.3939	7.61197e-12
 19.3979	7.56718e-12
 19.4019	7.52266e-12
 19.4059	7.47834e-12
 19.4099	7.43431e-12
 19.4139	7.39056e-12
 19.4179	7.34709e-12
 19.4219	7.30382e-12
 19.4259	7.26083e-12
 19.4299	7.21813e-12
 19.4339	7.17562e-12
 19.4379	7.1333e-12
 19.4419	7.09136e-12
 19.4459	7.04961e-12
 19.4499	7.00806e-12
 19.4539	6.96679e-12
 19.4579	6.9258e-12
 19.4619	6.885e-12
 19.4659	6.8445e-12
 19.4699	6.80418e-12
 19.4739	6.76405e-12
 19.4779	6.72421e-12
 19.4819	6.68465e-12
 19.4859	6.64529e-12
 19.4899	6.60611e-12
 19.4939	6.56722e-12
 19.4979	6.52852e-12
 19.502	6.49002e-12
 19.506	6.45179e-12
 19.51	6.41386e-12
 19.514	6.37602e-12
 19.518	6.33846e-12
 19.522	6.3011e-12
 19.526	6.26402e-12
 19.53	6.22713e-12
 19.534	6.19044e-12
 19.538	6.15393e-12
 19.542	6.11762e-12
 19.546	6.08159e-12
 19.55	6.04575e-12
 19.554	6.0101e-12
 19.558	5.97474e-12
 19.562	5.93947e-12
 19.566	5.90449e-12
 19.57	5.8697e-12
 19.574	5.8351e-12
 19.578	5.80069e-12
 19.582	5.76647e-12
 19.586	5.73254e-12
 19.59	5.6987e-12
 19.594	5.66515e-12
 19.598	5.63169e-12
 19.602	5.59852e-12
 19.606	5.56554e-12
 19.61	5.53275e-12
 19.614	5.50006e-12
 19.618	5.46765e-12
 19.622	5.43543e-12
 19.626	5.40341e-12
 19.63	5.37147e-12
 19.634	5.33983e-12
 19.638	5.30837e-12
 19.642	5.27701e-12
 19.646	5.24594e-12
 19.65	5.21496e-12
 19.654	5.18427e-12
 19.658	5.15367e-12
 19.662	5.12327e-12
 19.666	5.09305e-12
 19.67	5.06303e-12
 19.674	5.0331e-12
 19.678	5.00345e-12
 19.682	4.9739e-12
 19.686	4.94455e-12
 19.69	4.91538e-12
 19.694	4.8864e-12
 19.698	4.85761e-12
 19.702	4.82892e-12
 19.706	4.80042e-12
 19.71	4.77211e-12
 19.714	4.7439e-12
 19.718	4.71597e-12
 19.722	4.68814e-12
 19.726	4.6604e-12
 19.73	4.63295e-12
 19.734	4.60559e-12
 19.738	4.57843e-12
 19.742	4.55136e-12
 19.746	4.52457e-12
 19.75	4.49779e-12
 19.754	4.47129e-12
 19.758	4.44489e-12
 19.762	4.41867e-12
 19.766	4.39256e-12
 19.77	4.36663e-12
 19.774	4.34089e-12
 19.778	4.31525e-12
 19.782	4.2898e-12
 19.786	4.26445e-12
 19.79	4.23928e-12
 19.794	4.21421e-12
 19.798	4.18933e-12
 19.802	4.16455e-12
 19.806	4.14005e-12
 19.81	4.11556e-12
 19.814	4.09125e-12
 19.818	4.06713e-12
 19.822	4.04311e-12
 19.826	4.01919e-12
 19.83	3.99545e-12
 19.834	3.97191e-12
 19.838	3.94837e-12
 19.842	3.92511e-12
 19.846	3.90185e-12
 19.85	3.87888e-12
 19.854	3.85591e-12
 19.858	3.83312e-12
 19.862	3.81053e-12
 19.866	3.78804e-12
 19.87	3.76564e-12
 19.874	3.74333e-12
 19.878	3.72122e-12
 19.882	3.6993e-12
 19.886	3.67737e-12
 19.89	3.65573e-12
 19.894	3.6341e-12
 19.898	3.61265e-12
 19.902	3.5913e-12
 19.906	3.57004e-12
 19.91	3.54897e-12
 19.914	3.528e-12
 19.918	3.50713e-12
 19.922	3.48635e-12
 19.926	3.46576e-12
 19.93	3.44527e-12
 19.934	3.42496e-12
 19.938	3.40466e-12
 19.942	3.38455e-12
 19.946	3.36453e-12
 19.95	3.3447e-12
 19.954	3.32488e-12
 19.958	3.30524e-12
 19.962	3.2857e-12
 19.966	3.26625e-12
 19.97	3.247e-12
 19.974	3.22774e-12
 19.978	3.20868e-12
 19.982	3.18971e-12
 19.986	3.17084e-12
 19.99	3.15206e-12
 19.994	3.13347e-12
 19.998	3.11488e-12
 20.002	3.09648e-12
 20.006	3.07818e-12
 20.01	3.05998e-12
 20.014	3.04186e-12
 20.018	3.02385e-12
 20.022	3.00602e-12
 20.026	2.9882e-12
 20.03	2.97056e-12
 20.034	2.95302e-12
 20.038	2.93548e-12
 20.042	2.91813e-12
 20.046	2.90088e-12
 20.05	2.88372e-12
 20.054	2.86666e-12
 20.058	2.84969e-12
 20.062	2.83282e-12
 20.066	2.81604e-12
 20.07	2.79945e-12
 20.074	2.78287e-12
 20.078	2.76638e-12
 20.082	2.74998e-12
 20.086	2.73378e-12
 20.09	2.71757e-12
 20.094	2.70146e-12
 20.098	2.68545e-12
 20.102	2.66962e-12
 20.106	2.6538e-12
 20.11	2.63807e-12
 20.114	2.62244e-12
 20.118	2.60699e-12
 20.122	2.59155e-12
 20.126	2.5762e-12
 20.13	2.56095e-12
 20.134	2.5458e-12
 20.138	2.53073e-12
 20.142	2.51567e-12
 20.146	2.5008e-12
 20.15	2.48603e-12
 20.154	2.47125e-12
 20.158	2.45667e-12
 20.162	2.44208e-12
 20.166	2.42769e-12
 20.17	2.41329e-12
 20.174	2.399e-12
 20.178	2.38479e-12
 20.182	2.37068e-12
 20.186	2.35658e-12
 20.19	2.34266e-12
 20.194	2.32884e-12
 20.198	2.31501e-12
 20.202	2.30129e-12
 20.206	2.28766e-12
 20.21	2.27412e-12
 20.214	2.26068e-12
 20.218	2.24724e-12
 20.222	2.23389e-12
 20.226	2.22074e-12
 20.23	2.20758e-12
 20.234	2.19443e-12
 20.238	2.18146e-12
 20.242	2.1685e-12
 20.246	2.15572e-12
 20.25	2.14295e-12
 20.254	2.13018e-12
 20.258	2.11759e-12
 20.262	2.10501e-12
 20.266	2.09262e-12
 20.27	2.08013e-12
 20.274	2.06783e-12
 20.278	2.05563e-12
 20.282	2.04343e-12
 20.286	2.03132e-12
 20.29	2.01922e-12
 20.294	2.0073e-12
 20.298	1.99539e-12
 20.302	1.98357e-12
 20.306	1.97184e-12
 20.31	1.96012e-12
 20.314	1.94849e-12
 20.318	1.93695e-12
 20.322	1.92551e-12
 20.326	1.91407e-12
 20.33	1.90273e-12
 20.334	1.89139e-12
 20.338	1.88023e-12
 20.342	1.86908e-12
 20.346	1.85802e-12
 20.35	1.84696e-12
 20.354	1.836e-12
 20.358	1.82513e-12
 20.362	1.81427e-12
 20.366	1.80359e-12
 20.37	1.79282e-12
 20.374	1.78224e-12
 20.378	1.77166e-12
 20.382	1.76117e-12
 20.386	1.75068e-12
 20.39	1.74029e-12
 20.394	1.73e-12
 20.398	1.7197e-12
 20.402	1.7095e-12
 20.406	1.6994e-12
 20.41	1.68929e-12
 20.414	1.67928e-12
 20.418	1.66937e-12
 20.422	1.65946e-12
 20.426	1.64954e-12
 20.43	1.63982e-12
 20.434	1.63009e-12
 20.438	1.62037e-12
 20.442	1.61074e-12
 20.446	1.60121e-12
 20.45	1.59168e-12
 20.454	1.58224e-12
 20.458	1.5729e-12
 20.462	1.56356e-12
 20.466	1.55431e-12
 20.47	1.54506e-12
 20.474	1.53591e-12
 20.478	1.52676e-12
 20.482	1.5177e-12
 20.486	1.50874e-12
 20.49	1.49978e-12
 20.494	1.49082e-12
 20.498	1.48196e-12
 20.5021	1.47319e-12
 20.5061	1.46442e-12
 20.5101	1.45574e-12
 20.5141	1.44716e-12
 20.5181	1.43849e-12
 20.5221	1.43e-12
 20.5261	1.42152e-12
 20.5301	1.41303e-12
 20.5341	1.40464e-12
 20.5381	1.39635e-12
 20.5421	1.38806e-12
 20.5461	1.37976e-12
 20.5501	1.37157e-12
 20.5541	1.36346e-12
 20.5581	1.35536e-12
 20.5621	1.34735e-12
 20.5661	1.33934e-12
 20.5701	1.33134e-12
 20.5741	1.32342e-12
 20.5781	1.31561e-12
 20.5821	1.30779e-12
 20.5861	1.29997e-12
 20.5901	1.29225e-12
 20.5941	1.28463e-12
 20.5981	1.277e-12
 20.6021	1.26937e-12
 20.6061	1.26184e-12
 20.6101	1.25431e-12
 20.6141	1.24688e-12
 20.6181	1.23954e-12
 20.6221	1.2321e-12
 20.6261	1.22485e-12
 20.6301	1.21751e-12
 20.6341	1.21027e-12
 20.6381	1.20312e-12
 20.6421	1.19597e-12
 20.6461	1.18882e-12
 20.6501	1.18177e-12
 20.6541	1.17481e-12
 20.6581	1.16775e-12
 20.6621	1.16089e-12
 20.6661	1.15393e-12
 20.6701	1.14707e-12
 20.6741	1.1403e-12
 20.6781	1.13353e-12
 20.6821	1.12676e-12
 20.6861	1.12009e-12
 20.6901	1.11342e-12
 20.6941	1.10684e-12
 20.6981	1.10016e-12
 20.7021	1.09368e-12
 20.7061	1.0872e-12
 20.7101	1.08072e-12
 20.7141	1.07433e-12
 20.7181	1.06794e-12
 20.7221	1.06156e-12
 20.7261	1.05526e-12
 20.7301	1.04897e-12
 20.7341	1.04268e-12
 20.7381	1.03648e-12
 20.7421	1.03038e-12
 20.7461	1.02428e-12
 20.7501	1.01818e-12
 20.7541	1.01208e-12
 20.7581	1.00607e-12
 20.7621	1.00007e-12
 20.7661	9.94158e-13
 20.7701	9.88247e-13
 20.7741	9.82337e-13
 20.7781	9.76522e-13
 20.7821	9.70706e-13
 20.7861	9.64891e-13
 20.7901	9.59172e-13
 20.7941	9.53452e-13
 20.7981	9.47827e-13
 20.8021	9.42203e-13
 20.8061	9.36578e-13
 20.8101	9.30954e-13
 20.8141	9.25425e-13
 20.8181	9.19991e-13
 20.8221	9.14462e-13
 20.8261	9.09028e-13
 20.8301	9.03594e-13
 20.8341	8.98255e-13
 20.8381	8.92917e-13
 20.8421	8.87578e-13
 20.8461	8.82335e-13
 20.8501	8.77092e-13
 20.8541	8.71849e-13
 20.8581	8.66701e-13
 20.8621	8.61458e-13
 20.8661	8.56405e-13
 20.8701	8.51257e-13
 20.8741	8.46205e-13
 20.8781	8.41152e-13
 20.8821	8.36195e-13
 20.8861	8.31238e-13
 20.8901	8.26281e-13
 20.8941	8.21323e-13
 20.8981	8.16462e-13
 20.9021	8.116e-13
 20.9061	8.06738e-13
 20.9101	8.01971e-13
 20.9141	7.97205e-13
 20.9181	7.92438e-13
 20.9221	7.87672e-13
 20.9261	7.83e-13
 20.9301	7.78329e-13
 20.9341	7.73753e-13
 20.9381	7.69082e-13
 20.9421	7.64506e-13
 20.9461	7.60025e-13
 20.9501	7.5545e-13
 20.9541	7.50969e-13
 20.9581	7.46488e-13
 20.9621	7.42008e-13
 20.9661	7.37623e-13
 20.9701	7.33237e-13
 20.9741	7.28852e-13
 20.9781	7.24562e-13
 20.9821	7.20177e-13
 20.9861	7.15887e-13
 20.9901	7.11692e-13
 20.9941	7.07402e-13
 20.9981	7.03208e-13
 21.0021	6.99013e-13
 21.0061	6.94819e-13
 21.0101	6.90719e-13
 21.0141	6.8662e-13
 21.0181	6.82521e-13
 21.0221	6.78421e-13
 21.0261	6.74418e-13
 21.0301	6.70414e-13
 21.0341	6.6641e-13
 21.0381	6.62406e-13
 21.0421	6.58497e-13
 21.0461	6.54588e-13
 21.0501	6.5068e-13
 21.0541	6.46771e-13
 21.0581	6.42958e-13
 21.0621	6.39049e-13
 21.0661	6.35236e-13
 21.0701	6.31518e-13
 21.0741	6.27705e-13
 21.0781	6.23987e-13
 21.0821	6.20269e-13
 21.0861	6.16551e-13
 21.0901	6.12928e-13
 21.0941	6.0921e-13
 21.0981	6.05588e-13
 21.1021	6.01965e-13
 21.1061	5.98438e-13
 21.1101	5.94815e-13
 21.1141	5.91288e-13
 21.1181	5.8776e-13
 21.1221	5.84233e-13
 21.1261	5.80801e-13
 21.1301	5.77369e-13
 21.1341	5.73842e-13
 21.1381	5.70505e-13
 21.1421	5.67073e-13
 21.1461	5.63641e-13
 21.1501	5.60304e-13
 21.1541	5.56968e-13
 21.1581	5.53631e-13
 21.1621	5.5039e-13
 21.1661	5.47053e-13
 21.1701	5.43812e-13
 21.1741	5.4057e-13
 21.1781	5.37329e-13
 21.1821	5.34183e-13
 21.1861	5.30942e-13
 21.1901	5.27796e-13
 21.1941	5.2465e-13
 21.1981	5.21504e-13
 21.2021	5.18358e-13
 21.2061	5.15307e-13
 21.2101	5.12256e-13
 21.2141	5.09206e-13
 21.2181	5.06155e-13
 21.2221	5.03104e-13
 21.2261	5.00149e-13
 21.2301	4.97098e-13
 21.2341	4.94143e-13
 21.2381	4.91188e-13
 21.2421	4.88328e-13
 21.2461	4.85372e-13
 21.2501	4.82512e-13
 21.2541	4.79557e-13
 21.2581	4.76697e-13
 21.2621	4.73932e-13
 21.2661	4.71072e-13
 21.2701	4.68212e-13
 21.2741	4.65447e-13
 21.2781	4.62683e-13
 21.2821	4.59918e-13
 21.2861	4.57153e-13
 21.2901	4.54484e-13
 21.2941	4.51719e-13
 21.2981	4.4905e-13
 21.3021	4.46381e-13
 21.3061	4.43711e-13
 21.3101	4.41042e-13
 21.3141	4.38373e-13
 21.3181	4.35798e-13
 21.3221	4.33224e-13
 21.3261	4.3065e-13
 21.3301	4.28076e-13
 21.3341	4.25502e-13
 21.3381	4.22928e-13
 21.3421	4.2045e-13
 21.3461	4.17876e-13
 21.3501	4.15397e-13
 21.3541	4.12918e-13
 21.3581	4.10439e-13
 21.3621	4.08056e-13
 21.3661	4.05577e-13
 21.3701	4.03194e-13
 21.3741	4.00715e-13
 21.3781	3.98332e-13
 21.3821	3.95949e-13
 21.3861	3.93661e-13
 21.3901	3.91277e-13
 21.3941	3.88894e-13
 21.3981	3.86606e-13
 21.4021	3.84318e-13
 21.4061	3.8203e-13
 21.4101	3.79742e-13
 21.4141	3.77454e-13
 21.4181	3.75166e-13
 21.4221	3.72973e-13
 21.4261	3.70685e-13
 21.4301	3.68492e-13
 21.4341	3.66299e-13
 21.4381	3.64107e-13
 21.4421	3.61914e-13
 21.4461	3.59817e-13
 21.4501	3.57624e-13
 21.4541	3.55526e-13
 21.4581	3.53334e-13
 21.4621	3.51236e-13
 21.4661	3.49139e-13
 21.4701	3.47042e-13
 21.4741	3.4504e-13
 21.4781	3.42942e-13
 21.4821	3.4094e-13
 21.4861	3.38843e-13
 21.4901	3.36841e-13
 21.4941	3.34839e-13
 21.4981	3.32837e-13
 21.5022	3.30834e-13
 21.5062	3.28832e-13
 21.5102	3.26926e-13
 21.5142	3.24924e-13
 21.5182	3.23017e-13
 21.5222	3.2111e-13
 21.5262	3.19108e-13
 21.5302	3.17201e-13
 21.5342	3.15295e-13
 21.5382	3.13483e-13
 21.5422	3.11577e-13
 21.5462	3.09765e-13
 21.5502	3.07858e-13
 21.5542	3.06047e-13
 21.5582	3.04236e-13
 21.5622	3.02424e-13
 21.5662	3.00613e-13
 21.5702	2.98801e-13
 21.5742	2.9699e-13
 21.5782	2.95179e-13
 21.5822	2.93463e-13
 21.5862	2.91651e-13
 21.5902	2.89935e-13
 21.5942	2.88219e-13
 21.5982	2.86503e-13
 21.6022	2.84787e-13
 21.6062	2.83071e-13
 21.6102	2.81355e-13
 21.6142	2.79734e-13
 21.6182	2.78018e-13
 21.6222	2.76397e-13
 21.6262	2.74681e-13
 21.6302	2.73061e-13
 21.6342	2.7144e-13
 21.6382	2.69819e-13
 21.6422	2.68198e-13
 21.6462	2.66578e-13
 21.6502	2.64957e-13
 21.6542	2.63432e-13
 21.6582	2.61811e-13
 21.6622	2.60285e-13
 21.6662	2.5876e-13
 21.6702	2.57139e-13
 21.6742	2.55614e-13
 21.6782	2.54088e-13
 21.6822	2.52563e-13
 21.6862	2.51038e-13
 21.6902	2.49608e-13
 21.6942	2.48082e-13
 21.6982	2.46557e-13
 21.7022	2.45127e-13
 21.7062	2.43601e-13
 21.7102	2.42171e-13
 21.7142	2.40741e-13
 21.7182	2.39311e-13
 21.7222	2.37881e-13
 21.7262	2.36451e-13
 21.7302	2.35021e-13
 21.7342	2.33591e-13
 21.7382	2.32256e-13
 21.7422	2.30826e-13
 21.7462	2.29491e-13
 21.7502	2.28061e-13
 21.7542	2.26727e-13
 21.7582	2.25392e-13
 21.7622	2.23962e-13
 21.7662	2.22627e-13
 21.7702	2.21292e-13
 21.7742	2.20053e-13
 21.7782	2.18718e-13
 21.7822	2.17383e-13
 21.7862	2.16049e-13
 21.7902	2.14809e-13
 21.7942	2.13475e-13
 21.7982	2.12235e-13
 21.8022	2.10996e-13
 21.8062	2.09661e-13
 21.8102	2.08422e-13
 21.8142	2.07182e-13
 21.8182	2.05943e-13
 21.8222	2.04703e-13
 21.8262	2.03464e-13
 21.8302	2.02225e-13
 21.8342	2.01081e-13
 21.8382	1.99841e-13
 21.8422	1.98697e-13
 21.8462	1.97458e-13
 21.8502	1.96314e-13
 21.8542	1.95074e-13
 21.8582	1.9393e-13
 21.8622	1.92786e-13
 21.8662	1.91642e-13
 21.8702	1.90498e-13
 21.8742	1.89354e-13
 21.8782	1.8821e-13
 21.8822	1.87066e-13
 21.8862	1.85922e-13
 21.8902	1.84873e-13
 21.8942	1.83729e-13
 21.8982	1.82585e-13
 21.9022	1.81536e-13
 21.9062	1.80487e-13
 21.9102	1.79343e-13
 21.9142	1.78295e-13
 21.9182	1.77246e-13
 21.9222	1.76197e-13
 21.9262	1.75148e-13
 21.9302	1.741e-13
 21.9342	1.73051e-13
 21.9382	1.72002e-13
 21.9422	1.70953e-13
 21.9462	1.69905e-13
 21.9502	1.68856e-13
 21.9542	1.67903e-13
 21.9582	1.66854e-13
 21.9622	1.659e-13
 21.9662	1.64852e-13
 21.9702	1.63898e-13
 21.9742	1.62945e-13
 21.9782	1.61896e-13
 21.9822	1.60943e-13
 21.9862	1.59989e-13
 21.9902	1.59036e-13
 21.9942	1.58083e-13
 21.9982	1.57129e-13
 22.0022	1.56176e-13
 22.0062	1.55222e-13
 22.0102	1.54364e-13
 22.0142	1.53411e-13
 22.0182	1.52457e-13
 22.0222	1.51599e-13
 22.0262	1.50646e-13
 22.0302	1.49788e-13
 22.0342	1.48835e-13
 22.0382	1.47976e-13
 22.0422	1.47118e-13
 22.0462	1.46165e-13
 22.0502	1.45307e-13
 22.0542	1.44449e-13
 22.0582	1.43591e-13
 22.0622	1.42733e-13
 22.0662	1.41875e-13
 22.0702	1.41017e-13
 22.0742	1.40159e-13
 22.0782	1.393e-13
 22.0822	1.38538e-13
 22.0862	1.3768e-13
 22.0902	1.36822e-13
 22.0942	1.36059e-13
 22.0982	1.35201e-13
 22.1022	1.34438e-13
 22.1062	1.3358e-13
 22.1102	1.32817e-13
 22.1142	1.31959e-13
 22.1182	1.31197e-13
 22.1222	1.30434e-13
 22.1262	1.29671e-13
 22.1302	1.28813e-13
 22.1342	1.2805e-13
 22.1382	1.27288e-13
 22.1422	1.26525e-13
 22.1462	1.25762e-13
 22.1502	1.24999e-13
 22.1542	1.24237e-13
 22.1582	1.23569e-13
 22.1622	1.22807e-13
 22.1662	1.22044e-13
 22.1702	1.21281e-13
 22.1742	1.20614e-13
 22.1782	1.19851e-13
 22.1822	1.19184e-13
 22.1862	1.18421e-13
 22.1902	1.17753e-13
 22.1942	1.16991e-13
 22.1982	1.16323e-13
 22.2022	1.15656e-13
 22.2062	1.14893e-13
 22.2102	1.14226e-13
 22.2142	1.13558e-13
 22.2182	1.12891e-13
 22.2222	1.12224e-13
 22.2262	1.11556e-13
 22.2302	1.10889e-13
 22.2342	1.10221e-13
 22.2382	1.09554e-13
 22.2422	1.08887e-13
 22.2462	1.08219e-13
 22.2502	1.07552e-13
 22.2542	1.06884e-13
 22.2582	1.06312e-13
 22.2622	1.05645e-13
 22.2662	1.04978e-13
 22.2702	1.04406e-13
 22.2742	1.03738e-13
 22.2782	1.03166e-13
 22.2822	1.02499e-13
 22.2862	1.01927e-13
 22.2902	1.01259e-13
 22.2942	1.00687e-13
 22.2982	1.0002e-13
 22.3022	9.94477e-14
 22.3062	9.88757e-14
 22.3102	9.83036e-14
 22.3142	9.76362e-14
 22.3182	9.70642e-14
 22.3222	9.64921e-14
 22.3262	9.59201e-14
 22.3302	9.5348e-14
 22.3342	9.4776e-14
 22.3382	9.42039e-14
 22.3422	9.36318e-14
 22.3462	9.30598e-14
 22.3502	9.24877e-14
 22.3542	9.2011e-14
 22.3582	9.1439e-14
 22.3622	9.08669e-14
 22.3662	9.02948e-14
 22.3702	8.98181e-14
 22.3742	8.92461e-14
 22.3782	8.8674e-14
 22.3822	8.81973e-14
 22.3862	8.76252e-14
 22.3902	8.71485e-14
 22.3942	8.65765e-14
 22.3982	8.60998e-14
 22.4022	8.55277e-14
 22.4062	8.5051e-14
 22.4102	8.45743e-14
 22.4142	8.40022e-14
 22.4182	8.35255e-14
 22.4222	8.30488e-14
 22.4262	8.24767e-14
 22.4302	8.2e-14
 22.4342	8.15233e-14
 22.4382	8.10466e-14
 22.4422	8.05698e-14
 22.4462	8.00931e-14
 22.4502	7.96164e-14
 22.4542	7.91397e-14
 22.4582	7.8663e-14
 22.4622	7.81862e-14
 22.4662	7.77095e-14
 22.4702	7.72328e-14
 22.4742	7.67561e-14
 22.4782	7.62794e-14
 22.4822	7.58026e-14
 22.4862	7.54213e-14
 22.4902	7.49446e-14
 22.4942	7.44678e-14
 22.4982	7.39911e-14
 22.5023	7.36097e-14
 22.5063	7.3133e-14
 22.5103	7.26563e-14
 22.5143	7.22749e-14
 22.5183	7.17982e-14
 22.5223	7.14168e-14
 22.5263	7.09401e-14
 22.5303	7.05587e-14
 22.5343	7.0082e-14
 22.5383	6.97006e-14
 22.5423	6.93192e-14
 22.5463	6.88425e-14
 22.5503	6.84611e-14
 22.5543	6.80798e-14
 22.5583	6.7603e-14
 22.5623	6.72217e-14
 22.5663	6.68403e-14
 22.5703	6.64589e-14
 22.5743	6.59822e-14
 22.5783	6.56008e-14
 22.5823	6.52194e-14
 22.5863	6.48381e-14
 22.5903	6.44567e-14
 22.5943	6.40753e-14
 22.5983	6.36939e-14
 22.6023	6.33125e-14
 22.6063	6.29312e-14
 22.6103	6.25498e-14
 22.6143	6.21684e-14
 22.6183	6.1787e-14
 22.6223	6.14056e-14
 22.6263	6.10243e-14
 22.6303	6.06429e-14
 22.6343	6.02615e-14
 22.6383	5.99755e-14
 22.6423	5.95941e-14
 22.6463	5.92127e-14
 22.6503	5.88313e-14
 22.6543	5.85453e-14
 22.6583	5.81639e-14
 22.6623	5.77825e-14
 22.6663	5.74965e-14
 22.6703	5.71151e-14
 22.6743	5.67337e-14
 22.6783	5.64477e-14
 22.6823	5.60663e-14
 22.6863	5.57803e-14
 22.6903	5.53989e-14
 22.6943	5.51128e-14
 22.6983	5.47315e-14
 22.7023	5.44454e-14
 22.7063	5.4064e-14
 22.7103	5.3778e-14
 22.7143	5.33966e-14
 22.7183	5.31106e-14
 22.7223	5.28246e-14
 22.7263	5.24432e-14
 22.7303	5.21571e-14
 22.7343	5.18711e-14
 22.7383	5.15851e-14
 22.7423	5.12037e-14
 22.7463	5.09176e-14
 22.7503	5.06316e-14
 22.7543	5.03456e-14
 22.7583	4.99642e-14
 22.7623	4.96781e-14
 22.7663	4.93921e-14
 22.7703	4.91061e-14
 22.7743	4.882e-14
 22.7783	4.8534e-14
 22.7823	4.82479e-14
 22.7863	4.79619e-14
 22.7903	4.76759e-14
 22.7943	4.73898e-14
 22.7983	4.71038e-14
 22.8023	4.68177e-14
 22.8063	4.65317e-14
 22.8103	4.62457e-14
 22.8143	4.59596e-14
 22.8183	4.56736e-14
 22.8223	4.53875e-14
 22.8263	4.51015e-14
 22.8303	4.48155e-14
 22.8343	4.46248e-14
 22.8383	4.43387e-14
 22.8423	4.40527e-14
 22.8463	4.37666e-14
 22.8503	4.34806e-14
 22.8543	4.32899e-14
 22.8583	4.30039e-14
 22.8623	4.27178e-14
 22.8663	4.25271e-14
 22.8703	4.22411e-14
 22.8743	4.19551e-14
 22.8783	4.17644e-14
 22.8823	4.14783e-14
 22.8863	4.11923e-14
 22.8903	4.10016e-14
 22.8943	4.07155e-14
 22.8983	4.04295e-14
 22.9023	4.02388e-14
 22.9063	3.99528e-14
 22.9103	3.97621e-14
 22.9143	3.9476e-14
 22.9183	3.92853e-14
 22.9223	3.89993e-14
 22.9263	3.88086e-14
 22.9303	3.85226e-14
 22.9343	3.83319e-14
 22.9383	3.81412e-14
 22.9423	3.78551e-14
 22.9463	3.76644e-14
 22.9503	3.73784e-14
 22.9543	3.71877e-14
 22.9583	3.6997e-14
 22.9623	3.67109e-14
 22.9663	3.65203e-14
 22.9703	3.63296e-14
 22.9743	3.60435e-14
 22.9783	3.58528e-14
 22.9823	3.56621e-14
 22.9863	3.54714e-14
 22.9903	3.51854e-14
 22.9943	3.49947e-14
 22.9983	3.4804e-14
 23.0023	3.46133e-14
 23.0063	3.44226e-14
 23.0103	3.41366e-14
 23.0143	3.39459e-14
 23.0183	3.37552e-14
 23.0223	3.35645e-14
 23.0263	3.33738e-14
 23.0303	3.31831e-14
 23.0343	3.29924e-14
 23.0383	3.28017e-14
 23.0423	3.25156e-14
 23.0463	3.23249e-14
 23.0503	3.21342e-14
 23.0543	3.19435e-14
 23.0583	3.17528e-14
 23.0623	3.15621e-14
 23.0663	3.13714e-14
 23.0703	3.11808e-14
 23.0743	3.09901e-14
 23.0783	3.07994e-14
 23.0823	3.06087e-14
 23.0863	3.0418e-14
 23.0903	3.03226e-14
 23.0943	3.01319e-14
 23.0983	2.99412e-14
 23.1023	2.97505e-14
 23.1063	2.95598e-14
 23.1103	2.93691e-14
 23.1143	2.91784e-14
 23.1183	2.89877e-14
 23.1223	2.88924e-14
 23.1263	2.87017e-14
 23.1303	2.8511e-14
 23.1343	2.83203e-14
 23.1383	2.81296e-14
 23.1423	2.80342e-14
 23.1463	2.78435e-14
 23.1503	2.76528e-14
 23.1543	2.74621e-14
 23.1583	2.73668e-14
 23.1623	2.71761e-14
 23.1663	2.69854e-14
 23.1703	2.67947e-14
 23.1743	2.66993e-14
 23.1783	2.65086e-14
 23.1823	2.63179e-14
 23.1863	2.62226e-14
 23.1903	2.60319e-14
 23.1943	2.58412e-14
 23.1983	2.57459e-14
 23.2023	2.55552e-14
 23.2063	2.53645e-14
 23.2103	2.52691e-14
 23.2143	2.50784e-14
 23.2183	2.49831e-14
 23.2223	2.47924e-14
 23.2263	2.46017e-14
 23.2303	2.45063e-14
 23.2343	2.43156e-14
 23.2383	2.42203e-14
 23.2423	2.40296e-14
 23.2463	2.39342e-14
 23.2503	2.37435e-14
 23.2543	2.36482e-14
 23.2583	2.34575e-14
 23.2623	2.33621e-14
 23.2663	2.31714e-14
 23.2703	2.30761e-14
 23.2743	2.28853e-14
 23.2783	2.279e-14
 23.2823	2.25993e-14
 23.2863	2.2504e-14
 23.2903	2.24086e-14
 23.2943	2.22179e-14
 23.2983	2.21225e-14
 23.3023	2.19318e-14
 23.3063	2.18365e-14
 23.3103	2.17411e-14
 23.3143	2.15504e-14
 23.3183	2.14551e-14
 23.3223	2.13597e-14
 23.3263	2.1169e-14
 23.3303	2.10737e-14
 23.3343	2.0883e-14
 23.3383	2.07876e-14
 23.3423	2.06923e-14
 23.3463	2.05969e-14
 23.3503	2.04062e-14
 23.3543	2.03109e-14
 23.3583	2.02155e-14
 23.3623	2.00248e-14
 23.3663	1.99295e-14
 23.3703	1.98341e-14
 23.3743	1.97388e-14
 23.3783	1.95481e-14
 23.3823	1.94527e-14
 23.3863	1.93574e-14
 23.3903	1.9262e-14
 23.3943	1.90713e-14
 23.3983	1.8976e-14
 23.4023	1.88806e-14
 23.4063	1.87853e-14
 23.4103	1.86899e-14
 23.4143	1.84992e-14
 23.4183	1.84039e-14
 23.4223	1.83085e-14
 23.4263	1.82132e-14
 23.4303	1.81178e-14
 23.4343	1.80225e-14
 23.4383	1.78317e-14
 23.4423	1.77364e-14
 23.4463	1.7641e-14
 23.4503	1.75457e-14
 23.4543	1.74503e-14
 23.4583	1.7355e-14
 23.4623	1.72596e-14
 23.4663	1.71643e-14
 23.4703	1.70689e-14
 23.4743	1.69736e-14
 23.4783	1.67829e-14
 23.4823	1.66875e-14
 23.4863	1.65922e-14
 23.4903	1.64968e-14
 23.4943	1.64015e-14
 23.4983	1.63061e-14
 23.5024	1.62108e-14
 23.5064	1.61154e-14
 23.5104	1.60201e-14
 23.5144	1.59247e-14
 23.5184	1.58294e-14
 23.5224	1.5734e-14
 23.5264	1.56387e-14
 23.5304	1.55433e-14
 23.5344	1.5448e-14
 23.5384	1.53526e-14
 23.5424	1.52572e-14
 23.5464	1.51619e-14
 23.5504	1.50665e-14
 23.5544	1.49712e-14
 23.5584	1.48758e-14
 23.5624	1.47805e-14
 23.5664	1.46851e-14
 23.5704	1.45898e-14
 23.5744	1.45898e-14
 23.5784	1.44944e-14
 23.5824	1.43991e-14
 23.5864	1.43037e-14
 23.5904	1.42084e-14
 23.5944	1.4113e-14
 23.5984	1.40177e-14
 23.6024	1.39223e-14
 23.6064	1.3827e-14
 23.6104	1.37316e-14
 23.6144	1.37316e-14
 23.6184	1.36363e-14
 23.6224	1.35409e-14
 23.6264	1.34455e-14
 23.6304	1.33502e-14
 23.6344	1.32548e-14
 23.6384	1.31595e-14
 23.6424	1.31595e-14
 23.6464	1.30641e-14
 23.6504	1.29688e-14
 23.6544	1.28734e-14
 23.6584	1.27781e-14
 23.6624	1.27781e-14
 23.6664	1.26827e-14
 23.6704	1.25874e-14
 23.6744	1.2492e-14
 23.6784	1.23967e-14
 23.6824	1.23967e-14
 23.6864	1.23013e-14
 23.6904	1.22059e-14
 23.6944	1.21106e-14
 23.6984	1.20152e-14
 23.7024	1.20152e-14
 23.7064	1.19199e-14
 23.7104	1.18245e-14
 23.7144	1.17292e-14
 23.7184	1.17292e-14
 23.7224	1.16338e-14
 23.7264	1.15385e-14
 23.7304	1.14431e-14
 23.7344	1.14431e-14
 23.7384	1.13478e-14
 23.7424	1.12524e-14
 23.7464	1.12524e-14
 23.7504	1.11571e-14
 23.7544	1.10617e-14
 23.7584	1.09663e-14
 23.7624	1.09663e-14
 23.7664	1.0871e-14
 23.7704	1.07756e-14
 23.7744	1.07756e-14
 23.7784	1.06803e-14
 23.7824	1.05849e-14
 23.7864	1.05849e-14
 23.7904	1.04896e-14
 23.7944	1.03942e-14
 23.7984	1.03942e-14
 23.8024	1.02989e-14
 23.8064	1.02035e-14
 23.8104	1.02035e-14
 23.8144	1.01082e-14
 23.8184	1.00128e-14
 23.8224	1.00128e-14
 23.8264	9.91745e-15
 23.8304	9.82209e-15
 23.8344	9.82209e-15
 23.8384	9.72674e-15
 23.8424	9.72674e-15
 23.8464	9.63138e-15
 23.8504	9.53603e-15
 23.8544	9.53603e-15
 23.8584	9.44067e-15
 23.8624	9.44068e-15
 23.8664	9.34532e-15
 23.8704	9.24996e-15
 23.8744	9.24996e-15
 23.8784	9.15461e-15
 23.8824	9.15461e-15
 23.8864	9.05925e-15
 23.8904	8.9639e-15
 23.8944	8.9639e-15
 23.8984	8.86854e-15
 23.9024	8.86854e-15
 23.9064	8.77319e-15
 23.9104	8.77319e-15
 23.9144	8.67783e-15
 23.9184	8.67783e-15
 23.9224	8.58248e-15
 23.9264	8.48712e-15
 23.9304	8.48712e-15
 23.9344	8.39176e-15
 23.9384	8.39177e-15
 23.9424	8.29641e-15
 23.9464	8.29641e-15
 23.9504	8.20105e-15
 23.9544	8.20106e-15
 23.9584	8.1057e-15
 23.9624	8.1057e-15
 23.9664	8.01034e-15
 23.9704	8.01034e-15
 23.9744	7.91499e-15
 23.9784	7.91499e-15
 23.9824	7.81963e-15
 23.9864	7.81963e-15
 23.9904	7.72427e-15
 23.9944	7.72428e-15
 23.9984	7.62892e-15
 24.0024	7.62892e-15
 24.0064	7.53356e-15
 24.0104	7.53356e-15
 24.0144	7.4382e-15
 24.0184	7.43821e-15
 24.0224	7.34285e-15
 24.0264	7.34285e-15
 24.0304	7.24749e-15
 24.0344	7.24749e-15
 24.0384	7.15213e-15
 24.0424	7.15214e-15
 24.0464	7.15214e-15
 24.0504	7.05678e-15
 24.0544	7.05678e-15
 24.0584	6.96142e-15
 24.0624	6.96142e-15
 24.0664	6.86606e-15
 24.0704	6.86607e-15
 24.0744	6.77071e-15
 24.0784	6.77071e-15
 24.0824	6.77071e-15
 24.0864	6.67535e-15
 24.0904	6.67535e-15
 24.0944	6.57999e-15
 24.0984	6.58e-15
 24.1024	6.48464e-15
 24.1064	6.48464e-15
 24.1104	6.48464e-15
 24.1144	6.38928e-15
 24.1184	6.38928e-15
 24.1224	6.29392e-15
 24.1264	6.29392e-15
 24.1304	6.29393e-15
 24.1344	6.19857e-15
 24.1384	6.19857e-15
 24.1424	6.10321e-15
 24.1464	6.10321e-15
 24.1504	6.10321e-15
 24.1544	6.00785e-15
 24.1584	6.00785e-15
 24.1624	5.91249e-15
 24.1664	5.91249e-15
 24.1704	5.9125e-15
 24.1744	5.81714e-15
 24.1784	5.81714e-15
 24.1824	5.81714e-15
 24.1864	5.72178e-15
 24.1904	5.72178e-15
 24.1944	5.72178e-15
 24.1984	5.62642e-15
 24.2024	5.62642e-15
 24.2064	5.53106e-15
 24.2104	5.53106e-15
 24.2144	5.53107e-15
 24.2184	5.4357e-15
 24.2224	5.43571e-15
 24.2264	5.43571e-15
 24.2304	5.34035e-15
 24.2344	5.34035e-15
 24.2384	5.34035e-15
 24.2424	5.24499e-15
 24.2464	5.24499e-15
 24.2504	5.24499e-15
 24.2544	5.14963e-15
 24.2584	5.14963e-15
 24.2624	5.14963e-15
 24.2664	5.05427e-15
 24.2704	5.05427e-15
 24.2744	5.05428e-15
 24.2784	4.95891e-15
 24.2824	4.95891e-15
 24.2864	4.95892e-15
 24.2904	4.86355e-15
 24.2944	4.86356e-15
 24.2984	4.86356e-15
 24.3024	4.7682e-15
 24.3064	4.7682e-15
 24.3104	4.7682e-15
 24.3144	4.7682e-15
 24.3184	4.67284e-15
 24.3224	4.67284e-15
 24.3264	4.67284e-15
 24.3304	4.57748e-15
 24.3344	4.57748e-15
 24.3384	4.57748e-15
 24.3424	4.57748e-15
 24.3464	4.48212e-15
 24.3504	4.48212e-15
 24.3544	4.48212e-15
 24.3584	4.38676e-15
 24.3624	4.38676e-15
 24.3664	4.38676e-15
 24.3704	4.38677e-15
 24.3744	4.2914e-15
 24.3784	4.2914e-15
 24.3824	4.2914e-15
 24.3864	4.19604e-15
 24.3904	4.19604e-15
 24.3944	4.19604e-15
 24.3984	4.19605e-15
 24.4024	4.10068e-15
 24.4064	4.10068e-15
 24.4104	4.10069e-15
 24.4144	4.10069e-15
 24.4184	4.00532e-15
 24.4224	4.00532e-15
 24.4264	4.00533e-15
 24.4304	4.00533e-15
 24.4344	3.90996e-15
 24.4384	3.90997e-15
 24.4424	3.90997e-15
 24.4464	3.90997e-15
 24.4504	3.8146e-15
 24.4544	3.81461e-15
 24.4584	3.81461e-15
 24.4624	3.81461e-15
 24.4664	3.71924e-15
 24.4704	3.71925e-15
 24.4744	3.71925e-15
 24.4784	3.71925e-15
 24.4824	3.62388e-15
 24.4864	3.62388e-15
 24.4904	3.62389e-15
 24.4944	3.62389e-15
 24.4984	3.52852e-15
 24.5025	3.52852e-15
 24.5065	3.52853e-15
 24.5105	3.52853e-15
 24.5145	3.52853e-15
 24.5185	3.43316e-15
 24.5225	3.43316e-15
 24.5265	3.43317e-15
 24.5305	3.43317e-15
 24.5345	3.3378e-15
 24.5385	3.3378e-15
 24.5425	3.3378e-15
 24.5465	3.33781e-15
 24.5505	3.33781e-15
 24.5545	3.24244e-15
 24.5585	3.24244e-15
 24.5625	3.24244e-15
 24.5665	3.24245e-15
 24.5705	3.24245e-15
 24.5745	3.14708e-15
 24.5785	3.14708e-15
 24.5825	3.14708e-15
 24.5865	3.14708e-15
 24.5905	3.14709e-15
 24.5945	3.05172e-15
 24.5985	3.05172e-15
 24.6025	3.05172e-15
 24.6065	3.05172e-15
 24.6105	3.05172e-15
 24.6145	2.95636e-15
 24.6185	2.95636e-15
 24.6225	2.95636e-15
 24.6265	2.95636e-15
 24.6305	2.95636e-15
 24.6345	2.861e-15
 24.6385	2.861e-15
 24.6425	2.861e-15
 24.6465	2.861e-15
 24.6505	2.861e-15
 24.6545	2.861e-15
 24.6585	2.76564e-15
 24.6625	2.76564e-15
 24.6665	2.76564e-15
 24.6705	2.76564e-15
 24.6745	2.76564e-15
 24.6785	2.67027e-15
 24.6825	2.67028e-15
 24.6865	2.67028e-15
 24.6905	2.67028e-15
 24.6945	2.67028e-15
 24.6985	2.67028e-15
 24.7025	2.57491e-15
 24.7065	2.57491e-15
 24.7105	2.57491e-15
 24.7145	2.57492e-15
 24.7185	2.57492e-15
 24.7225	2.57492e-15
 24.7265	2.47955e-15
 24.7305	2.47955e-15
 24.7345	2.47955e-15
 24.7385	2.47955e-15
 24.7425	2.47955e-15
 24.7465	2.47955e-15
 24.7505	2.47956e-15
 24.7545	2.38419e-15
 24.7585	2.38419e-15
 24.7625	2.38419e-15
 24.7665	2.38419e-15
 24.7705	2.38419e-15
 24.7745	2.38419e-15
 24.7785	2.28883e-15
 24.7825	2.28883e-15
 24.7865	2.28883e-15
 24.7905	2.28883e-15
 24.7945	2.28883e-15
 24.7985	2.28883e-15
 24.8025	2.28883e-15
 24.8065	2.19346e-15
 24.8105	2.19346e-15
 24.8145	2.19346e-15
 24.8185	2.19347e-15
 24.8225	2.19347e-15
 24.8265	2.19347e-15
 24.8305	2.19347e-15
 24.8345	2.0981e-15
 24.8385	2.0981e-15
 24.8425	2.0981e-15
 24.8465	2.0981e-15
 24.8505	2.0981e-15
 24.8545	2.0981e-15
 24.8585	2.0981e-15
 24.8625	2.09811e-15
 24.8665	2.00274e-15
 24.8705	2.00274e-15
 24.8745	2.00274e-15
 24.8785	2.00274e-15
 24.8825	2.00274e-15
 24.8865	2.00274e-15
 24.8905	2.00274e-15
 24.8945	1.90737e-15
 24.8985	1.90737e-15
 24.9025	1.90737e-15
 24.9065	1.90738e-15
 24.9105	1.90738e-15
 24.9145	1.90738e-15
 24.9185	1.90738e-15
 24.9225	1.90738e-15
 24.9265	1.90738e-15
 24.9305	1.81201e-15
 24.9345	1.81201e-15
 24.9385	1.81201e-15
 24.9425	1.81201e-15
 24.9465	1.81201e-15
 24.9505	1.81201e-15
 24.9545	1.81201e-15
 24.9585	1.81201e-15
 24.9625	1.71665e-15
 24.9665	1.71665e-15
 24.9705	1.71665e-15
 24.9745	1.71665e-15
 24.9785	1.71665e-15
 24.9825	1.71665e-15
 24.9865	1.71665e-15
 24.9905	1.71665e-15
 24.9945	1.71665e-15
 24.9985	1.62128e-15
 25.0025	1.62128e-15
 25.0065	1.62128e-15
 25.0105	1.62128e-15
 25.0145	1.62129e-15
 25.0185	1.62129e-15
 25.0225	1.62129e-15
 25.0265	1.62129e-15
 25.0305	1.62129e-15
 25.0345	1.62129e-15
 25.0385	1.52592e-15
 25.0425	1.52592e-15
 25.0465	1.52592e-15
 25.0505	1.52592e-15
 25.0545	1.52592e-15
 25.0585	1.52592e-15
 25.0625	1.52592e-15
 25.0665	1.52593e-15
 25.0705	1.52593e-15
 25.0745	1.52593e-15
 25.0785	1.43056e-15
 25.0825	1.43056e-15
 25.0865	1.43056e-15
 25.0905	1.43056e-15
 25.0945	1.43056e-15
 25.0985	1.43056e-15
 25.1025	1.43056e-15
 25.1065	1.43056e-15
 25.1105	1.43056e-15
 25.1145	1.43056e-15
 25.1185	1.43056e-15
 25.1225	1.33519e-15
 25.1265	1.33519e-15
 25.1305	1.3352e-15
 25.1345	1.3352e-15
 25.1385	1.3352e-15
 25.1425	1.3352e-15
 25.1465	1.3352e-15
 25.1505	1.3352e-15
 25.1545	1.3352e-15
 25.1585	1.3352e-15
 25.1625	1.3352e-15
 25.1665	1.3352e-15
 25.1705	1.23983e-15
 25.1745	1.23983e-15
 25.1785	1.23983e-15
 25.1825	1.23983e-15
 25.1865	1.23983e-15
 25.1905	1.23983e-15
 25.1945	1.23983e-15
 25.1985	1.23984e-15
 25.2025	1.23984e-15
 25.2065	1.23984e-15
 25.2105	1.23984e-15
 25.2145	1.23984e-15
 25.2185	1.14447e-15
 25.2225	1.14447e-15
 25.2265	1.14447e-15
 25.2305	1.14447e-15
 25.2345	1.14447e-15
 25.2385	1.14447e-15
 25.2425	1.14447e-15
 25.2465	1.14447e-15
 25.2505	1.14447e-15
 25.2545	1.14447e-15
 25.2585	1.14447e-15
 25.2625	1.14447e-15
 25.2665	1.14447e-15
 25.2705	1.14447e-15
 25.2745	1.0491e-15
 25.2785	1.0491e-15
 25.2825	1.0491e-15
 25.2865	1.0491e-15
 25.2905	1.0491e-15
 25.2945	1.0491e-15
 25.2985	1.0491e-15
 25.3025	1.04911e-15
 25.3065	1.04911e-15
 25.3105	1.04911e-15
 25.3145	1.04911e-15
 25.3185	1.04911e-15
 25.3225	1.04911e-15
 25.3265	1.04911e-15
 25.3305	1.04911e-15
 25.3345	9.53736e-16
 25.3385	9.53736e-16
 25.3425	9.53737e-16
 25.3465	9.53737e-16
 25.3505	9.53738e-16
 25.3545	9.53738e-16
 25.3585	9.53739e-16
 25.3625	9.53739e-16
 25.3665	9.5374e-16
 25.3705	9.5374e-16
 25.3745	9.53741e-16
 25.3785	9.53741e-16
 25.3825	9.53742e-16
 25.3865	9.53742e-16
 25.3905	9.53743e-16
 25.3945	9.53743e-16
 25.3985	8.58369e-16
 25.4025	8.5837e-16
 25.4065	8.5837e-16
 25.4105	8.5837e-16
 25.4145	8.58371e-16
 25.4185	8.58371e-16
 25.4225	8.58372e-16
 25.4265	8.58372e-16
 25.4305	8.58373e-16
 25.4345	8.58373e-16
 25.4385	8.58373e-16
 25.4425	8.58374e-16
 25.4465	8.58374e-16
 25.4505	8.58375e-16
 25.4545	8.58375e-16
 25.4585	8.58376e-16
 25.4625	8.58376e-16
 25.4665	8.58377e-16
 25.4705	7.63002e-16
 25.4745	7.63002e-16
 25.4785	7.63003e-16
 25.4825	7.63003e-16
 25.4865	7.63003e-16
 25.4905	7.63004e-16
 25.4945	7.63004e-16
 25.4985	7.63004e-16
 25.5026	7.63005e-16
 25.5066	7.63005e-16
 25.5106	7.63006e-16
 25.5146	7.63006e-16
 25.5186	7.63006e-16
 25.5226	7.63007e-16
 25.5266	7.63007e-16
 25.5306	7.63008e-16
 25.5346	7.63008e-16
 25.5386	7.63008e-16
 25.5426	7.63009e-16
 25.5466	7.63009e-16
 25.5506	7.63009e-16
 25.5546	6.67634e-16
 25.5586	6.67634e-16
 25.5626	6.67634e-16
 25.5666	6.67635e-16
 25.5706	6.67635e-16
 25.5746	6.67635e-16
 25.5786	6.67636e-16
 25.5826	6.67636e-16
 25.5866	6.67636e-16
 25.5906	6.67637e-16
 25.5946	6.67637e-16
 25.5986	6.67637e-16
 25.6026	6.67638e-16
 25.6066	6.67638e-16
 25.6106	6.67638e-16
 25.6146	6.67639e-16
 25.6186	6.67639e-16
 25.6226	6.67639e-16
 25.6266	6.6764e-16
 25.6306	6.6764e-16
 25.6346	6.6764e-16
 25.6386	6.67641e-16
 25.6426	6.67641e-16
 25.6466	5.72264e-16
 25.6506	5.72264e-16
 25.6546	5.72265e-16
 25.6586	5.72265e-16
 25.6626	5.72265e-16
 25.6666	5.72266e-16
 25.6706	5.72266e-16
 25.6746	5.72266e-16
 25.6786	5.72266e-16
 25.6826	5.72267e-16
 25.6866	5.72267e-16
 25.6906	5.72267e-16
 25.6946	5.72268e-16
 25.6986	5.72268e-16
 25.7026	5.72268e-16
 25.7066	5.72268e-16
 25.7106	5.72269e-16
 25.7146	5.72269e-16
 25.7186	5.72269e-16
 25.7226	5.7227e-16
 25.7266	5.7227e-16
 25.7306	5.7227e-16
 25.7346	5.7227e-16
 25.7386	5.72271e-16
 25.7426	5.72271e-16
 25.7466	5.72271e-16
 25.7506	5.72272e-16
 25.7546	5.72272e-16
 25.7586	4.76894e-16
 25.7626	4.76894e-16
 25.7666	4.76894e-16
 25.7706	4.76894e-16
 25.7746	4.76894e-16
 25.7786	4.76895e-16
 25.7826	4.76895e-16
 25.7866	4.76895e-16
 25.7906	4.76895e-16
 25.7946	4.76896e-16
 25.7986	4.76896e-16
 25.8026	4.76896e-16
 25.8066	4.76896e-16
 25.8106	4.76897e-16
 25.8146	4.76897e-16
 25.8186	4.76897e-16
 25.8226	4.76897e-16
 25.8266	4.76898e-16
 25.8306	4.76898e-16
 25.8346	4.76898e-16
 25.8386	4.76898e-16
 25.8426	4.76899e-16
 25.8466	4.76899e-16
 25.8506	4.76899e-16
 25.8546	4.76899e-16
 25.8586	4.769e-16
 25.8626	4.769e-16
 25.8666	4.769e-16
 25.8706	4.769e-16
 25.8746	4.76901e-16
 25.8786	4.76901e-16
 25.8826	4.76901e-16
 25.8866	3.81521e-16
 25.8906	3.81521e-16
 25.8946	3.81521e-16
 25.8986	3.81522e-16
 25.9026	3.81522e-16
 25.9066	3.81522e-16
 25.9106	3.81522e-16
 25.9146	3.81522e-16
 25.9186	3.81523e-16
 25.9226	3.81523e-16
 25.9266	3.81523e-16
 25.9306	3.81523e-16
 25.9346	3.81523e-16
 25.9386	3.81524e-16
 25.9426	3.81524e-16
 25.9466	3.81524e-16
 25.9506	3.81524e-16
 25.9546	3.81524e-16
 25.9586	3.81524e-16
 25.9626	3.81525e-16
 25.9666	3.81525e-16
 25.9706	3.81525e-16
 25.9746	3.81525e-16
 25.9786	3.81525e-16
 25.9826	3.81526e-16
 25.9866	3.81526e-16
 25.9906	3.81526e-16
 25.9946	3.81526e-16
 25.9986	3.81526e-16
 26.0026	3.81527e-16
 26.0066	3.81527e-16
 26.0106	3.81527e-16
 26.0146	3.81527e-16
 26.0186	3.81527e-16
 26.0226	3.81528e-16
 26.0266	3.81528e-16
 26.0306	3.81528e-16
 26.0346	3.81528e-16
 26.0386	3.81528e-16
 26.0426	3.81529e-16
 26.0466	3.81529e-16
 26.0506	2.86147e-16
 26.0546	2.86147e-16
 26.0586	2.86147e-16
 26.0626	2.86147e-16
 26.0666	2.86147e-16
 26.0706	2.86147e-16
 26.0746	2.86148e-16
 26.0786	2.86148e-16
 26.0826	2.86148e-16
 26.0866	2.86148e-16
 26.0906	2.86148e-16
 26.0946	2.86148e-16
 26.0986	2.86148e-16
 26.1026	2.86149e-16
 26.1066	2.86149e-16
 26.1106	2.86149e-16
 26.1146	2.86149e-16
 26.1186	2.86149e-16
 26.1226	2.86149e-16
 26.1266	2.86149e-16
 26.1306	2.8615e-16
 26.1346	2.8615e-16
 26.1386	2.8615e-16
 26.1426	2.8615e-16
 26.1466	2.8615e-16
 26.1506	2.8615e-16
 26.1546	2.8615e-16
 26.1586	2.86151e-16
 26.1626	2.86151e-16
 26.1666	2.86151e-16
 26.1706	2.86151e-16
 26.1746	2.86151e-16
 26.1786	2.86151e-16
 26.1826	2.86151e-16
 26.1866	2.86152e-16
 26.1906	2.86152e-16
 26.1946	2.86152e-16
 26.1986	2.86152e-16
 26.2026	2.86152e-16
 26.2066	2.86152e-16
 26.2106	2.86152e-16
 26.2146	2.86153e-16
 26.2186	2.86153e-16
 26.2226	2.86153e-16
 26.2266	2.86153e-16
 26.2306	2.86153e-16
 26.2346	2.86153e-16
 26.2386	2.86154e-16
 26.2426	2.86154e-16
 26.2466	2.86154e-16
 26.2506	2.86154e-16
 26.2546	2.86154e-16
 26.2586	2.86154e-16
 26.2626	2.86154e-16
 26.2666	2.86155e-16
 26.2706	1.9077e-16
 26.2746	1.9077e-16
 26.2786	1.9077e-16
 26.2826	1.9077e-16
 26.2866	1.9077e-16
 26.2906	1.9077e-16
 26.2946	1.9077e-16
 26.2986	1.9077e-16
 26.3026	1.90771e-16
 26.3066	1.90771e-16
 26.3106	1.90771e-16
 26.3146	1.90771e-16
 26.3186	1.90771e-16
 26.3226	1.90771e-16
 26.3266	1.90771e-16
 26.3306	1.90771e-16
 26.3346	1.90771e-16
 26.3386	1.90771e-16
 26.3426	1.90772e-16
 26.3466	1.90772e-16
 26.3506	1.90772e-16
 26.3546	1.90772e-16
 26.3586	1.90772e-16
 26.3626	1.90772e-16
 26.3666	1.90772e-16
 26.3706	1.90772e-16
 26.3746	1.90772e-16
 26.3786	1.90772e-16
 26.3826	1.90772e-16
 26.3866	1.90773e-16
 26.3906	1.90773e-16
 26.3946	1.90773e-16
 26.3986	1.90773e-16
 26.4026	1.90773e-16
 26.4066	1.90773e-16
 26.4106	1.90773e-16
 26.4146	1.90773e-16
 26.4186	1.90773e-16
 26.4226	1.90773e-16
 26.4266	1.90774e-16
 26.4306	1.90774e-16
 26.4346	1.90774e-16
 26.4386	1.90774e-16
 26.4426	1.90774e-16
 26.4466	1.90774e-16
 26.4506	1.90774e-16
 26.4546	1.90774e-16
 26.4586	1.90774e-16
 26.4626	1.90774e-16
 26.4666	1.90775e-16
 26.4706	1.90775e-16
 26.4746	1.90775e-16
 26.4786	1.90775e-16
 26.4826	1.90775e-16
 26.4866	1.90775e-16
 26.4906	1.90775e-16
 26.4946	1.90775e-16
 26.4986	1.90775e-16
 26.5027	1.90775e-16
 26.5067	1.90775e-16
 26.5107	1.90776e-16
 26.5147	1.90776e-16
 26.5187	1.90776e-16
 26.5227	1.90776e-16
 26.5267	1.90776e-16
 26.5307	1.90776e-16
 26.5347	1.90776e-16
 26.5387	1.90776e-16
 26.5427	1.90776e-16
 26.5467	1.90776e-16
 26.5507	1.90777e-16
 26.5547	1.90777e-16
 26.5587	1.90777e-16
 26.5627	1.90777e-16
 26.5667	1.90777e-16
 26.5707	1.90777e-16
 26.5747	1.90777e-16
 26.5787	1.90777e-16
 26.5827	1.90777e-16
 26.5867	1.90777e-16
 26.5907	1.90778e-16
 26.5947	1.90778e-16
 26.5987	1.90778e-16
 26.6027	9.53889e-17
 26.6067	9.5389e-17
 26.6107	9.5389e-17
 26.6147	9.53891e-17
 26.6187	9.53891e-17
 26.6227	9.53891e-17
 26.6267	9.53892e-17
 26.6307	9.53892e-17
 26.6347	9.53893e-17
 26.6387	9.53893e-17
 26.6427	9.53894e-17
 26.6467	9.53894e-17
 26.6507	9.53895e-17
 26.6547	9.53895e-17
 26.6587	9.53896e-17
 26.6627	9.53896e-17
 26.6667	9.53897e-17
 26.6707	9.53897e-17
 26.6747	9.53898e-17
 26.6787	9.53898e-17
 26.6827	9.53899e-17
 26.6867	9.53899e-17
 26.6907	9.539e-17
 26.6947	9.539e-17
 26.6987	9.53901e-17
 26.7027	9.53901e-17
 26.7067	9.53902e-17
 26.7107	9.53902e-17
 26.7147	9.53903e-17
 26.7187	9.53903e-17
 26.7227	9.53904e-17
 26.7267	9.53904e-17
 26.7307	9.53905e-17
 26.7347	9.53905e-17
 26.7387	9.53905e-17
 26.7427	9.53906e-17
 26.7467	9.53906e-17
 26.7507	9.53907e-17
 26.7547	9.53907e-17
 26.7587	9.53908e-17
 26.7627	9.53908e-17
 26.7667	9.53909e-17
 26.7707	9.53909e-17
 26.7747	9.5391e-17
 26.7787	9.5391e-17
 26.7827	9.53911e-17
 26.7867	9.53911e-17
 26.7907	9.53912e-17
 26.7947	9.53912e-17
 26.7987	9.53913e-17
 26.8027	9.53913e-17
 26.8067	9.53914e-17
 26.8107	9.53914e-17
 26.8147	9.53915e-17
 26.8187	9.53915e-17
 26.8227	9.53916e-17
 26.8267	9.53916e-17
 26.8307	9.53917e-17
 26.8347	9.53917e-17
 26.8387	9.53918e-17
 26.8427	9.53918e-17
 26.8467	9.53919e-17
 26.8507	9.53919e-17
 26.8547	9.5392e-17
 26.8587	9.5392e-17
 26.8627	9.5392e-17
 26.8667	9.53921e-17
 26.8707	9.53921e-17
 26.8747	9.53922e-17
 26.8787	9.53922e-17
 26.8827	9.53923e-17
 26.8867	9.53923e-17
 26.8907	9.53924e-17
 26.8947	9.53924e-17
 26.8987	9.53925e-17
 26.9027	9.53925e-17
 26.9067	9.53926e-17
 26.9107	9.53926e-17
 26.9147	9.53927e-17
 26.9187	9.53927e-17
 26.9227	9.53928e-17
 26.9267	9.53928e-17
 26.9307	9.53929e-17
 26.9347	9.53929e-17
 26.9387	9.5393e-17
 26.9427	9.5393e-17
 26.9467	9.53931e-17
 26.9507	9.53931e-17
 26.9547	9.53932e-17
 26.9587	9.53932e-17
 26.9627	9.53933e-17
 26.9667	9.53933e-17
 26.9707	9.53934e-17
 26.9747	9.53934e-17
 26.9787	9.53935e-17
 26.9827	9.53935e-17
 26.9867	9.53935e-17
 26.9907	9.53936e-17
 26.9947	9.53936e-17
 26.9987	9.53937e-17
 27.0027	9.53937e-17
 27.0067	9.53938e-17
 27.0107	9.53938e-17
 27.0147	9.53939e-17
 27.0187	9.53939e-17
 27.0227	9.5394e-17
 27.0267	9.5394e-17
 27.0307	9.53941e-17
 27.0347	9.53941e-17
 27.0387	9.53942e-17
 27.0427	9.53942e-17
 27.0467	9.53943e-17
 27.0507	9.53943e-17
 27.0547	9.53944e-17
 27.0587	9.53944e-17
 27.0627	9.53945e-17
 27.0667	9.53945e-17
 27.0707	9.53946e-17
 27.0747	9.53946e-17
 27.0787	9.53947e-17
 27.0827	9.53947e-17
 27.0867	9.53948e-17
 27.0907	9.53948e-17
 27.0947	9.53949e-17
 27.0987	9.53949e-17
 27.1027	9.53949e-17
 27.1067	9.5395e-17
 27.1107	9.5395e-17
 27.1147	9.53951e-17
 27.1187	9.53951e-17
 27.1227	9.53952e-17
 27.1267	9.53952e-17
 27.1307	9.53953e-17
 27.1347	9.53953e-17
 27.1387	9.53954e-17
 27.1427	9.53954e-17
 27.1467	9.53955e-17
 27.1507	9.53955e-17
 27.1547	9.53956e-17
 27.1587	9.53956e-17
 27.1627	9.53957e-17
 27.1667	9.53957e-17
 27.1707	9.53958e-17
 27.1747	9.53958e-17
 27.1787	9.53959e-17
 27.1827	9.53959e-17
 27.1867	9.5396e-17
 27.1907	9.5396e-17
 27.1947	9.53961e-17
 27.1987	9.53961e-17
 27.2027	9.53962e-17
 27.2067	9.53962e-17
 27.2107	9.53963e-17
 27.2147	9.53963e-17
 27.2187	9.53964e-17
 27.2227	9.53964e-17
 27.2267	9.53964e-17
 27.2307	9.53965e-17
 27.2347	9.53965e-17
 27.2387	9.53966e-17
 27.2427	9.53966e-17
 27.2467	9.53967e-17
 27.2507	9.53967e-17
 27.2547	9.53968e-17
 27.2587	9.53968e-17
 27.2627	9.53969e-17
 27.2667	9.53969e-17
 27.2707	9.5397e-17
 27.2747	9.5397e-17
 27.2787	9.53971e-17
 27.2827	9.53971e-17
 27.2867	9.53972e-17
 27.2907	9.53972e-17
 27.2947	9.53973e-17
 27.2987	9.53973e-17
 27.3027	9.53974e-17
 27.3067	9.53974e-17
 27.3107	9.53975e-17
 27.3147	9.53975e-17
 27.3187	0
 27.3227	0
 27.3267	0
 27.3307	0
 27.3347	0
 27.3387	0
 27.3427	0
 27.3467	0
 27.3507	0
 27.3547	0
 27.3587	0
 27.3627	0
 27.3667	0
 27.3707	0
 27.3747	0
 27.3787	0
 27.3827	0
 27.3867	0
 27.3907	0
 27.3947	0
 27.3987	0
 27.4027	0
 27.4067	0
 27.4107	0
 27.4147	0
 27.4187	0
 27.4227	0
 27.4267	0
 27.4307	0
 27.4347	0
 27.4387	0
 27.4427	0
 27.4467	0
 27.4507	0
 27.4547	0
 27.4587	0
 27.4627	0
 27.4667	0
 27.4707	0
 27.4747	0
 27.4787	0
 27.4827	0
 27.4867	0
 27.4907	0
 27.4947	0
 27.4987	0
 27.5028	0
 27.5068	0
 27.5108	0
 27.5148	0
 27.5188	0
 27.5228	0
 27.5268	0
 27.5308	0
 27.5348	0
 27.5388	0
 27.5428	0
 27.5468	0
 27.5508	0
 27.5548	0
 27.5588	0
 27.5628	0
 27.5668	0
 27.5708	0
 27.5748	0
 27.5788	0
 27.5828	0
 27.5868	0
 27.5908	0
 27.5948	0
 27.5988	0
 27.6028	0
 27.6068	0
 27.6108	0
 27.6148	0
 27.6188	0
 27.6228	0
 27.6268	0
 27.6308	0
 27.6348	0
 27.6388	0
 27.6428	0
 27.6468	0
 27.6508	0
 27.6548	0
 27.6588	0
 27.6628	0
 27.6668	0
 27.6708	0
 27.6748	0
 27.6788	0
 27.6828	0
 27.6868	0
 27.6908	0
 27.6948	0
 27.6988	0
 27.7028	0
 27.7068	0
 27.7108	0
 27.7148	0
 27.7188	0
 27.7228	0
 27.7268	0
 27.7308	0
 27.7348	0
 27.7388	0
 27.7428	0
 27.7468	0
 27.7508	0
 27.7548	0
 27.7588	0
 27.7628	0
 27.7668	0
 27.7708	0
 27.7748	0
 27.7788	0
 27.7828	0
 27.7868	0
 27.7908	0
 27.7948	0
 27.7988	0
 27.8028	0
 27.8068	0
 27.8108	0
 27.8148	0
 27.8188	0
 27.8228	0
 27.8268	0
 27.8308	0
 27.8348	0
 27.8388	0
 27.8428	0
 27.8468	0
 27.8508	0
 27.8548	0
 27.8588	0
 27.8628	0
 27.8668	0
 27.8708	0
 27.8748	0
 27.8788	0
 27.8828	0
 27.8868	0
 27.8908	0
 27.8948	0
 27.8988	0
 27.9028	0
 27.9068	0
 27.9108	0
 27.9148	0
 27.9188	0
 27.9228	0
 27.9268	0
 27.9308	0
 27.9348	0
 27.9388	0
 27.9428	0
 27.9468	0
 27.9508	0
 27.9548	0
 27.9588	0
 27.9628	0
 27.9668	0
 27.9708	0
 27.9748	0
 27.9788	0
 27.9828	0
 27.9868	0
 27.9908	0
 27.9948	0
 27.9988	0
 28.0028	0
 28.0068	0
 28.0108	0
 28.0148	0
 28.0188	0
 28.0228	0
 28.0268	0
 28.0308	0
 28.0348	0
 28.0388	0
 28.0428	0
 28.0468	0
 28.0508	0
 28.0548	0
 28.0588	0
 28.0628	0
 28.0668	0
 28.0708	0
 28.0748	0
 28.0788	0
 28.0828	0
 28.0868	0
 28.0908	0
 28.0948	0
 28.0988	0
 28.1028	0
 28.1068	0
 28.1108	0
 28.1148	0
 28.1188	0
 28.1228	0
 28.1268	0
 28.1308	0
 28.1348	0
 28.1388	0
 28.1428	0
 28.1468	0
 28.1508	0
 28.1548	0
 28.1588	0
 28.1628	0
 28.1668	0
 28.1708	0
 28.1748	0
 28.1788	0
 28.1828	0
 28.1868	0
 28.1908	0
 28.1948	0
 28.1988	0
 28.2028	0
 28.2068	0
 28.2108	0
 28.2148	0
 28.2188	0
 28.2228	0
 28.2268	0
 28.2308	0
 28.2348	0
 28.2388	0
 28.2428	0
 28.2468	0
 28.2508	0
 28.2548	0
 28.2588	0
 28.2628	0
 28.2668	0
 28.2708	0
 28.2748	0
 28.2788	0
 28.2828	0
 28.2868	0
 28.2908	0
 28.2948	0
 28.2988	0
 28.3028	0
 28.3068	0
 28.3108	0
 28.3148	0
 28.3188	0
 28.3228	0
 28.3268	0
 28.3308	0
 28.3348	0
 28.3388	0
 28.3428	0
 28.3468	0
 28.3508	0
 28.3548	0
 28.3588	0
 28.3628	0
 28.3668	0
 28.3708	0
 28.3748	0
 28.3788	0
 28.3828	0
 28.3868	0
 28.3908	0
 28.3948	0
 28.3988	0
 28.4028	0
 28.4068	0
 28.4108	0
 28.4148	0
 28.4188	0
 28.4228	0
 28.4268	0
 28.4308	0
 28.4348	0
 28.4388	0
 28.4428	0
 28.4468	0
 28.4508	0
 28.4548	0
 28.4588	0
 28.4628	0
 28.4668	0
 28.4708	0
 28.4748	0
 28.4788	0
 28.4828	0
 28.4868	0
 28.4908	0
 28.4948	0
 28.4988	0
 28.5029	0
 28.5069	0
 28.5109	0
 28.5149	0
 28.5189	0
 28.5229	0
 28.5269	0
 28.5309	0
 28.5349	0
 28.5389	0
 28.5429	0
 28.5469	0
 28.5509	0
 28.5549	0
 28.5589	0
 28.5629	0
 28.5669	0
 28.5709	0
 28.5749	0
 28.5789	0
 28.5829	0
 28.5869	0
 28.5909	0
 28.5949	0
 28.5989	0
 28.6029	0
 28.6069	0
 28.6109	0
 28.6149	0
 28.6189	0
 28.6229	0
 28.6269	0
 28.6309	0
 28.6349	0
 28.6389	0
 28.6429	0
 28.6469	0
 28.6509	0
 28.6549	0
 28.6589	0
 28.6629	0
 28.6669	0
 28.6709	0
 28.6749	0
 28.6789	0
 28.6829	0
 28.6869	0
 28.6909	0
 28.6949	0
 28.6989	0
 28.7029	0
 28.7069	0
 28.7109	0
 28.7149	0
 28.7189	0
 28.7229	0
 28.7269	0
 28.7309	0
 28.7349	0
 28.7389	0
 28.7429	0
 28.7469	0
 28.7509	0
 28.7549	0
 28.7589	0
 28.7629	0
 28.7669	0
 28.7709	0
 28.7749	0
 28.7789	0
 28.7829	0
 28.7869	0
 28.7909	0
 28.7949	0
 28.7989	0
 28.8029	0
 28.8069	0
 28.8109	0
 28.8149	0
 28.8189	0
 28.8229	0
 28.8269	0
 28.8309	0
 28.8349	0
 28.8389	0
 28.8429	0
 28.8469	0
 28.8509	0
 28.8549	0
 28.8589	0
 28.8629	0
 28.8669	0
 28.8709	0
 28.8749	0
 28.8789	0
 28.8829	0
 28.8869	0
 28.8909	0
 28.8949	0
 28.8989	0
 28.9029	0
 28.9069	0
 28.9109	0
 28.9149	0
 28.9189	0
 28.9229	0
 28.9269	0
 28.9309	0
 28.9349	0
 28.9389	0
 28.9429	0
 28.9469	0
 28.9509	0
 28.9549	0
 28.9589	0
 28.9629	0
 28.9669	0
 28.9709	0
 28.9749	0
 28.9789	0
 28.9829	0
 28.9869	0
 28.9909	0
 28.9949	0
 28.9989	0
 29.0029	0
 29.0069	0
 29.0109	0
 29.0149	0
 29.0189	0
 29.0229	0
 29.0269	0
 29.0309	0
 29.0349	0
 29.0389	0
 29.0429	0
 29.0469	0
 29.0509	0
 29.0549	0
 29.0589	0
 29.0629	0
 29.0669	0
 29.0709	0
 29.0749	0
 29.0789	0
 29.0829	0
 29.0869	0
 29.0909	0
 29.0949	0
 29.0989	0
 29.1029	0
 29.1069	0
 29.1109	0
 29.1149	0
 29.1189	0
 29.1229	0
 29.1269	0
 29.1309	0
 29.1349	0
 29.1389	0
 29.1429	0
 29.1469	0
 29.1509	0
 29.1549	0
 29.1589	0
 29.1629	0
 29.1669	0
 29.1709	0
 29.1749	0
 29.1789	0
 29.1829	0
 29.1869	0
 29.1909	0
 29.1949	0
 29.1989	0
 29.2029	0
 29.2069	0
 29.2109	0
 29.2149	0
 29.2189	0
 29.2229	0
 29.2269	0
 29.2309	0
 29.2349	0
 29.2389	0
 29.2429	0
 29.2469	0
 29.2509	0
 29.2549	0
 29.2589	0
 29.2629	0
 29.2669	0
 29.2709	0
 29.2749	0
 29.2789	0
 29.2829	0
 29.2869	0
 29.2909	0
 29.2949	0
 29.2989	0
 29.3029	0
 29.3069	0
 29.3109	0
 29.3149	0
 29.3189	0
 29.3229	0
 29.3269	0
 29.3309	0
 29.3349	0
 29.3389	0
 29.3429	0
 29.3469	0
 29.3509	0
 29.3549	0
 29.3589	0
 29.3629	0
 29.3669	0
 29.3709	0
 29.3749	0
 29.3789	0
 29.3829	0
 29.3869	0
 29.3909	0
 29.3949	0
 29.3989	0
 29.4029	0
 29.4069	0
 29.4109	0
 29.4149	0
 29.4189	0
 29.4229	0
 29.4269	0
 29.4309	0
 29.4349	0
 29.4389	0
 29.4429	0
 29.4469	0
 29.4509	0
 29.4549	0
 29.4589	0
 29.4629	0
 29.4669	0
 29.4709	0
 29.4749	0
 29.4789	0
 29.4829	0
 29.4869	0
 29.4909	0
 29.4949	0
 29.4989	0
 29.503	0
 29.507	0
 29.511	0
 29.515	0
 29.519	0
 29.523	0
 29.527	0
 29.531	0
 29.535	0
 29.539	0
 29.543	0
 29.547	0
 29.551	0
 29.555	0
 29.559	0
 29.563	0
 29.567	0
 29.571	0
 29.575	0
 29.579	0
 29.583	0
 29.587	0
 29.591	0
 29.595	0
 29.599	0
 29.603	0
 29.607	0
 29.611	0
 29.615	0
 29.619	0
 29.623	0
 29.627	0
 29.631	0
 29.635	0
 29.639	0
 29.643	0
 29.647	0
 29.651	0
 29.655	0
 29.659	0
 29.663	0
 29.667	0
 29.671	0
 29.675	0
 29.679	0
 29.683	0
 29.687	0
 29.691	0
 29.695	0
 29.699	0
 29.703	0
 29.707	0
 29.711	0
 29.715	0
 29.719	0
 29.723	0
 29.727	0
 29.731	0
 29.735	0
 29.739	0
 29.743	0
 29.747	0
 29.751	0
 29.755	0
 29.759	0
 29.763	0
 29.767	0
 29.771	0
 29.775	0
 29.779	0
 29.783	0
 29.787	0
 29.791	0
 29.795	0
 29.799	0
 29.803	0
 29.807	0
 29.811	0
 29.815	0
 29.819	0
 29.823	0
 29.827	0
 29.831	0
 29.835	0
 29.839	0
 29.843	0
 29.847	0
 29.851	0
 29.855	0
 29.859	0
 29.863	0
 29.867	0
 29.871	0
 29.875	0
 29.879	0
 29.883	0
 29.887	0
 29.891	0
 29.895	0
 29.899	0
 29.903	0
 29.907	0
 29.911	0
 29.915	0
 29.919	0
 29.923	0
 29.927	0
 29.931	0
 29.935	0
 29.939	0
 29.943	0
 29.947	0
 29.951	0
 29.955	0
 29.959	0
 29.963	0
 29.967	0
 29.971	0
 29.975	0
 29.979	0
 29.983	0
 29.987	0
 29.991	0
 29.995	0
 29.999	0
 30.003	0
 30.007	0
 30.011	0
 30.015	0
 30.019	0
 30.023	0
 30.027	0
 30.031	0
 30.035	0
 30.039	0
 30.043	0
 30.047	0
 30.051	0
 30.055	0
 30.059	0
 30.063	0
 30.067	0
 30.071	0
 30.075	0
 30.079	0
 30.083	0
 30.087	0
 30.091	0
 30.095	0
 30.099	0
 30.103	0
 30.107	0
 30.111	0
 30.115	0
 30.119	0
 30.123	0
 30.127	0
 30.131	0
 30.135	0
 30.139	0
 30.143	0
 30.147	0
 30.151	0
 30.155	0
 30.159	0
 30.163	0
 30.167	0
 30.171	0
 30.175	0
 30.179	0
 30.183	0
 30.187	0
 30.191	0
 30.195	0
 30.199	0
 30.203	0
 30.207	0
 30.211	0
 30.215	0
 30.219	0
 30.223	0
 30.227	0
 30.231	0
 30.235	0
 30.239	0
 30.243	0
 30.247	0
 30.251	0
 30.255	0
 30.259	0
 30.263	0
 30.267	0
 30.271	0
 30.275	0
 30.279	0
 30.283	0
 30.287	0
 30.291	0
 30.295	0
 30.299	0
 30.303	0
 30.307	0
 30.311	0
 30.315	0
 30.319	0
 30.323	0
 30.327	0
 30.331	0
 30.335	0
 30.339	0
 30.343	0
 30.347	0
 30.351	0
 30.355	0
 30.359	0
 30.363	0
 30.367	0
 30.371	0
 30.375	0
 30.379	0
 30.383	0
 30.387	0
 30.391	0
 30.395	0
 30.399	0
 30.403	0
 30.407	0
 30.411	0
 30.415	0
 30.419	0
 30.423	0
 30.427	0
 30.431	0
 30.435	0
 30.439	0
 30.443	0
 30.447	0
 30.451	0
 30.455	0
 30.459	0
 30.463	0
 30.467	0
 30.471	0
 30.475	0
 30.479	0
 30.483	0
 30.487	0
 30.491	0
 30.495	0
 30.499	0
 30.5031	0
 30.5071	0
 30.5111	0
 30.5151	0
 30.5191	0
 30.5231	0
 30.5271	0
 30.5311	0
 30.5351	0
 30.5391	0
 30.5431	0
 30.5471	0
 30.5511	0
 30.5551	0
 30.5591	0
 30.5631	0
 30.5671	0
 30.5711	0
 30.5751	0
 30.5791	0
 30.5831	0
 30.5871	0
 30.5911	0
 30.5951	0
 30.5991	0
 30.6031	0
 30.6071	0
 30.6111	0
 30.6151	0
 30.6191	0
 30.6231	0
 30.6271	0
 30.6311	0
 30.6351	0
 30.6391	0
 30.6431	0
 30.6471	0
 30.6511	0
 30.6551	0
 30.6591	0
 30.6631	0
 30.6671	0
 30.6711	0
 30.6751	0
 30.6791	0
 30.6831	0
 30.6871	0
 30.6911	0
 30.6951	0
 30.6991	0
 30.7031	0
 30.7071	0
 30.7111	0
 30.7151	0
 30.7191	0
 30.7231	0
 30.7271	0
 30.7311	0
 30.7351	0
 30.7391	0
 30.7431	0
 30.7471	0
 30.7511	0
 30.7551	0
 30.7591	0
 30.7631	0
 30.7671	0
 30.7711	0
 30.7751	0
 30.7791	0
 30.7831	0
 30.7871	0
 30.7911	0
 30.7951	0
 30.7991	0
 30.8031	0
 30.8071	0
 30.8111	0
 30.8151	0
 30.8191	0
 30.8231	0
 30.8271	0
 30.8311	0
 30.8351	0
 30.8391	0
 30.8431	0
 30.8471	0
 30.8511	0
 30.8551	0
 30.8591	0
 30.8631	0
 30.8671	0
 30.8711	0
 30.8751	0
 30.8791	0
 30.8831	0
 30.8871	0
 30.8911	0
 30.8951	0
 30.8991	0
 30.9031	0
 30.9071	0
 30.9111	0
 30.9151	0
 30.9191	0
 30.9231	0
 30.9271	0
 30.9311	0
 30.9351	0
 30.9391	0
 30.9431	0
 30.9471	0
 30.9511	0
 30.9551	0
 30.9591	0
 30.9631	0
 30.9671	0
 30.9711	0
 30.9751	0
 30.9791	0
 30.9831	0
 30.9871	0
 30.9911	0
 30.9951	0
 30.9991	0
 31.0031	0
 31.0071	0
 31.0111	0
 31.0151	0
 31.0191	0
 31.0231	0
 31.0271	0
 31.0311	0
 31.0351	0
 31.0391	0
 31.0431	0
 31.0471	0
 31.0511	0
 31.0551	0
 31.0591	0
 31.0631	0
 31.0671	0
 31.0711	0
 31.0751	0
 31.0791	0
 31.0831	0
 31.0871	0
 31.0911	0
 31.0951	0
 31.0991	0
 31.1031	0
 31.1071	0
 31.1111	0
 31.1151	0
 31.1191	0
 31.1231	0
 31.1271	0
 31.1311	0
 31.1351	0
 31.1391	0
 31.1431	0
 31.1471	0
 31.1511	0
 31.1551	0
 31.1591	0
 31.1631	0
 31.1671	0
 31.1711	0
 31.1751	0
 31.1791	0
 31.1831	0
 31.1871	0
 31.1911	0
 31.1951	0
 31.1991	0
 31.2031	0
 31.2071	0
 31.2111	0
 31.2151	0
 31.2191	0
 31.2231	0
 31.2271	0
 31.2311	0
 31.2351	0
 31.2391	0
 31.2431	0
 31.2471	0
 31.2511	0
 31.2551	0
 31.2591	0
 31.2631	0
 31.2671	0
 31.2711	0
 31.2751	0
 31.2791	0
 31.2831	0
 31.2871	0
 31.2911	0
 31.2951	0
 31.2991	0
 31.3031	0
 31.3071	0
 31.3111	0
 31.3151	0
 31.3191	0
 31.3231	0
 31.3271	0
 31.3311	0
 31.3351	0
 31.3391	0
 31.3431	0
 31.3471	0
 31.3511	0
 31.3551	0
 31.3591	0
 31.3631	0
 31.3671	0
 31.3711	0
 31.3751	0
 31.3791	0
 31.3831	0
 31.3871	0
 31.3911	0
 31.3951	0
 31.3991	0
 31.4031	0
 31.4071	0
 31.4111	0
 31.4151	0
 31.4191	0
 31.4231	0
 31.4271	0
 31.4311	0
 31.4351	0
 31.4391	0
 31.4431	0
 31.4471	0
 31.4511	0
 31.4551	0
 31.4591	0
 31.4631	0
 31.4671	0
 31.4711	0
 31.4751	0
 31.4791	0
 31.4831	0
 31.4871	0
 31.4911	0
 31.4951	0
 31.4991	0
 31.5032	0
 31.5072	0
 31.5112	0
 31.5152	0
 31.5192	0
 31.5232	0
 31.5272	0
 31.5312	0
 31.5352	0
 31.5392	0
 31.5432	0
 31.5472	0
 31.5512	0
 31.5552	0
 31.5592	0
 31.5632	0
 31.5672	0
 31.5712	0
 31.5752	0
 31.5792	0
 31.5832	0
 31.5872	0
 31.5912	0
 31.5952	0
 31.5992	0
 31.6032	0
 31.6072	0
 31.6112	0
 31.6152	0
 31.6192	0
 31.6232	0
 31.6272	0
 31.6312	0
 31.6352	0
 31.6392	0
 31.6432	0
 31.6472	0
 31.6512	0
 31.6552	0
 31.6592	0
 31.6632	0
 31.6672	0
 31.6712	0
 31.6752	0
 31.6792	0
 31.6832	0
 31.6872	0
 31.6912	0
 31.6952	0
 31.6992	0
 31.7032	0
 31.7072	0
 31.7112	0
 31.7152	0
 31.7192	0
 31.7232	0
 31.7272	0
 31.7312	0
 31.7352	0
 31.7392	0
 31.7432	0
 31.7472	0
 31.7512	0
 31.7552	0
 31.7592	0
 31.7632	0
 31.7672	0
 31.7712	0
 31.7752	0
 31.7792	0
 31.7832	0
 31.7872	0
 31.7912	0
 31.7952	0
 31.7992	0
 31.8032	0
 31.8072	0
 31.8112	0
 31.8152	0
 31.8192	0
 31.8232	0
 31.8272	0
 31.8312	0
 31.8352	0
 31.8392	0
 31.8432	0
 31.8472	0
 31.8512	0
 31.8552	0
 31.8592	0
 31.8632	0
 31.8672	0
 31.8712	0
 31.8752	0
 31.8792	0
 31.8832	0
 31.8872	0
 31.8912	0
 31.8952	0
 31.8992	0
 31.9032	0
 31.9072	0
 31.9112	0
 31.9152	0
 31.9192	0
 31.9232	0
 31.9272	0
 31.9312	0
 31.9352	0
 31.9392	0
 31.9432	0
 31.9472	0
 31.9512	0
 31.9552	0
 31.9592	0
 31.9632	0
 31.9672	0
 31.9712	0
 31.9752	0
 31.9792	0
 31.9832	0
 31.9872	0
 31.9912	0
 31.9952	0
 31.9992	0
 32.0032	0
 32.0072	0
 32.0112	0
 32.0152	0
 32.0192	0
 32.0232	0
 32.0272	0
 32.0312	0
 32.0352	0
 32.0392	0
 32.0432	0
 32.0472	0
 32.0512	0
 32.0552	0
 32.0592	0
 32.0632	0
 32.0672	0
 32.0712	0
 32.0752	0
 32.0792	0
 32.0832	0
 32.0872	0
 32.0912	0
 32.0952	0
 32.0992	0
 32.1032	0
 32.1072	0
 32.1112	0
 32.1152	0
 32.1192	0
 32.1232	0
 32.1272	0
 32.1312	0
 32.1352	0
 32.1392	0
 32.1432	0
 32.1472	0
 32.1512	0
 32.1552	0
 32.1592	0
 32.1632	0
 32.1672	0
 32.1712	0
 32.1752	0
 32.1792	0
 32.1832	0
 32.1872	0
 32.1912	0
 32.1952	0
 32.1992	0
 32.2032	0
 32.2072	0
 32.2112	0
 32.2152	0
 32.2192	0
 32.2232	0
 32.2272	0
 32.2312	0
 32.2352	0
 32.2392	0
 32.2432	0
 32.2472	0
 32.2512	0
 32.2552	0
 32.2592	0
 32.2632	0
 32.2672	0
 32.2712	0
 32.2752	0
 32.2792	0
 32.2832	0
 32.2872	0
 32.2912	0
 32.2952	0
 32.2992	0
 32.3032	0
 32.3072	0
 32.3112	0
 32.3152	0
 32.3192	0
 32.3232	0
 32.3272	0
 32.3312	0
 32.3352	0
 32.3392	0
 32.3432	0
 32.3472	0
 32.3512	0
 32.3552	0
 32.3592	0
 32.3632	0
 32.3672	0
 32.3712	0
 32.3752	0
 32.3792	0
 32.3832	0
 32.3872	0
 32.3912	0
 32.3952	0
 32.3992	0
 32.4032	0
 32.4072	0
 32.4112	0
 32.4152	0
 32.4192	0
 32.4232	0
 32.4272	0
 32.4312	0
 32.4352	0
 32.4392	0
 32.4432	0
 32.4472	0
 32.4512	0
 32.4552	0
 32.4592	0
 32.4632	0
 32.4672	0
 32.4712	0
 32.4752	0
 32.4792	0
 32.4832	0
 32.4872	0
 32.4912	0
 32.4952	0
 32.4992	0
 32.5033	0
 32.5073	0
 32.5113	0
 32.5153	0
 32.5193	0
 32.5233	0
 32.5273	0
 32.5313	0
 32.5353	0
 32.5393	0
 32.5433	0
 32.5473	0
 32.5513	0
 32.5553	0
 32.5593	0
 32.5633	0
 32.5673	0
 32.5713	0
 32.5753	0
 32.5793	0
 32.5833	0
 32.5873	0
 32.5913	0
 32.5953	0
 32.5993	0
 32.6033	0
 32.6073	0
 32.6113	0
 32.6153	0
 32.6193	0
 32.6233	0
 32.6273	0
 32.6313	0
 32.6353	0
 32.6393	0
 32.6433	0
 32.6473	0
 32.6513	0
 32.6553	0
 32.6593	0
 32.6633	0
 32.6673	0
 32.6713	0
 32.6753	0
 32.6793	0
 32.6833	0
 32.6873	0
 32.6913	0
 32.6953	0
 32.6993	0
 32.7033	0
 32.7073	0
 32.7113	0
 32.7153	0
 32.7193	0
 32.7233	0
 32.7273	0
 32.7313	0
 32.7353	0
 32.7393	0
 32.7433	0
 32.7473	0
 32.7513	0
 32.7553	0
 32.7593	0
 32.7633	0
 32.7673	0
 32.7713	0
 32.7753	0
 32.7793	0
 32.7833	0
 32.7873	0
 32.7913	0
 32.7953	0
 32.7993	0
 32.8033	0
 32.8073	0
 32.8113	0
 32.8153	0
 32.8193	0
 32.8233	0
 32.8273	0
 32.8313	0
 32.8353	0
 32.8393	0
 32.8433	0
 32.8473	0
 32.8513	0
 32.8553	0
 32.8593	0
 32.8633	0
 32.8673	0
 32.8713	0
 32.8753	0
 32.8793	0
 32.8833	0
 32.8873	0
 32.8913	0
 32.8953	0
 32.8993	0
 32.9033	0
 32.9073	0
 32.9113	0
 32.9153	0
 32.9193	0
 32.9233	0
 32.9273	0
 32.9313	0
 32.9353	0
 32.9393	0
 32.9433	0
 32.9473	0
 32.9513	0
 32.9553	0
 32.9593	0
 32.9633	0
 32.9673	0
 32.9713	0
 32.9753	0
 32.9793	0
 32.9833	0
 32.9873	0
 32.9913	0
 32.9953	0
 32.9993	0
 33.0033	0
 33.0073	0
 33.0113	0
 33.0153	0
 33.0193	0
 33.0233	0
 33.0273	0
 33.0313	0
 33.0353	0
 33.0393	0
 33.0433	0
 33.0473	0
 33.0513	0
 33.0553	0
 33.0593	0
 33.0633	0
 33.0673	0
 33.0713	0
 33.0753	0
 33.0793	0
 33.0833	0
 33.0873	0
 33.0913	0
 33.0953	0
 33.0993	0
 33.1033	0
 33.1073	0
 33.1113	0
 33.1153	0
 33.1193	0
 33.1233	0
 33.1273	0
 33.1313	0
 33.1353	0
 33.1393	0
 33.1433	0
 33.1473	0
 33.1513	0
 33.1553	0
 33.1593	0
 33.1633	0
 33.1673	0
 33.1713	0
 33.1753	0
 33.1793	0
 33.1833	0
 33.1873	0
 33.1913	0
 33.1953	0
 33.1993	0
 33.2033	0
 33.2073	0
 33.2113	0
 33.2153	0
 33.2193	0
 33.2233	0
 33.2273	0
 33.2313	0
 33.2353	0
 33.2393	0
 33.2433	0
 33.2473	0
 33.2513	0
 33.2553	0
 33.2593	0
 33.2633	0
 33.2673	0
 33.2713	0
 33.2753	0
 33.2793	0
 33.2833	0
 33.2873	0
 33.2913	0
 33.2953	0
 33.2993	0
 33.3033	0
 33.3073	0
 33.3113	0
 33.3153	0
 33.3193	0
 33.3233	0
 33.3273	0
 33.3313	0
 33.3353	0
 33.3393	0
 33.3433	0
 33.3473	0
 33.3513	0
 33.3553	0
 33.3593	0
 33.3633	0
 33.3673	0
 33.3713	0
 33.3753	0
 33.3793	0
 33.3833	0
 33.3873	0
 33.3913	0
 33.3953	0
 33.3993	0
 33.4033	0
 33.4073	0
 33.4113	0
 33.4153	0
 33.4193	0
 33.4233	0
 33.4273	0
 33.4313	0
 33.4353	0
 33.4393	0
 33.4433	0
 33.4473	0
 33.4513	0
 33.4553	0
 33.4593	0
 33.4633	0
 33.4673	0
 33.4713	0
 33.4753	0
 33.4793	0
 33.4833	0
 33.4873	0
 33.4913	0
 33.4953	0
 33.4993	0
 33.5034	0
 33.5074	0
 33.5114	0
 33.5154	0
 33.5194	0
 33.5234	0
 33.5274	0
 33.5314	0
 33.5354	0
 33.5394	0
 33.5434	0
 33.5474	0
 33.5514	0
 33.5554	0
 33.5594	0
 33.5634	0
 33.5674	0
 33.5714	0
 33.5754	0
 33.5794	0
 33.5834	0
 33.5874	0
 33.5914	0
 33.5954	0
 33.5994	0
 33.6034	0
 33.6074	0
 33.6114	0
 33.6154	0
 33.6194	0
 33.6234	0
 33.6274	0
 33.6314	0
 33.6354	0
 33.6394	0
 33.6434	0
 33.6474	0
 33.6514	0
 33.6554	0
 33.6594	0
 33.6634	0
 33.6674	0
 33.6714	0
 33.6754	0
 33.6794	0
 33.6834	0
 33.6874	0
 33.6914	0
 33.6954	0
 33.6994	0
 33.7034	0
 33.7074	0
 33.7114	0
 33.7154	0
 33.7194	0
 33.7234	0
 33.7274	0
 33.7314	0
 33.7354	0
 33.7394	0
 33.7434	0
 33.7474	0
 33.7514	0
 33.7554	0
 33.7594	0
 33.7634	0
 33.7674	0
 33.7714	0
 33.7754	0
 33.7794	0
 33.7834	0
 33.7874	0
 33.7914	0
 33.7954	0
 33.7994	0
 33.8034	0
 33.8074	0
 33.8114	0
 33.8154	0
 33.8194	0
 33.8234	0
 33.8274	0
 33.8314	0
 33.8354	0
 33.8394	0
 33.8434	0
 33.8474	0
 33.8514	0
 33.8554	0
 33.8594	0
 33.8634	0
 33.8674	0
 33.8714	0
 33.8754	0
 33.8794	0
 33.8834	0
 33.8874	0
 33.8914	0
 33.8954	0
 33.8994	0
 33.9034	0
 33.9074	0
 33.9114	0
 33.9154	0
 33.9194	0
 33.9234	0
 33.9274	0
 33.9314	0
 33.9354	0
 33.9394	0
 33.9434	0
 33.9474	0
 33.9514	0
 33.9554	0
 33.9594	0
 33.9634	0
 33.9674	0
 33.9714	0
 33.9754	0
 33.9794	0
 33.9834	0
 33.9874	0
 33.9914	0
 33.9954	0
 33.9994	0
 34.0034	0
 34.0074	0
 34.0114	0
 34.0154	0
 34.0194	0
 34.0234	0
 34.0274	0
 34.0314	0
 34.0354	0
 34.0394	0
 34.0434	0
 34.0474	0
 34.0514	0
 34.0554	0
 34.0594	0
 34.0634	0
 34.0674	0
 34.0714	0
 34.0754	0
 34.0794	0
 34.0834	0
 34.0874	0
 34.0914	0
 34.0954	0
 34.0994	0
 34.1034	0
 34.1074	0
 34.1114	0
 34.1154	0
 34.1194	0
 34.1234	0
 34.1274	0
 34.1314	0
 34.1354	0
 34.1394	0
 34.1434	0
 34.1474	0
 34.1514	0
 34.1554	0
 34.1594	0
 34.1634	0
 34.1674	0
 34.1714	0
 34.1754	0
 34.1794	0
 34.1834	0
 34.1874	0
 34.1914	0
 34.1954	0
 34.1994	0
 34.2034	0
 34.2074	0
 34.2114	0
 34.2154	0
 34.2194	0
 34.2234	0
 34.2274	0
 34.2314	0
 34.2354	0
 34.2394	0
 34.2434	0
 34.2474	0
 34.2514	0
 34.2554	0
 34.2594	0
 34.2634	0
 34.2674	0
 34.2714	0
 34.2754	0
 34.2794	0
 34.2834	0
 34.2874	0
 34.2914	0
 34.2954	0
 34.2994	0
 34.3034	0
 34.3074	0
 34.3114	0
 34.3154	0
 34.3194	0
 34.3234	0
 34.3274	0
 34.3314	0
 34.3354	0
 34.3394	0
 34.3434	0
 34.3474	0
 34.3514	0
 34.3554	0
 34.3594	0
 34.3634	0
 34.3674	0
 34.3714	0
 34.3754	0
 34.3794	0
 34.3834	0
 34.3874	0
 34.3914	0
 34.3954	0
 34.3994	0
 34.4034	0
 34.4074	0
 34.4114	0
 34.4154	0
 34.4194	0
 34.4234	0
 34.4274	0
 34.4314	0
 34.4354	0
 34.4394	0
 34.4434	0
 34.4474	0
 34.4514	0
 34.4554	0
 34.4594	0
 34.4634	0
 34.4674	0
 34.4714	0
 34.4754	0
 34.4794	0
 34.4834	0
 34.4874	0
 34.4914	0
 34.4954	0
 34.4994	0
 34.5035	0
 34.5075	0
 34.5115	0
 34.5155	0
 34.5195	0
 34.5235	0
 34.5275	0
 34.5315	0
 34.5355	0
 34.5395	0
 34.5435	0
 34.5475	0
 34.5515	0
 34.5555	0
 34.5595	0
 34.5635	0
 34.5675	0
 34.5715	0
 34.5755	0
 34.5795	0
 34.5835	0
 34.5875	0
 34.5915	0
 34.5955	0
 34.5995	0
 34.6035	0
 34.6075	0
 34.6115	0
 34.6155	0
 34.6195	0
 34.6235	0
 34.6275	0
 34.6315	0
 34.6355	0
 34.6395	0
 34.6435	0
 34.6475	0
 34.6515	0
 34.6555	0
 34.6595	0
 34.6635	0
 34.6675	0
 34.6715	0
 34.6755	0
 34.6795	0
 34.6835	0
 34.6875	0
 34.6915	0
 34.6955	0
 34.6995	0
 34.7035	0
 34.7075	0
 34.7115	0
 34.7155	0
 34.7195	0
 34.7235	0
 34.7275	0
 34.7315	0
 34.7355	0
 34.7395	0
 34.7435	0
 34.7475	0
 34.7515	0
 34.7555	0
 34.7595	0
 34.7635	0
 34.7675	0
 34.7715	0
 34.7755	0
 34.7795	0
 34.7835	0
 34.7875	0
 34.7915	0
 34.7955	0
 34.7995	0
 34.8035	0
 34.8075	0
 34.8115	0
 34.8155	0
 34.8195	0
 34.8235	0
 34.8275	0
 34.8315	0
 34.8355	0
 34.8395	0
 34.8435	0
 34.8475	0
 34.8515	0
 34.8555	0
 34.8595	0
 34.8635	0
 34.8675	0
 34.8715	0
 34.8755	0
 34.8795	0
 34.8835	0
 34.8875	0
 34.8915	0
 34.8955	0
 34.8995	0
 34.9035	0
 34.9075	0
 34.9115	0
 34.9155	0
 34.9195	0
 34.9235	0
 34.9275	0
 34.9315	0
 34.9355	0
 34.9395	0
 34.9435	0
 34.9475	0
 34.9515	0
 34.9555	0
 34.9595	0
 34.9635	0
 34.9675	0
 34.9715	0
 34.9755	0
 34.9795	0
 34.9835	0
 34.9875	0
 34.9915	0
 34.9955	0
 34.9995	0
 35.0035	0
 35.0075	0
 35.0115	0
 35.0155	0
 35.0195	0
 35.0235	0
 35.0275	0
 35.0315	0
 35.0355	0
 35.0395	0
 35.0435	0
 35.0475	0
 35.0515	0
 35.0555	0
 35.0595	0
 35.0635	0
 35.0675	0
 35.0715	0
 35.0755	0
 35.0795	0
 35.0835	0
 35.0875	0
 35.0915	0
 35.0955	0
 35.0995	0
 35.1035	0
 35.1075	0
 35.1115	0
 35.1155	0
 35.1195	0
 35.1235	0
 35.1275	0
 35.1315	0
 35.1355	0
 35.1395	0
 35.1435	0
 35.1475	0
 35.1515	0
 35.1555	0
 35.1595	0
 35.1635	0
 35.1675	0
 35.1715	0
 35.1755	0
 35.1795	0
 35.1835	0
 35.1875	0
 35.1915	0
 35.1955	0
 35.1995	0
 35.2035	0
 35.2075	0
 35.2115	0
 35.2155	0
 35.2195	0
 35.2235	0
 35.2275	0
 35.2315	0
 35.2355	0
 35.2395	0
 35.2435	0
 35.2475	0
 35.2515	0
 35.2555	0
 35.2595	0
 35.2635	0
 35.2675	0
 35.2715	0
 35.2755	0
 35.2795	0
 35.2835	0
 35.2875	0
 35.2915	0
 35.2955	0
 35.2995	0
 35.3035	0
 35.3075	0
 35.3115	0
 35.3155	0
 35.3195	0
 35.3235	0
 35.3275	0
 35.3315	0
 35.3355	0
 35.3395	0
 35.3435	0
 35.3475	0
 35.3515	0
 35.3555	0
 35.3595	0
 35.3635	0
 35.3675	0
 35.3715	0
 35.3755	0
 35.3795	0
 35.3835	0
 35.3875	0
 35.3915	0
 35.3955	0
 35.3995	0
 35.4035	0
 35.4075	0
 35.4115	0
 35.4155	0
 35.4195	0
 35.4235	0
 35.4275	0
 35.4315	0
 35.4355	0
 35.4395	0
 35.4435	0
 35.4475	0
 35.4515	0
 35.4555	0
 35.4595	0
 35.4635	0
 35.4675	0
 35.4715	0
 35.4755	0
 35.4795	0
 35.4835	0
 35.4875	0
 35.4915	0
 35.4955	0
 35.4995	0
 35.5036	0
 35.5076	0
 35.5116	0
 35.5156	0
 35.5196	0
 35.5236	0
 35.5276	0
 35.5316	0
 35.5356	0
 35.5396	0
 35.5436	0
 35.5476	0
 35.5516	0
 35.5556	0
 35.5596	0
 35.5636	0
 35.5676	0
 35.5716	0
 35.5756	0
 35.5796	0
 35.5836	0
 35.5876	0
 35.5916	0
 35.5956	0
 35.5996	0
 35.6036	0
 35.6076	0
 35.6116	0
 35.6156	0
 35.6196	0
 35.6236	0
 35.6276	0
 35.6316	0
 35.6356	0
 35.6396	0
 35.6436	0
 35.6476	0
 35.6516	0
 35.6556	0
 35.6596	0
 35.6636	0
 35.6676	0
 35.6716	0
 35.6756	0
 35.6796	0
 35.6836	0
 35.6876	0
 35.6916	0
 35.6956	0
 35.6996	0
 35.7036	0
 35.7076	0
 35.7116	0
 35.7156	0
 35.7196	0
 35.7236	0
 35.7276	0
 35.7316	0
 35.7356	0
 35.7396	0
 35.7436	0
 35.7476	0
 35.7516	0
 35.7556	0
 35.7596	0
 35.7636	0
 35.7676	0
 35.7716	0
 35.7756	0
 35.7796	0
 35.7836	0
 35.7876	0
 35.7916	0
 35.7956	0
 35.7996	0
 35.8036	0
 35.8076	0
 35.8116	0
 35.8156	0
 35.8196	0
 35.8236	0
 35.8276	0
 35.8316	0
 35.8356	0
 35.8396	0
 35.8436	0
 35.8476	0
 35.8516	0
 35.8556	0
 35.8596	0
 35.8636	0
 35.8676	0
 35.8716	0
 35.8756	0
 35.8796	0
 35.8836	0
 35.8876	0
 35.8916	0
 35.8956	0
 35.8996	0
 35.9036	0
 35.9076	0
 35.9116	0
 35.9156	0
 35.9196	0
 35.9236	0
 35.9276	0
 35.9316	0
 35.9356	0
 35.9396	0
 35.9436	0
 35.9476	0
 35.9516	0
 35.9556	0
 35.9596	0
 35.9636	0
 35.9676	0
 35.9716	0
 35.9756	0
 35.9796	0
 35.9836	0
 35.9876	0
 35.9916	0
 35.9956	0
 35.9996	0
 36.0036	0
 36.0076	0
 36.0116	0
 36.0156	0
 36.0196	0
 36.0236	0
 36.0276	0
 36.0316	0
 36.0356	0
 36.0396	0
 36.0436	0
 36.0476	0
 36.0516	0
 36.0556	0
 36.0596	0
 36.0636	0
 36.0676	0
 36.0716	0
 36.0756	0
 36.0796	0
 36.0836	0
 36.0876	0
 36.0916	0
 36.0956	0
 36.0996	0
 36.1036	0
 36.1076	0
 36.1116	0
 36.1156	0
 36.1196	0
 36.1236	0
 36.1276	0
 36.1316	0
 36.1356	0
 36.1396	0
 36.1436	0
 36.1476	0
 36.1516	0
 36.1556	0
 36.1596	0
 36.1636	0
 36.1676	0
 36.1716	0
 36.1756	0
 36.1796	0
 36.1836	0
 36.1876	0
 36.1916	0
 36.1956	0
 36.1996	0
 36.2036	0
 36.2076	0
 36.2116	0
 36.2156	0
 36.2196	0
 36.2236	0
 36.2276	0
 36.2316	0
 36.2356	0
 36.2396	0
 36.2436	0
 36.2476	0
 36.2516	0
 36.2556	0
 36.2596	0
 36.2636	0
 36.2676	0
 36.2716	0
 36.2756	0
 36.2796	0
 36.2836	0
 36.2876	0
 36.2916	0
 36.2956	0
 36.2996	0
 36.3036	0
 36.3076	0
 36.3116	0
 36.3156	0
 36.3196	0
 36.3236	0
 36.3276	0
 36.3316	0
 36.3356	0
 36.3396	0
 36.3436	0
 36.3476	0
 36.3516	0
 36.3556	0
 36.3596	0
 36.3636	0
 36.3676	0
 36.3716	0
 36.3756	0
 36.3796	0
 36.3836	0
 36.3876	0
 36.3916	0
 36.3956	0
 36.3996	0
 36.4036	0
 36.4076	0
 36.4116	0
 36.4156	0
 36.4196	0
 36.4236	0
 36.4276	0
 36.4316	0
 36.4356	0
 36.4396	0
 36.4436	0
 36.4476	0
 36.4516	0
 36.4556	0
 36.4596	0
 36.4636	0
 36.4676	0
 36.4716	0
 36.4756	0
 36.4796	0
 36.4836	0
 36.4876	0
 36.4916	0
 36.4956	0
 36.4996	0
 36.5037	0
 36.5077	0
 36.5117	0
 36.5157	0
 36.5197	0
 36.5237	0
 36.5277	0
 36.5317	0
 36.5357	0
 36.5397	0
 36.5437	0
 36.5477	0
 36.5517	0
 36.5557	0
 36.5597	0
 36.5637	0
 36.5677	0
 36.5717	0
 36.5757	0
 36.5797	0
 36.5837	0
 36.5877	0
 36.5917	0
 36.5957	0
 36.5997	0
 36.6037	0
 36.6077	0
 36.6117	0
 36.6157	0
 36.6197	0
 36.6237	0
 36.6277	0
 36.6317	0
 36.6357	0
 36.6397	0
 36.6437	0
 36.6477	0
 36.6517	0
 36.6557	0
 36.6597	0
 36.6637	0
 36.6677	0
 36.6717	0
 36.6757	0
 36.6797	0
 36.6837	0
 36.6877	0
 36.6917	0
 36.6957	0
 36.6997	0
 36.7037	0
 36.7077	0
 36.7117	0
 36.7157	0
 36.7197	0
 36.7237	0
 36.7277	0
 36.7317	0
 36.7357	0
 36.7397	0
 36.7437	0
 36.7477	0
 36.7517	0
 36.7557	0
 36.7597	0
 36.7637	0
 36.7677	0
 36.7717	0
 36.7757	0
 36.7797	0
 36.7837	0
 36.7877	0
 36.7917	0
 36.7957	0
 36.7997	0
 36.8037	0
 36.8077	0
 36.8117	0
 36.8157	0
 36.8197	0
 36.8237	0
 36.8277	0
 36.8317	0
 36.8357	0
 36.8397	0
 36.8437	0
 36.8477	0
 36.8517	0
 36.8557	0
 36.8597	0
 36.8637	0
 36.8677	0
 36.8717	0
 36.8757	0
 36.8797	0
 36.8837	0
 36.8877	0
 36.8917	0
 36.8957	0
 36.8997	0
 36.9037	0
 36.9077	0
 36.9117	0
 36.9157	0
 36.9197	0
 36.9237	0
 36.9277	0
 36.9317	0
 36.9357	0
 36.9397	0
 36.9437	0
 36.9477	0
 36.9517	0
 36.9557	0
 36.9597	0
 36.9637	0
 36.9677	0
 36.9717	0
 36.9757	0
 36.9797	0
 36.9837	0
 36.9877	0
 36.9917	0
 36.9957	0
 36.9997	0
 37.0037	0
 37.0077	0
 37.0117	0
 37.0157	0
 37.0197	0
 37.0237	0
 37.0277	0
 37.0317	0
 37.0357	0
 37.0397	0
 37.0437	0
 37.0477	0
 37.0517	0
 37.0557	0
 37.0597	0
 37.0637	0
 37.0677	0
 37.0717	0
 37.0757	0
 37.0797	0
 37.0837	0
 37.0877	0
 37.0917	0
 37.0957	0
 37.0997	0
 37.1037	0
 37.1077	0
 37.1117	0
 37.1157	0
 37.1197	0
 37.1237	0
 37.1277	0
 37.1317	0
 37.1357	0
 37.1397	0
 37.1437	0
 37.1477	0
 37.1517	0
 37.1557	0
 37.1597	0
 37.1637	0
 37.1677	0
 37.1717	0
 37.1757	0
 37.1797	0
 37.1837	0
 37.1877	0
 37.1917	0
 37.1957	0
 37.1997	0
 37.2037	0
 37.2077	0
 37.2117	0
 37.2157	0
 37.2197	0
 37.2237	0
 37.2277	0
 37.2317	0
 37.2357	0
 37.2397	0
 37.2437	0
 37.2477	0
 37.2517	0
 37.2557	0
 37.2597	0
 37.2637	0
 37.2677	0
 37.2717	0
 37.2757	0
 37.2797	0
 37.2837	0
 37.2877	0
 37.2917	0
 37.2957	0
 37.2997	0
 37.3037	0
 37.3077	0
 37.3117	0
 37.3157	0
 37.3197	0
 37.3237	0
 37.3277	0
 37.3317	0
 37.3357	0
 37.3397	0
 37.3437	0
 37.3477	0
 37.3517	0
 37.3557	0
 37.3597	0
 37.3637	0
 37.3677	0
 37.3717	0
 37.3757	0
 37.3797	0
 37.3837	0
 37.3877	0
 37.3917	0
 37.3957	0
 37.3997	0
 37.4037	0
 37.4077	0
 37.4117	0
 37.4157	0
 37.4197	0
 37.4237	0
 37.4277	0
 37.4317	0
 37.4357	0
 37.4397	0
 37.4437	0
 37.4477	0
 37.4517	0
 37.4557	0
 37.4597	0
 37.4637	0
 37.4677	0
 37.4717	0
 37.4757	0
 37.4797	0
 37.4837	0
 37.4877	0
 37.4917	0
 37.4957	0
 37.4997	0
 37.5038	0
 37.5078	0
 37.5118	0
 37.5158	0
 37.5198	0
 37.5238	0
 37.5278	0
 37.5318	0
 37.5358	0
 37.5398	0
 37.5438	0
 37.5478	0
 37.5518	0
 37.5558	0
 37.5598	0
 37.5638	0
 37.5678	0
 37.5718	0
 37.5758	0
 37.5798	0
 37.5838	0
 37.5878	0
 37.5918	0
 37.5958	0
 37.5998	0
 37.6038	0
 37.6078	0
 37.6118	0
 37.6158	0
 37.6198	0
 37.6238	0
 37.6278	0
 37.6318	0
 37.6358	0
 37.6398	0
 37.6438	0
 37.6478	0
 37.6518	0
 37.6558	0
 37.6598	0
 37.6638	0
 37.6678	0
 37.6718	0
 37.6758	0
 37.6798	0
 37.6838	0
 37.6878	0
 37.6918	0
 37.6958	0
 37.6998	0
 37.7038	0
 37.7078	0
 37.7118	0
 37.7158	0
 37.7198	0
 37.7238	0
 37.7278	0
 37.7318	0
 37.7358	0
 37.7398	0
 37.7438	0
 37.7478	0
 37.7518	0
 37.7558	0
 37.7598	0
 37.7638	0
 37.7678	0
 37.7718	0
 37.7758	0
 37.7798	0
 37.7838	0
 37.7878	0
 37.7918	0
 37.7958	0
 37.7998	0
 37.8038	0
 37.8078	0
 37.8118	0
 37.8158	0
 37.8198	0
 37.8238	0
 37.8278	0
 37.8318	0
 37.8358	0
 37.8398	0
 37.8438	0
 37.8478	0
 37.8518	0
 37.8558	0
 37.8598	0
 37.8638	0
 37.8678	0
 37.8718	0
 37.8758	0
 37.8798	0
 37.8838	0
 37.8878	0
 37.8918	0
 37.8958	0
 37.8998	0
 37.9038	0
 37.9078	0
 37.9118	0
 37.9158	0
 37.9198	0
 37.9238	0
 37.9278	0
 37.9318	0
 37.9358	0
 37.9398	0
 37.9438	0
 37.9478	0
 37.9518	0
 37.9558	0
 37.9598	0
 37.9638	0
 37.9678	0
 37.9718	0
 37.9758	0
 37.9798	0
 37.9838	0
 37.9878	0
 37.9918	0
 37.9958	0
 37.9998	0
 38.0038	0
 38.0078	0
 38.0118	0
 38.0158	0
 38.0198	0
 38.0238	0
 38.0278	0
 38.0318	0
 38.0358	0
 38.0398	0
 38.0438	0
 38.0478	0
 38.0518	0
 38.0558	0
 38.0598	0
 38.0638	0
 38.0678	0
 38.0718	0
 38.0758	0
 38.0798	0
 38.0838	0
 38.0878	0
 38.0918	0
 38.0958	0
 38.0998	0
 38.1038	0
 38.1078	0
 38.1118	0
 38.1158	0
 38.1198	0
 38.1238	0
 38.1278	0
 38.1318	0
 38.1358	0
 38.1398	0
 38.1438	0
 38.1478	0
 38.1518	0
 38.1558	0
 38.1598	0
 38.1638	0
 38.1678	0
 38.1718	0
 38.1758	0
 38.1798	0
 38.1838	0
 38.1878	0
 38.1918	0
 38.1958	0
 38.1998	0
 38.2038	0
 38.2078	0
 38.2118	0
 38.2158	0
 38.2198	0
 38.2238	0
 38.2278	0
 38.2318	0
 38.2358	0
 38.2398	0
 38.2438	0
 38.2478	0
 38.2518	0
 38.2558	0
 38.2598	0
 38.2638	0
 38.2678	0
 38.2718	0
 38.2758	0
 38.2798	0
 38.2838	0
 38.2878	0
 38.2918	0
 38.2958	0
 38.2998	0
 38.3038	0
 38.3078	0
 38.3118	0
 38.3158	0
 38.3198	0
 38.3238	0
 38.3278	0
 38.3318	0
 38.3358	0
 38.3398	0
 38.3438	0
 38.3478	0
 38.3518	0
 38.3558	0
 38.3598	0
 38.3638	0
 38.3678	0
 38.3718	0
 38.3758	0
 38.3798	0
 38.3838	0
 38.3878	0
 38.3918	0
 38.3958	0
 38.3998	0
 38.4038	0
 38.4078	0
 38.4118	0
 38.4158	0
 38.4198	0
 38.4238	0
 38.4278	0
 38.4318	0
 38.4358	0
 38.4398	0
 38.4438	0
 38.4478	0
 38.4518	0
 38.4558	0
 38.4598	0
 38.4638	0
 38.4678	0
 38.4718	0
 38.4758	0
 38.4798	0
 38.4838	0
 38.4878	0
 38.4918	0
 38.4958	0
 38.4998	0
 38.5039	0
 38.5079	0
 38.5119	0
 38.5159	0
 38.5199	0
 38.5239	0
 38.5279	0
 38.5319	0
 38.5359	0
 38.5399	0
 38.5439	0
 38.5479	0
 38.5519	0
 38.5559	0
 38.5599	0
 38.5639	0
 38.5679	0
 38.5719	0
 38.5759	0
 38.5799	0
 38.5839	0
 38.5879	0
 38.5919	0
 38.5959	0
 38.5999	0
 38.6039	0
 38.6079	0
 38.6119	0
 38.6159	0
 38.6199	0
 38.6239	0
 38.6279	0
 38.6319	0
 38.6359	0
 38.6399	0
 38.6439	0
 38.6479	0
 38.6519	0
 38.6559	0
 38.6599	0
 38.6639	0
 38.6679	0
 38.6719	0
 38.6759	0
 38.6799	0
 38.6839	0
 38.6879	0
 38.6919	0
 38.6959	0
 38.6999	0
 38.7039	0
 38.7079	0
 38.7119	0
 38.7159	0
 38.7199	0
 38.7239	0
 38.7279	0
 38.7319	0
 38.7359	0
 38.7399	0
 38.7439	0
 38.7479	0
 38.7519	0
 38.7559	0
 38.7599	0
 38.7639	0
 38.7679	0
 38.7719	0
 38.7759	0
 38.7799	0
 38.7839	0
 38.7879	0
 38.7919	0
 38.7959	0
 38.7999	0
 38.8039	0
 38.8079	0
 38.8119	0
 38.8159	0
 38.8199	0
 38.8239	0
 38.8279	0
 38.8319	0
 38.8359	0
 38.8399	0
 38.8439	0
 38.8479	0
 38.8519	0
 38.8559	0
 38.8599	0
 38.8639	0
 38.8679	0
 38.8719	0
 38.8759	0
 38.8799	0
 38.8839	0
 38.8879	0
 38.8919	0
 38.8959	0
 38.8999	0
 38.9039	0
 38.9079	0
 38.9119	0
 38.9159	0
 38.9199	0
 38.9239	0
 38.9279	0
 38.9319	0
 38.9359	0
 38.9399	0
 38.9439	0
 38.9479	0
 38.9519	0
 38.9559	0
 38.9599	0
 38.9639	0
 38.9679	0
 38.9719	0
 38.9759	0
 38.9799	0
 38.9839	0
 38.9879	0
 38.9919	0
 38.9959	0
 38.9999	0
 39.0039	0
 39.0079	0
 39.0119	0
 39.0159	0
 39.0199	0
 39.0239	0
 39.0279	0
 39.0319	0
 39.0359	0
 39.0399	0
 39.0439	0
 39.0479	0
 39.0519	0
 39.0559	0
 39.0599	0
 39.0639	0
 39.0679	0
 39.0719	0
 39.0759	0
 39.0799	0
 39.0839	0
 39.0879	0
 39.0919	0
 39.0959	0
 39.0999	0
 39.1039	0
 39.1079	0
 39.1119	0
 39.1159	0
 39.1199	0
 39.1239	0
 39.1279	0
 39.1319	0
 39.1359	0
 39.1399	0
 39.1439	0
 39.1479	0
 39.1519	0
 39.1559	0
 39.1599	0
 39.1639	0
 39.1679	0
 39.1719	0
 39.1759	0
 39.1799	0
 39.1839	0
 39.1879	0
 39.1919	0
 39.1959	0
 39.1999	0
 39.2039	0
 39.2079	0
 39.2119	0
 39.2159	0
 39.2199	0
 39.2239	0
 39.2279	0
 39.2319	0
 39.2359	0
 39.2399	0
 39.2439	0
 39.2479	0
 39.2519	0
 39.2559	0
 39.2599	0
 39.2639	0
 39.2679	0
 39.2719	0
 39.2759	0
 39.2799	0
 39.2839	0
 39.2879	0
 39.2919	0
 39.2959	0
 39.2999	0
 39.3039	0
 39.3079	0
 39.3119	0
 39.3159	0
 39.3199	0
 39.3239	0
 39.3279	0
 39.3319	0
 39.3359	0
 39.3399	0
 39.3439	0
 39.3479	0
 39.3519	0
 39.3559	0
 39.3599	0
 39.3639	0
 39.3679	0
 39.3719	0
 39.3759	0
 39.3799	0
 39.3839	0
 39.3879	0
 39.3919	0
 39.3959	0
 39.3999	0
 39.4039	0
 39.4079	0
 39.4119	0
 39.4159	0
 39.4199	0
 39.4239	0
 39.4279	0
 39.4319	0
 39.4359	0
 39.4399	0
 39.4439	0
 39.4479	0
 39.4519	0
 39.4559	0
 39.4599	0
 39.4639	0
 39.4679	0
 39.4719	0
 39.4759	0
 39.4799	0
 39.4839	0
 39.4879	0
 39.4919	0
 39.4959	0
 39.4999	0
 39.504	0
 39.508	0
 39.512	0
 39.516	0
 39.52	0
 39.524	0
 39.528	0
 39.532	0
 39.536	0
 39.54	0
 39.544	0
 39.548	0
 39.552	0
 39.556	0
 39.56	0
 39.564	0
 39.568	0
 39.572	0
 39.576	0
 39.58	0
 39.584	0
 39.588	0
 39.592	0
 39.596	0
 39.6	0
 39.604	0
 39.608	0
 39.612	0
 39.616	0
 39.62	0
 39.624	0
 39.628	0
 39.632	0
 39.636	0
 39.64	0
 39.644	0
 39.648	0
 39.652	0
 39.656	0
 39.66	0
 39.664	0
 39.668	0
 39.672	0
 39.676	0
 39.68	0
 39.684	0
 39.688	0
 39.692	0
 39.696	0
 39.7	0
 39.704	0
 39.708	0
 39.712	0
 39.716	0
 39.72	0
 39.724	0
 39.728	0
 39.732	0
 39.736	0
 39.74	0
 39.744	0
 39.748	0
 39.752	0
 39.756	0
 39.76	0
 39.764	0
 39.768	0
 39.772	0
 39.776	0
 39.78	0
 39.784	0
 39.788	0
 39.792	0
 39.796	0
 39.8	0
 39.804	0
 39.808	0
 39.812	0
 39.816	0
 39.82	0
 39.824	0
 39.828	0
 39.832	0
 39.836	0
 39.84	0
 39.844	0
 39.848	0
 39.852	0
 39.856	0
 39.86	0
 39.864	0
 39.868	0
 39.872	0
 39.876	0
 39.88	0
 39.884	0
 39.888	0
 39.892	0
 39.896	0
 39.9	0
 39.904	0
 39.908	0
 39.912	0
 39.916	0
 39.92	0
 39.924	0
 39.928	0
 39.932	0
 39.936	0
 39.94	0
 39.944	0
 39.948	0
 39.952	0
 39.956	0
 39.96	0
 39.964	0
 39.968	0
 39.972	0
 39.976	0
 39.98	0
 39.984	0
 39.988	0
 39.992	0
 39.996	0
 40	0


==> anc/TUM40_eff_eRecoils_Ca.dat <==
# Cut-survival probability for calcium-recoil events
# within the electron-recoil band
# Energy [keV] | Cut-survival probability
 0	0
 0.010001	0
 0.020002	0
 0.030003	0
 0.040004	0
 0.050005	0
 0.060006	0
 0.070007	0
 0.080008	0
 0.090009	0
 0.10001	0
 0.110011	0
 0.120012	0
 0.130013	0
 0.140014	0
 0.150015	0
 0.160016	0
 0.170017	0
 0.180018	0
 0.190019	0
 0.20002	0
 0.210021	0
 0.220022	0
 0.230023	0
 0.240024	0
 0.250025	0
 0.260026	0
 0.270027	0
 0.280028	0
 0.290029	0
 0.30003	0
 0.310031	0
 0.320032	0
 0.330033	0
 0.340034	0
 0.350035	0
 0.360036	0
 0.370037	0
 0.380038	0
 0.390039	0
 0.40004	0
 0.410041	0
 0.420042	0
 0.430043	0
 0.440044	0
 0.450045	0
 0.460046	0
 0.470047	0
 0.480048	0
 0.490049	0
 0.50005	0
 0.510051	0
 0.520052	0
 0.530053	0
 0.540054	0
 0.550055	0
 0.560056	0
 0.570057	0
 0.580058	0
 0.590059	0
 0.60006	0
 0.610061	0.115113
 0.620062	0.120393
 0.630063	0.125614
 0.640064	0.130775
 0.650065	0.135875
 0.660066	0.140914
 0.670067	0.145889
 0.680068	0.150802
 0.690069	0.15565
 0.70007	0.160436
 0.710071	0.16562
 0.720072	0.170732
 0.730073	0.175772
 0.740074	0.18074
 0.750075	0.185633
 0.760076	0.190453
 0.770077	0.195198
 0.780078	0.199867
 0.790079	0.20446
 0.80008	0.208973
 0.810081	0.21301
 0.820082	0.216973
 0.830083	0.220862
 0.840084	0.224678
 0.850085	0.228418
 0.860086	0.232083
 0.870087	0.235673
 0.880088	0.239186
 0.890089	0.242623
 0.90009	0.245977
 0.910091	0.248624
 0.920092	0.251201
 0.930093	0.253709
 0.940094	0.256148
 0.950095	0.258518
 0.960096	0.260817
 0.970097	0.263047
 0.980098	0.265207
 0.990099	0.267296
 1.0001	0.269305
 1.0101	0.270271
 1.0201	0.271182
 1.0301	0.272037
 1.0401	0.272837
 1.05011	0.273583
 1.06011	0.274273
 1.07011	0.274908
 1.08011	0.275489
 1.09011	0.276015
 1.10011	0.276487
 1.11011	0.276904
 1.12011	0.277267
 1.13011	0.277577
 1.14011	0.277833
 1.15012	0.278035
 1.16012	0.278185
 1.17012	0.278281
 1.18012	0.278325
 1.19012	0.278317
 1.20012	0.278247
 1.21012	0.277358
 1.22012	0.276432
 1.23012	0.27547
 1.24012	0.274474
 1.25013	0.273442
 1.26013	0.272376
 1.27013	0.271275
 1.28013	0.270141
 1.29013	0.268975
 1.30013	0.267775
 1.31013	0.266543
 1.32013	0.26528
 1.33013	0.263985
 1.34013	0.26266
 1.35014	0.261305
 1.36014	0.25992
 1.37014	0.258506
 1.38014	0.257064
 1.39014	0.255594
 1.40014	0.25409
 1.41014	0.252147
 1.42014	0.250188
 1.43014	0.248213
 1.44014	0.246222
 1.45015	0.244217
 1.46015	0.242197
 1.47015	0.240164
 1.48015	0.238118
 1.49015	0.236059
 1.50015	0.233989
 1.51015	0.231907
 1.52015	0.229815
 1.53015	0.227712
 1.54015	0.225599
 1.55016	0.223478
 1.56016	0.221348
 1.57016	0.21921
 1.58016	0.217065
 1.59016	0.214913
 1.60016	0.212753
 1.61016	0.210441
 1.62016	0.208128
 1.63016	0.205814
 1.64016	0.203501
 1.65017	0.201188
 1.66017	0.198877
 1.67017	0.196567
 1.68017	0.19426
 1.69017	0.191955
 1.70017	0.189654
 1.71017	0.187356
 1.72017	0.185062
 1.73017	0.182774
 1.74017	0.18049
 1.75018	0.178212
 1.76018	0.17594
 1.77018	0.173675
 1.78018	0.171416
 1.79018	0.169165
 1.80018	0.166921
 1.81018	0.164591
 1.82018	0.162273
 1.83018	0.159968
 1.84018	0.157675
 1.85019	0.155395
 1.86019	0.153129
 1.87019	0.150876
 1.88019	0.148637
 1.89019	0.146413
 1.90019	0.144203
 1.91019	0.142008
 1.92019	0.139829
 1.93019	0.137665
 1.94019	0.135518
 1.9502	0.133386
 1.9602	0.131271
 1.9702	0.129172
 1.9802	0.12709
 1.9902	0.125026
 2.0002	0.122978
 2.0102	0.120874
 2.0202	0.11879
 2.0302	0.116728
 2.0402	0.114686
 2.05021	0.112666
 2.06021	0.110666
 2.07021	0.108688
 2.08021	0.106732
 2.09021	0.104797
 2.10021	0.102884
 2.11021	0.100992
 2.12021	0.0991225
 2.13021	0.0972746
 2.14021	0.0954486
 2.15022	0.0936446
 2.16022	0.0918625
 2.17022	0.0901026
 2.18022	0.0883646
 2.19022	0.0866488
 2.20022	0.0849544
 2.21022	0.0832556
 2.22022	0.08158
 2.23022	0.0799276
 2.24022	0.0782984
 2.25023	0.0766922
 2.26023	0.075109
 2.27023	0.0735488
 2.28023	0.0720114
 2.29023	0.0704968
 2.30023	0.0690049
 2.31023	0.0675355
 2.32023	0.0660887
 2.33023	0.0646642
 2.34023	0.063262
 2.35024	0.0618819
 2.36024	0.0605239
 2.37024	0.0591877
 2.38024	0.0578733
 2.39024	0.0565804
 2.40024	0.0553088
 2.41024	0.0540469
 2.42024	0.0528067
 2.43024	0.051588
 2.44024	0.0503907
 2.45025	0.0492146
 2.46025	0.0480595
 2.47025	0.0469251
 2.48025	0.0458114
 2.49025	0.0447181
 2.50025	0.043645
 2.51025	0.0425919
 2.52025	0.0415586
 2.53025	0.0405449
 2.54025	0.0395505
 2.55026	0.0385753
 2.56026	0.0376191
 2.57026	0.0366816
 2.58026	0.0357626
 2.59026	0.0348619
 2.60026	0.0339791
 2.61026	0.0331059
 2.62026	0.0322507
 2.63026	0.0314134
 2.64026	0.0305936
 2.65027	0.0297912
 2.66027	0.0290059
 2.67027	0.0282375
 2.68027	0.0274857
 2.69027	0.0267503
 2.70027	0.026031
 2.71027	0.0253275
 2.72027	0.0246398
 2.73027	0.0239674
 2.74027	0.0233102
 2.75028	0.022668
 2.76028	0.0220404
 2.77028	0.0214273
 2.78028	0.0208283
 2.79028	0.0202434
 2.80028	0.0196721
 2.81028	0.0191118
 2.82028	0.0185649
 2.83028	0.0180312
 2.84028	0.0175104
 2.85029	0.0170023
 2.86029	0.0165068
 2.87029	0.0160234
 2.88029	0.0155521
 2.89029	0.0150926
 2.90029	0.0146447
 2.91029	0.0142081
 2.92029	0.0137826
 2.93029	0.013368
 2.94029	0.0129641
 2.9503	0.0125707
 2.9603	0.0121876
 2.9703	0.0118145
 2.9803	0.0114513
 2.9903	0.0110977
 3.0003	0.0107535
 3.0103	0.0104169
 3.0203	0.0100895
 3.0303	0.00977097
 3.0403	0.00946124
 3.05031	0.00916006
 3.06031	0.00886726
 3.07031	0.00858263
 3.08031	0.008306
 3.09031	0.00803717
 3.10031	0.00777597
 3.11031	0.00752223
 3.12031	0.00727577
 3.13031	0.00703641
 3.14031	0.00680399
 3.15032	0.00657834
 3.16032	0.00635929
 3.17032	0.00614669
 3.18032	0.00594038
 3.19032	0.00574021
 3.20032	0.00554601
 3.21032	0.00535765
 3.22032	0.00517497
 3.23032	0.00499783
 3.24032	0.00482608
 3.25033	0.0046596
 3.26033	0.00449824
 3.27033	0.00434186
 3.28033	0.00419035
 3.29033	0.00404356
 3.30033	0.00390138
 3.31033	0.00376368
 3.32033	0.00363034
 3.33033	0.00350123
 3.34033	0.00337626
 3.35034	0.00325529
 3.36034	0.00313823
 3.37034	0.00302495
 3.38034	0.00291537
 3.39034	0.00280936
 3.40034	0.00270684
 3.41034	0.0026077
 3.42034	0.00251184
 3.43034	0.00241918
 3.44034	0.00232961
 3.45035	0.00224304
 3.46035	0.0021594
 3.47035	0.00207858
 3.48035	0.00200052
 3.49035	0.00192512
 3.50035	0.0018523
 3.51035	0.00178176
 3.52035	0.00171366
 3.53035	0.00164794
 3.54035	0.00158453
 3.55036	0.00152334
 3.56036	0.00146431
 3.57036	0.00140738
 3.58036	0.00135247
 3.59036	0.00129953
 3.60036	0.00124849
 3.61036	0.00119929
 3.62036	0.00115186
 3.63036	0.00110616
 3.64036	0.00106213
 3.65037	0.00101971
 3.66037	0.00097885
 3.67037	0.000939497
 3.68037	0.000901602
 3.69037	0.000865116
 3.70037	0.000829993
 3.71037	0.000796186
 3.72037	0.00076365
 3.73037	0.000732344
 3.74037	0.000702224
 3.75038	0.000673251
 3.76038	0.000645384
 3.77038	0.000618586
 3.78038	0.000592818
 3.79038	0.000568046
 3.80038	0.000544235
 3.81038	0.00052135
 3.82038	0.000499358
 3.83038	0.000478229
 3.84038	0.00045793
 3.85039	0.000438433
 3.86039	0.000419709
 3.87039	0.000401729
 3.88039	0.000384466
 3.89039	0.000367895
 3.90039	0.00035199
 3.91039	0.000336726
 3.92039	0.00032208
 3.93039	0.000308029
 3.94039	0.00029455
 3.9504	0.000281623
 3.9604	0.000269226
 3.9704	0.000257339
 3.9804	0.000245944
 3.9904	0.000235021
 4.0004	0.000224551
 4.0104	0.000214506
 4.0204	0.000204881
 4.0304	0.000195662
 4.0404	0.000186832
 4.05041	0.000178376
 4.06041	0.000170279
 4.07041	0.000162528
 4.08041	0.000155108
 4.09041	0.000148007
 4.10041	0.000141212
 4.11041	0.00013471
 4.12041	0.00012849
 4.13041	0.000122541
 4.14041	0.000116851
 4.15042	0.00011141
 4.16042	0.000106208
 4.17042	0.000101235
 4.18042	9.6482e-05
 4.19042	9.19394e-05
 4.20042	8.75988e-05
 4.21042	8.34517e-05
 4.22042	7.94901e-05
 4.23042	7.57063e-05
 4.24042	7.20928e-05
 4.25043	6.86424e-05
 4.26043	6.53483e-05
 4.27043	6.22038e-05
 4.28043	5.92026e-05
 4.29043	5.63385e-05
 4.30043	5.36057e-05
 4.31043	5.09985e-05
 4.32043	4.85116e-05
 4.33043	4.61397e-05
 4.34043	4.38777e-05
 4.35044	4.1721e-05
 4.36044	3.9665e-05
 4.37044	3.77051e-05
 4.38044	3.58373e-05
 4.39044	3.40573e-05
 4.40044	3.23614e-05
 4.41044	3.07458e-05
 4.42044	2.92068e-05
 4.43044	2.77412e-05
 4.44044	2.63455e-05
 4.45045	2.50167e-05
 4.46045	2.37517e-05
 4.47045	2.25476e-05
 4.48045	2.14016e-05
 4.49045	2.03112e-05
 4.50045	1.92737e-05
 4.51045	1.82861e-05
 4.52045	1.73468e-05
 4.53045	1.64536e-05
 4.54045	1.56042e-05
 4.55046	1.47967e-05
 4.56046	1.40291e-05
 4.57046	1.32995e-05
 4.58046	1.26061e-05
 4.59046	1.19473e-05
 4.60046	1.13215e-05
 4.61046	1.07269e-05
 4.62046	1.01622e-05
 4.63046	9.62595e-06
 4.64046	9.11677e-06
 4.65047	8.63336e-06
 4.66047	8.17449e-06
 4.67047	7.73896e-06
 4.68047	7.32566e-06
 4.69047	6.9335e-06
 4.70047	6.56146e-06
 4.71047	6.20854e-06
 4.72047	5.87382e-06
 4.73047	5.55641e-06
 4.74047	5.25544e-06
 4.75048	4.97011e-06
 4.76048	4.69964e-06
 4.77048	4.4433e-06
 4.78048	4.20037e-06
 4.79048	3.9702e-06
 4.80048	3.75214e-06
 4.81048	3.54559e-06
 4.82048	3.34995e-06
 4.83048	3.16469e-06
 4.84048	2.98928e-06
 4.85049	2.82321e-06
 4.86049	2.66601e-06
 4.87049	2.51723e-06
 4.88049	2.37644e-06
 4.89049	2.24322e-06
 4.90049	2.11719e-06
 4.91049	1.99798e-06
 4.92049	1.88522e-06
 4.93049	1.7786e-06
 4.94049	1.67778e-06
 4.9505	1.58246e-06
 4.9605	1.49237e-06
 4.9705	1.40721e-06
 4.9805	1.32674e-06
 4.9905	1.2507e-06
 5.0005	1.17887e-06
 5.0105	1.11096e-06
 5.0205	1.04682e-06
 5.0305	9.86254e-07
 5.0405	9.29071e-07
 5.05051	8.75086e-07
 5.06051	8.2413e-07
 5.07051	7.76038e-07
 5.08051	7.30657e-07
 5.09051	6.87838e-07
 5.10051	6.47443e-07
 5.11051	6.0934e-07
 5.12051	5.73403e-07
 5.13051	5.39515e-07
 5.14051	5.07563e-07
 5.15052	4.77441e-07
 5.16052	4.49046e-07
 5.17052	4.22285e-07
 5.18052	3.97067e-07
 5.19052	3.73305e-07
 5.20052	3.5092e-07
 5.21052	3.29833e-07
 5.22052	3.09973e-07
 5.23052	2.9127e-07
 5.24052	2.7366e-07
 5.25053	2.57081e-07
 5.26053	2.41474e-07
 5.27053	2.26785e-07
 5.28053	2.12962e-07
 5.29053	1.99955e-07
 5.30053	1.87719e-07
 5.31053	1.76207e-07
 5.32053	1.65381e-07
 5.33053	1.55199e-07
 5.34053	1.45624e-07
 5.35054	1.36623e-07
 5.36054	1.28161e-07
 5.37054	1.20208e-07
 5.38054	1.12734e-07
 5.39054	1.0571e-07
 5.40054	9.91114e-08
 5.41054	9.29124e-08
 5.42054	8.70898e-08
 5.43054	8.16214e-08
 5.44054	7.64864e-08
 5.45055	7.16652e-08
 5.46055	6.71391e-08
 5.47055	6.28907e-08
 5.48055	5.89035e-08
 5.49055	5.51619e-08
 5.50055	5.16512e-08
 5.51055	4.83568e-08
 5.52055	4.52666e-08
 5.53055	4.23684e-08
 5.54055	3.96506e-08
 5.55056	3.71024e-08
 5.56056	3.47134e-08
 5.57056	3.24741e-08
 5.58056	3.03752e-08
 5.59056	2.84084e-08
 5.60056	2.65655e-08
 5.61056	2.48389e-08
 5.62056	2.32215e-08
 5.63056	2.17067e-08
 5.64056	2.0288e-08
 5.65057	1.89597e-08
 5.66057	1.7716e-08
 5.67057	1.65517e-08
 5.68057	1.5462e-08
 5.69057	1.44422e-08
 5.70057	1.34879e-08
 5.71057	1.2595e-08
 5.72057	1.17598e-08
 5.73057	1.09785e-08
 5.74057	1.02478e-08
 5.75058	9.56449e-09
 5.76058	8.92561e-09
 5.77058	8.32834e-09
 5.78058	7.77004e-09
 5.79058	7.24824e-09
 5.80058	6.76061e-09
 5.81058	6.30498e-09
 5.82058	5.87931e-09
 5.83058	5.48167e-09
 5.84058	5.11028e-09
 5.85059	4.76344e-09
 5.86059	4.43957e-09
 5.87059	4.13719e-09
 5.88059	3.85492e-09
 5.89059	3.59144e-09
 5.90059	3.34555e-09
 5.91059	3.1161e-09
 5.92059	2.90201e-09
 5.93059	2.70229e-09
 5.94059	2.51599e-09
 5.9506	2.34224e-09
 5.9606	2.18021e-09
 5.9706	2.02913e-09
 5.9806	1.88828e-09
 5.9906	1.75699e-09
 6.0006	1.63461e-09
 6.0106	1.52054e-09
 6.0206	1.41426e-09
 6.0306	1.31523e-09
 6.0406	1.22299e-09
 6.05061	1.13707e-09
 6.06061	1.05705e-09
 6.07061	9.8254e-10
 6.08061	9.13166e-10
 6.09061	8.48583e-10
 6.10061	7.88468e-10
 6.11061	7.32519e-10
 6.12061	6.80455e-10
 6.13061	6.32011e-10
 6.14061	5.86942e-10
 6.15062	5.45018e-10
 6.16062	5.06025e-10
 6.17062	4.69763e-10
 6.18062	4.36044e-10
 6.19062	4.04694e-10
 6.20062	3.75552e-10
 6.21062	3.48464e-10
 6.22062	3.23289e-10
 6.23062	2.99896e-10
 6.24062	2.7816e-10
 6.25063	2.57967e-10
 6.26063	2.3921e-10
 6.27063	2.21789e-10
 6.28063	2.05611e-10
 6.29063	1.9059e-10
 6.30063	1.76643e-10
 6.31063	1.63697e-10
 6.32063	1.51681e-10
 6.33063	1.40529e-10
 6.34063	1.3018e-10
 6.35064	1.20579e-10
 6.36064	1.11672e-10
 6.37064	1.0341e-10
 6.38064	9.57472e-11
 6.39064	8.86412e-11
 6.40064	8.20525e-11
 6.41064	7.5944e-11
 6.42064	7.02815e-11
 6.43064	6.50331e-11
 6.44064	6.01692e-11
 6.45065	5.56621e-11
 6.46065	5.14863e-11
 6.47065	4.76178e-11
 6.48065	4.40345e-11
 6.49065	4.07158e-11
 6.50065	3.76426e-11
 6.51065	3.4797e-11
 6.52065	3.21625e-11
 6.53065	2.97238e-11
 6.54065	2.74667e-11
 6.55066	2.53777e-11
 6.56066	2.34448e-11
 6.57066	2.16564e-11
 6.58066	2.0002e-11
 6.59066	1.84717e-11
 6.60066	1.70563e-11
 6.61066	1.57475e-11
 6.62066	1.45373e-11
 6.63066	1.34184e-11
 6.64066	1.23842e-11
 6.65067	1.14282e-11
 6.66067	1.05448e-11
 6.67067	9.72841e-12
 6.68067	8.97417e-12
 6.69067	8.27736e-12
 6.70067	7.63371e-12
 6.71067	7.03927e-12
 6.72067	6.49034e-12
 6.73067	5.98345e-12
 6.74067	5.51546e-12
 6.75068	5.08349e-12
 6.76068	4.68477e-12
 6.77068	4.31679e-12
 6.78068	3.97721e-12
 6.79068	3.66391e-12
 6.80068	3.37489e-12
 6.81068	3.10825e-12
 6.82068	2.86237e-12
 6.83068	2.63559e-12
 6.84068	2.42648e-12
 6.85069	2.23372e-12
 6.86069	2.05597e-12
 6.87069	1.8922e-12
 6.88069	1.7412e-12
 6.89069	1.60209e-12
 6.90069	1.4739e-12
 6.91069	1.35584e-12
 6.92069	1.24704e-12
 6.93069	1.14684e-12
 6.94069	1.05458e-12
 6.9507	9.69642e-13
 6.9607	8.91401e-13
 6.9707	8.19386e-13
 6.9807	7.53074e-13
 6.9907	6.92084e-13
 7.0007	6.35943e-13
 7.0107	5.84262e-13
 7.0207	5.36717e-13
 7.0307	4.93024e-13
 7.0407	4.528e-13
 7.05071	4.1581e-13
 7.06071	3.81768e-13
 7.07071	3.5053e-13
 7.08071	3.21765e-13
 7.09071	2.95329e-13
 7.10071	2.71033e-13
 7.11071	2.48733e-13
 7.12071	2.2824e-13
 7.13071	2.09364e-13
 7.14071	1.92057e-13
 7.15072	1.76176e-13
 7.16072	1.61578e-13
 7.17072	1.48122e-13
 7.18072	1.35807e-13
 7.19072	1.24538e-13
 7.20072	1.14125e-13
 7.21072	1.04615e-13
 7.22072	9.58659e-14
 7.23072	8.78775e-14
 7.24072	8.05073e-14
 7.25073	7.37551e-14
 7.26073	6.7526e-14
 7.27073	6.18674e-14
 7.28073	5.66368e-14
 7.29073	5.18817e-14
 7.30073	4.75069e-14
 7.31073	4.3465e-14
 7.32073	3.98035e-14
 7.33073	3.64273e-14
 7.34073	3.33364e-14
 7.35074	3.04832e-14
 7.36074	2.79154e-14
 7.37074	2.55377e-14
 7.38074	2.33502e-14
 7.39074	2.1353e-14
 7.40074	1.95459e-14
 7.41074	1.78815e-14
 7.42074	1.63122e-14
 7.43074	1.49331e-14
 7.44074	1.36491e-14
 7.45075	1.24602e-14
 7.46075	1.1414e-14
 7.47075	1.04154e-14
 7.48075	9.51179e-15
 7.49075	8.70333e-15
 7.50075	7.94242e-15
 7.51075	7.22907e-15
 7.52075	6.61083e-15
 7.53075	6.04014e-15
 7.54075	5.51701e-15
 7.55076	5.04143e-15
 7.56076	4.61341e-15
 7.57076	4.18538e-15
 7.58076	3.80491e-15
 7.59076	3.472e-15
 7.60076	3.18665e-15
 7.61076	2.90129e-15
 7.62076	2.66349e-15
 7.63076	2.42569e-15
 7.64076	2.18789e-15
 7.65077	1.99765e-15
 7.66077	1.85497e-15
 7.67077	1.66473e-15
 7.68077	1.52204e-15
 7.69077	1.37936e-15
 7.70077	1.28424e-15
 7.71077	1.14155e-15
 7.72077	1.04643e-15
 7.73077	9.51302e-16
 7.74077	8.56176e-16
 7.75078	8.08615e-16
 7.76078	7.13487e-16
 7.77078	6.65925e-16
 7.78078	6.18362e-16
 7.79078	5.23232e-16
 7.80078	4.75668e-16
 7.81078	4.28103e-16
 7.82078	4.28106e-16
 7.83078	3.8054e-16
 7.84078	3.32975e-16
 7.85079	3.32976e-16
 7.86079	2.8541e-16
 7.87079	2.37843e-16
 7.88079	2.37844e-16
 7.89079	1.90276e-16
 7.90079	1.90277e-16
 7.91079	1.90278e-16
 7.92079	1.42709e-16
 7.93079	1.4271e-16
 7.94079	1.42711e-16
 7.9508	1.42712e-16
 7.9608	9.51415e-17
 7.9708	9.5142e-17
 7.9808	9.51425e-17
 7.9908	9.5143e-17
 8.0008	9.51434e-17
 8.0108	4.75718e-17
 8.0208	4.7572e-17
 8.0308	4.75721e-17
 8.0408	4.75722e-17
 8.05081	4.75723e-17
 8.06081	4.75725e-17
 8.07081	4.75726e-17
 8.08081	4.75727e-17
 8.09081	4.75728e-17
 8.10081	4.7573e-17
 8.11081	4.75731e-17
 8.12081	0
 8.13081	0
 8.14081	0
 8.15082	0
 8.16082	0
 8.17082	0
 8.18082	0
 8.19082	0
 8.20082	0
 8.21082	0
 8.22082	0
 8.23082	0
 8.24082	0
 8.25083	0
 8.26083	0
 8.27083	0
 8.28083	0
 8.29083	0
 8.30083	0
 8.31083	0
 8.32083	0
 8.33083	0
 8.34083	0
 8.35084	0
 8.36084	0
 8.37084	0
 8.38084	0
 8.39084	0
 8.40084	0
 8.41084	0
 8.42084	0
 8.43084	0
 8.44084	0
 8.45085	0
 8.46085	0
 8.47085	0
 8.48085	0
 8.49085	0
 8.50085	0
 8.51085	0
 8.52085	0
 8.53085	0
 8.54085	0
 8.55086	0
 8.56086	0
 8.57086	0
 8.58086	0
 8.59086	0
 8.60086	0
 8.61086	0
 8.62086	0
 8.63086	0
 8.64086	0
 8.65087	0
 8.66087	0
 8.67087	0
 8.68087	0
 8.69087	0
 8.70087	0
 8.71087	0
 8.72087	0
 8.73087	0
 8.74087	0
 8.75088	0
 8.76088	0
 8.77088	0
 8.78088	0
 8.79088	0
 8.80088	0
 8.81088	0
 8.82088	0
 8.83088	0
 8.84088	0
 8.85089	0
 8.86089	0
 8.87089	0
 8.88089	0
 8.89089	0
 8.90089	0
 8.91089	0
 8.92089	0
 8.93089	0
 8.94089	0
 8.9509	0
 8.9609	0
 8.9709	0
 8.9809	0
 8.9909	0
 9.0009	0
 9.0109	0
 9.0209	0
 9.0309	0
 9.0409	0
 9.05091	0
 9.06091	0
 9.07091	0
 9.08091	0
 9.09091	0
 9.10091	0
 9.11091	0
 9.12091	0
 9.13091	0
 9.14091	0
 9.15092	0
 9.16092	0
 9.17092	0
 9.18092	0
 9.19092	0
 9.20092	0
 9.21092	0
 9.22092	0
 9.23092	0
 9.24092	0
 9.25093	0
 9.26093	0
 9.27093	0
 9.28093	0
 9.29093	0
 9.30093	0
 9.31093	0
 9.32093	0
 9.33093	0
 9.34093	0
 9.35094	0
 9.36094	0
 9.37094	0
 9.38094	0
 9.39094	0
 9.40094	0
 9.41094	0
 9.42094	0
 9.43094	0
 9.44094	0
 9.45095	0
 9.46095	0
 9.47095	0
 9.48095	0
 9.49095	0
 9.50095	0
 9.51095	0
 9.52095	0
 9.53095	0
 9.54095	0
 9.55096	0
 9.56096	0
 9.57096	0
 9.58096	0
 9.59096	0
 9.60096	0
 9.61096	0
 9.62096	0
 9.63096	0
 9.64096	0
 9.65097	0
 9.66097	0
 9.67097	0
 9.68097	0
 9.69097	0
 9.70097	0
 9.71097	0
 9.72097	0
 9.73097	0
 9.74097	0
 9.75098	0
 9.76098	0
 9.77098	0
 9.78098	0
 9.79098	0
 9.80098	0
 9.81098	0
 9.82098	0
 9.83098	0
 9.84098	0
 9.85099	0
 9.86099	0
 9.87099	0
 9.88099	0
 9.89099	0
 9.90099	0
 9.91099	0
 9.92099	0
 9.93099	0
 9.94099	0
 9.951	0
 9.961	0
 9.971	0
 9.981	0
 9.991	0
 10.001	0
 10.011	0
 10.021	0
 10.031	0
 10.041	0
 10.051	0
 10.061	0
 10.071	0
 10.081	0
 10.091	0
 10.101	0
 10.111	0
 10.121	0
 10.131	0
 10.141	0
 10.151	0
 10.161	0
 10.171	0
 10.181	0
 10.191	0
 10.201	0
 10.211	0
 10.221	0
 10.231	0
 10.241	0
 10.251	0
 10.261	0
 10.271	0
 10.281	0
 10.291	0
 10.301	0
 10.311	0
 10.321	0
 10.331	0
 10.341	0
 10.351	0
 10.361	0
 10.371	0
 10.381	0
 10.391	0
 10.401	0
 10.411	0
 10.421	0
 10.431	0
 10.441	0
 10.451	0
 10.461	0
 10.471	0
 10.481	0
 10.491	0
 10.5011	0
 10.5111	0
 10.5211	0
 10.5311	0
 10.5411	0
 10.5511	0
 10.5611	0
 10.5711	0
 10.5811	0
 10.5911	0
 10.6011	0
 10.6111	0
 10.6211	0
 10.6311	0
 10.6411	0
 10.6511	0
 10.6611	0
 10.6711	0
 10.6811	0
 10.6911	0
 10.7011	0
 10.7111	0
 10.7211	0
 10.7311	0
 10.7411	0
 10.7511	0
 10.7611	0
 10.7711	0
 10.7811	0
 10.7911	0
 10.8011	0
 10.8111	0
 10.8211	0
 10.8311	0
 10.8411	0
 10.8511	0
 10.8611	0
 10.8711	0
 10.8811	0
 10.8911	0
 10.9011	0
 10.9111	0
 10.9211	0
 10.9311	0
 10.9411	0
 10.9511	0
 10.9611	0
 10.9711	0
 10.9811	0
 10.9911	0
 11.0011	0
 11.0111	0
 11.0211	0
 11.0311	0
 11.0411	0
 11.0511	0
 11.0611	0
 11.0711	0
 11.0811	0
 11.0911	0
 11.1011	0
 11.1111	0
 11.1211	0
 11.1311	0
 11.1411	0
 11.1511	0
 11.1611	0
 11.1711	0
 11.1811	0
 11.1911	0
 11.2011	0
 11.2111	0
 11.2211	0
 11.2311	0
 11.2411	0
 11.2511	0
 11.2611	0
 11.2711	0
 11.2811	0
 11.2911	0
 11.3011	0
 11.3111	0
 11.3211	0
 11.3311	0
 11.3411	0
 11.3511	0
 11.3611	0
 11.3711	0
 11.3811	0
 11.3911	0
 11.4011	0
 11.4111	0
 11.4211	0
 11.4311	0
 11.4411	0
 11.4511	0
 11.4611	0
 11.4711	0
 11.4811	0
 11.4911	0
 11.5012	0
 11.5112	0
 11.5212	0
 11.5312	0
 11.5412	0
 11.5512	0
 11.5612	0
 11.5712	0
 11.5812	0
 11.5912	0
 11.6012	0
 11.6112	0
 11.6212	0
 11.6312	0
 11.6412	0
 11.6512	0
 11.6612	0
 11.6712	0
 11.6812	0
 11.6912	0
 11.7012	0
 11.7112	0
 11.7212	0
 11.7312	0
 11.7412	0
 11.7512	0
 11.7612	0
 11.7712	0
 11.7812	0
 11.7912	0
 11.8012	0
 11.8112	0
 11.8212	0
 11.8312	0
 11.8412	0
 11.8512	0
 11.8612	0
 11.8712	0
 11.8812	0
 11.8912	0
 11.9012	0
 11.9112	0
 11.9212	0
 11.9312	0
 11.9412	0
 11.9512	0
 11.9612	0
 11.9712	0
 11.9812	0
 11.9912	0
 12.0012	0
 12.0112	0
 12.0212	0
 12.0312	0
 12.0412	0
 12.0512	0
 12.0612	0
 12.0712	0
 12.0812	0
 12.0912	0
 12.1012	0
 12.1112	0
 12.1212	0
 12.1312	0
 12.1412	0
 12.1512	0
 12.1612	0
 12.1712	0
 12.1812	0
 12.1912	0
 12.2012	0
 12.2112	0
 12.2212	0
 12.2312	0
 12.2412	0
 12.2512	0
 12.2612	0
 12.2712	0
 12.2812	0
 12.2912	0
 12.3012	0
 12.3112	0
 12.3212	0
 12.3312	0
 12.3412	0
 12.3512	0
 12.3612	0
 12.3712	0
 12.3812	0
 12.3912	0
 12.4012	0
 12.4112	0
 12.4212	0
 12.4312	0
 12.4412	0
 12.4512	0
 12.4612	0
 12.4712	0
 12.4812	0
 12.4912	0
 12.5013	0
 12.5113	0
 12.5213	0
 12.5313	0
 12.5413	0
 12.5513	0
 12.5613	0
 12.5713	0
 12.5813	0
 12.5913	0
 12.6013	0
 12.6113	0
 12.6213	0
 12.6313	0
 12.6413	0
 12.6513	0
 12.6613	0
 12.6713	0
 12.6813	0
 12.6913	0
 12.7013	0
 12.7113	0
 12.7213	0
 12.7313	0
 12.7413	0
 12.7513	0
 12.7613	0
 12.7713	0
 12.7813	0
 12.7913	0
 12.8013	0
 12.8113	0
 12.8213	0
 12.8313	0
 12.8413	0
 12.8513	0
 12.8613	0
 12.8713	0
 12.8813	0
 12.8913	0
 12.9013	0
 12.9113	0
 12.9213	0
 12.9313	0
 12.9413	0
 12.9513	0
 12.9613	0
 12.9713	0
 12.9813	0
 12.9913	0
 13.0013	0
 13.0113	0
 13.0213	0
 13.0313	0
 13.0413	0
 13.0513	0
 13.0613	0
 13.0713	0
 13.0813	0
 13.0913	0
 13.1013	0
 13.1113	0
 13.1213	0
 13.1313	0
 13.1413	0
 13.1513	0
 13.1613	0
 13.1713	0
 13.1813	0
 13.1913	0
 13.2013	0
 13.2113	0
 13.2213	0
 13.2313	0
 13.2413	0
 13.2513	0
 13.2613	0
 13.2713	0
 13.2813	0
 13.2913	0
 13.3013	0
 13.3113	0
 13.3213	0
 13.3313	0
 13.3413	0
 13.3513	0
 13.3613	0
 13.3713	0
 13.3813	0
 13.3913	0
 13.4013	0
 13.4113	0
 13.4213	0
 13.4313	0
 13.4413	0
 13.4513	0
 13.4613	0
 13.4713	0
 13.4813	0
 13.4913	0
 13.5014	0
 13.5114	0
 13.5214	0
 13.5314	0
 13.5414	0
 13.5514	0
 13.5614	0
 13.5714	0
 13.5814	0
 13.5914	0
 13.6014	0
 13.6114	0
 13.6214	0
 13.6314	0
 13.6414	0
 13.6514	0
 13.6614	0
 13.6714	0
 13.6814	0
 13.6914	0
 13.7014	0
 13.7114	0
 13.7214	0
 13.7314	0
 13.7414	0
 13.7514	0
 13.7614	0
 13.7714	0
 13.7814	0
 13.7914	0
 13.8014	0
 13.8114	0
 13.8214	0
 13.8314	0
 13.8414	0
 13.8514	0
 13.8614	0
 13.8714	0
 13.8814	0
 13.8914	0
 13.9014	0
 13.9114	0
 13.9214	0
 13.9314	0
 13.9414	0
 13.9514	0
 13.9614	0
 13.9714	0
 13.9814	0
 13.9914	0
 14.0014	0
 14.0114	0
 14.0214	0
 14.0314	0
 14.0414	0
 14.0514	0
 14.0614	0
 14.0714	0
 14.0814	0
 14.0914	0
 14.1014	0
 14.1114	0
 14.1214	0
 14.1314	0
 14.1414	0
 14.1514	0
 14.1614	0
 14.1714	0
 14.1814	0
 14.1914	0
 14.2014	0
 14.2114	0
 14.2214	0
 14.2314	0
 14.2414	0
 14.2514	0
 14.2614	0
 14.2714	0
 14.2814	0
 14.2914	0
 14.3014	0
 14.3114	0
 14.3214	0
 14.3314	0
 14.3414	0
 14.3514	0
 14.3614	0
 14.3714	0
 14.3814	0
 14.3914	0
 14.4014	0
 14.4114	0
 14.4214	0
 14.4314	0
 14.4414	0
 14.4514	0
 14.4614	0
 14.4714	0
 14.4814	0
 14.4914	0
 14.5015	0
 14.5115	0
 14.5215	0
 14.5315	0
 14.5415	0
 14.5515	0
 14.5615	0
 14.5715	0
 14.5815	0
 14.5915	0
 14.6015	0
 14.6115	0
 14.6215	0
 14.6315	0
 14.6415	0
 14.6515	0
 14.6615	0
 14.6715	0
 14.6815	0
 14.6915	0
 14.7015	0
 14.7115	0
 14.7215	0
 14.7315	0
 14.7415	0
 14.7515	0
 14.7615	0
 14.7715	0
 14.7815	0
 14.7915	0
 14.8015	0
 14.8115	0
 14.8215	0
 14.8315	0
 14.8415	0
 14.8515	0
 14.8615	0
 14.8715	0
 14.8815	0
 14.8915	0
 14.9015	0
 14.9115	0
 14.9215	0
 14.9315	0
 14.9415	0
 14.9515	0
 14.9615	0
 14.9715	0
 14.9815	0
 14.9915	0
 15.0015	0
 15.0115	0
 15.0215	0
 15.0315	0
 15.0415	0
 15.0515	0
 15.0615	0
 15.0715	0
 15.0815	0
 15.0915	0
 15.1015	0
 15.1115	0
 15.1215	0
 15.1315	0
 15.1415	0
 15.1515	0
 15.1615	0
 15.1715	0
 15.1815	0
 15.1915	0
 15.2015	0
 15.2115	0
 15.2215	0
 15.2315	0
 15.2415	0
 15.2515	0
 15.2615	0
 15.2715	0
 15.2815	0
 15.2915	0
 15.3015	0
 15.3115	0
 15.3215	0
 15.3315	0
 15.3415	0
 15.3515	0
 15.3615	0
 15.3715	0
 15.3815	0
 15.3915	0
 15.4015	0
 15.4115	0
 15.4215	0
 15.4315	0
 15.4415	0
 15.4515	0
 15.4615	0
 15.4715	0
 15.4815	0
 15.4915	0
 15.5016	0
 15.5116	0
 15.5216	0
 15.5316	0
 15.5416	0
 15.5516	0
 15.5616	0
 15.5716	0
 15.5816	0
 15.5916	0
 15.6016	0
 15.6116	0
 15.6216	0
 15.6316	0
 15.6416	0
 15.6516	0
 15.6616	0
 15.6716	0
 15.6816	0
 15.6916	0
 15.7016	0
 15.7116	0
 15.7216	0
 15.7316	0
 15.7416	0
 15.7516	0
 15.7616	0
 15.7716	0
 15.7816	0
 15.7916	0
 15.8016	0
 15.8116	0
 15.8216	0
 15.8316	0
 15.8416	0
 15.8516	0
 15.8616	0
 15.8716	0
 15.8816	0
 15.8916	0
 15.9016	0
 15.9116	0
 15.9216	0
 15.9316	0
 15.9416	0
 15.9516	0
 15.9616	0
 15.9716	0
 15.9816	0
 15.9916	0
 16.0016	0
 16.0116	0
 16.0216	0
 16.0316	0
 16.0416	0
 16.0516	0
 16.0616	0
 16.0716	0
 16.0816	0
 16.0916	0
 16.1016	0
 16.1116	0
 16.1216	0
 16.1316	0
 16.1416	0
 16.1516	0
 16.1616	0
 16.1716	0
 16.1816	0
 16.1916	0
 16.2016	0
 16.2116	0
 16.2216	0
 16.2316	0
 16.2416	0
 16.2516	0
 16.2616	0
 16.2716	0
 16.2816	0
 16.2916	0
 16.3016	0
 16.3116	0
 16.3216	0
 16.3316	0
 16.3416	0
 16.3516	0
 16.3616	0
 16.3716	0
 16.3816	0
 16.3916	0
 16.4016	0
 16.4116	0
 16.4216	0
 16.4316	0
 16.4416	0
 16.4516	0
 16.4616	0
 16.4716	0
 16.4816	0
 16.4916	0
 16.5017	0
 16.5117	0
 16.5217	0
 16.5317	0
 16.5417	0
 16.5517	0
 16.5617	0
 16.5717	0
 16.5817	0
 16.5917	0
 16.6017	0
 16.6117	0
 16.6217	0
 16.6317	0
 16.6417	0
 16.6517	0
 16.6617	0
 16.6717	0
 16.6817	0
 16.6917	0
 16.7017	0
 16.7117	0
 16.7217	0
 16.7317	0
 16.7417	0
 16.7517	0
 16.7617	0
 16.7717	0
 16.7817	0
 16.7917	0
 16.8017	0
 16.8117	0
 16.8217	0
 16.8317	0
 16.8417	0
 16.8517	0
 16.8617	0
 16.8717	0
 16.8817	0
 16.8917	0
 16.9017	0
 16.9117	0
 16.9217	0
 16.9317	0
 16.9417	0
 16.9517	0
 16.9617	0
 16.9717	0
 16.9817	0
 16.9917	0
 17.0017	0
 17.0117	0
 17.0217	0
 17.0317	0
 17.0417	0
 17.0517	0
 17.0617	0
 17.0717	0
 17.0817	0
 17.0917	0
 17.1017	0
 17.1117	0
 17.1217	0
 17.1317	0
 17.1417	0
 17.1517	0
 17.1617	0
 17.1717	0
 17.1817	0
 17.1917	0
 17.2017	0
 17.2117	0
 17.2217	0
 17.2317	0
 17.2417	0
 17.2517	0
 17.2617	0
 17.2717	0
 17.2817	0
 17.2917	0
 17.3017	0
 17.3117	0
 17.3217	0
 17.3317	0
 17.3417	0
 17.3517	0
 17.3617	0
 17.3717	0
 17.3817	0
 17.3917	0
 17.4017	0
 17.4117	0
 17.4217	0
 17.4317	0
 17.4417	0
 17.4517	0
 17.4617	0
 17.4717	0
 17.4817	0
 17.4917	0
 17.5018	0
 17.5118	0
 17.5218	0
 17.5318	0
 17.5418	0
 17.5518	0
 17.5618	0
 17.5718	0
 17.5818	0
 17.5918	0
 17.6018	0
 17.6118	0
 17.6218	0
 17.6318	0
 17.6418	0
 17.6518	0
 17.6618	0
 17.6718	0
 17.6818	0
 17.6918	0
 17.7018	0
 17.7118	0
 17.7218	0
 17.7318	0
 17.7418	0
 17.7518	0
 17.7618	0
 17.7718	0
 17.7818	0
 17.7918	0
 17.8018	0
 17.8118	0
 17.8218	0
 17.8318	0
 17.8418	0
 17.8518	0
 17.8618	0
 17.8718	0
 17.8818	0
 17.8918	0
 17.9018	0
 17.9118	0
 17.9218	0
 17.9318	0
 17.9418	0
 17.9518	0
 17.9618	0
 17.9718	0
 17.9818	0
 17.9918	0
 18.0018	0
 18.0118	0
 18.0218	0
 18.0318	0
 18.0418	0
 18.0518	0
 18.0618	0
 18.0718	0
 18.0818	0
 18.0918	0
 18.1018	0
 18.1118	0
 18.1218	0
 18.1318	0
 18.1418	0
 18.1518	0
 18.1618	0
 18.1718	0
 18.1818	0
 18.1918	0
 18.2018	0
 18.2118	0
 18.2218	0
 18.2318	0
 18.2418	0
 18.2518	0
 18.2618	0
 18.2718	0
 18.2818	0
 18.2918	0
 18.3018	0
 18.3118	0
 18.3218	0
 18.3318	0
 18.3418	0
 18.3518	0
 18.3618	0
 18.3718	0
 18.3818	0
 18.3918	0
 18.4018	0
 18.4118	0
 18.4218	0
 18.4318	0
 18.4418	0
 18.4518	0
 18.4618	0
 18.4718	0
 18.4818	0
 18.4918	0
 18.5019	0
 18.5119	0
 18.5219	0
 18.5319	0
 18.5419	0
 18.5519	0
 18.5619	0
 18.5719	0
 18.5819	0
 18.5919	0
 18.6019	0
 18.6119	0
 18.6219	0
 18.6319	0
 18.6419	0
 18.6519	0
 18.6619	0
 18.6719	0
 18.6819	0
 18.6919	0
 18.7019	0
 18.7119	0
 18.7219	0
 18.7319	0
 18.7419	0
 18.7519	0
 18.7619	0
 18.7719	0
 18.7819	0
 18.7919	0
 18.8019	0
 18.8119	0
 18.8219	0
 18.8319	0
 18.8419	0
 18.8519	0
 18.8619	0
 18.8719	0
 18.8819	0
 18.8919	0
 18.9019	0
 18.9119	0
 18.9219	0
 18.9319	0
 18.9419	0
 18.9519	0
 18.9619	0
 18.9719	0
 18.9819	0
 18.9919	0
 19.0019	0
 19.0119	0
 19.0219	0
 19.0319	0
 19.0419	0
 19.0519	0
 19.0619	0
 19.0719	0
 19.0819	0
 19.0919	0
 19.1019	0
 19.1119	0
 19.1219	0
 19.1319	0
 19.1419	0
 19.1519	0
 19.1619	0
 19.1719	0
 19.1819	0
 19.1919	0
 19.2019	0
 19.2119	0
 19.2219	0
 19.2319	0
 19.2419	0
 19.2519	0
 19.2619	0
 19.2719	0
 19.2819	0
 19.2919	0
 19.3019	0
 19.3119	0
 19.3219	0
 19.3319	0
 19.3419	0
 19.3519	0
 19.3619	0
 19.3719	0
 19.3819	0
 19.3919	0
 19.4019	0
 19.4119	0
 19.4219	0
 19.4319	0
 19.4419	0
 19.4519	0
 19.4619	0
 19.4719	0
 19.4819	0
 19.4919	0
 19.502	0
 19.512	0
 19.522	0
 19.532	0
 19.542	0
 19.552	0
 19.562	0
 19.572	0
 19.582	0
 19.592	0
 19.602	0
 19.612	0
 19.622	0
 19.632	0
 19.642	0
 19.652	0
 19.662	0
 19.672	0
 19.682	0
 19.692	0
 19.702	0
 19.712	0
 19.722	0
 19.732	0
 19.742	0
 19.752	0
 19.762	0
 19.772	0
 19.782	0
 19.792	0
 19.802	0
 19.812	0
 19.822	0
 19.832	0
 19.842	0
 19.852	0
 19.862	0
 19.872	0
 19.882	0
 19.892	0
 19.902	0
 19.912	0
 19.922	0
 19.932	0
 19.942	0
 19.952	0
 19.962	0
 19.972	0
 19.982	0
 19.992	0
 20.002	0
 20.012	0
 20.022	0
 20.032	0
 20.042	0
 20.052	0
 20.062	0
 20.072	0
 20.082	0
 20.092	0
 20.102	0
 20.112	0
 20.122	0
 20.132	0
 20.142	0
 20.152	0
 20.162	0
 20.172	0
 20.182	0
 20.192	0
 20.202	0
 20.212	0
 20.222	0
 20.232	0
 20.242	0
 20.252	0
 20.262	0
 20.272	0
 20.282	0
 20.292	0
 20.302	0
 20.312	0
 20.322	0
 20.332	0
 20.342	0
 20.352	0
 20.362	0
 20.372	0
 20.382	0
 20.392	0
 20.402	0
 20.412	0
 20.422	0
 20.432	0
 20.442	0
 20.452	0
 20.462	0
 20.472	0
 20.482	0
 20.492	0
 20.5021	0
 20.5121	0
 20.5221	0
 20.5321	0
 20.5421	0
 20.5521	0
 20.5621	0
 20.5721	0
 20.5821	0
 20.5921	0
 20.6021	0
 20.6121	0
 20.6221	0
 20.6321	0
 20.6421	0
 20.6521	0
 20.6621	0
 20.6721	0
 20.6821	0
 20.6921	0
 20.7021	0
 20.7121	0
 20.7221	0
 20.7321	0
 20.7421	0
 20.7521	0
 20.7621	0
 20.7721	0
 20.7821	0
 20.7921	0
 20.8021	0
 20.8121	0
 20.8221	0
 20.8321	0
 20.8421	0
 20.8521	0
 20.8621	0
 20.8721	0
 20.8821	0
 20.8921	0
 20.9021	0
 20.9121	0
 20.9221	0
 20.9321	0
 20.9421	0
 20.9521	0
 20.9621	0
 20.9721	0
 20.9821	0
 20.9921	0
 21.0021	0
 21.0121	0
 21.0221	0
 21.0321	0
 21.0421	0
 21.0521	0
 21.0621	0
 21.0721	0
 21.0821	0
 21.0921	0
 21.1021	0
 21.1121	0
 21.1221	0
 21.1321	0
 21.1421	0
 21.1521	0
 21.1621	0
 21.1721	0
 21.1821	0
 21.1921	0
 21.2021	0
 21.2121	0
 21.2221	0
 21.2321	0
 21.2421	0
 21.2521	0
 21.2621	0
 21.2721	0
 21.2821	0
 21.2921	0
 21.3021	0
 21.3121	0
 21.3221	0
 21.3321	0
 21.3421	0
 21.3521	0
 21.3621	0
 21.3721	0
 21.3821	0
 21.3921	0
 21.4021	0
 21.4121	0
 21.4221	0
 21.4321	0
 21.4421	0
 21.4521	0
 21.4621	0
 21.4721	0
 21.4821	0
 21.4921	0
 21.5022	0
 21.5122	0
 21.5222	0
 21.5322	0
 21.5422	0
 21.5522	0
 21.5622	0
 21.5722	0
 21.5822	0
 21.5922	0
 21.6022	0
 21.6122	0
 21.6222	0
 21.6322	0
 21.6422	0
 21.6522	0
 21.6622	0
 21.6722	0
 21.6822	0
 21.6922	0
 21.7022	0
 21.7122	0
 21.7222	0
 21.7322	0
 21.7422	0
 21.7522	0
 21.7622	0
 21.7722	0
 21.7822	0
 21.7922	0
 21.8022	0
 21.8122	0
 21.8222	0
 21.8322	0
 21.8422	0
 21.8522	0
 21.8622	0
 21.8722	0
 21.8822	0
 21.8922	0
 21.9022	0
 21.9122	0
 21.9222	0
 21.9322	0
 21.9422	0
 21.9522	0
 21.9622	0
 21.9722	0
 21.9822	0
 21.9922	0
 22.0022	0
 22.0122	0
 22.0222	0
 22.0322	0
 22.0422	0
 22.0522	0
 22.0622	0
 22.0722	0
 22.0822	0
 22.0922	0
 22.1022	0
 22.1122	0
 22.1222	0
 22.1322	0
 22.1422	0
 22.1522	0
 22.1622	0
 22.1722	0
 22.1822	0
 22.1922	0
 22.2022	0
 22.2122	0
 22.2222	0
 22.2322	0
 22.2422	0
 22.2522	0
 22.2622	0
 22.2722	0
 22.2822	0
 22.2922	0
 22.3022	0
 22.3122	0
 22.3222	0
 22.3322	0
 22.3422	0
 22.3522	0
 22.3622	0
 22.3722	0
 22.3822	0
 22.3922	0
 22.4022	0
 22.4122	0
 22.4222	0
 22.4322	0
 22.4422	0
 22.4522	0
 22.4622	0
 22.4722	0
 22.4822	0
 22.4922	0
 22.5023	0
 22.5123	0
 22.5223	0
 22.5323	0
 22.5423	0
 22.5523	0
 22.5623	0
 22.5723	0
 22.5823	0
 22.5923	0
 22.6023	0
 22.6123	0
 22.6223	0
 22.6323	0
 22.6423	0
 22.6523	0
 22.6623	0
 22.6723	0
 22.6823	0
 22.6923	0
 22.7023	0
 22.7123	0
 22.7223	0
 22.7323	0
 22.7423	0
 22.7523	0
 22.7623	0
 22.7723	0
 22.7823	0
 22.7923	0
 22.8023	0
 22.8123	0
 22.8223	0
 22.8323	0
 22.8423	0
 22.8523	0
 22.8623	0
 22.8723	0
 22.8823	0
 22.8923	0
 22.9023	0
 22.9123	0
 22.9223	0
 22.9323	0
 22.9423	0
 22.9523	0
 22.9623	0
 22.9723	0
 22.9823	0
 22.9923	0
 23.0023	0
 23.0123	0
 23.0223	0
 23.0323	0
 23.0423	0
 23.0523	0
 23.0623	0
 23.0723	0
 23.0823	0
 23.0923	0
 23.1023	0
 23.1123	0
 23.1223	0
 23.1323	0
 23.1423	0
 23.1523	0
 23.1623	0
 23.1723	0
 23.1823	0
 23.1923	0
 23.2023	0
 23.2123	0
 23.2223	0
 23.2323	0
 23.2423	0
 23.2523	0
 23.2623	0
 23.2723	0
 23.2823	0
 23.2923	0
 23.3023	0
 23.3123	0
 23.3223	0
 23.3323	0
 23.3423	0
 23.3523	0
 23.3623	0
 23.3723	0
 23.3823	0
 23.3923	0
 23.4023	0
 23.4123	0
 23.4223	0
 23.4323	0
 23.4423	0
 23.4523	0
 23.4623	0
 23.4723	0
 23.4823	0
 23.4923	0
 23.5024	0
 23.5124	0
 23.5224	0
 23.5324	0
 23.5424	0
 23.5524	0
 23.5624	0
 23.5724	0
 23.5824	0
 23.5924	0
 23.6024	0
 23.6124	0
 23.6224	0
 23.6324	0
 23.6424	0
 23.6524	0
 23.6624	0
 23.6724	0
 23.6824	0
 23.6924	0
 23.7024	0
 23.7124	0
 23.7224	0
 23.7324	0
 23.7424	0
 23.7524	0
 23.7624	0
 23.7724	0
 23.7824	0
 23.7924	0
 23.8024	0
 23.8124	0
 23.8224	0
 23.8324	0
 23.8424	0
 23.8524	0
 23.8624	0
 23.8724	0
 23.8824	0
 23.8924	0
 23.9024	0
 23.9124	0
 23.9224	0
 23.9324	0
 23.9424	0
 23.9524	0
 23.9624	0
 23.9724	0
 23.9824	0
 23.9924	0
 24.0024	0
 24.0124	0
 24.0224	0
 24.0324	0
 24.0424	0
 24.0524	0
 24.0624	0
 24.0724	0
 24.0824	0
 24.0924	0
 24.1024	0
 24.1124	0
 24.1224	0
 24.1324	0
 24.1424	0
 24.1524	0
 24.1624	0
 24.1724	0
 24.1824	0
 24.1924	0
 24.2024	0
 24.2124	0
 24.2224	0
 24.2324	0
 24.2424	0
 24.2524	0
 24.2624	0
 24.2724	0
 24.2824	0
 24.2924	0
 24.3024	0
 24.3124	0
 24.3224	0
 24.3324	0
 24.3424	0
 24.3524	0
 24.3624	0
 24.3724	0
 24.3824	0
 24.3924	0
 24.4024	0
 24.4124	0
 24.4224	0
 24.4324	0
 24.4424	0
 24.4524	0
 24.4624	0
 24.4724	0
 24.4824	0
 24.4924	0
 24.5025	0
 24.5125	0
 24.5225	0
 24.5325	0
 24.5425	0
 24.5525	0
 24.5625	0
 24.5725	0
 24.5825	0
 24.5925	0
 24.6025	0
 24.6125	0
 24.6225	0
 24.6325	0
 24.6425	0
 24.6525	0
 24.6625	0
 24.6725	0
 24.6825	0
 24.6925	0
 24.7025	0
 24.7125	0
 24.7225	0
 24.7325	0
 24.7425	0
 24.7525	0
 24.7625	0
 24.7725	0
 24.7825	0
 24.7925	0
 24.8025	0
 24.8125	0
 24.8225	0
 24.8325	0
 24.8425	0
 24.8525	0
 24.8625	0
 24.8725	0
 24.8825	0
 24.8925	0
 24.9025	0
 24.9125	0
 24.9225	0
 24.9325	0
 24.9425	0
 24.9525	0
 24.9625	0
 24.9725	0
 24.9825	0
 24.9925	0
 25.0025	0
 25.0125	0
 25.0225	0
 25.0325	0
 25.0425	0
 25.0525	0
 25.0625	0
 25.0725	0
 25.0825	0
 25.0925	0
 25.1025	0
 25.1125	0
 25.1225	0
 25.1325	0
 25.1425	0
 25.1525	0
 25.1625	0
 25.1725	0
 25.1825	0
 25.1925	0
 25.2025	0
 25.2125	0
 25.2225	0
 25.2325	0
 25.2425	0
 25.2525	0
 25.2625	0
 25.2725	0
 25.2825	0
 25.2925	0
 25.3025	0
 25.3125	0
 25.3225	0
 25.3325	0
 25.3425	0
 25.3525	0
 25.3625	0
 25.3725	0
 25.3825	0
 25.3925	0
 25.4025	0
 25.4125	0
 25.4225	0
 25.4325	0
 25.4425	0
 25.4525	0
 25.4625	0
 25.4725	0
 25.4825	0
 25.4925	0
 25.5026	0
 25.5126	0
 25.5226	0
 25.5326	0
 25.5426	0
 25.5526	0
 25.5626	0
 25.5726	0
 25.5826	0
 25.5926	0
 25.6026	0
 25.6126	0
 25.6226	0
 25.6326	0
 25.6426	0
 25.6526	0
 25.6626	0
 25.6726	0
 25.6826	0
 25.6926	0
 25.7026	0
 25.7126	0
 25.7226	0
 25.7326	0
 25.7426	0
 25.7526	0
 25.7626	0
 25.7726	0
 25.7826	0
 25.7926	0
 25.8026	0
 25.8126	0
 25.8226	0
 25.8326	0
 25.8426	0
 25.8526	0
 25.8626	0
 25.8726	0
 25.8826	0
 25.8926	0
 25.9026	0
 25.9126	0
 25.9226	0
 25.9326	0
 25.9426	0
 25.9526	0
 25.9626	0
 25.9726	0
 25.9826	0
 25.9926	0
 26.0026	0
 26.0126	0
 26.0226	0
 26.0326	0
 26.0426	0
 26.0526	0
 26.0626	0
 26.0726	0
 26.0826	0
 26.0926	0
 26.1026	0
 26.1126	0
 26.1226	0
 26.1326	0
 26.1426	0
 26.1526	0
 26.1626	0
 26.1726	0
 26.1826	0
 26.1926	0
 26.2026	0
 26.2126	0
 26.2226	0
 26.2326	0
 26.2426	0
 26.2526	0
 26.2626	0
 26.2726	0
 26.2826	0
 26.2926	0
 26.3026	0
 26.3126	0
 26.3226	0
 26.3326	0
 26.3426	0
 26.3526	0
 26.3626	0
 26.3726	0
 26.3826	0
 26.3926	0
 26.4026	0
 26.4126	0
 26.4226	0
 26.4326	0
 26.4426	0
 26.4526	0
 26.4626	0
 26.4726	0
 26.4826	0
 26.4926	0
 26.5027	0
 26.5127	0
 26.5227	0
 26.5327	0
 26.5427	0
 26.5527	0
 26.5627	0
 26.5727	0
 26.5827	0
 26.5927	0
 26.6027	0
 26.6127	0
 26.6227	0
 26.6327	0
 26.6427	0
 26.6527	0
 26.6627	0
 26.6727	0
 26.6827	0
 26.6927	0
 26.7027	0
 26.7127	0
 26.7227	0
 26.7327	0
 26.7427	0
 26.7527	0
 26.7627	0
 26.7727	0
 26.7827	0
 26.7927	0
 26.8027	0
 26.8127	0
 26.8227	0
 26.8327	0
 26.8427	0
 26.8527	0
 26.8627	0
 26.8727	0
 26.8827	0
 26.8927	0
 26.9027	0
 26.9127	0
 26.9227	0
 26.9327	0
 26.9427	0
 26.9527	0
 26.9627	0
 26.9727	0
 26.9827	0
 26.9927	0
 27.0027	0
 27.0127	0
 27.0227	0
 27.0327	0
 27.0427	0
 27.0527	0
 27.0627	0
 27.0727	0
 27.0827	0
 27.0927	0
 27.1027	0
 27.1127	0
 27.1227	0
 27.1327	0
 27.1427	0
 27.1527	0
 27.1627	0
 27.1727	0
 27.1827	0
 27.1927	0
 27.2027	0
 27.2127	0
 27.2227	0
 27.2327	0
 27.2427	0
 27.2527	0
 27.2627	0
 27.2727	0
 27.2827	0
 27.2927	0
 27.3027	0
 27.3127	0
 27.3227	0
 27.3327	0
 27.3427	0
 27.3527	0
 27.3627	0
 27.3727	0
 27.3827	0
 27.3927	0
 27.4027	0
 27.4127	0
 27.4227	0
 27.4327	0
 27.4427	0
 27.4527	0
 27.4627	0
 27.4727	0
 27.4827	0
 27.4927	0
 27.5028	0
 27.5128	0
 27.5228	0
 27.5328	0
 27.5428	0
 27.5528	0
 27.5628	0
 27.5728	0
 27.5828	0
 27.5928	0
 27.6028	0
 27.6128	0
 27.6228	0
 27.6328	0
 27.6428	0
 27.6528	0
 27.6628	0
 27.6728	0
 27.6828	0
 27.6928	0
 27.7028	0
 27.7128	0
 27.7228	0
 27.7328	0
 27.7428	0
 27.7528	0
 27.7628	0
 27.7728	0
 27.7828	0
 27.7928	0
 27.8028	0
 27.8128	0
 27.8228	0
 27.8328	0
 27.8428	0
 27.8528	0
 27.8628	0
 27.8728	0
 27.8828	0
 27.8928	0
 27.9028	0
 27.9128	0
 27.9228	0
 27.9328	0
 27.9428	0
 27.9528	0
 27.9628	0
 27.9728	0
 27.9828	0
 27.9928	0
 28.0028	0
 28.0128	0
 28.0228	0
 28.0328	0
 28.0428	0
 28.0528	0
 28.0628	0
 28.0728	0
 28.0828	0
 28.0928	0
 28.1028	0
 28.1128	0
 28.1228	0
 28.1328	0
 28.1428	0
 28.1528	0
 28.1628	0
 28.1728	0
 28.1828	0
 28.1928	0
 28.2028	0
 28.2128	0
 28.2228	0
 28.2328	0
 28.2428	0
 28.2528	0
 28.2628	0
 28.2728	0
 28.2828	0
 28.2928	0
 28.3028	0
 28.3128	0
 28.3228	0
 28.3328	0
 28.3428	0
 28.3528	0
 28.3628	0
 28.3728	0
 28.3828	0
 28.3928	0
 28.4028	0
 28.4128	0
 28.4228	0
 28.4328	0
 28.4428	0
 28.4528	0
 28.4628	0
 28.4728	0
 28.4828	0
 28.4928	0
 28.5029	0
 28.5129	0
 28.5229	0
 28.5329	0
 28.5429	0
 28.5529	0
 28.5629	0
 28.5729	0
 28.5829	0
 28.5929	0
 28.6029	0
 28.6129	0
 28.6229	0
 28.6329	0
 28.6429	0
 28.6529	0
 28.6629	0
 28.6729	0
 28.6829	0
 28.6929	0
 28.7029	0
 28.7129	0
 28.7229	0
 28.7329	0
 28.7429	0
 28.7529	0
 28.7629	0
 28.7729	0
 28.7829	0
 28.7929	0
 28.8029	0
 28.8129	0
 28.8229	0
 28.8329	0
 28.8429	0
 28.8529	0
 28.8629	0
 28.8729	0
 28.8829	0
 28.8929	0
 28.9029	0
 28.9129	0
 28.9229	0
 28.9329	0
 28.9429	0
 28.9529	0
 28.9629	0
 28.9729	0
 28.9829	0
 28.9929	0
 29.0029	0
 29.0129	0
 29.0229	0
 29.0329	0
 29.0429	0
 29.0529	0
 29.0629	0
 29.0729	0
 29.0829	0
 29.0929	0
 29.1029	0
 29.1129	0
 29.1229	0
 29.1329	0
 29.1429	0
 29.1529	0
 29.1629	0
 29.1729	0
 29.1829	0
 29.1929	0
 29.2029	0
 29.2129	0
 29.2229	0
 29.2329	0
 29.2429	0
 29.2529	0
 29.2629	0
 29.2729	0
 29.2829	0
 29.2929	0
 29.3029	0
 29.3129	0
 29.3229	0
 29.3329	0
 29.3429	0
 29.3529	0
 29.3629	0
 29.3729	0
 29.3829	0
 29.3929	0
 29.4029	0
 29.4129	0
 29.4229	0
 29.4329	0
 29.4429	0
 29.4529	0
 29.4629	0
 29.4729	0
 29.4829	0
 29.4929	0
 29.503	0
 29.513	0
 29.523	0
 29.533	0
 29.543	0
 29.553	0
 29.563	0
 29.573	0
 29.583	0
 29.593	0
 29.603	0
 29.613	0
 29.623	0
 29.633	0
 29.643	0
 29.653	0
 29.663	0
 29.673	0
 29.683	0
 29.693	0
 29.703	0
 29.713	0
 29.723	0
 29.733	0
 29.743	0
 29.753	0
 29.763	0
 29.773	0
 29.783	0
 29.793	0
 29.803	0
 29.813	0
 29.823	0
 29.833	0
 29.843	0
 29.853	0
 29.863	0
 29.873	0
 29.883	0
 29.893	0
 29.903	0
 29.913	0
 29.923	0
 29.933	0
 29.943	0
 29.953	0
 29.963	0
 29.973	0
 29.983	0
 29.993	0
 30.003	0
 30.013	0
 30.023	0
 30.033	0
 30.043	0
 30.053	0
 30.063	0
 30.073	0
 30.083	0
 30.093	0
 30.103	0
 30.113	0
 30.123	0
 30.133	0
 30.143	0
 30.153	0
 30.163	0
 30.173	0
 30.183	0
 30.193	0
 30.203	0
 30.213	0
 30.223	0
 30.233	0
 30.243	0
 30.253	0
 30.263	0
 30.273	0
 30.283	0
 30.293	0
 30.303	0
 30.313	0
 30.323	0
 30.333	0
 30.343	0
 30.353	0
 30.363	0
 30.373	0
 30.383	0
 30.393	0
 30.403	0
 30.413	0
 30.423	0
 30.433	0
 30.443	0
 30.453	0
 30.463	0
 30.473	0
 30.483	0
 30.493	0
 30.5031	0
 30.5131	0
 30.5231	0
 30.5331	0
 30.5431	0
 30.5531	0
 30.5631	0
 30.5731	0
 30.5831	0
 30.5931	0
 30.6031	0
 30.6131	0
 30.6231	0
 30.6331	0
 30.6431	0
 30.6531	0
 30.6631	0
 30.6731	0
 30.6831	0
 30.6931	0
 30.7031	0
 30.7131	0
 30.7231	0
 30.7331	0
 30.7431	0
 30.7531	0
 30.7631	0
 30.7731	0
 30.7831	0
 30.7931	0
 30.8031	0
 30.8131	0
 30.8231	0
 30.8331	0
 30.8431	0
 30.8531	0
 30.8631	0
 30.8731	0
 30.8831	0
 30.8931	0
 30.9031	0
 30.9131	0
 30.9231	0
 30.9331	0
 30.9431	0
 30.9531	0
 30.9631	0
 30.9731	0
 30.9831	0
 30.9931	0
 31.0031	0
 31.0131	0
 31.0231	0
 31.0331	0
 31.0431	0
 31.0531	0
 31.0631	0
 31.0731	0
 31.0831	0
 31.0931	0
 31.1031	0
 31.1131	0
 31.1231	0
 31.1331	0
 31.1431	0
 31.1531	0
 31.1631	0
 31.1731	0
 31.1831	0
 31.1931	0
 31.2031	0
 31.2131	0
 31.2231	0
 31.2331	0
 31.2431	0
 31.2531	0
 31.2631	0
 31.2731	0
 31.2831	0
 31.2931	0
 31.3031	0
 31.3131	0
 31.3231	0
 31.3331	0
 31.3431	0
 31.3531	0
 31.3631	0
 31.3731	0
 31.3831	0
 31.3931	0
 31.4031	0
 31.4131	0
 31.4231	0
 31.4331	0
 31.4431	0
 31.4531	0
 31.4631	0
 31.4731	0
 31.4831	0
 31.4931	0
 31.5032	0
 31.5132	0
 31.5232	0
 31.5332	0
 31.5432	0
 31.5532	0
 31.5632	0
 31.5732	0
 31.5832	0
 31.5932	0
 31.6032	0
 31.6132	0
 31.6232	0
 31.6332	0
 31.6432	0
 31.6532	0
 31.6632	0
 31.6732	0
 31.6832	0
 31.6932	0
 31.7032	0
 31.7132	0
 31.7232	0
 31.7332	0
 31.7432	0
 31.7532	0
 31.7632	0
 31.7732	0
 31.7832	0
 31.7932	0
 31.8032	0
 31.8132	0
 31.8232	0
 31.8332	0
 31.8432	0
 31.8532	0
 31.8632	0
 31.8732	0
 31.8832	0
 31.8932	0
 31.9032	0
 31.9132	0
 31.9232	0
 31.9332	0
 31.9432	0
 31.9532	0
 31.9632	0
 31.9732	0
 31.9832	0
 31.9932	0
 32.0032	0
 32.0132	0
 32.0232	0
 32.0332	0
 32.0432	0
 32.0532	0
 32.0632	0
 32.0732	0
 32.0832	0
 32.0932	0
 32.1032	0
 32.1132	0
 32.1232	0
 32.1332	0
 32.1432	0
 32.1532	0
 32.1632	0
 32.1732	0
 32.1832	0
 32.1932	0
 32.2032	0
 32.2132	0
 32.2232	0
 32.2332	0
 32.2432	0
 32.2532	0
 32.2632	0
 32.2732	0
 32.2832	0
 32.2932	0
 32.3032	0
 32.3132	0
 32.3232	0
 32.3332	0
 32.3432	0
 32.3532	0
 32.3632	0
 32.3732	0
 32.3832	0
 32.3932	0
 32.4032	0
 32.4132	0
 32.4232	0
 32.4332	0
 32.4432	0
 32.4532	0
 32.4632	0
 32.4732	0
 32.4832	0
 32.4932	0
 32.5033	0
 32.5133	0
 32.5233	0
 32.5333	0
 32.5433	0
 32.5533	0
 32.5633	0
 32.5733	0
 32.5833	0
 32.5933	0
 32.6033	0
 32.6133	0
 32.6233	0
 32.6333	0
 32.6433	0
 32.6533	0
 32.6633	0
 32.6733	0
 32.6833	0
 32.6933	0
 32.7033	0
 32.7133	0
 32.7233	0
 32.7333	0
 32.7433	0
 32.7533	0
 32.7633	0
 32.7733	0
 32.7833	0
 32.7933	0
 32.8033	0
 32.8133	0
 32.8233	0
 32.8333	0
 32.8433	0
 32.8533	0
 32.8633	0
 32.8733	0
 32.8833	0
 32.8933	0
 32.9033	0
 32.9133	0
 32.9233	0
 32.9333	0
 32.9433	0
 32.9533	0
 32.9633	0
 32.9733	0
 32.9833	0
 32.9933	0
 33.0033	0
 33.0133	0
 33.0233	0
 33.0333	0
 33.0433	0
 33.0533	0
 33.0633	0
 33.0733	0
 33.0833	0
 33.0933	0
 33.1033	0
 33.1133	0
 33.1233	0
 33.1333	0
 33.1433	0
 33.1533	0
 33.1633	0
 33.1733	0
 33.1833	0
 33.1933	0
 33.2033	0
 33.2133	0
 33.2233	0
 33.2333	0
 33.2433	0
 33.2533	0
 33.2633	0
 33.2733	0
 33.2833	0
 33.2933	0
 33.3033	0
 33.3133	0
 33.3233	0
 33.3333	0
 33.3433	0
 33.3533	0
 33.3633	0
 33.3733	0
 33.3833	0
 33.3933	0
 33.4033	0
 33.4133	0
 33.4233	0
 33.4333	0
 33.4433	0
 33.4533	0
 33.4633	0
 33.4733	0
 33.4833	0
 33.4933	0
 33.5034	0
 33.5134	0
 33.5234	0
 33.5334	0
 33.5434	0
 33.5534	0
 33.5634	0
 33.5734	0
 33.5834	0
 33.5934	0
 33.6034	0
 33.6134	0
 33.6234	0
 33.6334	0
 33.6434	0
 33.6534	0
 33.6634	0
 33.6734	0
 33.6834	0
 33.6934	0
 33.7034	0
 33.7134	0
 33.7234	0
 33.7334	0
 33.7434	0
 33.7534	0
 33.7634	0
 33.7734	0
 33.7834	0
 33.7934	0
 33.8034	0
 33.8134	0
 33.8234	0
 33.8334	0
 33.8434	0
 33.8534	0
 33.8634	0
 33.8734	0
 33.8834	0
 33.8934	0
 33.9034	0
 33.9134	0
 33.9234	0
 33.9334	0
 33.9434	0
 33.9534	0
 33.9634	0
 33.9734	0
 33.9834	0
 33.9934	0
 34.0034	0
 34.0134	0
 34.0234	0
 34.0334	0
 34.0434	0
 34.0534	0
 34.0634	0
 34.0734	0
 34.0834	0
 34.0934	0
 34.1034	0
 34.1134	0
 34.1234	0
 34.1334	0
 34.1434	0
 34.1534	0
 34.1634	0
 34.1734	0
 34.1834	0
 34.1934	0
 34.2034	0
 34.2134	0
 34.2234	0
 34.2334	0
 34.2434	0
 34.2534	0
 34.2634	0
 34.2734	0
 34.2834	0
 34.2934	0
 34.3034	0
 34.3134	0
 34.3234	0
 34.3334	0
 34.3434	0
 34.3534	0
 34.3634	0
 34.3734	0
 34.3834	0
 34.3934	0
 34.4034	0
 34.4134	0
 34.4234	0
 34.4334	0
 34.4434	0
 34.4534	0
 34.4634	0
 34.4734	0
 34.4834	0
 34.4934	0
 34.5035	0
 34.5135	0
 34.5235	0
 34.5335	0
 34.5435	0
 34.5535	0
 34.5635	0
 34.5735	0
 34.5835	0
 34.5935	0
 34.6035	0
 34.6135	0
 34.6235	0
 34.6335	0
 34.6435	0
 34.6535	0
 34.6635	0
 34.6735	0
 34.6835	0
 34.6935	0
 34.7035	0
 34.7135	0
 34.7235	0
 34.7335	0
 34.7435	0
 34.7535	0
 34.7635	0
 34.7735	0
 34.7835	0
 34.7935	0
 34.8035	0
 34.8135	0
 34.8235	0
 34.8335	0
 34.8435	0
 34.8535	0
 34.8635	0
 34.8735	0
 34.8835	0
 34.8935	0
 34.9035	0
 34.9135	0
 34.9235	0
 34.9335	0
 34.9435	0
 34.9535	0
 34.9635	0
 34.9735	0
 34.9835	0
 34.9935	0
 35.0035	0
 35.0135	0
 35.0235	0
 35.0335	0
 35.0435	0
 35.0535	0
 35.0635	0
 35.0735	0
 35.0835	0
 35.0935	0
 35.1035	0
 35.1135	0
 35.1235	0
 35.1335	0
 35.1435	0
 35.1535	0
 35.1635	0
 35.1735	0
 35.1835	0
 35.1935	0
 35.2035	0
 35.2135	0
 35.2235	0
 35.2335	0
 35.2435	0
 35.2535	0
 35.2635	0
 35.2735	0
 35.2835	0
 35.2935	0
 35.3035	0
 35.3135	0
 35.3235	0
 35.3335	0
 35.3435	0
 35.3535	0
 35.3635	0
 35.3735	0
 35.3835	0
 35.3935	0
 35.4035	0
 35.4135	0
 35.4235	0
 35.4335	0
 35.4435	0
 35.4535	0
 35.4635	0
 35.4735	0
 35.4835	0
 35.4935	0
 35.5036	0
 35.5136	0
 35.5236	0
 35.5336	0
 35.5436	0
 35.5536	0
 35.5636	0
 35.5736	0
 35.5836	0
 35.5936	0
 35.6036	0
 35.6136	0
 35.6236	0
 35.6336	0
 35.6436	0
 35.6536	0
 35.6636	0
 35.6736	0
 35.6836	0
 35.6936	0
 35.7036	0
 35.7136	0
 35.7236	0
 35.7336	0
 35.7436	0
 35.7536	0
 35.7636	0
 35.7736	0
 35.7836	0
 35.7936	0
 35.8036	0
 35.8136	0
 35.8236	0
 35.8336	0
 35.8436	0
 35.8536	0
 35.8636	0
 35.8736	0
 35.8836	0
 35.8936	0
 35.9036	0
 35.9136	0
 35.9236	0
 35.9336	0
 35.9436	0
 35.9536	0
 35.9636	0
 35.9736	0
 35.9836	0
 35.9936	0
 36.0036	0
 36.0136	0
 36.0236	0
 36.0336	0
 36.0436	0
 36.0536	0
 36.0636	0
 36.0736	0
 36.0836	0
 36.0936	0
 36.1036	0
 36.1136	0
 36.1236	0
 36.1336	0
 36.1436	0
 36.1536	0
 36.1636	0
 36.1736	0
 36.1836	0
 36.1936	0
 36.2036	0
 36.2136	0
 36.2236	0
 36.2336	0
 36.2436	0
 36.2536	0
 36.2636	0
 36.2736	0
 36.2836	0
 36.2936	0
 36.3036	0
 36.3136	0
 36.3236	0
 36.3336	0
 36.3436	0
 36.3536	0
 36.3636	0
 36.3736	0
 36.3836	0
 36.3936	0
 36.4036	0
 36.4136	0
 36.4236	0
 36.4336	0
 36.4436	0
 36.4536	0
 36.4636	0
 36.4736	0
 36.4836	0
 36.4936	0
 36.5037	0
 36.5137	0
 36.5237	0
 36.5337	0
 36.5437	0
 36.5537	0
 36.5637	0
 36.5737	0
 36.5837	0
 36.5937	0
 36.6037	0
 36.6137	0
 36.6237	0
 36.6337	0
 36.6437	0
 36.6537	0
 36.6637	0
 36.6737	0
 36.6837	0
 36.6937	0
 36.7037	0
 36.7137	0
 36.7237	0
 36.7337	0
 36.7437	0
 36.7537	0
 36.7637	0
 36.7737	0
 36.7837	0
 36.7937	0
 36.8037	0
 36.8137	0
 36.8237	0
 36.8337	0
 36.8437	0
 36.8537	0
 36.8637	0
 36.8737	0
 36.8837	0
 36.8937	0
 36.9037	0
 36.9137	0
 36.9237	0
 36.9337	0
 36.9437	0
 36.9537	0
 36.9637	0
 36.9737	0
 36.9837	0
 36.9937	0
 37.0037	0
 37.0137	0
 37.0237	0
 37.0337	0
 37.0437	0
 37.0537	0
 37.0637	0
 37.0737	0
 37.0837	0
 37.0937	0
 37.1037	0
 37.1137	0
 37.1237	0
 37.1337	0
 37.1437	0
 37.1537	0
 37.1637	0
 37.1737	0
 37.1837	0
 37.1937	0
 37.2037	0
 37.2137	0
 37.2237	0
 37.2337	0
 37.2437	0
 37.2537	0
 37.2637	0
 37.2737	0
 37.2837	0
 37.2937	0
 37.3037	0
 37.3137	0
 37.3237	0
 37.3337	0
 37.3437	0
 37.3537	0
 37.3637	0
 37.3737	0
 37.3837	0
 37.3937	0
 37.4037	0
 37.4137	0
 37.4237	0
 37.4337	0
 37.4437	0
 37.4537	0
 37.4637	0
 37.4737	0
 37.4837	0
 37.4937	0
 37.5038	0
 37.5138	0
 37.5238	0
 37.5338	0
 37.5438	0
 37.5538	0
 37.5638	0
 37.5738	0
 37.5838	0
 37.5938	0
 37.6038	0
 37.6138	0
 37.6238	0
 37.6338	0
 37.6438	0
 37.6538	0
 37.6638	0
 37.6738	0
 37.6838	0
 37.6938	0
 37.7038	0
 37.7138	0
 37.7238	0
 37.7338	0
 37.7438	0
 37.7538	0
 37.7638	0
 37.7738	0
 37.7838	0
 37.7938	0
 37.8038	0
 37.8138	0
 37.8238	0
 37.8338	0
 37.8438	0
 37.8538	0
 37.8638	0
 37.8738	0
 37.8838	0
 37.8938	0
 37.9038	0
 37.9138	0
 37.9238	0
 37.9338	0
 37.9438	0
 37.9538	0
 37.9638	0
 37.9738	0
 37.9838	0
 37.9938	0
 38.0038	0
 38.0138	0
 38.0238	0
 38.0338	0
 38.0438	0
 38.0538	0
 38.0638	0
 38.0738	0
 38.0838	0
 38.0938	0
 38.1038	0
 38.1138	0
 38.1238	0
 38.1338	0
 38.1438	0
 38.1538	0
 38.1638	0
 38.1738	0
 38.1838	0
 38.1938	0
 38.2038	0
 38.2138	0
 38.2238	0
 38.2338	0
 38.2438	0
 38.2538	0
 38.2638	0
 38.2738	0
 38.2838	0
 38.2938	0
 38.3038	0
 38.3138	0
 38.3238	0
 38.3338	0
 38.3438	0
 38.3538	0
 38.3638	0
 38.3738	0
 38.3838	0
 38.3938	0
 38.4038	0
 38.4138	0
 38.4238	0
 38.4338	0
 38.4438	0
 38.4538	0
 38.4638	0
 38.4738	0
 38.4838	0
 38.4938	0
 38.5039	0
 38.5139	0
 38.5239	0
 38.5339	0
 38.5439	0
 38.5539	0
 38.5639	0
 38.5739	0
 38.5839	0
 38.5939	0
 38.6039	0
 38.6139	0
 38.6239	0
 38.6339	0
 38.6439	0
 38.6539	0
 38.6639	0
 38.6739	0
 38.6839	0
 38.6939	0
 38.7039	0
 38.7139	0
 38.7239	0
 38.7339	0
 38.7439	0
 38.7539	0
 38.7639	0
 38.7739	0
 38.7839	0
 38.7939	0
 38.8039	0
 38.8139	0
 38.8239	0
 38.8339	0
 38.8439	0
 38.8539	0
 38.8639	0
 38.8739	0
 38.8839	0
 38.8939	0
 38.9039	0
 38.9139	0
 38.9239	0
 38.9339	0
 38.9439	0
 38.9539	0
 38.9639	0
 38.9739	0
 38.9839	0
 38.9939	0
 39.0039	0
 39.0139	0
 39.0239	0
 39.0339	0
 39.0439	0
 39.0539	0
 39.0639	0
 39.0739	0
 39.0839	0
 39.0939	0
 39.1039	0
 39.1139	0
 39.1239	0
 39.1339	0
 39.1439	0
 39.1539	0
 39.1639	0
 39.1739	0
 39.1839	0
 39.1939	0
 39.2039	0
 39.2139	0
 39.2239	0
 39.2339	0
 39.2439	0
 39.2539	0
 39.2639	0
 39.2739	0
 39.2839	0
 39.2939	0
 39.3039	0
 39.3139	0
 39.3239	0
 39.3339	0
 39.3439	0
 39.3539	0
 39.3639	0
 39.3739	0
 39.3839	0
 39.3939	0
 39.4039	0
 39.4139	0
 39.4239	0
 39.4339	0
 39.4439	0
 39.4539	0
 39.4639	0
 39.4739	0
 39.4839	0
 39.4939	0
 39.504	0
 39.514	0
 39.524	0
 39.534	0
 39.544	0
 39.554	0
 39.564	0
 39.574	0
 39.584	0
 39.594	0
 39.604	0
 39.614	0
 39.624	0
 39.634	0
 39.644	0
 39.654	0
 39.664	0
 39.674	0
 39.684	0
 39.694	0
 39.704	0
 39.714	0
 39.724	0
 39.734	0
 39.744	0
 39.754	0
 39.764	0
 39.774	0
 39.784	0
 39.794	0
 39.804	0
 39.814	0
 39.824	0
 39.834	0
 39.844	0
 39.854	0
 39.864	0
 39.874	0
 39.884	0
 39.894	0
 39.904	0
 39.914	0
 39.924	0
 39.934	0
 39.944	0
 39.954	0
 39.964	0
 39.974	0
 39.984	0
 39.994	0
 40.004	0
 40.014	0
 40.024	0
 40.034	0
 40.044	0
 40.054	0
 40.064	0
 40.074	0
 40.084	0
 40.094	0
 40.104	0
 40.114	0
 40.124	0
 40.134	0
 40.144	0
 40.154	0
 40.164	0
 40.174	0
 40.184	0
 40.194	0
 40.204	0
 40.214	0
 40.224	0
 40.234	0
 40.244	0
 40.254	0
 40.264	0
 40.274	0
 40.284	0
 40.294	0
 40.304	0
 40.314	0
 40.324	0
 40.334	0
 40.344	0
 40.354	0
 40.364	0
 40.374	0
 40.384	0
 40.394	0
 40.404	0
 40.414	0
 40.424	0
 40.434	0
 40.444	0
 40.454	0
 40.464	0
 40.474	0
 40.484	0
 40.494	0
 40.5041	0
 40.5141	0
 40.5241	0
 40.5341	0
 40.5441	0
 40.5541	0
 40.5641	0
 40.5741	0
 40.5841	0
 40.5941	0
 40.6041	0
 40.6141	0
 40.6241	0
 40.6341	0
 40.6441	0
 40.6541	0
 40.6641	0
 40.6741	0
 40.6841	0
 40.6941	0
 40.7041	0
 40.7141	0
 40.7241	0
 40.7341	0
 40.7441	0
 40.7541	0
 40.7641	0
 40.7741	0
 40.7841	0
 40.7941	0
 40.8041	0
 40.8141	0
 40.8241	0
 40.8341	0
 40.8441	0
 40.8541	0
 40.8641	0
 40.8741	0
 40.8841	0
 40.8941	0
 40.9041	0
 40.9141	0
 40.9241	0
 40.9341	0
 40.9441	0
 40.9541	0
 40.9641	0
 40.9741	0
 40.9841	0
 40.9941	0
 41.0041	0
 41.0141	0
 41.0241	0
 41.0341	0
 41.0441	0
 41.0541	0
 41.0641	0
 41.0741	0
 41.0841	0
 41.0941	0
 41.1041	0
 41.1141	0
 41.1241	0
 41.1341	0
 41.1441	0
 41.1541	0
 41.1641	0
 41.1741	0
 41.1841	0
 41.1941	0
 41.2041	0
 41.2141	0
 41.2241	0
 41.2341	0
 41.2441	0
 41.2541	0
 41.2641	0
 41.2741	0
 41.2841	0
 41.2941	0
 41.3041	0
 41.3141	0
 41.3241	0
 41.3341	0
 41.3441	0
 41.3541	0
 41.3641	0
 41.3741	0
 41.3841	0
 41.3941	0
 41.4041	0
 41.4141	0
 41.4241	0
 41.4341	0
 41.4441	0
 41.4541	0
 41.4641	0
 41.4741	0
 41.4841	0
 41.4941	0
 41.5042	0
 41.5142	0
 41.5242	0
 41.5342	0
 41.5442	0
 41.5542	0
 41.5642	0
 41.5742	0
 41.5842	0
 41.5942	0
 41.6042	0
 41.6142	0
 41.6242	0
 41.6342	0
 41.6442	0
 41.6542	0
 41.6642	0
 41.6742	0
 41.6842	0
 41.6942	0
 41.7042	0
 41.7142	0
 41.7242	0
 41.7342	0
 41.7442	0
 41.7542	0
 41.7642	0
 41.7742	0
 41.7842	0
 41.7942	0
 41.8042	0
 41.8142	0
 41.8242	0
 41.8342	0
 41.8442	0
 41.8542	0
 41.8642	0
 41.8742	0
 41.8842	0
 41.8942	0
 41.9042	0
 41.9142	0
 41.9242	0
 41.9342	0
 41.9442	0
 41.9542	0
 41.9642	0
 41.9742	0
 41.9842	0
 41.9942	0
 42.0042	0
 42.0142	0
 42.0242	0
 42.0342	0
 42.0442	0
 42.0542	0
 42.0642	0
 42.0742	0
 42.0842	0
 42.0942	0
 42.1042	0
 42.1142	0
 42.1242	0
 42.1342	0
 42.1442	0
 42.1542	0
 42.1642	0
 42.1742	0
 42.1842	0
 42.1942	0
 42.2042	0
 42.2142	0
 42.2242	0
 42.2342	0
 42.2442	0
 42.2542	0
 42.2642	0
 42.2742	0
 42.2842	0
 42.2942	0
 42.3042	0
 42.3142	0
 42.3242	0
 42.3342	0
 42.3442	0
 42.3542	0
 42.3642	0
 42.3742	0
 42.3842	0
 42.3942	0
 42.4042	0
 42.4142	0
 42.4242	0
 42.4342	0
 42.4442	0
 42.4542	0
 42.4642	0
 42.4742	0
 42.4842	0
 42.4942	0
 42.5043	0
 42.5143	0
 42.5243	0
 42.5343	0
 42.5443	0
 42.5543	0
 42.5643	0
 42.5743	0
 42.5843	0
 42.5943	0
 42.6043	0
 42.6143	0
 42.6243	0
 42.6343	0
 42.6443	0
 42.6543	0
 42.6643	0
 42.6743	0
 42.6843	0
 42.6943	0
 42.7043	0
 42.7143	0
 42.7243	0
 42.7343	0
 42.7443	0
 42.7543	0
 42.7643	0
 42.7743	0
 42.7843	0
 42.7943	0
 42.8043	0
 42.8143	0
 42.8243	0
 42.8343	0
 42.8443	0
 42.8543	0
 42.8643	0
 42.8743	0
 42.8843	0
 42.8943	0
 42.9043	0
 42.9143	0
 42.9243	0
 42.9343	0
 42.9443	0
 42.9543	0
 42.9643	0
 42.9743	0
 42.9843	0
 42.9943	0
 43.0043	0
 43.0143	0
 43.0243	0
 43.0343	0
 43.0443	0
 43.0543	0
 43.0643	0
 43.0743	0
 43.0843	0
 43.0943	0
 43.1043	0
 43.1143	0
 43.1243	0
 43.1343	0
 43.1443	0
 43.1543	0
 43.1643	0
 43.1743	0
 43.1843	0
 43.1943	0
 43.2043	0
 43.2143	0
 43.2243	0
 43.2343	0
 43.2443	0
 43.2543	0
 43.2643	0
 43.2743	0
 43.2843	0
 43.2943	0
 43.3043	0
 43.3143	0
 43.3243	0
 43.3343	0
 43.3443	0
 43.3543	0
 43.3643	0
 43.3743	0
 43.3843	0
 43.3943	0
 43.4043	0
 43.4143	0
 43.4243	0
 43.4343	0
 43.4443	0
 43.4543	0
 43.4643	0
 43.4743	0
 43.4843	0
 43.4943	0
 43.5044	0
 43.5144	0
 43.5244	0
 43.5344	0
 43.5444	0
 43.5544	0
 43.5644	0
 43.5744	0
 43.5844	0
 43.5944	0
 43.6044	0
 43.6144	0
 43.6244	0
 43.6344	0
 43.6444	0
 43.6544	0
 43.6644	0
 43.6744	0
 43.6844	0
 43.6944	0
 43.7044	0
 43.7144	0
 43.7244	0
 43.7344	0
 43.7444	0
 43.7544	0
 43.7644	0
 43.7744	0
 43.7844	0
 43.7944	0
 43.8044	0
 43.8144	0
 43.8244	0
 43.8344	0
 43.8444	0
 43.8544	0
 43.8644	0
 43.8744	0
 43.8844	0
 43.8944	0
 43.9044	0
 43.9144	0
 43.9244	0
 43.9344	0
 43.9444	0
 43.9544	0
 43.9644	0
 43.9744	0
 43.9844	0
 43.9944	0
 44.0044	0
 44.0144	0
 44.0244	0
 44.0344	0
 44.0444	0
 44.0544	0
 44.0644	0
 44.0744	0
 44.0844	0
 44.0944	0
 44.1044	0
 44.1144	0
 44.1244	0
 44.1344	0
 44.1444	0
 44.1544	0
 44.1644	0
 44.1744	0
 44.1844	0
 44.1944	0
 44.2044	0
 44.2144	0
 44.2244	0
 44.2344	0
 44.2444	0
 44.2544	0
 44.2644	0
 44.2744	0
 44.2844	0
 44.2944	0
 44.3044	0
 44.3144	0
 44.3244	0
 44.3344	0
 44.3444	0
 44.3544	0
 44.3644	0
 44.3744	0
 44.3844	0
 44.3944	0
 44.4044	0
 44.4144	0
 44.4244	0
 44.4344	0
 44.4444	0
 44.4544	0
 44.4644	0
 44.4744	0
 44.4844	0
 44.4944	0
 44.5045	0
 44.5145	0
 44.5245	0
 44.5345	0
 44.5445	0
 44.5545	0
 44.5645	0
 44.5745	0
 44.5845	0
 44.5945	0
 44.6045	0
 44.6145	0
 44.6245	0
 44.6345	0
 44.6445	0
 44.6545	0
 44.6645	0
 44.6745	0
 44.6845	0
 44.6945	0
 44.7045	0
 44.7145	0
 44.7245	0
 44.7345	0
 44.7445	0
 44.7545	0
 44.7645	0
 44.7745	0
 44.7845	0
 44.7945	0
 44.8045	0
 44.8145	0
 44.8245	0
 44.8345	0
 44.8445	0
 44.8545	0
 44.8645	0
 44.8745	0
 44.8845	0
 44.8945	0
 44.9045	0
 44.9145	0
 44.9245	0
 44.9345	0
 44.9445	0
 44.9545	0
 44.9645	0
 44.9745	0
 44.9845	0
 44.9945	0
 45.0045	0
 45.0145	0
 45.0245	0
 45.0345	0
 45.0445	0
 45.0545	0
 45.0645	0
 45.0745	0
 45.0845	0
 45.0945	0
 45.1045	0
 45.1145	0
 45.1245	0
 45.1345	0
 45.1445	0
 45.1545	0
 45.1645	0
 45.1745	0
 45.1845	0
 45.1945	0
 45.2045	0
 45.2145	0
 45.2245	0
 45.2345	0
 45.2445	0
 45.2545	0
 45.2645	0
 45.2745	0
 45.2845	0
 45.2945	0
 45.3045	0
 45.3145	0
 45.3245	0
 45.3345	0
 45.3445	0
 45.3545	0
 45.3645	0
 45.3745	0
 45.3845	0
 45.3945	0
 45.4045	0
 45.4145	0
 45.4245	0
 45.4345	0
 45.4445	0
 45.4545	0
 45.4645	0
 45.4745	0
 45.4845	0
 45.4945	0
 45.5046	0
 45.5146	0
 45.5246	0
 45.5346	0
 45.5446	0
 45.5546	0
 45.5646	0
 45.5746	0
 45.5846	0
 45.5946	0
 45.6046	0
 45.6146	0
 45.6246	0
 45.6346	0
 45.6446	0
 45.6546	0
 45.6646	0
 45.6746	0
 45.6846	0
 45.6946	0
 45.7046	0
 45.7146	0
 45.7246	0
 45.7346	0
 45.7446	0
 45.7546	0
 45.7646	0
 45.7746	0
 45.7846	0
 45.7946	0
 45.8046	0
 45.8146	0
 45.8246	0
 45.8346	0
 45.8446	0
 45.8546	0
 45.8646	0
 45.8746	0
 45.8846	0
 45.8946	0
 45.9046	0
 45.9146	0
 45.9246	0
 45.9346	0
 45.9446	0
 45.9546	0
 45.9646	0
 45.9746	0
 45.9846	0
 45.9946	0
 46.0046	0
 46.0146	0
 46.0246	0
 46.0346	0
 46.0446	0
 46.0546	0
 46.0646	0
 46.0746	0
 46.0846	0
 46.0946	0
 46.1046	0
 46.1146	0
 46.1246	0
 46.1346	0
 46.1446	0
 46.1546	0
 46.1646	0
 46.1746	0
 46.1846	0
 46.1946	0
 46.2046	0
 46.2146	0
 46.2246	0
 46.2346	0
 46.2446	0
 46.2546	0
 46.2646	0
 46.2746	0
 46.2846	0
 46.2946	0
 46.3046	0
 46.3146	0
 46.3246	0
 46.3346	0
 46.3446	0
 46.3546	0
 46.3646	0
 46.3746	0
 46.3846	0
 46.3946	0
 46.4046	0
 46.4146	0
 46.4246	0
 46.4346	0
 46.4446	0
 46.4546	0
 46.4646	0
 46.4746	0
 46.4846	0
 46.4946	0
 46.5047	0
 46.5147	0
 46.5247	0
 46.5347	0
 46.5447	0
 46.5547	0
 46.5647	0
 46.5747	0
 46.5847	0
 46.5947	0
 46.6047	0
 46.6147	0
 46.6247	0
 46.6347	0
 46.6447	0
 46.6547	0
 46.6647	0
 46.6747	0
 46.6847	0
 46.6947	0
 46.7047	0
 46.7147	0
 46.7247	0
 46.7347	0
 46.7447	0
 46.7547	0
 46.7647	0
 46.7747	0
 46.7847	0
 46.7947	0
 46.8047	0
 46.8147	0
 46.8247	0
 46.8347	0
 46.8447	0
 46.8547	0
 46.8647	0
 46.8747	0
 46.8847	0
 46.8947	0
 46.9047	0
 46.9147	0
 46.9247	0
 46.9347	0
 46.9447	0
 46.9547	0
 46.9647	0
 46.9747	0
 46.9847	0
 46.9947	0
 47.0047	0
 47.0147	0
 47.0247	0
 47.0347	0
 47.0447	0
 47.0547	0
 47.0647	0
 47.0747	0
 47.0847	0
 47.0947	0
 47.1047	0
 47.1147	0
 47.1247	0
 47.1347	0
 47.1447	0
 47.1547	0
 47.1647	0
 47.1747	0
 47.1847	0
 47.1947	0
 47.2047	0
 47.2147	0
 47.2247	0
 47.2347	0
 47.2447	0
 47.2547	0
 47.2647	0
 47.2747	0
 47.2847	0
 47.2947	0
 47.3047	0
 47.3147	0
 47.3247	0
 47.3347	0
 47.3447	0
 47.3547	0
 47.3647	0
 47.3747	0
 47.3847	0
 47.3947	0
 47.4047	0
 47.4147	0
 47.4247	0
 47.4347	0
 47.4447	0
 47.4547	0
 47.4647	0
 47.4747	0
 47.4847	0
 47.4947	0
 47.5048	0
 47.5148	0
 47.5248	0
 47.5348	0
 47.5448	0
 47.5548	0
 47.5648	0
 47.5748	0
 47.5848	0
 47.5948	0
 47.6048	0
 47.6148	0
 47.6248	0
 47.6348	0
 47.6448	0
 47.6548	0
 47.6648	0
 47.6748	0
 47.6848	0
 47.6948	0
 47.7048	0
 47.7148	0
 47.7248	0
 47.7348	0
 47.7448	0
 47.7548	0
 47.7648	0
 47.7748	0
 47.7848	0
 47.7948	0
 47.8048	0
 47.8148	0
 47.8248	0
 47.8348	0
 47.8448	0
 47.8548	0
 47.8648	0
 47.8748	0
 47.8848	0
 47.8948	0
 47.9048	0
 47.9148	0
 47.9248	0
 47.9348	0
 47.9448	0
 47.9548	0
 47.9648	0
 47.9748	0
 47.9848	0
 47.9948	0
 48.0048	0
 48.0148	0
 48.0248	0
 48.0348	0
 48.0448	0
 48.0548	0
 48.0648	0
 48.0748	0
 48.0848	0
 48.0948	0
 48.1048	0
 48.1148	0
 48.1248	0
 48.1348	0
 48.1448	0
 48.1548	0
 48.1648	0
 48.1748	0
 48.1848	0
 48.1948	0
 48.2048	0
 48.2148	0
 48.2248	0
 48.2348	0
 48.2448	0
 48.2548	0
 48.2648	0
 48.2748	0
 48.2848	0
 48.2948	0
 48.3048	0
 48.3148	0
 48.3248	0
 48.3348	0
 48.3448	0
 48.3548	0
 48.3648	0
 48.3748	0
 48.3848	0
 48.3948	0
 48.4048	0
 48.4148	0
 48.4248	0
 48.4348	0
 48.4448	0
 48.4548	0
 48.4648	0
 48.4748	0
 48.4848	0
 48.4948	0
 48.5049	0
 48.5149	0
 48.5249	0
 48.5349	0
 48.5449	0
 48.5549	0
 48.5649	0
 48.5749	0
 48.5849	0
 48.5949	0
 48.6049	0
 48.6149	0
 48.6249	0
 48.6349	0
 48.6449	0
 48.6549	0
 48.6649	0
 48.6749	0
 48.6849	0
 48.6949	0
 48.7049	0
 48.7149	0
 48.7249	0
 48.7349	0
 48.7449	0
 48.7549	0
 48.7649	0
 48.7749	0
 48.7849	0
 48.7949	0
 48.8049	0
 48.8149	0
 48.8249	0
 48.8349	0
 48.8449	0
 48.8549	0
 48.8649	0
 48.8749	0
 48.8849	0
 48.8949	0
 48.9049	0
 48.9149	0
 48.9249	0
 48.9349	0
 48.9449	0
 48.9549	0
 48.9649	0
 48.9749	0
 48.9849	0
 48.9949	0
 49.0049	0
 49.0149	0
 49.0249	0
 49.0349	0
 49.0449	0
 49.0549	0
 49.0649	0
 49.0749	0
 49.0849	0
 49.0949	0
 49.1049	0
 49.1149	0
 49.1249	0
 49.1349	0
 49.1449	0
 49.1549	0
 49.1649	0
 49.1749	0
 49.1849	0
 49.1949	0
 49.2049	0
 49.2149	0
 49.2249	0
 49.2349	0
 49.2449	0
 49.2549	0
 49.2649	0
 49.2749	0
 49.2849	0
 49.2949	0
 49.3049	0
 49.3149	0
 49.3249	0
 49.3349	0
 49.3449	0
 49.3549	0
 49.3649	0
 49.3749	0
 49.3849	0
 49.3949	0
 49.4049	0
 49.4149	0
 49.4249	0
 49.4349	0
 49.4449	0
 49.4549	0
 49.4649	0
 49.4749	0
 49.4849	0
 49.4949	0
 49.505	0
 49.515	0
 49.525	0
 49.535	0
 49.545	0
 49.555	0
 49.565	0
 49.575	0
 49.585	0
 49.595	0
 49.605	0
 49.615	0
 49.625	0
 49.635	0
 49.645	0
 49.655	0
 49.665	0
 49.675	0
 49.685	0
 49.695	0
 49.705	0
 49.715	0
 49.725	0
 49.735	0
 49.745	0
 49.755	0
 49.765	0
 49.775	0
 49.785	0
 49.795	0
 49.805	0
 49.815	0
 49.825	0
 49.835	0
 49.845	0
 49.855	0
 49.865	0
 49.875	0
 49.885	0
 49.895	0
 49.905	0
 49.915	0
 49.925	0
 49.935	0
 49.945	0
 49.955	0
 49.965	0
 49.975	0
 49.985	0
 49.995	0
 50.005	0
 50.015	0
 50.025	0
 50.035	0
 50.045	0
 50.055	0
 50.065	0
 50.075	0
 50.085	0
 50.095	0
 50.105	0
 50.115	0
 50.125	0
 50.135	0
 50.145	0
 50.155	0
 50.165	0
 50.175	0
 50.185	0
 50.195	0
 50.205	0
 50.215	0
 50.225	0
 50.235	0
 50.245	0
 50.255	0
 50.265	0
 50.275	0
 50.285	0
 50.295	0
 50.305	0
 50.315	0
 50.325	0
 50.335	0
 50.345	0
 50.355	0
 50.365	0
 50.375	0
 50.385	0
 50.395	0
 50.405	0
 50.415	0
 50.425	0
 50.435	0
 50.445	0
 50.455	0
 50.465	0
 50.475	0
 50.485	0
 50.495	0
 50.5051	0
 50.5151	0
 50.5251	0
 50.5351	0
 50.5451	0
 50.5551	0
 50.5651	0
 50.5751	0
 50.5851	0
 50.5951	0
 50.6051	0
 50.6151	0
 50.6251	0
 50.6351	0
 50.6451	0
 50.6551	0
 50.6651	0
 50.6751	0
 50.6851	0
 50.6951	0
 50.7051	0
 50.7151	0
 50.7251	0
 50.7351	0
 50.7451	0
 50.7551	0
 50.7651	0
 50.7751	0
 50.7851	0
 50.7951	0
 50.8051	0
 50.8151	0
 50.8251	0
 50.8351	0
 50.8451	0
 50.8551	0
 50.8651	0
 50.8751	0
 50.8851	0
 50.8951	0
 50.9051	0
 50.9151	0
 50.9251	0
 50.9351	0
 50.9451	0
 50.9551	0
 50.9651	0
 50.9751	0
 50.9851	0
 50.9951	0
 51.0051	0
 51.0151	0
 51.0251	0
 51.0351	0
 51.0451	0
 51.0551	0
 51.0651	0
 51.0751	0
 51.0851	0
 51.0951	0
 51.1051	0
 51.1151	0
 51.1251	0
 51.1351	0
 51.1451	0
 51.1551	0
 51.1651	0
 51.1751	0
 51.1851	0
 51.1951	0
 51.2051	0
 51.2151	0
 51.2251	0
 51.2351	0
 51.2451	0
 51.2551	0
 51.2651	0
 51.2751	0
 51.2851	0
 51.2951	0
 51.3051	0
 51.3151	0
 51.3251	0
 51.3351	0
 51.3451	0
 51.3551	0
 51.3651	0
 51.3751	0
 51.3851	0
 51.3951	0
 51.4051	0
 51.4151	0
 51.4251	0
 51.4351	0
 51.4451	0
 51.4551	0
 51.4651	0
 51.4751	0
 51.4851	0
 51.4951	0
 51.5052	0
 51.5152	0
 51.5252	0
 51.5352	0
 51.5452	0
 51.5552	0
 51.5652	0
 51.5752	0
 51.5852	0
 51.5952	0
 51.6052	0
 51.6152	0
 51.6252	0
 51.6352	0
 51.6452	0
 51.6552	0
 51.6652	0
 51.6752	0
 51.6852	0
 51.6952	0
 51.7052	0
 51.7152	0
 51.7252	0
 51.7352	0
 51.7452	0
 51.7552	0
 51.7652	0
 51.7752	0
 51.7852	0
 51.7952	0
 51.8052	0
 51.8152	0
 51.8252	0
 51.8352	0
 51.8452	0
 51.8552	0
 51.8652	0
 51.8752	0
 51.8852	0
 51.8952	0
 51.9052	0
 51.9152	0
 51.9252	0
 51.9352	0
 51.9452	0
 51.9552	0
 51.9652	0
 51.9752	0
 51.9852	0
 51.9952	0
 52.0052	0
 52.0152	0
 52.0252	0
 52.0352	0
 52.0452	0
 52.0552	0
 52.0652	0
 52.0752	0
 52.0852	0
 52.0952	0
 52.1052	0
 52.1152	0
 52.1252	0
 52.1352	0
 52.1452	0
 52.1552	0
 52.1652	0
 52.1752	0
 52.1852	0
 52.1952	0
 52.2052	0
 52.2152	0
 52.2252	0
 52.2352	0
 52.2452	0
 52.2552	0
 52.2652	0
 52.2752	0
 52.2852	0
 52.2952	0
 52.3052	0
 52.3152	0
 52.3252	0
 52.3352	0
 52.3452	0
 52.3552	0
 52.3652	0
 52.3752	0
 52.3852	0
 52.3952	0
 52.4052	0
 52.4152	0
 52.4252	0
 52.4352	0
 52.4452	0
 52.4552	0
 52.4652	0
 52.4752	0
 52.4852	0
 52.4952	0
 52.5053	0
 52.5153	0
 52.5253	0
 52.5353	0
 52.5453	0
 52.5553	0
 52.5653	0
 52.5753	0
 52.5853	0
 52.5953	0
 52.6053	0
 52.6153	0
 52.6253	0
 52.6353	0
 52.6453	0
 52.6553	0
 52.6653	0
 52.6753	0
 52.6853	0
 52.6953	0
 52.7053	0
 52.7153	0
 52.7253	0
 52.7353	0
 52.7453	0
 52.7553	0
 52.7653	0
 52.7753	0
 52.7853	0
 52.7953	0
 52.8053	0
 52.8153	0
 52.8253	0
 52.8353	0
 52.8453	0
 52.8553	0
 52.8653	0
 52.8753	0
 52.8853	0
 52.8953	0
 52.9053	0
 52.9153	0
 52.9253	0
 52.9353	0
 52.9453	0
 52.9553	0
 52.9653	0
 52.9753	0
 52.9853	0
 52.9953	0
 53.0053	0
 53.0153	0
 53.0253	0
 53.0353	0
 53.0453	0
 53.0553	0
 53.0653	0
 53.0753	0
 53.0853	0
 53.0953	0
 53.1053	0
 53.1153	0
 53.1253	0
 53.1353	0
 53.1453	0
 53.1553	0
 53.1653	0
 53.1753	0
 53.1853	0
 53.1953	0
 53.2053	0
 53.2153	0
 53.2253	0
 53.2353	0
 53.2453	0
 53.2553	0
 53.2653	0
 53.2753	0
 53.2853	0
 53.2953	0
 53.3053	0
 53.3153	0
 53.3253	0
 53.3353	0
 53.3453	0
 53.3553	0
 53.3653	0
 53.3753	0
 53.3853	0
 53.3953	0
 53.4053	0
 53.4153	0
 53.4253	0
 53.4353	0
 53.4453	0
 53.4553	0
 53.4653	0
 53.4753	0
 53.4853	0
 53.4953	0
 53.5054	0
 53.5154	0
 53.5254	0
 53.5354	0
 53.5454	0
 53.5554	0
 53.5654	0
 53.5754	0
 53.5854	0
 53.5954	0
 53.6054	0
 53.6154	0
 53.6254	0
 53.6354	0
 53.6454	0
 53.6554	0
 53.6654	0
 53.6754	0
 53.6854	0
 53.6954	0
 53.7054	0
 53.7154	0
 53.7254	0
 53.7354	0
 53.7454	0
 53.7554	0
 53.7654	0
 53.7754	0
 53.7854	0
 53.7954	0
 53.8054	0
 53.8154	0
 53.8254	0
 53.8354	0
 53.8454	0
 53.8554	0
 53.8654	0
 53.8754	0
 53.8854	0
 53.8954	0
 53.9054	0
 53.9154	0
 53.9254	0
 53.9354	0
 53.9454	0
 53.9554	0
 53.9654	0
 53.9754	0
 53.9854	0
 53.9954	0
 54.0054	0
 54.0154	0
 54.0254	0
 54.0354	0
 54.0454	0
 54.0554	0
 54.0654	0
 54.0754	0
 54.0854	0
 54.0954	0
 54.1054	0
 54.1154	0
 54.1254	0
 54.1354	0
 54.1454	0
 54.1554	0
 54.1654	0
 54.1754	0
 54.1854	0
 54.1954	0
 54.2054	0
 54.2154	0
 54.2254	0
 54.2354	0
 54.2454	0
 54.2554	0
 54.2654	0
 54.2754	0
 54.2854	0
 54.2954	0
 54.3054	0
 54.3154	0
 54.3254	0
 54.3354	0
 54.3454	0
 54.3554	0
 54.3654	0
 54.3754	0
 54.3854	0
 54.3954	0
 54.4054	0
 54.4154	0
 54.4254	0
 54.4354	0
 54.4454	0
 54.4554	0
 54.4654	0
 54.4754	0
 54.4854	0
 54.4954	0
 54.5055	0
 54.5155	0
 54.5255	0
 54.5355	0
 54.5455	0
 54.5555	0
 54.5655	0
 54.5755	0
 54.5855	0
 54.5955	0
 54.6055	0
 54.6155	0
 54.6255	0
 54.6355	0
 54.6455	0
 54.6555	0
 54.6655	0
 54.6755	0
 54.6855	0
 54.6955	0
 54.7055	0
 54.7155	0
 54.7255	0
 54.7355	0
 54.7455	0
 54.7555	0
 54.7655	0
 54.7755	0
 54.7855	0
 54.7955	0
 54.8055	0
 54.8155	0
 54.8255	0
 54.8355	0
 54.8455	0
 54.8555	0
 54.8655	0
 54.8755	0
 54.8855	0
 54.8955	0
 54.9055	0
 54.9155	0
 54.9255	0
 54.9355	0
 54.9455	0
 54.9555	0
 54.9655	0
 54.9755	0
 54.9855	0
 54.9955	0
 55.0055	0
 55.0155	0
 55.0255	0
 55.0355	0
 55.0455	0
 55.0555	0
 55.0655	0
 55.0755	0
 55.0855	0
 55.0955	0
 55.1055	0
 55.1155	0
 55.1255	0
 55.1355	0
 55.1455	0
 55.1555	0
 55.1655	0
 55.1755	0
 55.1855	0
 55.1955	0
 55.2055	0
 55.2155	0
 55.2255	0
 55.2355	0
 55.2455	0
 55.2555	0
 55.2655	0
 55.2755	0
 55.2855	0
 55.2955	0
 55.3055	0
 55.3155	0
 55.3255	0
 55.3355	0
 55.3455	0
 55.3555	0
 55.3655	0
 55.3755	0
 55.3855	0
 55.3955	0
 55.4055	0
 55.4155	0
 55.4255	0
 55.4355	0
 55.4455	0
 55.4555	0
 55.4655	0
 55.4755	0
 55.4855	0
 55.4955	0
 55.5056	0
 55.5156	0
 55.5256	0
 55.5356	0
 55.5456	0
 55.5556	0
 55.5656	0
 55.5756	0
 55.5856	0
 55.5956	0
 55.6056	0
 55.6156	0
 55.6256	0
 55.6356	0
 55.6456	0
 55.6556	0
 55.6656	0
 55.6756	0
 55.6856	0
 55.6956	0
 55.7056	0
 55.7156	0
 55.7256	0
 55.7356	0
 55.7456	0
 55.7556	0
 55.7656	0
 55.7756	0
 55.7856	0
 55.7956	0
 55.8056	0
 55.8156	0
 55.8256	0
 55.8356	0
 55.8456	0
 55.8556	0
 55.8656	0
 55.8756	0
 55.8856	0
 55.8956	0
 55.9056	0
 55.9156	0
 55.9256	0
 55.9356	0
 55.9456	0
 55.9556	0
 55.9656	0
 55.9756	0
 55.9856	0
 55.9956	0
 56.0056	0
 56.0156	0
 56.0256	0
 56.0356	0
 56.0456	0
 56.0556	0
 56.0656	0
 56.0756	0
 56.0856	0
 56.0956	0
 56.1056	0
 56.1156	0
 56.1256	0
 56.1356	0
 56.1456	0
 56.1556	0
 56.1656	0
 56.1756	0
 56.1856	0
 56.1956	0
 56.2056	0
 56.2156	0
 56.2256	0
 56.2356	0
 56.2456	0
 56.2556	0
 56.2656	0
 56.2756	0
 56.2856	0
 56.2956	0
 56.3056	0
 56.3156	0
 56.3256	0
 56.3356	0
 56.3456	0
 56.3556	0
 56.3656	0
 56.3756	0
 56.3856	0
 56.3956	0
 56.4056	0
 56.4156	0
 56.4256	0
 56.4356	0
 56.4456	0
 56.4556	0
 56.4656	0
 56.4756	0
 56.4856	0
 56.4956	0
 56.5057	0
 56.5157	0
 56.5257	0
 56.5357	0
 56.5457	0
 56.5557	0
 56.5657	0
 56.5757	0
 56.5857	0
 56.5957	0
 56.6057	0
 56.6157	0
 56.6257	0
 56.6357	0
 56.6457	0
 56.6557	0
 56.6657	0
 56.6757	0
 56.6857	0
 56.6957	0
 56.7057	0
 56.7157	0
 56.7257	0
 56.7357	0
 56.7457	0
 56.7557	0
 56.7657	0
 56.7757	0
 56.7857	0
 56.7957	0
 56.8057	0
 56.8157	0
 56.8257	0
 56.8357	0
 56.8457	0
 56.8557	0
 56.8657	0
 56.8757	0
 56.8857	0
 56.8957	0
 56.9057	0
 56.9157	0
 56.9257	0
 56.9357	0
 56.9457	0
 56.9557	0
 56.9657	0
 56.9757	0
 56.9857	0
 56.9957	0
 57.0057	0
 57.0157	0
 57.0257	0
 57.0357	0
 57.0457	0
 57.0557	0
 57.0657	0
 57.0757	0
 57.0857	0
 57.0957	0
 57.1057	0
 57.1157	0
 57.1257	0
 57.1357	0
 57.1457	0
 57.1557	0
 57.1657	0
 57.1757	0
 57.1857	0
 57.1957	0
 57.2057	0
 57.2157	0
 57.2257	0
 57.2357	0
 57.2457	0
 57.2557	0
 57.2657	0
 57.2757	0
 57.2857	0
 57.2957	0
 57.3057	0
 57.3157	0
 57.3257	0
 57.3357	0
 57.3457	0
 57.3557	0
 57.3657	0
 57.3757	0
 57.3857	0
 57.3957	0
 57.4057	0
 57.4157	0
 57.4257	0
 57.4357	0
 57.4457	0
 57.4557	0
 57.4657	0
 57.4757	0
 57.4857	0
 57.4957	0
 57.5058	0
 57.5158	0
 57.5258	0
 57.5358	0
 57.5458	0
 57.5558	0
 57.5658	0
 57.5758	0
 57.5858	0
 57.5958	0
 57.6058	0
 57.6158	0
 57.6258	0
 57.6358	0
 57.6458	0
 57.6558	0
 57.6658	0
 57.6758	0
 57.6858	0
 57.6958	0
 57.7058	0
 57.7158	0
 57.7258	0
 57.7358	0
 57.7458	0
 57.7558	0
 57.7658	0
 57.7758	0
 57.7858	0
 57.7958	0
 57.8058	0
 57.8158	0
 57.8258	0
 57.8358	0
 57.8458	0
 57.8558	0
 57.8658	0
 57.8758	0
 57.8858	0
 57.8958	0
 57.9058	0
 57.9158	0
 57.9258	0
 57.9358	0
 57.9458	0
 57.9558	0
 57.9658	0
 57.9758	0
 57.9858	0
 57.9958	0
 58.0058	0
 58.0158	0
 58.0258	0
 58.0358	0
 58.0458	0
 58.0558	0
 58.0658	0
 58.0758	0
 58.0858	0
 58.0958	0
 58.1058	0
 58.1158	0
 58.1258	0
 58.1358	0
 58.1458	0
 58.1558	0
 58.1658	0
 58.1758	0
 58.1858	0
 58.1958	0
 58.2058	0
 58.2158	0
 58.2258	0
 58.2358	0
 58.2458	0
 58.2558	0
 58.2658	0
 58.2758	0
 58.2858	0
 58.2958	0
 58.3058	0
 58.3158	0
 58.3258	0
 58.3358	0
 58.3458	0
 58.3558	0
 58.3658	0
 58.3758	0
 58.3858	0
 58.3958	0
 58.4058	0
 58.4158	0
 58.4258	0
 58.4358	0
 58.4458	0
 58.4558	0
 58.4658	0
 58.4758	0
 58.4858	0
 58.4958	0
 58.5059	0
 58.5159	0
 58.5259	0
 58.5359	0
 58.5459	0
 58.5559	0
 58.5659	0
 58.5759	0
 58.5859	0
 58.5959	0
 58.6059	0
 58.6159	0
 58.6259	0
 58.6359	0
 58.6459	0
 58.6559	0
 58.6659	0
 58.6759	0
 58.6859	0
 58.6959	0
 58.7059	0
 58.7159	0
 58.7259	0
 58.7359	0
 58.7459	0
 58.7559	0
 58.7659	0
 58.7759	0
 58.7859	0
 58.7959	0
 58.8059	0
 58.8159	0
 58.8259	0
 58.8359	0
 58.8459	0
 58.8559	0
 58.8659	0
 58.8759	0
 58.8859	0
 58.8959	0
 58.9059	0
 58.9159	0
 58.9259	0
 58.9359	0
 58.9459	0
 58.9559	0
 58.9659	0
 58.9759	0
 58.9859	0
 58.9959	0
 59.0059	0
 59.0159	0
 59.0259	0
 59.0359	0
 59.0459	0
 59.0559	0
 59.0659	0
 59.0759	0
 59.0859	0
 59.0959	0
 59.1059	0
 59.1159	0
 59.1259	0
 59.1359	0
 59.1459	0
 59.1559	0
 59.1659	0
 59.1759	0
 59.1859	0
 59.1959	0
 59.2059	0
 59.2159	0
 59.2259	0
 59.2359	0
 59.2459	0
 59.2559	0
 59.2659	0
 59.2759	0
 59.2859	0
 59.2959	0
 59.3059	0
 59.3159	0
 59.3259	0
 59.3359	0
 59.3459	0
 59.3559	0
 59.3659	0
 59.3759	0
 59.3859	0
 59.3959	0
 59.4059	0
 59.4159	0
 59.4259	0
 59.4359	0
 59.4459	0
 59.4559	0
 59.4659	0
 59.4759	0
 59.4859	0
 59.4959	0
 59.506	0
 59.516	0
 59.526	0
 59.536	0
 59.546	0
 59.556	0
 59.566	0
 59.576	0
 59.586	0
 59.596	0
 59.606	0
 59.616	0
 59.626	0
 59.636	0
 59.646	0
 59.656	0
 59.666	0
 59.676	0
 59.686	0
 59.696	0
 59.706	0
 59.716	0
 59.726	0
 59.736	0
 59.746	0
 59.756	0
 59.766	0
 59.776	0
 59.786	0
 59.796	0
 59.806	0
 59.816	0
 59.826	0
 59.836	0
 59.846	0
 59.856	0
 59.866	0
 59.876	0
 59.886	0
 59.896	0
 59.906	0
 59.916	0
 59.926	0
 59.936	0
 59.946	0
 59.956	0
 59.966	0
 59.976	0
 59.986	0
 59.996	0
 60.006	0
 60.016	0
 60.026	0
 60.036	0
 60.046	0
 60.056	0
 60.066	0
 60.076	0
 60.086	0
 60.096	0
 60.106	0
 60.116	0
 60.126	0
 60.136	0
 60.146	0
 60.156	0
 60.166	0
 60.176	0
 60.186	0
 60.196	0
 60.206	0
 60.216	0
 60.226	0
 60.236	0
 60.246	0
 60.256	0
 60.266	0
 60.276	0
 60.286	0
 60.296	0
 60.306	0
 60.316	0
 60.326	0
 60.336	0
 60.346	0
 60.356	0
 60.366	0
 60.376	0
 60.386	0
 60.396	0
 60.406	0
 60.416	0
 60.426	0
 60.436	0
 60.446	0
 60.456	0
 60.466	0
 60.476	0
 60.486	0
 60.496	0
 60.5061	0
 60.5161	0
 60.5261	0
 60.5361	0
 60.5461	0
 60.5561	0
 60.5661	0
 60.5761	0
 60.5861	0
 60.5961	0
 60.6061	0
 60.6161	0
 60.6261	0
 60.6361	0
 60.6461	0
 60.6561	0
 60.6661	0
 60.6761	0
 60.6861	0
 60.6961	0
 60.7061	0
 60.7161	0
 60.7261	0
 60.7361	0
 60.7461	0
 60.7561	0
 60.7661	0
 60.7761	0
 60.7861	0
 60.7961	0
 60.8061	0
 60.8161	0
 60.8261	0
 60.8361	0
 60.8461	0
 60.8561	0
 60.8661	0
 60.8761	0
 60.8861	0
 60.8961	0
 60.9061	0
 60.9161	0
 60.9261	0
 60.9361	0
 60.9461	0
 60.9561	0
 60.9661	0
 60.9761	0
 60.9861	0
 60.9961	0
 61.0061	0
 61.0161	0
 61.0261	0
 61.0361	0
 61.0461	0
 61.0561	0
 61.0661	0
 61.0761	0
 61.0861	0
 61.0961	0
 61.1061	0
 61.1161	0
 61.1261	0
 61.1361	0
 61.1461	0
 61.1561	0
 61.1661	0
 61.1761	0
 61.1861	0
 61.1961	0
 61.2061	0
 61.2161	0
 61.2261	0
 61.2361	0
 61.2461	0
 61.2561	0
 61.2661	0
 61.2761	0
 61.2861	0
 61.2961	0
 61.3061	0
 61.3161	0
 61.3261	0
 61.3361	0
 61.3461	0
 61.3561	0
 61.3661	0
 61.3761	0
 61.3861	0
 61.3961	0
 61.4061	0
 61.4161	0
 61.4261	0
 61.4361	0
 61.4461	0
 61.4561	0
 61.4661	0
 61.4761	0
 61.4861	0
 61.4961	0
 61.5062	0
 61.5162	0
 61.5262	0
 61.5362	0
 61.5462	0
 61.5562	0
 61.5662	0
 61.5762	0
 61.5862	0
 61.5962	0
 61.6062	0
 61.6162	0
 61.6262	0
 61.6362	0
 61.6462	0
 61.6562	0
 61.6662	0
 61.6762	0
 61.6862	0
 61.6962	0
 61.7062	0
 61.7162	0
 61.7262	0
 61.7362	0
 61.7462	0
 61.7562	0
 61.7662	0
 61.7762	0
 61.7862	0
 61.7962	0
 61.8062	0
 61.8162	0
 61.8262	0
 61.8362	0
 61.8462	0
 61.8562	0
 61.8662	0
 61.8762	0
 61.8862	0
 61.8962	0
 61.9062	0
 61.9162	0
 61.9262	0
 61.9362	0
 61.9462	0
 61.9562	0
 61.9662	0
 61.9762	0
 61.9862	0
 61.9962	0
 62.0062	0
 62.0162	0
 62.0262	0
 62.0362	0
 62.0462	0
 62.0562	0
 62.0662	0
 62.0762	0
 62.0862	0
 62.0962	0
 62.1062	0
 62.1162	0
 62.1262	0
 62.1362	0
 62.1462	0
 62.1562	0
 62.1662	0
 62.1762	0
 62.1862	0
 62.1962	0
 62.2062	0
 62.2162	0
 62.2262	0
 62.2362	0
 62.2462	0
 62.2562	0
 62.2662	0
 62.2762	0
 62.2862	0
 62.2962	0
 62.3062	0
 62.3162	0
 62.3262	0
 62.3362	0
 62.3462	0
 62.3562	0
 62.3662	0
 62.3762	0
 62.3862	0
 62.3962	0
 62.4062	0
 62.4162	0
 62.4262	0
 62.4362	0
 62.4462	0
 62.4562	0
 62.4662	0
 62.4762	0
 62.4862	0
 62.4962	0
 62.5063	0
 62.5163	0
 62.5263	0
 62.5363	0
 62.5463	0
 62.5563	0
 62.5663	0
 62.5763	0
 62.5863	0
 62.5963	0
 62.6063	0
 62.6163	0
 62.6263	0
 62.6363	0
 62.6463	0
 62.6563	0
 62.6663	0
 62.6763	0
 62.6863	0
 62.6963	0
 62.7063	0
 62.7163	0
 62.7263	0
 62.7363	0
 62.7463	0
 62.7563	0
 62.7663	0
 62.7763	0
 62.7863	0
 62.7963	0
 62.8063	0
 62.8163	0
 62.8263	0
 62.8363	0
 62.8463	0
 62.8563	0
 62.8663	0
 62.8763	0
 62.8863	0
 62.8963	0
 62.9063	0
 62.9163	0
 62.9263	0
 62.9363	0
 62.9463	0
 62.9563	0
 62.9663	0
 62.9763	0
 62.9863	0
 62.9963	0
 63.0063	0
 63.0163	0
 63.0263	0
 63.0363	0
 63.0463	0
 63.0563	0
 63.0663	0
 63.0763	0
 63.0863	0
 63.0963	0
 63.1063	0
 63.1163	0
 63.1263	0
 63.1363	0
 63.1463	0
 63.1563	0
 63.1663	0
 63.1763	0
 63.1863	0
 63.1963	0
 63.2063	0
 63.2163	0
 63.2263	0
 63.2363	0
 63.2463	0
 63.2563	0
 63.2663	0
 63.2763	0
 63.2863	0
 63.2963	0
 63.3063	0
 63.3163	0
 63.3263	0
 63.3363	0
 63.3463	0
 63.3563	0
 63.3663	0
 63.3763	0
 63.3863	0
 63.3963	0
 63.4063	0
 63.4163	0
 63.4263	0
 63.4363	0
 63.4463	0
 63.4563	0
 63.4663	0
 63.4763	0
 63.4863	0
 63.4963	0
 63.5064	0
 63.5164	0
 63.5264	0
 63.5364	0
 63.5464	0
 63.5564	0
 63.5664	0
 63.5764	0
 63.5864	0
 63.5964	0
 63.6064	0
 63.6164	0
 63.6264	0
 63.6364	0
 63.6464	0
 63.6564	0
 63.6664	0
 63.6764	0
 63.6864	0
 63.6964	0
 63.7064	0
 63.7164	0
 63.7264	0
 63.7364	0
 63.7464	0
 63.7564	0
 63.7664	0
 63.7764	0
 63.7864	0
 63.7964	0
 63.8064	0
 63.8164	0
 63.8264	0
 63.8364	0
 63.8464	0
 63.8564	0
 63.8664	0
 63.8764	0
 63.8864	0
 63.8964	0
 63.9064	0
 63.9164	0
 63.9264	0
 63.9364	0
 63.9464	0
 63.9564	0
 63.9664	0
 63.9764	0
 63.9864	0
 63.9964	0
 64.0064	0
 64.0164	0
 64.0264	0
 64.0364	0
 64.0464	0
 64.0564	0
 64.0664	0
 64.0764	0
 64.0864	0
 64.0964	0
 64.1064	0
 64.1164	0
 64.1264	0
 64.1364	0
 64.1464	0
 64.1564	0
 64.1664	0
 64.1764	0
 64.1864	0
 64.1964	0
 64.2064	0
 64.2164	0
 64.2264	0
 64.2364	0
 64.2464	0
 64.2564	0
 64.2664	0
 64.2764	0
 64.2864	0
 64.2964	0
 64.3064	0
 64.3164	0
 64.3264	0
 64.3364	0
 64.3464	0
 64.3564	0
 64.3664	0
 64.3764	0
 64.3864	0
 64.3964	0
 64.4064	0
 64.4164	0
 64.4264	0
 64.4364	0
 64.4464	0
 64.4564	0
 64.4664	0
 64.4764	0
 64.4864	0
 64.4964	0
 64.5065	0
 64.5165	0
 64.5265	0
 64.5365	0
 64.5465	0
 64.5565	0
 64.5665	0
 64.5765	0
 64.5865	0
 64.5965	0
 64.6065	0
 64.6165	0
 64.6265	0
 64.6365	0
 64.6465	0
 64.6565	0
 64.6665	0
 64.6765	0
 64.6865	0
 64.6965	0
 64.7065	0
 64.7165	0
 64.7265	0
 64.7365	0
 64.7465	0
 64.7565	0
 64.7665	0
 64.7765	0
 64.7865	0
 64.7965	0
 64.8065	0
 64.8165	0
 64.8265	0
 64.8365	0
 64.8465	0
 64.8565	0
 64.8665	0
 64.8765	0
 64.8865	0
 64.8965	0
 64.9065	0
 64.9165	0
 64.9265	0
 64.9365	0
 64.9465	0
 64.9565	0
 64.9665	0
 64.9765	0
 64.9865	0
 64.9965	0
 65.0065	0
 65.0165	0
 65.0265	0
 65.0365	0
 65.0465	0
 65.0565	0
 65.0665	0
 65.0765	0
 65.0865	0
 65.0965	0
 65.1065	0
 65.1165	0
 65.1265	0
 65.1365	0
 65.1465	0
 65.1565	0
 65.1665	0
 65.1765	0
 65.1865	0
 65.1965	0
 65.2065	0
 65.2165	0
 65.2265	0
 65.2365	0
 65.2465	0
 65.2565	0
 65.2665	0
 65.2765	0
 65.2865	0
 65.2965	0
 65.3065	0
 65.3165	0
 65.3265	0
 65.3365	0
 65.3465	0
 65.3565	0
 65.3665	0
 65.3765	0
 65.3865	0
 65.3965	0
 65.4065	0
 65.4165	0
 65.4265	0
 65.4365	0
 65.4465	0
 65.4565	0
 65.4665	0
 65.4765	0
 65.4865	0
 65.4965	0
 65.5066	0
 65.5166	0
 65.5266	0
 65.5366	0
 65.5466	0
 65.5566	0
 65.5666	0
 65.5766	0
 65.5866	0
 65.5966	0
 65.6066	0
 65.6166	0
 65.6266	0
 65.6366	0
 65.6466	0
 65.6566	0
 65.6666	0
 65.6766	0
 65.6866	0
 65.6966	0
 65.7066	0
 65.7166	0
 65.7266	0
 65.7366	0
 65.7466	0
 65.7566	0
 65.7666	0
 65.7766	0
 65.7866	0
 65.7966	0
 65.8066	0
 65.8166	0
 65.8266	0
 65.8366	0
 65.8466	0
 65.8566	0
 65.8666	0
 65.8766	0
 65.8866	0
 65.8966	0
 65.9066	0
 65.9166	0
 65.9266	0
 65.9366	0
 65.9466	0
 65.9566	0
 65.9666	0
 65.9766	0
 65.9866	0
 65.9966	0
 66.0066	0
 66.0166	0
 66.0266	0
 66.0366	0
 66.0466	0
 66.0566	0
 66.0666	0
 66.0766	0
 66.0866	0
 66.0966	0
 66.1066	0
 66.1166	0
 66.1266	0
 66.1366	0
 66.1466	0
 66.1566	0
 66.1666	0
 66.1766	0
 66.1866	0
 66.1966	0
 66.2066	0
 66.2166	0
 66.2266	0
 66.2366	0
 66.2466	0
 66.2566	0
 66.2666	0
 66.2766	0
 66.2866	0
 66.2966	0
 66.3066	0
 66.3166	0
 66.3266	0
 66.3366	0
 66.3466	0
 66.3566	0
 66.3666	0
 66.3766	0
 66.3866	0
 66.3966	0
 66.4066	0
 66.4166	0
 66.4266	0
 66.4366	0
 66.4466	0
 66.4566	0
 66.4666	0
 66.4766	0
 66.4866	0
 66.4966	0
 66.5067	0
 66.5167	0
 66.5267	0
 66.5367	0
 66.5467	0
 66.5567	0
 66.5667	0
 66.5767	0
 66.5867	0
 66.5967	0
 66.6067	0
 66.6167	0
 66.6267	0
 66.6367	0
 66.6467	0
 66.6567	0
 66.6667	0
 66.6767	0
 66.6867	0
 66.6967	0
 66.7067	0
 66.7167	0
 66.7267	0
 66.7367	0
 66.7467	0
 66.7567	0
 66.7667	0
 66.7767	0
 66.7867	0
 66.7967	0
 66.8067	0
 66.8167	0
 66.8267	0
 66.8367	0
 66.8467	0
 66.8567	0
 66.8667	0
 66.8767	0
 66.8867	0
 66.8967	0
 66.9067	0
 66.9167	0
 66.9267	0
 66.9367	0
 66.9467	0
 66.9567	0
 66.9667	0
 66.9767	0
 66.9867	0
 66.9967	0
 67.0067	0
 67.0167	0
 67.0267	0
 67.0367	0
 67.0467	0
 67.0567	0
 67.0667	0
 67.0767	0
 67.0867	0
 67.0967	0
 67.1067	0
 67.1167	0
 67.1267	0
 67.1367	0
 67.1467	0
 67.1567	0
 67.1667	0
 67.1767	0
 67.1867	0
 67.1967	0
 67.2067	0
 67.2167	0
 67.2267	0
 67.2367	0
 67.2467	0
 67.2567	0
 67.2667	0
 67.2767	0
 67.2867	0
 67.2967	0
 67.3067	0
 67.3167	0
 67.3267	0
 67.3367	0
 67.3467	0
 67.3567	0
 67.3667	0
 67.3767	0
 67.3867	0
 67.3967	0
 67.4067	0
 67.4167	0
 67.4267	0
 67.4367	0
 67.4467	0
 67.4567	0
 67.4667	0
 67.4767	0
 67.4867	0
 67.4967	0
 67.5068	0
 67.5168	0
 67.5268	0
 67.5368	0
 67.5468	0
 67.5568	0
 67.5668	0
 67.5768	0
 67.5868	0
 67.5968	0
 67.6068	0
 67.6168	0
 67.6268	0
 67.6368	0
 67.6468	0
 67.6568	0
 67.6668	0
 67.6768	0
 67.6868	0
 67.6968	0
 67.7068	0
 67.7168	0
 67.7268	0
 67.7368	0
 67.7468	0
 67.7568	0
 67.7668	0
 67.7768	0
 67.7868	0
 67.7968	0
 67.8068	0
 67.8168	0
 67.8268	0
 67.8368	0
 67.8468	0
 67.8568	0
 67.8668	0
 67.8768	0
 67.8868	0
 67.8968	0
 67.9068	0
 67.9168	0
 67.9268	0
 67.9368	0
 67.9468	0
 67.9568	0
 67.9668	0
 67.9768	0
 67.9868	0
 67.9968	0
 68.0068	0
 68.0168	0
 68.0268	0
 68.0368	0
 68.0468	0
 68.0568	0
 68.0668	0
 68.0768	0
 68.0868	0
 68.0968	0
 68.1068	0
 68.1168	0
 68.1268	0
 68.1368	0
 68.1468	0
 68.1568	0
 68.1668	0
 68.1768	0
 68.1868	0
 68.1968	0
 68.2068	0
 68.2168	0
 68.2268	0
 68.2368	0
 68.2468	0
 68.2568	0
 68.2668	0
 68.2768	0
 68.2868	0
 68.2968	0
 68.3068	0
 68.3168	0
 68.3268	0
 68.3368	0
 68.3468	0
 68.3568	0
 68.3668	0
 68.3768	0
 68.3868	0
 68.3968	0
 68.4068	0
 68.4168	0
 68.4268	0
 68.4368	0
 68.4468	0
 68.4568	0
 68.4668	0
 68.4768	0
 68.4868	0
 68.4968	0
 68.5069	0
 68.5169	0
 68.5269	0
 68.5369	0
 68.5469	0
 68.5569	0
 68.5669	0
 68.5769	0
 68.5869	0
 68.5969	0
 68.6069	0
 68.6169	0
 68.6269	0
 68.6369	0
 68.6469	0
 68.6569	0
 68.6669	0
 68.6769	0
 68.6869	0
 68.6969	0
 68.7069	0
 68.7169	0
 68.7269	0
 68.7369	0
 68.7469	0
 68.7569	0
 68.7669	0
 68.7769	0
 68.7869	0
 68.7969	0
 68.8069	0
 68.8169	0
 68.8269	0
 68.8369	0
 68.8469	0
 68.8569	0
 68.8669	0
 68.8769	0
 68.8869	0
 68.8969	0
 68.9069	0
 68.9169	0
 68.9269	0
 68.9369	0
 68.9469	0
 68.9569	0
 68.9669	0
 68.9769	0
 68.9869	0
 68.9969	0
 69.0069	0
 69.0169	0
 69.0269	0
 69.0369	0
 69.0469	0
 69.0569	0
 69.0669	0
 69.0769	0
 69.0869	0
 69.0969	0
 69.1069	0
 69.1169	0
 69.1269	0
 69.1369	0
 69.1469	0
 69.1569	0
 69.1669	0
 69.1769	0
 69.1869	0
 69.1969	0
 69.2069	0
 69.2169	0
 69.2269	0
 69.2369	0
 69.2469	0
 69.2569	0
 69.2669	0
 69.2769	0
 69.2869	0
 69.2969	0
 69.3069	0
 69.3169	0
 69.3269	0
 69.3369	0
 69.3469	0
 69.3569	0
 69.3669	0
 69.3769	0
 69.3869	0
 69.3969	0
 69.4069	0
 69.4169	0
 69.4269	0
 69.4369	0
 69.4469	0
 69.4569	0
 69.4669	0
 69.4769	0
 69.4869	0
 69.4969	0
 69.507	0
 69.517	0
 69.527	0
 69.537	0
 69.547	0
 69.557	0
 69.567	0
 69.577	0
 69.587	0
 69.597	0
 69.607	0
 69.617	0
 69.627	0
 69.637	0
 69.647	0
 69.657	0
 69.667	0
 69.677	0
 69.687	0
 69.697	0
 69.707	0
 69.717	0
 69.727	0
 69.737	0
 69.747	0
 69.757	0
 69.767	0
 69.777	0
 69.787	0
 69.797	0
 69.807	0
 69.817	0
 69.827	0
 69.837	0
 69.847	0
 69.857	0
 69.867	0
 69.877	0
 69.887	0
 69.897	0
 69.907	0
 69.917	0
 69.927	0
 69.937	0
 69.947	0
 69.957	0
 69.967	0
 69.977	0
 69.987	0
 69.997	0
 70.007	0
 70.017	0
 70.027	0
 70.037	0
 70.047	0
 70.057	0
 70.067	0
 70.077	0
 70.087	0
 70.097	0
 70.107	0
 70.117	0
 70.127	0
 70.137	0
 70.147	0
 70.157	0
 70.167	0
 70.177	0
 70.187	0
 70.197	0
 70.207	0
 70.217	0
 70.227	0
 70.237	0
 70.247	0
 70.257	0
 70.267	0
 70.277	0
 70.287	0
 70.297	0
 70.307	0
 70.317	0
 70.327	0
 70.337	0
 70.347	0
 70.357	0
 70.367	0
 70.377	0
 70.387	0
 70.397	0
 70.407	0
 70.417	0
 70.427	0
 70.437	0
 70.447	0
 70.457	0
 70.467	0
 70.477	0
 70.487	0
 70.497	0
 70.5071	0
 70.5171	0
 70.5271	0
 70.5371	0
 70.5471	0
 70.5571	0
 70.5671	0
 70.5771	0
 70.5871	0
 70.5971	0
 70.6071	0
 70.6171	0
 70.6271	0
 70.6371	0
 70.6471	0
 70.6571	0
 70.6671	0
 70.6771	0
 70.6871	0
 70.6971	0
 70.7071	0
 70.7171	0
 70.7271	0
 70.7371	0
 70.7471	0
 70.7571	0
 70.7671	0
 70.7771	0
 70.7871	0
 70.7971	0
 70.8071	0
 70.8171	0
 70.8271	0
 70.8371	0
 70.8471	0
 70.8571	0
 70.8671	0
 70.8771	0
 70.8871	0
 70.8971	0
 70.9071	0
 70.9171	0
 70.9271	0
 70.9371	0
 70.9471	0
 70.9571	0
 70.9671	0
 70.9771	0
 70.9871	0
 70.9971	0
 71.0071	0
 71.0171	0
 71.0271	0
 71.0371	0
 71.0471	0
 71.0571	0
 71.0671	0
 71.0771	0
 71.0871	0
 71.0971	0
 71.1071	0
 71.1171	0
 71.1271	0
 71.1371	0
 71.1471	0
 71.1571	0
 71.1671	0
 71.1771	0
 71.1871	0
 71.1971	0
 71.2071	0
 71.2171	0
 71.2271	0
 71.2371	0
 71.2471	0
 71.2571	0
 71.2671	0
 71.2771	0
 71.2871	0
 71.2971	0
 71.3071	0
 71.3171	0
 71.3271	0
 71.3371	0
 71.3471	0
 71.3571	0
 71.3671	0
 71.3771	0
 71.3871	0
 71.3971	0
 71.4071	0
 71.4171	0
 71.4271	0
 71.4371	0
 71.4471	0
 71.4571	0
 71.4671	0
 71.4771	0
 71.4871	0
 71.4971	0
 71.5072	0
 71.5172	0
 71.5272	0
 71.5372	0
 71.5472	0
 71.5572	0
 71.5672	0
 71.5772	0
 71.5872	0
 71.5972	0
 71.6072	0
 71.6172	0
 71.6272	0
 71.6372	0
 71.6472	0
 71.6572	0
 71.6672	0
 71.6772	0
 71.6872	0
 71.6972	0
 71.7072	0
 71.7172	0
 71.7272	0
 71.7372	0
 71.7472	0
 71.7572	0
 71.7672	0
 71.7772	0
 71.7872	0
 71.7972	0
 71.8072	0
 71.8172	0
 71.8272	0
 71.8372	0
 71.8472	0
 71.8572	0
 71.8672	0
 71.8772	0
 71.8872	0
 71.8972	0
 71.9072	0
 71.9172	0
 71.9272	0
 71.9372	0
 71.9472	0
 71.9572	0
 71.9672	0
 71.9772	0
 71.9872	0
 71.9972	0
 72.0072	0
 72.0172	0
 72.0272	0
 72.0372	0
 72.0472	0
 72.0572	0
 72.0672	0
 72.0772	0
 72.0872	0
 72.0972	0
 72.1072	0
 72.1172	0
 72.1272	0
 72.1372	0
 72.1472	0
 72.1572	0
 72.1672	0
 72.1772	0
 72.1872	0
 72.1972	0
 72.2072	0
 72.2172	0
 72.2272	0
 72.2372	0
 72.2472	0
 72.2572	0
 72.2672	0
 72.2772	0
 72.2872	0
 72.2972	0
 72.3072	0
 72.3172	0
 72.3272	0
 72.3372	0
 72.3472	0
 72.3572	0
 72.3672	0
 72.3772	0
 72.3872	0
 72.3972	0
 72.4072	0
 72.4172	0
 72.4272	0
 72.4372	0
 72.4472	0
 72.4572	0
 72.4672	0
 72.4772	0
 72.4872	0
 72.4972	0
 72.5073	0
 72.5173	0
 72.5273	0
 72.5373	0
 72.5473	0
 72.5573	0
 72.5673	0
 72.5773	0
 72.5873	0
 72.5973	0
 72.6073	0
 72.6173	0
 72.6273	0
 72.6373	0
 72.6473	0
 72.6573	0
 72.6673	0
 72.6773	0
 72.6873	0
 72.6973	0
 72.7073	0
 72.7173	0
 72.7273	0
 72.7373	0
 72.7473	0
 72.7573	0
 72.7673	0
 72.7773	0
 72.7873	0
 72.7973	0
 72.8073	0
 72.8173	0
 72.8273	0
 72.8373	0
 72.8473	0
 72.8573	0
 72.8673	0
 72.8773	0
 72.8873	0
 72.8973	0
 72.9073	0
 72.9173	0
 72.9273	0
 72.9373	0
 72.9473	0
 72.9573	0
 72.9673	0
 72.9773	0
 72.9873	0
 72.9973	0
 73.0073	0
 73.0173	0
 73.0273	0
 73.0373	0
 73.0473	0
 73.0573	0
 73.0673	0
 73.0773	0
 73.0873	0
 73.0973	0
 73.1073	0
 73.1173	0
 73.1273	0
 73.1373	0
 73.1473	0
 73.1573	0
 73.1673	0
 73.1773	0
 73.1873	0
 73.1973	0
 73.2073	0
 73.2173	0
 73.2273	0
 73.2373	0
 73.2473	0
 73.2573	0
 73.2673	0
 73.2773	0
 73.2873	0
 73.2973	0
 73.3073	0
 73.3173	0
 73.3273	0
 73.3373	0
 73.3473	0
 73.3573	0
 73.3673	0
 73.3773	0
 73.3873	0
 73.3973	0
 73.4073	0
 73.4173	0
 73.4273	0
 73.4373	0
 73.4473	0
 73.4573	0
 73.4673	0
 73.4773	0
 73.4873	0
 73.4973	0
 73.5074	0
 73.5174	0
 73.5274	0
 73.5374	0
 73.5474	0
 73.5574	0
 73.5674	0
 73.5774	0
 73.5874	0
 73.5974	0
 73.6074	0
 73.6174	0
 73.6274	0
 73.6374	0
 73.6474	0
 73.6574	0
 73.6674	0
 73.6774	0
 73.6874	0
 73.6974	0
 73.7074	0
 73.7174	0
 73.7274	0
 73.7374	0
 73.7474	0
 73.7574	0
 73.7674	0
 73.7774	0
 73.7874	0
 73.7974	0
 73.8074	0
 73.8174	0
 73.8274	0
 73.8374	0
 73.8474	0
 73.8574	0
 73.8674	0
 73.8774	0
 73.8874	0
 73.8974	0
 73.9074	0
 73.9174	0
 73.9274	0
 73.9374	0
 73.9474	0
 73.9574	0
 73.9674	0
 73.9774	0
 73.9874	0
 73.9974	0
 74.0074	0
 74.0174	0
 74.0274	0
 74.0374	0
 74.0474	0
 74.0574	0
 74.0674	0
 74.0774	0
 74.0874	0
 74.0974	0
 74.1074	0
 74.1174	0
 74.1274	0
 74.1374	0
 74.1474	0
 74.1574	0
 74.1674	0
 74.1774	0
 74.1874	0
 74.1974	0
 74.2074	0
 74.2174	0
 74.2274	0
 74.2374	0
 74.2474	0
 74.2574	0
 74.2674	0
 74.2774	0
 74.2874	0
 74.2974	0
 74.3074	0
 74.3174	0
 74.3274	0
 74.3374	0
 74.3474	0
 74.3574	0
 74.3674	0
 74.3774	0
 74.3874	0
 74.3974	0
 74.4074	0
 74.4174	0
 74.4274	0
 74.4374	0
 74.4474	0
 74.4574	0
 74.4674	0
 74.4774	0
 74.4874	0
 74.4974	0
 74.5075	0
 74.5175	0
 74.5275	0
 74.5375	0
 74.5475	0
 74.5575	0
 74.5675	0
 74.5775	0
 74.5875	0
 74.5975	0
 74.6075	0
 74.6175	0
 74.6275	0
 74.6375	0
 74.6475	0
 74.6575	0
 74.6675	0
 74.6775	0
 74.6875	0
 74.6975	0
 74.7075	0
 74.7175	0
 74.7275	0
 74.7375	0
 74.7475	0
 74.7575	0
 74.7675	0
 74.7775	0
 74.7875	0
 74.7975	0
 74.8075	0
 74.8175	0
 74.8275	0
 74.8375	0
 74.8475	0
 74.8575	0
 74.8675	0
 74.8775	0
 74.8875	0
 74.8975	0
 74.9075	0
 74.9175	0
 74.9275	0
 74.9375	0
 74.9475	0
 74.9575	0
 74.9675	0
 74.9775	0
 74.9875	0
 74.9975	0
 75.0075	0
 75.0175	0
 75.0275	0
 75.0375	0
 75.0475	0
 75.0575	0
 75.0675	0
 75.0775	0
 75.0875	0
 75.0975	0
 75.1075	0
 75.1175	0
 75.1275	0
 75.1375	0
 75.1475	0
 75.1575	0
 75.1675	0
 75.1775	0
 75.1875	0
 75.1975	0
 75.2075	0
 75.2175	0
 75.2275	0
 75.2375	0
 75.2475	0
 75.2575	0
 75.2675	0
 75.2775	0
 75.2875	0
 75.2975	0
 75.3075	0
 75.3175	0
 75.3275	0
 75.3375	0
 75.3475	0
 75.3575	0
 75.3675	0
 75.3775	0
 75.3875	0
 75.3975	0
 75.4075	0
 75.4175	0
 75.4275	0
 75.4375	0
 75.4475	0
 75.4575	0
 75.4675	0
 75.4775	0
 75.4875	0
 75.4975	0
 75.5076	0
 75.5176	0
 75.5276	0
 75.5376	0
 75.5476	0
 75.5576	0
 75.5676	0
 75.5776	0
 75.5876	0
 75.5976	0
 75.6076	0
 75.6176	0
 75.6276	0
 75.6376	0
 75.6476	0
 75.6576	0
 75.6676	0
 75.6776	0
 75.6876	0
 75.6976	0
 75.7076	0
 75.7176	0
 75.7276	0
 75.7376	0
 75.7476	0
 75.7576	0
 75.7676	0
 75.7776	0
 75.7876	0
 75.7976	0
 75.8076	0
 75.8176	0
 75.8276	0
 75.8376	0
 75.8476	0
 75.8576	0
 75.8676	0
 75.8776	0
 75.8876	0
 75.8976	0
 75.9076	0
 75.9176	0
 75.9276	0
 75.9376	0
 75.9476	0
 75.9576	0
 75.9676	0
 75.9776	0
 75.9876	0
 75.9976	0
 76.0076	0
 76.0176	0
 76.0276	0
 76.0376	0
 76.0476	0
 76.0576	0
 76.0676	0
 76.0776	0
 76.0876	0
 76.0976	0
 76.1076	0
 76.1176	0
 76.1276	0
 76.1376	0
 76.1476	0
 76.1576	0
 76.1676	0
 76.1776	0
 76.1876	0
 76.1976	0
 76.2076	0
 76.2176	0
 76.2276	0
 76.2376	0
 76.2476	0
 76.2576	0
 76.2676	0
 76.2776	0
 76.2876	0
 76.2976	0
 76.3076	0
 76.3176	0
 76.3276	0
 76.3376	0
 76.3476	0
 76.3576	0
 76.3676	0
 76.3776	0
 76.3876	0
 76.3976	0
 76.4076	0
 76.4176	0
 76.4276	0
 76.4376	0
 76.4476	0
 76.4576	0
 76.4676	0
 76.4776	0
 76.4876	0
 76.4976	0
 76.5077	0
 76.5177	0
 76.5277	0
 76.5377	0
 76.5477	0
 76.5577	0
 76.5677	0
 76.5777	0
 76.5877	0
 76.5977	0
 76.6077	0
 76.6177	0
 76.6277	0
 76.6377	0
 76.6477	0
 76.6577	0
 76.6677	0
 76.6777	0
 76.6877	0
 76.6977	0
 76.7077	0
 76.7177	0
 76.7277	0
 76.7377	0
 76.7477	0
 76.7577	0
 76.7677	0
 76.7777	0
 76.7877	0
 76.7977	0
 76.8077	0
 76.8177	0
 76.8277	0
 76.8377	0
 76.8477	0
 76.8577	0
 76.8677	0
 76.8777	0
 76.8877	0
 76.8977	0
 76.9077	0
 76.9177	0
 76.9277	0
 76.9377	0
 76.9477	0
 76.9577	0
 76.9677	0
 76.9777	0
 76.9877	0
 76.9977	0
 77.0077	0
 77.0177	0
 77.0277	0
 77.0377	0
 77.0477	0
 77.0577	0
 77.0677	0
 77.0777	0
 77.0877	0
 77.0977	0
 77.1077	0
 77.1177	0
 77.1277	0
 77.1377	0
 77.1477	0
 77.1577	0
 77.1677	0
 77.1777	0
 77.1877	0
 77.1977	0
 77.2077	0
 77.2177	0
 77.2277	0
 77.2377	0
 77.2477	0
 77.2577	0
 77.2677	0
 77.2777	0
 77.2877	0
 77.2977	0
 77.3077	0
 77.3177	0
 77.3277	0
 77.3377	0
 77.3477	0
 77.3577	0
 77.3677	0
 77.3777	0
 77.3877	0
 77.3977	0
 77.4077	0
 77.4177	0
 77.4277	0
 77.4377	0
 77.4477	0
 77.4577	0
 77.4677	0
 77.4777	0
 77.4877	0
 77.4977	0
 77.5078	0
 77.5178	0
 77.5278	0
 77.5378	0
 77.5478	0
 77.5578	0
 77.5678	0
 77.5778	0
 77.5878	0
 77.5978	0
 77.6078	0
 77.6178	0
 77.6278	0
 77.6378	0
 77.6478	0
 77.6578	0
 77.6678	0
 77.6778	0
 77.6878	0
 77.6978	0
 77.7078	0
 77.7178	0
 77.7278	0
 77.7378	0
 77.7478	0
 77.7578	0
 77.7678	0
 77.7778	0
 77.7878	0
 77.7978	0
 77.8078	0
 77.8178	0
 77.8278	0
 77.8378	0
 77.8478	0
 77.8578	0
 77.8678	0
 77.8778	0
 77.8878	0
 77.8978	0
 77.9078	0
 77.9178	0
 77.9278	0
 77.9378	0
 77.9478	0
 77.9578	0
 77.9678	0
 77.9778	0
 77.9878	0
 77.9978	0
 78.0078	0
 78.0178	0
 78.0278	0
 78.0378	0
 78.0478	0
 78.0578	0
 78.0678	0
 78.0778	0
 78.0878	0
 78.0978	0
 78.1078	0
 78.1178	0
 78.1278	0
 78.1378	0
 78.1478	0
 78.1578	0
 78.1678	0
 78.1778	0
 78.1878	0
 78.1978	0
 78.2078	0
 78.2178	0
 78.2278	0
 78.2378	0
 78.2478	0
 78.2578	0
 78.2678	0
 78.2778	0
 78.2878	0
 78.2978	0
 78.3078	0
 78.3178	0
 78.3278	0
 78.3378	0
 78.3478	0
 78.3578	0
 78.3678	0
 78.3778	0
 78.3878	0
 78.3978	0
 78.4078	0
 78.4178	0
 78.4278	0
 78.4378	0
 78.4478	0
 78.4578	0
 78.4678	0
 78.4778	0
 78.4878	0
 78.4978	0
 78.5079	0
 78.5179	0
 78.5279	0
 78.5379	0
 78.5479	0
 78.5579	0
 78.5679	0
 78.5779	0
 78.5879	0
 78.5979	0
 78.6079	0
 78.6179	0
 78.6279	0
 78.6379	0
 78.6479	0
 78.6579	0
 78.6679	0
 78.6779	0
 78.6879	0
 78.6979	0
 78.7079	0
 78.7179	0
 78.7279	0
 78.7379	0
 78.7479	0
 78.7579	0
 78.7679	0
 78.7779	0
 78.7879	0
 78.7979	0
 78.8079	0
 78.8179	0
 78.8279	0
 78.8379	0
 78.8479	0
 78.8579	0
 78.8679	0
 78.8779	0
 78.8879	0
 78.8979	0
 78.9079	0
 78.9179	0
 78.9279	0
 78.9379	0
 78.9479	0
 78.9579	0
 78.9679	0
 78.9779	0
 78.9879	0
 78.9979	0
 79.0079	0
 79.0179	0
 79.0279	0
 79.0379	0
 79.0479	0
 79.0579	0
 79.0679	0
 79.0779	0
 79.0879	0
 79.0979	0
 79.1079	0
 79.1179	0
 79.1279	0
 79.1379	0
 79.1479	0
 79.1579	0
 79.1679	0
 79.1779	0
 79.1879	0
 79.1979	0
 79.2079	0
 79.2179	0
 79.2279	0
 79.2379	0
 79.2479	0
 79.2579	0
 79.2679	0
 79.2779	0
 79.2879	0
 79.2979	0
 79.3079	0
 79.3179	0
 79.3279	0
 79.3379	0
 79.3479	0
 79.3579	0
 79.3679	0
 79.3779	0
 79.3879	0
 79.3979	0
 79.4079	0
 79.4179	0
 79.4279	0
 79.4379	0
 79.4479	0
 79.4579	0
 79.4679	0
 79.4779	0
 79.4879	0
 79.4979	0
 79.508	0
 79.518	0
 79.528	0
 79.538	0
 79.548	0
 79.558	0
 79.568	0
 79.578	0
 79.588	0
 79.598	0
 79.608	0
 79.618	0
 79.628	0
 79.638	0
 79.648	0
 79.658	0
 79.668	0
 79.678	0
 79.688	0
 79.698	0
 79.708	0
 79.718	0
 79.728	0
 79.738	0
 79.748	0
 79.758	0
 79.768	0
 79.778	0
 79.788	0
 79.798	0
 79.808	0
 79.818	0
 79.828	0
 79.838	0
 79.848	0
 79.858	0
 79.868	0
 79.878	0
 79.888	0
 79.898	0
 79.908	0
 79.918	0
 79.928	0
 79.938	0
 79.948	0
 79.958	0
 79.968	0
 79.978	0
 79.988	0
 79.998	0
 80.008	0
 80.018	0
 80.028	0
 80.038	0
 80.048	0
 80.058	0
 80.068	0
 80.078	0
 80.088	0
 80.098	0
 80.108	0
 80.118	0
 80.128	0
 80.138	0
 80.148	0
 80.158	0
 80.168	0
 80.178	0
 80.188	0
 80.198	0
 80.208	0
 80.218	0
 80.228	0
 80.238	0
 80.248	0
 80.258	0
 80.268	0
 80.278	0
 80.288	0
 80.298	0
 80.308	0
 80.318	0
 80.328	0
 80.338	0
 80.348	0
 80.358	0
 80.368	0
 80.378	0
 80.388	0
 80.398	0
 80.408	0
 80.418	0
 80.428	0
 80.438	0
 80.448	0
 80.458	0
 80.468	0
 80.478	0
 80.488	0
 80.498	0
 80.5081	0
 80.5181	0
 80.5281	0
 80.5381	0
 80.5481	0
 80.5581	0
 80.5681	0
 80.5781	0
 80.5881	0
 80.5981	0
 80.6081	0
 80.6181	0
 80.6281	0
 80.6381	0
 80.6481	0
 80.6581	0
 80.6681	0
 80.6781	0
 80.6881	0
 80.6981	0
 80.7081	0
 80.7181	0
 80.7281	0
 80.7381	0
 80.7481	0
 80.7581	0
 80.7681	0
 80.7781	0
 80.7881	0
 80.7981	0
 80.8081	0
 80.8181	0
 80.8281	0
 80.8381	0
 80.8481	0
 80.8581	0
 80.8681	0
 80.8781	0
 80.8881	0
 80.8981	0
 80.9081	0
 80.9181	0
 80.9281	0
 80.9381	0
 80.9481	0
 80.9581	0
 80.9681	0
 80.9781	0
 80.9881	0
 80.9981	0
 81.0081	0
 81.0181	0
 81.0281	0
 81.0381	0
 81.0481	0
 81.0581	0
 81.0681	0
 81.0781	0
 81.0881	0
 81.0981	0
 81.1081	0
 81.1181	0
 81.1281	0
 81.1381	0
 81.1481	0
 81.1581	0
 81.1681	0
 81.1781	0
 81.1881	0
 81.1981	0
 81.2081	0
 81.2181	0
 81.2281	0
 81.2381	0
 81.2481	0
 81.2581	0
 81.2681	0
 81.2781	0
 81.2881	0
 81.2981	0
 81.3081	0
 81.3181	0
 81.3281	0
 81.3381	0
 81.3481	0
 81.3581	0
 81.3681	0
 81.3781	0
 81.3881	0
 81.3981	0
 81.4081	0
 81.4181	0
 81.4281	0
 81.4381	0
 81.4481	0
 81.4581	0
 81.4681	0
 81.4781	0
 81.4881	0
 81.4981	0
 81.5082	0
 81.5182	0
 81.5282	0
 81.5382	0
 81.5482	0
 81.5582	0
 81.5682	0
 81.5782	0
 81.5882	0
 81.5982	0
 81.6082	0
 81.6182	0
 81.6282	0
 81.6382	0
 81.6482	0
 81.6582	0
 81.6682	0
 81.6782	0
 81.6882	0
 81.6982	0
 81.7082	0
 81.7182	0
 81.7282	0
 81.7382	0
 81.7482	0
 81.7582	0
 81.7682	0
 81.7782	0
 81.7882	0
 81.7982	0
 81.8082	0
 81.8182	0
 81.8282	0
 81.8382	0
 81.8482	0
 81.8582	0
 81.8682	0
 81.8782	0
 81.8882	0
 81.8982	0
 81.9082	0
 81.9182	0
 81.9282	0
 81.9382	0
 81.9482	0
 81.9582	0
 81.9682	0
 81.9782	0
 81.9882	0
 81.9982	0
 82.0082	0
 82.0182	0
 82.0282	0
 82.0382	0
 82.0482	0
 82.0582	0
 82.0682	0
 82.0782	0
 82.0882	0
 82.0982	0
 82.1082	0
 82.1182	0
 82.1282	0
 82.1382	0
 82.1482	0
 82.1582	0
 82.1682	0
 82.1782	0
 82.1882	0
 82.1982	0
 82.2082	0
 82.2182	0
 82.2282	0
 82.2382	0
 82.2482	0
 82.2582	0
 82.2682	0
 82.2782	0
 82.2882	0
 82.2982	0
 82.3082	0
 82.3182	0
 82.3282	0
 82.3382	0
 82.3482	0
 82.3582	0
 82.3682	0
 82.3782	0
 82.3882	0
 82.3982	0
 82.4082	0
 82.4182	0
 82.4282	0
 82.4382	0
 82.4482	0
 82.4582	0
 82.4682	0
 82.4782	0
 82.4882	0
 82.4982	0
 82.5083	0
 82.5183	0
 82.5283	0
 82.5383	0
 82.5483	0
 82.5583	0
 82.5683	0
 82.5783	0
 82.5883	0
 82.5983	0
 82.6083	0
 82.6183	0
 82.6283	0
 82.6383	0
 82.6483	0
 82.6583	0
 82.6683	0
 82.6783	0
 82.6883	0
 82.6983	0
 82.7083	0
 82.7183	0
 82.7283	0
 82.7383	0
 82.7483	0
 82.7583	0
 82.7683	0
 82.7783	0
 82.7883	0
 82.7983	0
 82.8083	0
 82.8183	0
 82.8283	0
 82.8383	0
 82.8483	0
 82.8583	0
 82.8683	0
 82.8783	0
 82.8883	0
 82.8983	0
 82.9083	0
 82.9183	0
 82.9283	0
 82.9383	0
 82.9483	0
 82.9583	0
 82.9683	0
 82.9783	0
 82.9883	0
 82.9983	0
 83.0083	0
 83.0183	0
 83.0283	0
 83.0383	0
 83.0483	0
 83.0583	0
 83.0683	0
 83.0783	0
 83.0883	0
 83.0983	0
 83.1083	0
 83.1183	0
 83.1283	0
 83.1383	0
 83.1483	0
 83.1583	0
 83.1683	0
 83.1783	0
 83.1883	0
 83.1983	0
 83.2083	0
 83.2183	0
 83.2283	0
 83.2383	0
 83.2483	0
 83.2583	0
 83.2683	0
 83.2783	0
 83.2883	0
 83.2983	0
 83.3083	0
 83.3183	0
 83.3283	0
 83.3383	0
 83.3483	0
 83.3583	0
 83.3683	0
 83.3783	0
 83.3883	0
 83.3983	0
 83.4083	0
 83.4183	0
 83.4283	0
 83.4383	0
 83.4483	0
 83.4583	0
 83.4683	0
 83.4783	0
 83.4883	0
 83.4983	0
 83.5084	0
 83.5184	0
 83.5284	0
 83.5384	0
 83.5484	0
 83.5584	0
 83.5684	0
 83.5784	0
 83.5884	0
 83.5984	0
 83.6084	0
 83.6184	0
 83.6284	0
 83.6384	0
 83.6484	0
 83.6584	0
 83.6684	0
 83.6784	0
 83.6884	0
 83.6984	0
 83.7084	0
 83.7184	0
 83.7284	0
 83.7384	0
 83.7484	0
 83.7584	0
 83.7684	0
 83.7784	0
 83.7884	0
 83.7984	0
 83.8084	0
 83.8184	0
 83.8284	0
 83.8384	0
 83.8484	0
 83.8584	0
 83.8684	0
 83.8784	0
 83.8884	0
 83.8984	0
 83.9084	0
 83.9184	0
 83.9284	0
 83.9384	0
 83.9484	0
 83.9584	0
 83.9684	0
 83.9784	0
 83.9884	0
 83.9984	0
 84.0084	0
 84.0184	0
 84.0284	0
 84.0384	0
 84.0484	0
 84.0584	0
 84.0684	0
 84.0784	0
 84.0884	0
 84.0984	0
 84.1084	0
 84.1184	0
 84.1284	0
 84.1384	0
 84.1484	0
 84.1584	0
 84.1684	0
 84.1784	0
 84.1884	0
 84.1984	0
 84.2084	0
 84.2184	0
 84.2284	0
 84.2384	0
 84.2484	0
 84.2584	0
 84.2684	0
 84.2784	0
 84.2884	0
 84.2984	0
 84.3084	0
 84.3184	0
 84.3284	0
 84.3384	0
 84.3484	0
 84.3584	0
 84.3684	0
 84.3784	0
 84.3884	0
 84.3984	0
 84.4084	0
 84.4184	0
 84.4284	0
 84.4384	0
 84.4484	0
 84.4584	0
 84.4684	0
 84.4784	0
 84.4884	0
 84.4984	0
 84.5085	0
 84.5185	0
 84.5285	0
 84.5385	0
 84.5485	0
 84.5585	0
 84.5685	0
 84.5785	0
 84.5885	0
 84.5985	0
 84.6085	0
 84.6185	0
 84.6285	0
 84.6385	0
 84.6485	0
 84.6585	0
 84.6685	0
 84.6785	0
 84.6885	0
 84.6985	0
 84.7085	0
 84.7185	0
 84.7285	0
 84.7385	0
 84.7485	0
 84.7585	0
 84.7685	0
 84.7785	0
 84.7885	0
 84.7985	0
 84.8085	0
 84.8185	0
 84.8285	0
 84.8385	0
 84.8485	0
 84.8585	0
 84.8685	0
 84.8785	0
 84.8885	0
 84.8985	0
 84.9085	0
 84.9185	0
 84.9285	0
 84.9385	0
 84.9485	0
 84.9585	0
 84.9685	0
 84.9785	0
 84.9885	0
 84.9985	0
 85.0085	0
 85.0185	0
 85.0285	0
 85.0385	0
 85.0485	0
 85.0585	0
 85.0685	0
 85.0785	0
 85.0885	0
 85.0985	0
 85.1085	0
 85.1185	0
 85.1285	0
 85.1385	0
 85.1485	0
 85.1585	0
 85.1685	0
 85.1785	0
 85.1885	0
 85.1985	0
 85.2085	0
 85.2185	0
 85.2285	0
 85.2385	0
 85.2485	0
 85.2585	0
 85.2685	0
 85.2785	0
 85.2885	0
 85.2985	0
 85.3085	0
 85.3185	0
 85.3285	0
 85.3385	0
 85.3485	0
 85.3585	0
 85.3685	0
 85.3785	0
 85.3885	0
 85.3985	0
 85.4085	0
 85.4185	0
 85.4285	0
 85.4385	0
 85.4485	0
 85.4585	0
 85.4685	0
 85.4785	0
 85.4885	0
 85.4985	0
 85.5086	0
 85.5186	0
 85.5286	0
 85.5386	0
 85.5486	0
 85.5586	0
 85.5686	0
 85.5786	0
 85.5886	0
 85.5986	0
 85.6086	0
 85.6186	0
 85.6286	0
 85.6386	0
 85.6486	0
 85.6586	0
 85.6686	0
 85.6786	0
 85.6886	0
 85.6986	0
 85.7086	0
 85.7186	0
 85.7286	0
 85.7386	0
 85.7486	0
 85.7586	0
 85.7686	0
 85.7786	0
 85.7886	0
 85.7986	0
 85.8086	0
 85.8186	0
 85.8286	0
 85.8386	0
 85.8486	0
 85.8586	0
 85.8686	0
 85.8786	0
 85.8886	0
 85.8986	0
 85.9086	0
 85.9186	0
 85.9286	0
 85.9386	0
 85.9486	0
 85.9586	0
 85.9686	0
 85.9786	0
 85.9886	0
 85.9986	0
 86.0086	0
 86.0186	0
 86.0286	0
 86.0386	0
 86.0486	0
 86.0586	0
 86.0686	0
 86.0786	0
 86.0886	0
 86.0986	0
 86.1086	0
 86.1186	0
 86.1286	0
 86.1386	0
 86.1486	0
 86.1586	0
 86.1686	0
 86.1786	0
 86.1886	0
 86.1986	0
 86.2086	0
 86.2186	0
 86.2286	0
 86.2386	0
 86.2486	0
 86.2586	0
 86.2686	0
 86.2786	0
 86.2886	0
 86.2986	0
 86.3086	0
 86.3186	0
 86.3286	0
 86.3386	0
 86.3486	0
 86.3586	0
 86.3686	0
 86.3786	0
 86.3886	0
 86.3986	0
 86.4086	0
 86.4186	0
 86.4286	0
 86.4386	0
 86.4486	0
 86.4586	0
 86.4686	0
 86.4786	0
 86.4886	0
 86.4986	0
 86.5087	0
 86.5187	0
 86.5287	0
 86.5387	0
 86.5487	0
 86.5587	0
 86.5687	0
 86.5787	0
 86.5887	0
 86.5987	0
 86.6087	0
 86.6187	0
 86.6287	0
 86.6387	0
 86.6487	0
 86.6587	0
 86.6687	0
 86.6787	0
 86.6887	0
 86.6987	0
 86.7087	0
 86.7187	0
 86.7287	0
 86.7387	0
 86.7487	0
 86.7587	0
 86.7687	0
 86.7787	0
 86.7887	0
 86.7987	0
 86.8087	0
 86.8187	0
 86.8287	0
 86.8387	0
 86.8487	0
 86.8587	0
 86.8687	0
 86.8787	0
 86.8887	0
 86.8987	0
 86.9087	0
 86.9187	0
 86.9287	0
 86.9387	0
 86.9487	0
 86.9587	0
 86.9687	0
 86.9787	0
 86.9887	0
 86.9987	0
 87.0087	0
 87.0187	0
 87.0287	0
 87.0387	0
 87.0487	0
 87.0587	0
 87.0687	0
 87.0787	0
 87.0887	0
 87.0987	0
 87.1087	0
 87.1187	0
 87.1287	0
 87.1387	0
 87.1487	0
 87.1587	0
 87.1687	0
 87.1787	0
 87.1887	0
 87.1987	0
 87.2087	0
 87.2187	0
 87.2287	0
 87.2387	0
 87.2487	0
 87.2587	0
 87.2687	0
 87.2787	0
 87.2887	0
 87.2987	0
 87.3087	0
 87.3187	0
 87.3287	0
 87.3387	0
 87.3487	0
 87.3587	0
 87.3687	0
 87.3787	0
 87.3887	0
 87.3987	0
 87.4087	0
 87.4187	0
 87.4287	0
 87.4387	0
 87.4487	0
 87.4587	0
 87.4687	0
 87.4787	0
 87.4887	0
 87.4987	0
 87.5088	0
 87.5188	0
 87.5288	0
 87.5388	0
 87.5488	0
 87.5588	0
 87.5688	0
 87.5788	0
 87.5888	0
 87.5988	0
 87.6088	0
 87.6188	0
 87.6288	0
 87.6388	0
 87.6488	0
 87.6588	0
 87.6688	0
 87.6788	0
 87.6888	0
 87.6988	0
 87.7088	0
 87.7188	0
 87.7288	0
 87.7388	0
 87.7488	0
 87.7588	0
 87.7688	0
 87.7788	0
 87.7888	0
 87.7988	0
 87.8088	0
 87.8188	0
 87.8288	0
 87.8388	0
 87.8488	0
 87.8588	0
 87.8688	0
 87.8788	0
 87.8888	0
 87.8988	0
 87.9088	0
 87.9188	0
 87.9288	0
 87.9388	0
 87.9488	0
 87.9588	0
 87.9688	0
 87.9788	0
 87.9888	0
 87.9988	0
 88.0088	0
 88.0188	0
 88.0288	0
 88.0388	0
 88.0488	0
 88.0588	0
 88.0688	0
 88.0788	0
 88.0888	0
 88.0988	0
 88.1088	0
 88.1188	0
 88.1288	0
 88.1388	0
 88.1488	0
 88.1588	0
 88.1688	0
 88.1788	0
 88.1888	0
 88.1988	0
 88.2088	0
 88.2188	0
 88.2288	0
 88.2388	0
 88.2488	0
 88.2588	0
 88.2688	0
 88.2788	0
 88.2888	0
 88.2988	0
 88.3088	0
 88.3188	0
 88.3288	0
 88.3388	0
 88.3488	0
 88.3588	0
 88.3688	0
 88.3788	0
 88.3888	0
 88.3988	0
 88.4088	0
 88.4188	0
 88.4288	0
 88.4388	0
 88.4488	0
 88.4588	0
 88.4688	0
 88.4788	0
 88.4888	0
 88.4988	0
 88.5089	0
 88.5189	0
 88.5289	0
 88.5389	0
 88.5489	0
 88.5589	0
 88.5689	0
 88.5789	0
 88.5889	0
 88.5989	0
 88.6089	0
 88.6189	0
 88.6289	0
 88.6389	0
 88.6489	0
 88.6589	0
 88.6689	0
 88.6789	0
 88.6889	0
 88.6989	0
 88.7089	0
 88.7189	0
 88.7289	0
 88.7389	0
 88.7489	0
 88.7589	0
 88.7689	0
 88.7789	0
 88.7889	0
 88.7989	0
 88.8089	0
 88.8189	0
 88.8289	0
 88.8389	0
 88.8489	0
 88.8589	0
 88.8689	0
 88.8789	0
 88.8889	0
 88.8989	0
 88.9089	0
 88.9189	0
 88.9289	0
 88.9389	0
 88.9489	0
 88.9589	0
 88.9689	0
 88.9789	0
 88.9889	0
 88.9989	0
 89.0089	0
 89.0189	0
 89.0289	0
 89.0389	0
 89.0489	0
 89.0589	0
 89.0689	0
 89.0789	0
 89.0889	0
 89.0989	0
 89.1089	0
 89.1189	0
 89.1289	0
 89.1389	0
 89.1489	0
 89.1589	0
 89.1689	0
 89.1789	0
 89.1889	0
 89.1989	0
 89.2089	0
 89.2189	0
 89.2289	0
 89.2389	0
 89.2489	0
 89.2589	0
 89.2689	0
 89.2789	0
 89.2889	0
 89.2989	0
 89.3089	0
 89.3189	0
 89.3289	0
 89.3389	0
 89.3489	0
 89.3589	0
 89.3689	0
 89.3789	0
 89.3889	0
 89.3989	0
 89.4089	0
 89.4189	0
 89.4289	0
 89.4389	0
 89.4489	0
 89.4589	0
 89.4689	0
 89.4789	0
 89.4889	0
 89.4989	0
 89.509	0
 89.519	0
 89.529	0
 89.539	0
 89.549	0
 89.559	0
 89.569	0
 89.579	0
 89.589	0
 89.599	0
 89.609	0
 89.619	0
 89.629	0
 89.639	0
 89.649	0
 89.659	0
 89.669	0
 89.679	0
 89.689	0
 89.699	0
 89.709	0
 89.719	0
 89.729	0
 89.739	0
 89.749	0
 89.759	0
 89.769	0
 89.779	0
 89.789	0
 89.799	0
 89.809	0
 89.819	0
 89.829	0
 89.839	0
 89.849	0
 89.859	0
 89.869	0
 89.879	0
 89.889	0
 89.899	0
 89.909	0
 89.919	0
 89.929	0
 89.939	0
 89.949	0
 89.959	0
 89.969	0
 89.979	0
 89.989	0
 89.999	0
 90.009	0
 90.019	0
 90.029	0
 90.039	0
 90.049	0
 90.059	0
 90.069	0
 90.079	0
 90.089	0
 90.099	0
 90.109	0
 90.119	0
 90.129	0
 90.139	0
 90.149	0
 90.159	0
 90.169	0
 90.179	0
 90.189	0
 90.199	0
 90.209	0
 90.219	0
 90.229	0
 90.239	0
 90.249	0
 90.259	0
 90.269	0
 90.279	0
 90.289	0
 90.299	0
 90.309	0
 90.319	0
 90.329	0
 90.339	0
 90.349	0
 90.359	0
 90.369	0
 90.379	0
 90.389	0
 90.399	0
 90.409	0
 90.419	0
 90.429	0
 90.439	0
 90.449	0
 90.459	0
 90.469	0
 90.479	0
 90.489	0
 90.499	0
 90.5091	0
 90.5191	0
 90.5291	0
 90.5391	0
 90.5491	0
 90.5591	0
 90.5691	0
 90.5791	0
 90.5891	0
 90.5991	0
 90.6091	0
 90.6191	0
 90.6291	0
 90.6391	0
 90.6491	0
 90.6591	0
 90.6691	0
 90.6791	0
 90.6891	0
 90.6991	0
 90.7091	0
 90.7191	0
 90.7291	0
 90.7391	0
 90.7491	0
 90.7591	0
 90.7691	0
 90.7791	0
 90.7891	0
 90.7991	0
 90.8091	0
 90.8191	0
 90.8291	0
 90.8391	0
 90.8491	0
 90.8591	0
 90.8691	0
 90.8791	0
 90.8891	0
 90.8991	0
 90.9091	0
 90.9191	0
 90.9291	0
 90.9391	0
 90.9491	0
 90.9591	0
 90.9691	0
 90.9791	0
 90.9891	0
 90.9991	0
 91.0091	0
 91.0191	0
 91.0291	0
 91.0391	0
 91.0491	0
 91.0591	0
 91.0691	0
 91.0791	0
 91.0891	0
 91.0991	0
 91.1091	0
 91.1191	0
 91.1291	0
 91.1391	0
 91.1491	0
 91.1591	0
 91.1691	0
 91.1791	0
 91.1891	0
 91.1991	0
 91.2091	0
 91.2191	0
 91.2291	0
 91.2391	0
 91.2491	0
 91.2591	0
 91.2691	0
 91.2791	0
 91.2891	0
 91.2991	0
 91.3091	0
 91.3191	0
 91.3291	0
 91.3391	0
 91.3491	0
 91.3591	0
 91.3691	0
 91.3791	0
 91.3891	0
 91.3991	0
 91.4091	0
 91.4191	0
 91.4291	0
 91.4391	0
 91.4491	0
 91.4591	0
 91.4691	0
 91.4791	0
 91.4891	0
 91.4991	0
 91.5092	0
 91.5192	0
 91.5292	0
 91.5392	0
 91.5492	0
 91.5592	0
 91.5692	0
 91.5792	0
 91.5892	0
 91.5992	0
 91.6092	0
 91.6192	0
 91.6292	0
 91.6392	0
 91.6492	0
 91.6592	0
 91.6692	0
 91.6792	0
 91.6892	0
 91.6992	0
 91.7092	0
 91.7192	0
 91.7292	0
 91.7392	0
 91.7492	0
 91.7592	0
 91.7692	0
 91.7792	0
 91.7892	0
 91.7992	0
 91.8092	0
 91.8192	0
 91.8292	0
 91.8392	0
 91.8492	0
 91.8592	0
 91.8692	0
 91.8792	0
 91.8892	0
 91.8992	0
 91.9092	0
 91.9192	0
 91.9292	0
 91.9392	0
 91.9492	0
 91.9592	0
 91.9692	0
 91.9792	0
 91.9892	0
 91.9992	0
 92.0092	0
 92.0192	0
 92.0292	0
 92.0392	0
 92.0492	0
 92.0592	0
 92.0692	0
 92.0792	0
 92.0892	0
 92.0992	0
 92.1092	0
 92.1192	0
 92.1292	0
 92.1392	0
 92.1492	0
 92.1592	0
 92.1692	0
 92.1792	0
 92.1892	0
 92.1992	0
 92.2092	0
 92.2192	0
 92.2292	0
 92.2392	0
 92.2492	0
 92.2592	0
 92.2692	0
 92.2792	0
 92.2892	0
 92.2992	0
 92.3092	0
 92.3192	0
 92.3292	0
 92.3392	0
 92.3492	0
 92.3592	0
 92.3692	0
 92.3792	0
 92.3892	0
 92.3992	0
 92.4092	0
 92.4192	0
 92.4292	0
 92.4392	0
 92.4492	0
 92.4592	0
 92.4692	0
 92.4792	0
 92.4892	0
 92.4992	0
 92.5093	0
 92.5193	0
 92.5293	0
 92.5393	0
 92.5493	0
 92.5593	0
 92.5693	0
 92.5793	0
 92.5893	0
 92.5993	0
 92.6093	0
 92.6193	0
 92.6293	0
 92.6393	0
 92.6493	0
 92.6593	0
 92.6693	0
 92.6793	0
 92.6893	0
 92.6993	0
 92.7093	0
 92.7193	0
 92.7293	0
 92.7393	0
 92.7493	0
 92.7593	0
 92.7693	0
 92.7793	0
 92.7893	0
 92.7993	0
 92.8093	0
 92.8193	0
 92.8293	0
 92.8393	0
 92.8493	0
 92.8593	0
 92.8693	0
 92.8793	0
 92.8893	0
 92.8993	0
 92.9093	0
 92.9193	0
 92.9293	0
 92.9393	0
 92.9493	0
 92.9593	0
 92.9693	0
 92.9793	0
 92.9893	0
 92.9993	0
 93.0093	0
 93.0193	0
 93.0293	0
 93.0393	0
 93.0493	0
 93.0593	0
 93.0693	0
 93.0793	0
 93.0893	0
 93.0993	0
 93.1093	0
 93.1193	0
 93.1293	0
 93.1393	0
 93.1493	0
 93.1593	0
 93.1693	0
 93.1793	0
 93.1893	0
 93.1993	0
 93.2093	0
 93.2193	0
 93.2293	0
 93.2393	0
 93.2493	0
 93.2593	0
 93.2693	0
 93.2793	0
 93.2893	0
 93.2993	0
 93.3093	0
 93.3193	0
 93.3293	0
 93.3393	0
 93.3493	0
 93.3593	0
 93.3693	0
 93.3793	0
 93.3893	0
 93.3993	0
 93.4093	0
 93.4193	0
 93.4293	0
 93.4393	0
 93.4493	0
 93.4593	0
 93.4693	0
 93.4793	0
 93.4893	0
 93.4993	0
 93.5094	0
 93.5194	0
 93.5294	0
 93.5394	0
 93.5494	0
 93.5594	0
 93.5694	0
 93.5794	0
 93.5894	0
 93.5994	0
 93.6094	0
 93.6194	0
 93.6294	0
 93.6394	0
 93.6494	0
 93.6594	0
 93.6694	0
 93.6794	0
 93.6894	0
 93.6994	0
 93.7094	0
 93.7194	0
 93.7294	0
 93.7394	0
 93.7494	0
 93.7594	0
 93.7694	0
 93.7794	0
 93.7894	0
 93.7994	0
 93.8094	0
 93.8194	0
 93.8294	0
 93.8394	0
 93.8494	0
 93.8594	0
 93.8694	0
 93.8794	0
 93.8894	0
 93.8994	0
 93.9094	0
 93.9194	0
 93.9294	0
 93.9394	0
 93.9494	0
 93.9594	0
 93.9694	0
 93.9794	0
 93.9894	0
 93.9994	0
 94.0094	0
 94.0194	0
 94.0294	0
 94.0394	0
 94.0494	0
 94.0594	0
 94.0694	0
 94.0794	0
 94.0894	0
 94.0994	0
 94.1094	0
 94.1194	0
 94.1294	0
 94.1394	0
 94.1494	0
 94.1594	0
 94.1694	0
 94.1794	0
 94.1894	0
 94.1994	0
 94.2094	0
 94.2194	0
 94.2294	0
 94.2394	0
 94.2494	0
 94.2594	0
 94.2694	0
 94.2794	0
 94.2894	0
 94.2994	0
 94.3094	0
 94.3194	0
 94.3294	0
 94.3394	0
 94.3494	0
 94.3594	0
 94.3694	0
 94.3794	0
 94.3894	0
 94.3994	0
 94.4094	0
 94.4194	0
 94.4294	0
 94.4394	0
 94.4494	0
 94.4594	0
 94.4694	0
 94.4794	0
 94.4894	0
 94.4994	0
 94.5095	0
 94.5195	0
 94.5295	0
 94.5395	0
 94.5495	0
 94.5595	0
 94.5695	0
 94.5795	0
 94.5895	0
 94.5995	0
 94.6095	0
 94.6195	0
 94.6295	0
 94.6395	0
 94.6495	0
 94.6595	0
 94.6695	0
 94.6795	0
 94.6895	0
 94.6995	0
 94.7095	0
 94.7195	0
 94.7295	0
 94.7395	0
 94.7495	0
 94.7595	0
 94.7695	0
 94.7795	0
 94.7895	0
 94.7995	0
 94.8095	0
 94.8195	0
 94.8295	0
 94.8395	0
 94.8495	0
 94.8595	0
 94.8695	0
 94.8795	0
 94.8895	0
 94.8995	0
 94.9095	0
 94.9195	0
 94.9295	0
 94.9395	0
 94.9495	0
 94.9595	0
 94.9695	0
 94.9795	0
 94.9895	0
 94.9995	0
 95.0095	0
 95.0195	0
 95.0295	0
 95.0395	0
 95.0495	0
 95.0595	0
 95.0695	0
 95.0795	0
 95.0895	0
 95.0995	0
 95.1095	0
 95.1195	0
 95.1295	0
 95.1395	0
 95.1495	0
 95.1595	0
 95.1695	0
 95.1795	0
 95.1895	0
 95.1995	0
 95.2095	0
 95.2195	0
 95.2295	0
 95.2395	0
 95.2495	0
 95.2595	0
 95.2695	0
 95.2795	0
 95.2895	0
 95.2995	0
 95.3095	0
 95.3195	0
 95.3295	0
 95.3395	0
 95.3495	0
 95.3595	0
 95.3695	0
 95.3795	0
 95.3895	0
 95.3995	0
 95.4095	0
 95.4195	0
 95.4295	0
 95.4395	0
 95.4495	0
 95.4595	0
 95.4695	0
 95.4795	0
 95.4895	0
 95.4995	0
 95.5096	0
 95.5196	0
 95.5296	0
 95.5396	0
 95.5496	0
 95.5596	0
 95.5696	0
 95.5796	0
 95.5896	0
 95.5996	0
 95.6096	0
 95.6196	0
 95.6296	0
 95.6396	0
 95.6496	0
 95.6596	0
 95.6696	0
 95.6796	0
 95.6896	0
 95.6996	0
 95.7096	0
 95.7196	0
 95.7296	0
 95.7396	0
 95.7496	0
 95.7596	0
 95.7696	0
 95.7796	0
 95.7896	0
 95.7996	0
 95.8096	0
 95.8196	0
 95.8296	0
 95.8396	0
 95.8496	0
 95.8596	0
 95.8696	0
 95.8796	0
 95.8896	0
 95.8996	0
 95.9096	0
 95.9196	0
 95.9296	0
 95.9396	0
 95.9496	0
 95.9596	0
 95.9696	0
 95.9796	0
 95.9896	0
 95.9996	0
 96.0096	0
 96.0196	0
 96.0296	0
 96.0396	0
 96.0496	0
 96.0596	0
 96.0696	0
 96.0796	0
 96.0896	0
 96.0996	0
 96.1096	0
 96.1196	0
 96.1296	0
 96.1396	0
 96.1496	0
 96.1596	0
 96.1696	0
 96.1796	0
 96.1896	0
 96.1996	0
 96.2096	0
 96.2196	0
 96.2296	0
 96.2396	0
 96.2496	0
 96.2596	0
 96.2696	0
 96.2796	0
 96.2896	0
 96.2996	0
 96.3096	0
 96.3196	0
 96.3296	0
 96.3396	0
 96.3496	0
 96.3596	0
 96.3696	0
 96.3796	0
 96.3896	0
 96.3996	0
 96.4096	0
 96.4196	0
 96.4296	0
 96.4396	0
 96.4496	0
 96.4596	0
 96.4696	0
 96.4796	0
 96.4896	0
 96.4996	0
 96.5097	0
 96.5197	0
 96.5297	0
 96.5397	0
 96.5497	0
 96.5597	0
 96.5697	0
 96.5797	0
 96.5897	0
 96.5997	0
 96.6097	0
 96.6197	0
 96.6297	0
 96.6397	0
 96.6497	0
 96.6597	0
 96.6697	0
 96.6797	0
 96.6897	0
 96.6997	0
 96.7097	0
 96.7197	0
 96.7297	0
 96.7397	0
 96.7497	0
 96.7597	0
 96.7697	0
 96.7797	0
 96.7897	0
 96.7997	0
 96.8097	0
 96.8197	0
 96.8297	0
 96.8397	0
 96.8497	0
 96.8597	0
 96.8697	0
 96.8797	0
 96.8897	0
 96.8997	0
 96.9097	0
 96.9197	0
 96.9297	0
 96.9397	0
 96.9497	0
 96.9597	0
 96.9697	0
 96.9797	0
 96.9897	0
 96.9997	0
 97.0097	0
 97.0197	0
 97.0297	0
 97.0397	0
 97.0497	0
 97.0597	0
 97.0697	0
 97.0797	0
 97.0897	0
 97.0997	0
 97.1097	0
 97.1197	0
 97.1297	0
 97.1397	0
 97.1497	0
 97.1597	0
 97.1697	0
 97.1797	0
 97.1897	0
 97.1997	0
 97.2097	0
 97.2197	0
 97.2297	0
 97.2397	0
 97.2497	0
 97.2597	0
 97.2697	0
 97.2797	0
 97.2897	0
 97.2997	0
 97.3097	0
 97.3197	0
 97.3297	0
 97.3397	0
 97.3497	0
 97.3597	0
 97.3697	0
 97.3797	0
 97.3897	0
 97.3997	0
 97.4097	0
 97.4197	0
 97.4297	0
 97.4397	0
 97.4497	0
 97.4597	0
 97.4697	0
 97.4797	0
 97.4897	0
 97.4997	0
 97.5098	0
 97.5198	0
 97.5298	0
 97.5398	0
 97.5498	0
 97.5598	0
 97.5698	0
 97.5798	0
 97.5898	0
 97.5998	0
 97.6098	0
 97.6198	0
 97.6298	0
 97.6398	0
 97.6498	0
 97.6598	0
 97.6698	0
 97.6798	0
 97.6898	0
 97.6998	0
 97.7098	0
 97.7198	0
 97.7298	0
 97.7398	0
 97.7498	0
 97.7598	0
 97.7698	0
 97.7798	0
 97.7898	0
 97.7998	0
 97.8098	0
 97.8198	0
 97.8298	0
 97.8398	0
 97.8498	0
 97.8598	0
 97.8698	0
 97.8798	0
 97.8898	0
 97.8998	0
 97.9098	0
 97.9198	0
 97.9298	0
 97.9398	0
 97.9498	0
 97.9598	0
 97.9698	0
 97.9798	0
 97.9898	0
 97.9998	0
 98.0098	0
 98.0198	0
 98.0298	0
 98.0398	0
 98.0498	0
 98.0598	0
 98.0698	0
 98.0798	0
 98.0898	0
 98.0998	0
 98.1098	0
 98.1198	0
 98.1298	0
 98.1398	0
 98.1498	0
 98.1598	0
 98.1698	0
 98.1798	0
 98.1898	0
 98.1998	0
 98.2098	0
 98.2198	0
 98.2298	0
 98.2398	0
 98.2498	0
 98.2598	0
 98.2698	0
 98.2798	0
 98.2898	0
 98.2998	0
 98.3098	0
 98.3198	0
 98.3298	0
 98.3398	0
 98.3498	0
 98.3598	0
 98.3698	0
 98.3798	0
 98.3898	0
 98.3998	0
 98.4098	0
 98.4198	0
 98.4298	0
 98.4398	0
 98.4498	0
 98.4598	0
 98.4698	0
 98.4798	0
 98.4898	0
 98.4998	0
 98.5099	0
 98.5199	0
 98.5299	0
 98.5399	0
 98.5499	0
 98.5599	0
 98.5699	0
 98.5799	0
 98.5899	0
 98.5999	0
 98.6099	0
 98.6199	0
 98.6299	0
 98.6399	0
 98.6499	0
 98.6599	0
 98.6699	0
 98.6799	0
 98.6899	0
 98.6999	0
 98.7099	0
 98.7199	0
 98.7299	0
 98.7399	0
 98.7499	0
 98.7599	0
 98.7699	0
 98.7799	0
 98.7899	0
 98.7999	0
 98.8099	0
 98.8199	0
 98.8299	0
 98.8399	0
 98.8499	0
 98.8599	0
 98.8699	0
 98.8799	0
 98.8899	0
 98.8999	0
 98.9099	0
 98.9199	0
 98.9299	0
 98.9399	0
 98.9499	0
 98.9599	0
 98.9699	0
 98.9799	0
 98.9899	0
 98.9999	0
 99.0099	0
 99.0199	0
 99.0299	0
 99.0399	0
 99.0499	0
 99.0599	0
 99.0699	0
 99.0799	0
 99.0899	0
 99.0999	0
 99.1099	0
 99.1199	0
 99.1299	0
 99.1399	0
 99.1499	0
 99.1599	0
 99.1699	0
 99.1799	0
 99.1899	0
 99.1999	0
 99.2099	0
 99.2199	0
 99.2299	0
 99.2399	0
 99.2499	0
 99.2599	0
 99.2699	0
 99.2799	0
 99.2899	0
 99.2999	0
 99.3099	0
 99.3199	0
 99.3299	0
 99.3399	0
 99.3499	0
 99.3599	0
 99.3699	0
 99.3799	0
 99.3899	0
 99.3999	0
 99.4099	0
 99.4199	0
 99.4299	0
 99.4399	0
 99.4499	0
 99.4599	0
 99.4699	0
 99.4799	0
 99.4899	0
 99.4999	0
 99.51	0
 99.52	0
 99.53	0
 99.54	0
 99.55	0
 99.56	0
 99.57	0
 99.58	0
 99.59	0
 99.6	0
 99.61	0
 99.62	0
 99.63	0
 99.64	0
 99.65	0
 99.66	0
 99.67	0
 99.68	0
 99.69	0
 99.7	0
 99.71	0
 99.72	0
 99.73	0
 99.74	0
 99.75	0
 99.76	0
 99.77	0
 99.78	0
 99.79	0
 99.8	0
 99.81	0
 99.82	0
 99.83	0
 99.84	0
 99.85	0
 99.86	0
 99.87	0
 99.88	0
 99.89	0
 99.9	0
 99.91	0
 99.92	0
 99.93	0
 99.94	0
 99.95	0
 99.96	0
 99.97	0
 99.98	0
 99.99	0
 100	0


==> anc/TUM40_eff_eRecoils_O.dat <==
# Cut-survival probability for oxygen-recoil events
# within the electron-recoil band
# Energy [keV] | Cut-survival probability
 0	0
 0.010001	0
 0.020002	0
 0.030003	0
 0.040004	0
 0.050005	0
 0.060006	0
 0.070007	0
 0.080008	0
 0.090009	0
 0.10001	0
 0.110011	0
 0.120012	0
 0.130013	0
 0.140014	0
 0.150015	0
 0.160016	0
 0.170017	0
 0.180018	0
 0.190019	0
 0.20002	0
 0.210021	0
 0.220022	0
 0.230023	0
 0.240024	0
 0.250025	0
 0.260026	0
 0.270027	0
 0.280028	0
 0.290029	0
 0.30003	0
 0.310031	0
 0.320032	0
 0.330033	0
 0.340034	0
 0.350035	0
 0.360036	0
 0.370037	0
 0.380038	0
 0.390039	0
 0.40004	0
 0.410041	0
 0.420042	0
 0.430043	0
 0.440044	0
 0.450045	0
 0.460046	0
 0.470047	0
 0.480048	0
 0.490049	0
 0.50005	0
 0.510051	0
 0.520052	0
 0.530053	0
 0.540054	0
 0.550055	0
 0.560056	0
 0.570057	0
 0.580058	0
 0.590059	0
 0.60006	0
 0.610061	0.118075
 0.620062	0.123619
 0.630063	0.129117
 0.640064	0.134567
 0.650065	0.139968
 0.660066	0.145321
 0.670067	0.150625
 0.680068	0.155878
 0.690069	0.16108
 0.70007	0.166235
 0.710071	0.171818
 0.720072	0.177344
 0.730073	0.182813
 0.740074	0.188225
 0.750075	0.193579
 0.760076	0.198875
 0.770077	0.204111
 0.780078	0.209287
 0.790079	0.214403
 0.80008	0.219456
 0.810081	0.224027
 0.820082	0.228541
 0.830083	0.232997
 0.840084	0.237394
 0.850085	0.241732
 0.860086	0.24601
 0.870087	0.250229
 0.880088	0.254388
 0.890089	0.258486
 0.90009	0.262517
 0.910091	0.265813
 0.920092	0.269055
 0.930093	0.272242
 0.940094	0.275374
 0.950095	0.27845
 0.960096	0.281472
 0.970097	0.284437
 0.980098	0.287347
 0.990099	0.290201
 1.0001	0.292989
 1.0101	0.294659
 1.0201	0.296285
 1.0301	0.297867
 1.0401	0.299404
 1.05011	0.300897
 1.06011	0.302346
 1.07011	0.30375
 1.08011	0.305109
 1.09011	0.306425
 1.10011	0.307695
 1.11011	0.308922
 1.12011	0.310103
 1.13011	0.311241
 1.14011	0.312334
 1.15012	0.313383
 1.16012	0.314388
 1.17012	0.315348
 1.18012	0.316265
 1.19012	0.317138
 1.20012	0.317956
 1.21012	0.317849
 1.22012	0.317711
 1.23012	0.317541
 1.24012	0.31734
 1.25013	0.317108
 1.26013	0.316845
 1.27013	0.316551
 1.28013	0.316227
 1.29013	0.315873
 1.30013	0.315488
 1.31013	0.315074
 1.32013	0.31463
 1.33013	0.314156
 1.34013	0.313653
 1.35014	0.313121
 1.36014	0.312561
 1.37014	0.311971
 1.38014	0.311354
 1.39014	0.310708
 1.40014	0.310027
 1.41014	0.308814
 1.42014	0.307581
 1.43014	0.306329
 1.44014	0.305059
 1.45015	0.30377
 1.46015	0.302464
 1.47015	0.301139
 1.48015	0.299798
 1.49015	0.298439
 1.50015	0.297063
 1.51015	0.295671
 1.52015	0.294262
 1.53015	0.292837
 1.54015	0.291397
 1.55016	0.289941
 1.56016	0.28847
 1.57016	0.286984
 1.58016	0.285484
 1.59016	0.28397
 1.60016	0.282438
 1.61016	0.280698
 1.62016	0.278949
 1.63016	0.27719
 1.64016	0.275423
 1.65017	0.273647
 1.66017	0.271862
 1.67017	0.270069
 1.68017	0.268268
 1.69017	0.26646
 1.70017	0.264645
 1.71017	0.262823
 1.72017	0.260994
 1.73017	0.259159
 1.74017	0.257318
 1.75018	0.255471
 1.76018	0.253619
 1.77018	0.251762
 1.78018	0.2499
 1.79018	0.248034
 1.80018	0.24616
 1.81018	0.244145
 1.82018	0.242129
 1.83018	0.240112
 1.84018	0.238096
 1.85019	0.236079
 1.86019	0.234064
 1.87019	0.232048
 1.88019	0.230034
 1.89019	0.228022
 1.90019	0.22601
 1.91019	0.224001
 1.92019	0.221993
 1.93019	0.219988
 1.94019	0.217986
 1.9502	0.215986
 1.9602	0.213989
 1.9702	0.211996
 1.9802	0.210006
 1.9902	0.20802
 2.0002	0.206036
 2.0102	0.203932
 2.0202	0.201836
 2.0302	0.199748
 2.0402	0.197667
 2.05021	0.195595
 2.06021	0.193531
 2.07021	0.191475
 2.08021	0.189428
 2.09021	0.18739
 2.10021	0.185361
 2.11021	0.183341
 2.12021	0.18133
 2.13021	0.179329
 2.14021	0.177338
 2.15022	0.175356
 2.16022	0.173385
 2.17022	0.171423
 2.18022	0.169473
 2.19022	0.167532
 2.20022	0.165601
 2.21022	0.163629
 2.22022	0.161669
 2.23022	0.159721
 2.24022	0.157786
 2.25023	0.155864
 2.26023	0.153954
 2.27023	0.152058
 2.28023	0.150174
 2.29023	0.148303
 2.30023	0.146445
 2.31023	0.144601
 2.32023	0.14277
 2.33023	0.140952
 2.34023	0.139148
 2.35024	0.137357
 2.36024	0.13558
 2.37024	0.133817
 2.38024	0.132067
 2.39024	0.130332
 2.40024	0.128609
 2.41024	0.126873
 2.42024	0.125152
 2.43024	0.123446
 2.44024	0.121754
 2.45025	0.120078
 2.46025	0.118416
 2.47025	0.116769
 2.48025	0.115138
 2.49025	0.113521
 2.50025	0.111919
 2.51025	0.110332
 2.52025	0.10876
 2.53025	0.107203
 2.54025	0.105661
 2.55026	0.104133
 2.56026	0.102621
 2.57026	0.101124
 2.58026	0.0996416
 2.59026	0.0981742
 2.60026	0.0967211
 2.61026	0.0952591
 2.62026	0.0938127
 2.63026	0.092382
 2.64026	0.0909667
 2.65027	0.089567
 2.66027	0.0881827
 2.67027	0.0868139
 2.68027	0.0854603
 2.69027	0.0841221
 2.70027	0.0827991
 2.71027	0.0814913
 2.72027	0.0801986
 2.73027	0.0789209
 2.74027	0.0776583
 2.75028	0.0764106
 2.76028	0.0751777
 2.77028	0.0739596
 2.78028	0.0727562
 2.79028	0.0715675
 2.80028	0.0703931
 2.81028	0.0692239
 2.82028	0.0680695
 2.83028	0.0669297
 2.84028	0.0658045
 2.85029	0.0646937
 2.86029	0.0635973
 2.87029	0.0625152
 2.88029	0.0614472
 2.89029	0.0603934
 2.90029	0.0593535
 2.91029	0.0583275
 2.92029	0.0573154
 2.93029	0.0563169
 2.94029	0.0553319
 2.9503	0.0543605
 2.9603	0.0534025
 2.9703	0.0524577
 2.9803	0.0515261
 2.9903	0.0506076
 3.0003	0.0497017
 3.0103	0.0488012
 3.0203	0.0479137
 3.0303	0.0470392
 3.0403	0.0461774
 3.05031	0.0453283
 3.06031	0.0444918
 3.07031	0.0436677
 3.08031	0.0428559
 3.09031	0.0420564
 3.10031	0.0412689
 3.11031	0.0404934
 3.12031	0.0397297
 3.13031	0.0389778
 3.14031	0.0382375
 3.15032	0.0375087
 3.16032	0.0367913
 3.17032	0.0360851
 3.18032	0.0353901
 3.19032	0.034706
 3.20032	0.0340329
 3.21032	0.0333706
 3.22032	0.0327188
 3.23032	0.0320777
 3.24032	0.0314469
 3.25033	0.0308265
 3.26033	0.0302162
 3.27033	0.029616
 3.28033	0.0290257
 3.29033	0.0284452
 3.30033	0.0278745
 3.31033	0.0273133
 3.32033	0.0267617
 3.33033	0.0262193
 3.34033	0.0256863
 3.35034	0.0251623
 3.36034	0.0246473
 3.37034	0.0241413
 3.38034	0.023644
 3.39034	0.0231554
 3.40034	0.0226754
 3.41034	0.0222037
 3.42034	0.0217405
 3.43034	0.0212854
 3.44034	0.0208385
 3.45035	0.0203995
 3.46035	0.0199685
 3.47035	0.0195452
 3.48035	0.0191296
 3.49035	0.0187216
 3.50035	0.0183209
 3.51035	0.0179253
 3.52035	0.017537
 3.53035	0.017156
 3.54035	0.0167821
 3.55036	0.0164152
 3.56036	0.0160553
 3.57036	0.0157022
 3.58036	0.0153559
 3.59036	0.0150162
 3.60036	0.0146829
 3.61036	0.0143562
 3.62036	0.0140357
 3.63036	0.0137215
 3.64036	0.0134134
 3.65037	0.0131113
 3.66037	0.0128152
 3.67037	0.012525
 3.68037	0.0122404
 3.69037	0.0119616
 3.70037	0.0116883
 3.71037	0.0114204
 3.72037	0.011158
 3.73037	0.0109009
 3.74037	0.010649
 3.75038	0.0104022
 3.76038	0.0101604
 3.77038	0.00992358
 3.78038	0.00969164
 3.79038	0.00946449
 3.80038	0.00924204
 3.81038	0.00902422
 3.82038	0.00881094
 3.83038	0.00860212
 3.84038	0.0083977
 3.85039	0.00819758
 3.86039	0.0080017
 3.87039	0.00780997
 3.88039	0.00762234
 3.89039	0.00743871
 3.90039	0.00725902
 3.91039	0.0070832
 3.92039	0.00691118
 3.93039	0.00674289
 3.94039	0.00657825
 3.9504	0.00641721
 3.9604	0.0062597
 3.9704	0.00610564
 3.9804	0.00595498
 3.9904	0.00580766
 4.0004	0.00566358
 4.0104	0.00552236
 4.0204	0.00538431
 4.0304	0.00524936
 4.0404	0.00511745
 4.05041	0.00498853
 4.06041	0.00486253
 4.07041	0.0047394
 4.08041	0.00461909
 4.09041	0.00450153
 4.10041	0.00438667
 4.11041	0.00427446
 4.12041	0.00416485
 4.13041	0.00405777
 4.14041	0.00395319
 4.15042	0.00385106
 4.16042	0.00375131
 4.17042	0.0036539
 4.18042	0.00355879
 4.19042	0.00346593
 4.20042	0.00337527
 4.21042	0.00328677
 4.22042	0.00320037
 4.23042	0.00311604
 4.24042	0.00303373
 4.25043	0.00295341
 4.26043	0.00287502
 4.27043	0.00279853
 4.28043	0.00272389
 4.29043	0.00265107
 4.30043	0.00258003
 4.31043	0.00251073
 4.32043	0.00244313
 4.33043	0.00237719
 4.34043	0.00231289
 4.35044	0.00225017
 4.36044	0.00218902
 4.37044	0.00212938
 4.38044	0.00207124
 4.39044	0.00201455
 4.40044	0.00195928
 4.41044	0.00190541
 4.42044	0.0018529
 4.43044	0.00180172
 4.44044	0.00175183
 4.45045	0.00170322
 4.46045	0.00165585
 4.47045	0.00160969
 4.48045	0.00156472
 4.49045	0.0015209
 4.50045	0.00147822
 4.51045	0.00143659
 4.52045	0.00139605
 4.53045	0.00135656
 4.54045	0.0013181
 4.55046	0.00128065
 4.56046	0.00124419
 4.57046	0.00120868
 4.58046	0.00117411
 4.59046	0.00114046
 4.60046	0.0011077
 4.61046	0.00107581
 4.62046	0.00104477
 4.63046	0.00101456
 4.64046	0.000985165
 4.65047	0.000956557
 4.66047	0.00092872
 4.67047	0.000901635
 4.68047	0.000875284
 4.69047	0.000849648
 4.70047	0.00082471
 4.71047	0.000800452
 4.72047	0.000776858
 4.73047	0.000753912
 4.74047	0.000731596
 4.75048	0.000709895
 4.76048	0.000688793
 4.77048	0.000668277
 4.78048	0.000648329
 4.79048	0.000628937
 4.80048	0.000610086
 4.81048	0.000591762
 4.82048	0.000573952
 4.83048	0.000556642
 4.84048	0.00053982
 4.85049	0.000523473
 4.86049	0.000507589
 4.87049	0.000492155
 4.88049	0.00047716
 4.89049	0.000462592
 4.90049	0.000448441
 4.91049	0.000434695
 4.92049	0.000421343
 4.93049	0.000408376
 4.94049	0.000395782
 4.9505	0.000383553
 4.9605	0.000371678
 4.9705	0.000360148
 4.9805	0.000348953
 4.9905	0.000338085
 5.0005	0.000327534
 5.0105	0.000317277
 5.0205	0.000307321
 5.0305	0.00029766
 5.0405	0.000288284
 5.05051	0.000279185
 5.06051	0.000270357
 5.07051	0.000261791
 5.08051	0.000253481
 5.09051	0.000245419
 5.10051	0.000237598
 5.11051	0.000230013
 5.12051	0.000222655
 5.13051	0.000215519
 5.14051	0.000208599
 5.15052	0.000201888
 5.16052	0.000195381
 5.17052	0.000189072
 5.18052	0.000182955
 5.19052	0.000177025
 5.20052	0.000171276
 5.21052	0.000165704
 5.22052	0.000160303
 5.23052	0.000155068
 5.24052	0.000149995
 5.25053	0.000145079
 5.26053	0.000140315
 5.27053	0.000135699
 5.28053	0.000131226
 5.29053	0.000126894
 5.30053	0.000122696
 5.31053	0.00011863
 5.32053	0.000114692
 5.33053	0.000110877
 5.34053	0.000107183
 5.35054	0.000103605
 5.36054	0.000100141
 5.37054	9.67862e-05
 5.38054	9.35381e-05
 5.39054	9.03934e-05
 5.40054	8.73491e-05
 5.41054	8.4402e-05
 5.42054	8.15493e-05
 5.43054	7.87882e-05
 5.44054	7.61158e-05
 5.45055	7.35295e-05
 5.46055	7.10267e-05
 5.47055	6.86048e-05
 5.48055	6.62615e-05
 5.49055	6.39942e-05
 5.50055	6.18006e-05
 5.51055	5.96775e-05
 5.52055	5.76237e-05
 5.53055	5.56371e-05
 5.54055	5.37158e-05
 5.55056	5.18576e-05
 5.56056	5.00606e-05
 5.57056	4.83229e-05
 5.58056	4.66426e-05
 5.59056	4.50181e-05
 5.60056	4.34474e-05
 5.61056	4.19289e-05
 5.62056	4.04611e-05
 5.63056	3.90422e-05
 5.64056	3.76708e-05
 5.65057	3.63454e-05
 5.66057	3.50644e-05
 5.67057	3.38265e-05
 5.68057	3.26303e-05
 5.69057	3.14745e-05
 5.70057	3.03578e-05
 5.71057	2.92789e-05
 5.72057	2.82366e-05
 5.73057	2.72298e-05
 5.74057	2.62573e-05
 5.75058	2.53179e-05
 5.76058	2.44107e-05
 5.77058	2.35346e-05
 5.78058	2.26885e-05
 5.79058	2.18715e-05
 5.80058	2.10827e-05
 5.81058	2.0321e-05
 5.82058	1.95857e-05
 5.83058	1.88759e-05
 5.84058	1.81907e-05
 5.85059	1.75293e-05
 5.86059	1.68909e-05
 5.87059	1.62748e-05
 5.88059	1.56802e-05
 5.89059	1.51064e-05
 5.90059	1.45527e-05
 5.91059	1.40185e-05
 5.92059	1.35031e-05
 5.93059	1.30058e-05
 5.94059	1.25261e-05
 5.9506	1.20634e-05
 5.9606	1.1617e-05
 5.9706	1.11865e-05
 5.9806	1.07714e-05
 5.9906	1.03709e-05
 6.0006	9.98481e-06
 6.0106	9.61234e-06
 6.0206	9.2532e-06
 6.0306	8.90695e-06
 6.0406	8.57314e-06
 6.05061	8.25134e-06
 6.06061	7.94115e-06
 6.07061	7.64216e-06
 6.08061	7.35399e-06
 6.09061	7.07626e-06
 6.10061	6.80862e-06
 6.11061	6.5507e-06
 6.12061	6.30218e-06
 6.13061	6.06272e-06
 6.14061	5.83202e-06
 6.15062	5.60976e-06
 6.16062	5.39565e-06
 6.17062	5.1894e-06
 6.18062	4.99073e-06
 6.19062	4.79939e-06
 6.20062	4.61511e-06
 6.21062	4.43764e-06
 6.22062	4.26674e-06
 6.23062	4.10218e-06
 6.24062	3.94374e-06
 6.25063	3.79118e-06
 6.26063	3.64431e-06
 6.27063	3.50293e-06
 6.28063	3.36683e-06
 6.29063	3.23583e-06
 6.30063	3.10974e-06
 6.31063	2.98838e-06
 6.32063	2.87159e-06
 6.33063	2.75921e-06
 6.34063	2.65106e-06
 6.35064	2.54701e-06
 6.36064	2.44689e-06
 6.37064	2.35057e-06
 6.38064	2.25791e-06
 6.39064	2.16877e-06
 6.40064	2.08303e-06
 6.41064	2.00057e-06
 6.42064	1.92125e-06
 6.43064	1.84497e-06
 6.44064	1.77161e-06
 6.45065	1.70108e-06
 6.46065	1.63325e-06
 6.47065	1.56804e-06
 6.48065	1.50534e-06
 6.49065	1.44506e-06
 6.50065	1.38712e-06
 6.51065	1.33142e-06
 6.52065	1.27789e-06
 6.53065	1.22643e-06
 6.54065	1.17698e-06
 6.55066	1.12946e-06
 6.56066	1.08379e-06
 6.57066	1.0399e-06
 6.58066	9.97741e-07
 6.59066	9.57231e-07
 6.60066	9.18312e-07
 6.61066	8.80924e-07
 6.62066	8.4501e-07
 6.63066	8.10512e-07
 6.64066	7.77378e-07
 6.65067	7.45555e-07
 6.66067	7.14993e-07
 6.67067	6.85644e-07
 6.68067	6.57461e-07
 6.69067	6.30401e-07
 6.70067	6.04419e-07
 6.71067	5.79475e-07
 6.72067	5.55528e-07
 6.73067	5.32539e-07
 6.74067	5.10473e-07
 6.75068	4.89292e-07
 6.76068	4.68964e-07
 6.77068	4.49454e-07
 6.78068	4.3073e-07
 6.79068	4.12763e-07
 6.80068	3.95523e-07
 6.81068	3.78981e-07
 6.82068	3.63109e-07
 6.83068	3.47883e-07
 6.84068	3.33276e-07
 6.85069	3.19263e-07
 6.86069	3.05823e-07
 6.87069	2.92931e-07
 6.88069	2.80567e-07
 6.89069	2.68709e-07
 6.90069	2.57337e-07
 6.91069	2.46433e-07
 6.92069	2.35977e-07
 6.93069	2.25952e-07
 6.94069	2.16341e-07
 6.9507	2.07126e-07
 6.9607	1.98293e-07
 6.9707	1.89825e-07
 6.9807	1.81709e-07
 6.9907	1.7393e-07
 7.0007	1.66474e-07
 7.0107	1.59327e-07
 7.0207	1.52478e-07
 7.0307	1.45915e-07
 7.0407	1.39627e-07
 7.05071	1.33602e-07
 7.06071	1.2783e-07
 7.07071	1.223e-07
 7.08071	1.17003e-07
 7.09071	1.11929e-07
 7.10071	1.07069e-07
 7.11071	1.02414e-07
 7.12071	9.79557e-08
 7.13071	9.36864e-08
 7.14071	8.95981e-08
 7.15072	8.56834e-08
 7.16072	8.19351e-08
 7.17072	7.83463e-08
 7.18072	7.49104e-08
 7.19072	7.16213e-08
 7.20072	6.84726e-08
 7.21072	6.54587e-08
 7.22072	6.25739e-08
 7.23072	5.98129e-08
 7.24072	5.71705e-08
 7.25073	5.46418e-08
 7.26073	5.2222e-08
 7.27073	4.99065e-08
 7.28073	4.7691e-08
 7.29073	4.55713e-08
 7.30073	4.35434e-08
 7.31073	4.16034e-08
 7.32073	3.97476e-08
 7.33073	3.79724e-08
 7.34073	3.62745e-08
 7.35074	3.46506e-08
 7.36074	3.30975e-08
 7.37074	3.16123e-08
 7.38074	3.0192e-08
 7.39074	2.88339e-08
 7.40074	2.75354e-08
 7.41074	2.62939e-08
 7.42074	2.51069e-08
 7.43074	2.39722e-08
 7.44074	2.28876e-08
 7.45075	2.18507e-08
 7.46075	2.08597e-08
 7.47075	1.99125e-08
 7.48075	1.90073e-08
 7.49075	1.81422e-08
 7.50075	1.73156e-08
 7.51075	1.65257e-08
 7.52075	1.57709e-08
 7.53075	1.50498e-08
 7.54075	1.43608e-08
 7.55076	1.37027e-08
 7.56076	1.30739e-08
 7.57076	1.24734e-08
 7.58076	1.18997e-08
 7.59076	1.13518e-08
 7.60076	1.08286e-08
 7.61076	1.03289e-08
 7.62076	9.85169e-09
 7.63076	9.39603e-09
 7.64076	8.96095e-09
 7.65077	8.54554e-09
 7.66077	8.14894e-09
 7.67077	7.77032e-09
 7.68077	7.40889e-09
 7.69077	7.06388e-09
 7.70077	6.73456e-09
 7.71077	6.42025e-09
 7.72077	6.12027e-09
 7.73077	5.83398e-09
 7.74077	5.56078e-09
 7.75078	5.30009e-09
 7.76078	5.05134e-09
 7.77078	4.814e-09
 7.78078	4.58756e-09
 7.79078	4.37153e-09
 7.80078	4.16545e-09
 7.81078	3.96886e-09
 7.82078	3.78135e-09
 7.83078	3.6025e-09
 7.84078	3.43192e-09
 7.85079	3.26925e-09
 7.86079	3.11411e-09
 7.87079	2.96617e-09
 7.88079	2.82511e-09
 7.89079	2.69061e-09
 7.90079	2.56237e-09
 7.91079	2.44011e-09
 7.92079	2.32356e-09
 7.93079	2.21246e-09
 7.94079	2.10655e-09
 7.9508	2.00561e-09
 7.9608	1.9094e-09
 7.9708	1.8177e-09
 7.9808	1.73032e-09
 7.9908	1.64705e-09
 8.0008	1.5677e-09
 8.0108	1.49208e-09
 8.0208	1.42004e-09
 8.0308	1.35141e-09
 8.0408	1.28602e-09
 8.05081	1.22373e-09
 8.06081	1.16439e-09
 8.07081	1.10788e-09
 8.08081	1.05404e-09
 8.09081	1.00277e-09
 8.10081	9.53946e-10
 8.11081	9.07447e-10
 8.12081	8.63169e-10
 8.13081	8.21006e-10
 8.14081	7.80862e-10
 8.15082	7.4264e-10
 8.16082	7.06252e-10
 8.17082	6.7161e-10
 8.18082	6.38634e-10
 8.19082	6.07244e-10
 8.20082	5.77366e-10
 8.21082	5.48928e-10
 8.22082	5.21864e-10
 8.23082	4.96107e-10
 8.24082	4.71597e-10
 8.25083	4.48273e-10
 8.26083	4.26081e-10
 8.27083	4.04965e-10
 8.28083	3.84875e-10
 8.29083	3.65763e-10
 8.30083	3.47581e-10
 8.31083	3.30285e-10
 8.32083	3.13834e-10
 8.33083	2.98185e-10
 8.34083	2.83303e-10
 8.35084	2.69148e-10
 8.36084	2.55687e-10
 8.37084	2.42887e-10
 8.38084	2.30715e-10
 8.39084	2.19142e-10
 8.40084	2.08138e-10
 8.41084	1.97676e-10
 8.42084	1.8773e-10
 8.43084	1.78275e-10
 8.44084	1.69288e-10
 8.45085	1.60745e-10
 8.46085	1.52625e-10
 8.47085	1.44907e-10
 8.48085	1.37573e-10
 8.49085	1.30603e-10
 8.50085	1.23979e-10
 8.51085	1.17685e-10
 8.52085	1.11705e-10
 8.53085	1.06023e-10
 8.54085	1.00625e-10
 8.55086	9.5497e-11
 8.56086	9.06253e-11
 8.57086	8.59977e-11
 8.58086	8.1602e-11
 8.59086	7.7427e-11
 8.60086	7.34618e-11
 8.61086	6.96959e-11
 8.62086	6.61197e-11
 8.63086	6.27236e-11
 8.64086	5.94989e-11
 8.65087	5.64371e-11
 8.66087	5.35299e-11
 8.67087	5.077e-11
 8.68087	4.81498e-11
 8.69087	4.56624e-11
 8.70087	4.33013e-11
 8.71087	4.10601e-11
 8.72087	3.89329e-11
 8.73087	3.6914e-11
 8.74087	3.4998e-11
 8.75088	3.31797e-11
 8.76088	3.14542e-11
 8.77088	2.98169e-11
 8.78088	2.82634e-11
 8.79088	2.67894e-11
 8.80088	2.5391e-11
 8.81088	2.40643e-11
 8.82088	2.28058e-11
 8.83088	2.1612e-11
 8.84088	2.04796e-11
 8.85089	1.94055e-11
 8.86089	1.83869e-11
 8.87089	1.74207e-11
 8.88089	1.65045e-11
 8.89089	1.56357e-11
 8.90089	1.48119e-11
 8.91089	1.40307e-11
 8.92089	1.32901e-11
 8.93089	1.25879e-11
 8.94089	1.19222e-11
 8.9509	1.12911e-11
 8.9609	1.06929e-11
 8.9709	1.01258e-11
 8.9809	9.58832e-12
 8.9909	9.07892e-12
 9.0009	8.59615e-12
 9.0109	8.1386e-12
 9.0209	7.70502e-12
 9.0309	7.29419e-12
 9.0409	6.90487e-12
 9.05091	6.53601e-12
 9.06091	6.18656e-12
 9.07091	5.85547e-12
 9.08091	5.54185e-12
 9.09091	5.24474e-12
 9.10091	4.96329e-12
 9.11091	4.69672e-12
 9.12091	4.44425e-12
 9.13091	4.20509e-12
 9.14091	3.97864e-12
 9.15092	3.76418e-12
 9.16092	3.56109e-12
 9.17092	3.36881e-12
 9.18092	3.18675e-12
 9.19092	3.01435e-12
 9.20092	2.85119e-12
 9.21092	2.69668e-12
 9.22092	2.55041e-12
 9.23092	2.41194e-12
 9.24092	2.28089e-12
 9.25093	2.15688e-12
 9.26093	2.03949e-12
 9.27093	1.92838e-12
 9.28093	1.82322e-12
 9.29093	1.72372e-12
 9.30093	1.6296e-12
 9.31093	1.54047e-12
 9.32093	1.4562e-12
 9.33093	1.37644e-12
 9.34093	1.30102e-12
 9.35094	1.22964e-12
 9.36094	1.16212e-12
 9.37094	1.09826e-12
 9.38094	1.03787e-12
 9.39094	9.80722e-13
 9.40094	9.26712e-13
 9.41094	8.75605e-13
 9.42094	8.27258e-13
 9.43094	7.81575e-13
 9.44094	7.38367e-13
 9.45095	6.97538e-13
 9.46095	6.58898e-13
 9.47095	6.22352e-13
 9.48095	5.87852e-13
 9.49095	5.55208e-13
 9.50095	5.24372e-13
 9.51095	4.95201e-13
 9.52095	4.67648e-13
 9.53095	4.41571e-13
 9.54095	4.16968e-13
 9.55096	3.93698e-13
 9.56096	3.71713e-13
 9.57096	3.50918e-13
 9.58096	3.31312e-13
 9.59096	3.12753e-13
 9.60096	2.95241e-13
 9.61096	2.7868e-13
 9.62096	2.63024e-13
 9.63096	2.48224e-13
 9.64096	2.34281e-13
 9.65097	2.21099e-13
 9.66097	2.08631e-13
 9.67097	1.96877e-13
 9.68097	1.85789e-13
 9.69097	1.75319e-13
 9.70097	1.65374e-13
 9.71097	1.56046e-13
 9.72097	1.47195e-13
 9.73097	1.38867e-13
 9.74097	1.31015e-13
 9.75098	1.23543e-13
 9.76098	1.16548e-13
 9.77098	1.09933e-13
 9.78098	1.03651e-13
 9.79098	9.77503e-14
 9.80098	9.21824e-14
 9.81098	8.69476e-14
 9.82098	8.19984e-14
 9.83098	7.7287e-14
 9.84098	7.29088e-14
 9.85099	6.8721e-14
 9.86099	6.4771e-14
 9.87099	6.10591e-14
 9.88099	5.7585e-14
 9.89099	5.42537e-14
 9.90099	5.11604e-14
 9.91099	4.82098e-14
 9.92099	4.54496e-14
 9.93099	4.28322e-14
 9.94099	4.03575e-14
 9.951	3.80256e-14
 9.961	3.58364e-14
 9.971	3.37425e-14
 9.981	3.17913e-14
 9.991	2.99828e-14
 10.001	2.8222e-14
 10.011	2.66039e-14
 10.021	2.5081e-14
 10.031	2.36057e-14
 10.041	2.22255e-14
 10.051	2.09406e-14
 10.061	1.97032e-14
 10.071	1.8561e-14
 10.081	1.7514e-14
 10.091	1.6467e-14
 10.101	1.55152e-14
 10.111	1.4611e-14
 10.121	1.37543e-14
 10.131	1.29453e-14
 10.141	1.21838e-14
 10.151	1.14699e-14
 10.161	1.08036e-14
 10.171	1.01849e-14
 10.181	9.56625e-15
 10.191	8.99514e-15
 10.201	8.47163e-15
 10.211	7.99571e-15
 10.221	7.51979e-15
 10.231	7.09146e-15
 10.241	6.66312e-15
 10.251	6.28239e-15
 10.261	5.90164e-15
 10.271	5.5209e-15
 10.281	5.23535e-15
 10.291	4.9022e-15
 10.301	4.61664e-15
 10.311	4.33108e-15
 10.321	4.09312e-15
 10.331	3.85515e-15
 10.341	3.61718e-15
 10.351	3.37922e-15
 10.361	3.18884e-15
 10.371	2.99847e-15
 10.381	2.8081e-15
 10.391	2.66532e-15
 10.401	2.52254e-15
 10.411	2.33216e-15
 10.421	2.18938e-15
 10.431	2.09419e-15
 10.441	1.95141e-15
 10.451	1.85622e-15
 10.461	1.71344e-15
 10.471	1.61825e-15
 10.481	1.52306e-15
 10.491	1.42787e-15
 10.5011	1.33268e-15
 10.5111	1.28509e-15
 10.5211	1.1899e-15
 10.5311	1.09471e-15
 10.5411	1.04711e-15
 10.5511	9.9952e-16
 10.5611	9.04329e-16
 10.5711	8.56734e-16
 10.5811	8.09139e-16
 10.5911	7.61544e-16
 10.6011	7.13949e-16
 10.6111	6.66353e-16
 10.6211	6.18757e-16
 10.6311	6.18758e-16
 10.6411	5.71163e-16
 10.6511	5.23567e-16
 10.6611	4.7597e-16
 10.6711	4.75971e-16
 10.6811	4.28375e-16
 10.6911	4.28375e-16
 10.7011	3.80779e-16
 10.7111	3.80779e-16
 10.7211	3.33183e-16
 10.7311	3.33183e-16
 10.7411	2.85586e-16
 10.7511	2.85586e-16
 10.7611	2.85587e-16
 10.7711	2.3799e-16
 10.7811	2.3799e-16
 10.7911	2.3799e-16
 10.8011	1.90393e-16
 10.8111	1.90393e-16
 10.8211	1.90393e-16
 10.8311	1.90393e-16
 10.8411	1.42795e-16
 10.8511	1.42796e-16
 10.8611	1.42796e-16
 10.8711	1.42796e-16
 10.8811	1.42796e-16
 10.8911	9.51977e-17
 10.9011	9.51978e-17
 10.9111	9.5198e-17
 10.9211	9.51982e-17
 10.9311	9.51983e-17
 10.9411	9.51985e-17
 10.9511	9.51986e-17
 10.9611	9.51988e-17
 10.9711	4.75995e-17
 10.9811	4.75995e-17
 10.9911	4.75996e-17
 11.0011	4.75997e-17
 11.0111	4.75998e-17
 11.0211	4.75999e-17
 11.0311	4.76e-17
 11.0411	4.76001e-17
 11.0511	4.76002e-17
 11.0611	4.76002e-17
 11.0711	4.76003e-17
 11.0811	4.76004e-17
 11.0911	4.76005e-17
 11.1011	4.76006e-17
 11.1111	4.76007e-17
 11.1211	4.76008e-17
 11.1311	4.76009e-17
 11.1411	0
 11.1511	0
 11.1611	0
 11.1711	0
 11.1811	0
 11.1911	0
 11.2011	0
 11.2111	0
 11.2211	0
 11.2311	0
 11.2411	0
 11.2511	0
 11.2611	0
 11.2711	0
 11.2811	0
 11.2911	0
 11.3011	0
 11.3111	0
 11.3211	0
 11.3311	0
 11.3411	0
 11.3511	0
 11.3611	0
 11.3711	0
 11.3811	0
 11.3911	0
 11.4011	0
 11.4111	0
 11.4211	0
 11.4311	0
 11.4411	0
 11.4511	0
 11.4611	0
 11.4711	0
 11.4811	0
 11.4911	0
 11.5012	0
 11.5112	0
 11.5212	0
 11.5312	0
 11.5412	0
 11.5512	0
 11.5612	0
 11.5712	0
 11.5812	0
 11.5912	0
 11.6012	0
 11.6112	0
 11.6212	0
 11.6312	0
 11.6412	0
 11.6512	0
 11.6612	0
 11.6712	0
 11.6812	0
 11.6912	0
 11.7012	0
 11.7112	0
 11.7212	0
 11.7312	0
 11.7412	0
 11.7512	0
 11.7612	0
 11.7712	0
 11.7812	0
 11.7912	0
 11.8012	0
 11.8112	0
 11.8212	0
 11.8312	0
 11.8412	0
 11.8512	0
 11.8612	0
 11.8712	0
 11.8812	0
 11.8912	0
 11.9012	0
 11.9112	0
 11.9212	0
 11.9312	0
 11.9412	0
 11.9512	0
 11.9612	0
 11.9712	0
 11.9812	0
 11.9912	0
 12.0012	0
 12.0112	0
 12.0212	0
 12.0312	0
 12.0412	0
 12.0512	0
 12.0612	0
 12.0712	0
 12.0812	0
 12.0912	0
 12.1012	0
 12.1112	0
 12.1212	0
 12.1312	0
 12.1412	0
 12.1512	0
 12.1612	0
 12.1712	0
 12.1812	0
 12.1912	0
 12.2012	0
 12.2112	0
 12.2212	0
 12.2312	0
 12.2412	0
 12.2512	0
 12.2612	0
 12.2712	0
 12.2812	0
 12.2912	0
 12.3012	0
 12.3112	0
 12.3212	0
 12.3312	0
 12.3412	0
 12.3512	0
 12.3612	0
 12.3712	0
 12.3812	0
 12.3912	0
 12.4012	0
 12.4112	0
 12.4212	0
 12.4312	0
 12.4412	0
 12.4512	0
 12.4612	0
 12.4712	0
 12.4812	0
 12.4912	0
 12.5013	0
 12.5113	0
 12.5213	0
 12.5313	0
 12.5413	0
 12.5513	0
 12.5613	0
 12.5713	0
 12.5813	0
 12.5913	0
 12.6013	0
 12.6113	0
 12.6213	0
 12.6313	0
 12.6413	0
 12.6513	0
 12.6613	0
 12.6713	0
 12.6813	0
 12.6913	0
 12.7013	0
 12.7113	0
 12.7213	0
 12.7313	0
 12.7413	0
 12.7513	0
 12.7613	0
 12.7713	0
 12.7813	0
 12.7913	0
 12.8013	0
 12.8113	0
 12.8213	0
 12.8313	0
 12.8413	0
 12.8513	0
 12.8613	0
 12.8713	0
 12.8813	0
 12.8913	0
 12.9013	0
 12.9113	0
 12.9213	0
 12.9313	0
 12.9413	0
 12.9513	0
 12.9613	0
 12.9713	0
 12.9813	0
 12.9913	0
 13.0013	0
 13.0113	0
 13.0213	0
 13.0313	0
 13.0413	0
 13.0513	0
 13.0613	0
 13.0713	0
 13.0813	0
 13.0913	0
 13.1013	0
 13.1113	0
 13.1213	0
 13.1313	0
 13.1413	0
 13.1513	0
 13.1613	0
 13.1713	0
 13.1813	0
 13.1913	0
 13.2013	0
 13.2113	0
 13.2213	0
 13.2313	0
 13.2413	0
 13.2513	0
 13.2613	0
 13.2713	0
 13.2813	0
 13.2913	0
 13.3013	0
 13.3113	0
 13.3213	0
 13.3313	0
 13.3413	0
 13.3513	0
 13.3613	0
 13.3713	0
 13.3813	0
 13.3913	0
 13.4013	0
 13.4113	0
 13.4213	0
 13.4313	0
 13.4413	0
 13.4513	0
 13.4613	0
 13.4713	0
 13.4813	0
 13.4913	0
 13.5014	0
 13.5114	0
 13.5214	0
 13.5314	0
 13.5414	0
 13.5514	0
 13.5614	0
 13.5714	0
 13.5814	0
 13.5914	0
 13.6014	0
 13.6114	0
 13.6214	0
 13.6314	0
 13.6414	0
 13.6514	0
 13.6614	0
 13.6714	0
 13.6814	0
 13.6914	0
 13.7014	0
 13.7114	0
 13.7214	0
 13.7314	0
 13.7414	0
 13.7514	0
 13.7614	0
 13.7714	0
 13.7814	0
 13.7914	0
 13.8014	0
 13.8114	0
 13.8214	0
 13.8314	0
 13.8414	0
 13.8514	0
 13.8614	0
 13.8714	0
 13.8814	0
 13.8914	0
 13.9014	0
 13.9114	0
 13.9214	0
 13.9314	0
 13.9414	0
 13.9514	0
 13.9614	0
 13.9714	0
 13.9814	0
 13.9914	0
 14.0014	0
 14.0114	0
 14.0214	0
 14.0314	0
 14.0414	0
 14.0514	0
 14.0614	0
 14.0714	0
 14.0814	0
 14.0914	0
 14.1014	0
 14.1114	0
 14.1214	0
 14.1314	0
 14.1414	0
 14.1514	0
 14.1614	0
 14.1714	0
 14.1814	0
 14.1914	0
 14.2014	0
 14.2114	0
 14.2214	0
 14.2314	0
 14.2414	0
 14.2514	0
 14.2614	0
 14.2714	0
 14.2814	0
 14.2914	0
 14.3014	0
 14.3114	0
 14.3214	0
 14.3314	0
 14.3414	0
 14.3514	0
 14.3614	0
 14.3714	0
 14.3814	0
 14.3914	0
 14.4014	0
 14.4114	0
 14.4214	0
 14.4314	0
 14.4414	0
 14.4514	0
 14.4614	0
 14.4714	0
 14.4814	0
 14.4914	0
 14.5015	0
 14.5115	0
 14.5215	0
 14.5315	0
 14.5415	0
 14.5515	0
 14.5615	0
 14.5715	0
 14.5815	0
 14.5915	0
 14.6015	0
 14.6115	0
 14.6215	0
 14.6315	0
 14.6415	0
 14.6515	0
 14.6615	0
 14.6715	0
 14.6815	0
 14.6915	0
 14.7015	0
 14.7115	0
 14.7215	0
 14.7315	0
 14.7415	0
 14.7515	0
 14.7615	0
 14.7715	0
 14.7815	0
 14.7915	0
 14.8015	0
 14.8115	0
 14.8215	0
 14.8315	0
 14.8415	0
 14.8515	0
 14.8615	0
 14.8715	0
 14.8815	0
 14.8915	0
 14.9015	0
 14.9115	0
 14.9215	0
 14.9315	0
 14.9415	0
 14.9515	0
 14.9615	0
 14.9715	0
 14.9815	0
 14.9915	0
 15.0015	0
 15.0115	0
 15.0215	0
 15.0315	0
 15.0415	0
 15.0515	0
 15.0615	0
 15.0715	0
 15.0815	0
 15.0915	0
 15.1015	0
 15.1115	0
 15.1215	0
 15.1315	0
 15.1415	0
 15.1515	0
 15.1615	0
 15.1715	0
 15.1815	0
 15.1915	0
 15.2015	0
 15.2115	0
 15.2215	0
 15.2315	0
 15.2415	0
 15.2515	0
 15.2615	0
 15.2715	0
 15.2815	0
 15.2915	0
 15.3015	0
 15.3115	0
 15.3215	0
 15.3315	0
 15.3415	0
 15.3515	0
 15.3615	0
 15.3715	0
 15.3815	0
 15.3915	0
 15.4015	0
 15.4115	0
 15.4215	0
 15.4315	0
 15.4415	0
 15.4515	0
 15.4615	0
 15.4715	0
 15.4815	0
 15.4915	0
 15.5016	0
 15.5116	0
 15.5216	0
 15.5316	0
 15.5416	0
 15.5516	0
 15.5616	0
 15.5716	0
 15.5816	0
 15.5916	0
 15.6016	0
 15.6116	0
 15.6216	0
 15.6316	0
 15.6416	0
 15.6516	0
 15.6616	0
 15.6716	0
 15.6816	0
 15.6916	0
 15.7016	0
 15.7116	0
 15.7216	0
 15.7316	0
 15.7416	0
 15.7516	0
 15.7616	0
 15.7716	0
 15.7816	0
 15.7916	0
 15.8016	0
 15.8116	0
 15.8216	0
 15.8316	0
 15.8416	0
 15.8516	0
 15.8616	0
 15.8716	0
 15.8816	0
 15.8916	0
 15.9016	0
 15.9116	0
 15.9216	0
 15.9316	0
 15.9416	0
 15.9516	0
 15.9616	0
 15.9716	0
 15.9816	0
 15.9916	0
 16.0016	0
 16.0116	0
 16.0216	0
 16.0316	0
 16.0416	0
 16.0516	0
 16.0616	0
 16.0716	0
 16.0816	0
 16.0916	0
 16.1016	0
 16.1116	0
 16.1216	0
 16.1316	0
 16.1416	0
 16.1516	0
 16.1616	0
 16.1716	0
 16.1816	0
 16.1916	0
 16.2016	0
 16.2116	0
 16.2216	0
 16.2316	0
 16.2416	0
 16.2516	0
 16.2616	0
 16.2716	0
 16.2816	0
 16.2916	0
 16.3016	0
 16.3116	0
 16.3216	0
 16.3316	0
 16.3416	0
 16.3516	0
 16.3616	0
 16.3716	0
 16.3816	0
 16.3916	0
 16.4016	0
 16.4116	0
 16.4216	0
 16.4316	0
 16.4416	0
 16.4516	0
 16.4616	0
 16.4716	0
 16.4816	0
 16.4916	0
 16.5017	0
 16.5117	0
 16.5217	0
 16.5317	0
 16.5417	0
 16.5517	0
 16.5617	0
 16.5717	0
 16.5817	0
 16.5917	0
 16.6017	0
 16.6117	0
 16.6217	0
 16.6317	0
 16.6417	0
 16.6517	0
 16.6617	0
 16.6717	0
 16.6817	0
 16.6917	0
 16.7017	0
 16.7117	0
 16.7217	0
 16.7317	0
 16.7417	0
 16.7517	0
 16.7617	0
 16.7717	0
 16.7817	0
 16.7917	0
 16.8017	0
 16.8117	0
 16.8217	0
 16.8317	0
 16.8417	0
 16.8517	0
 16.8617	0
 16.8717	0
 16.8817	0
 16.8917	0
 16.9017	0
 16.9117	0
 16.9217	0
 16.9317	0
 16.9417	0
 16.9517	0
 16.9617	0
 16.9717	0
 16.9817	0
 16.9917	0
 17.0017	0
 17.0117	0
 17.0217	0
 17.0317	0
 17.0417	0
 17.0517	0
 17.0617	0
 17.0717	0
 17.0817	0
 17.0917	0
 17.1017	0
 17.1117	0
 17.1217	0
 17.1317	0
 17.1417	0
 17.1517	0
 17.1617	0
 17.1717	0
 17.1817	0
 17.1917	0
 17.2017	0
 17.2117	0
 17.2217	0
 17.2317	0
 17.2417	0
 17.2517	0
 17.2617	0
 17.2717	0
 17.2817	0
 17.2917	0
 17.3017	0
 17.3117	0
 17.3217	0
 17.3317	0
 17.3417	0
 17.3517	0
 17.3617	0
 17.3717	0
 17.3817	0
 17.3917	0
 17.4017	0
 17.4117	0
 17.4217	0
 17.4317	0
 17.4417	0
 17.4517	0
 17.4617	0
 17.4717	0
 17.4817	0
 17.4917	0
 17.5018	0
 17.5118	0
 17.5218	0
 17.5318	0
 17.5418	0
 17.5518	0
 17.5618	0
 17.5718	0
 17.5818	0
 17.5918	0
 17.6018	0
 17.6118	0
 17.6218	0
 17.6318	0
 17.6418	0
 17.6518	0
 17.6618	0
 17.6718	0
 17.6818	0
 17.6918	0
 17.7018	0
 17.7118	0
 17.7218	0
 17.7318	0
 17.7418	0
 17.7518	0
 17.7618	0
 17.7718	0
 17.7818	0
 17.7918	0
 17.8018	0
 17.8118	0
 17.8218	0
 17.8318	0
 17.8418	0
 17.8518	0
 17.8618	0
 17.8718	0
 17.8818	0
 17.8918	0
 17.9018	0
 17.9118	0
 17.9218	0
 17.9318	0
 17.9418	0
 17.9518	0
 17.9618	0
 17.9718	0
 17.9818	0
 17.9918	0
 18.0018	0
 18.0118	0
 18.0218	0
 18.0318	0
 18.0418	0
 18.0518	0
 18.0618	0
 18.0718	0
 18.0818	0
 18.0918	0
 18.1018	0
 18.1118	0
 18.1218	0
 18.1318	0
 18.1418	0
 18.1518	0
 18.1618	0
 18.1718	0
 18.1818	0
 18.1918	0
 18.2018	0
 18.2118	0
 18.2218	0
 18.2318	0
 18.2418	0
 18.2518	0
 18.2618	0
 18.2718	0
 18.2818	0
 18.2918	0
 18.3018	0
 18.3118	0
 18.3218	0
 18.3318	0
 18.3418	0
 18.3518	0
 18.3618	0
 18.3718	0
 18.3818	0
 18.3918	0
 18.4018	0
 18.4118	0
 18.4218	0
 18.4318	0
 18.4418	0
 18.4518	0
 18.4618	0
 18.4718	0
 18.4818	0
 18.4918	0
 18.5019	0
 18.5119	0
 18.5219	0
 18.5319	0
 18.5419	0
 18.5519	0
 18.5619	0
 18.5719	0
 18.5819	0
 18.5919	0
 18.6019	0
 18.6119	0
 18.6219	0
 18.6319	0
 18.6419	0
 18.6519	0
 18.6619	0
 18.6719	0
 18.6819	0
 18.6919	0
 18.7019	0
 18.7119	0
 18.7219	0
 18.7319	0
 18.7419	0
 18.7519	0
 18.7619	0
 18.7719	0
 18.7819	0
 18.7919	0
 18.8019	0
 18.8119	0
 18.8219	0
 18.8319	0
 18.8419	0
 18.8519	0
 18.8619	0
 18.8719	0
 18.8819	0
 18.8919	0
 18.9019	0
 18.9119	0
 18.9219	0
 18.9319	0
 18.9419	0
 18.9519	0
 18.9619	0
 18.9719	0
 18.9819	0
 18.9919	0
 19.0019	0
 19.0119	0
 19.0219	0
 19.0319	0
 19.0419	0
 19.0519	0
 19.0619	0
 19.0719	0
 19.0819	0
 19.0919	0
 19.1019	0
 19.1119	0
 19.1219	0
 19.1319	0
 19.1419	0
 19.1519	0
 19.1619	0
 19.1719	0
 19.1819	0
 19.1919	0
 19.2019	0
 19.2119	0
 19.2219	0
 19.2319	0
 19.2419	0
 19.2519	0
 19.2619	0
 19.2719	0
 19.2819	0
 19.2919	0
 19.3019	0
 19.3119	0
 19.3219	0
 19.3319	0
 19.3419	0
 19.3519	0
 19.3619	0
 19.3719	0
 19.3819	0
 19.3919	0
 19.4019	0
 19.4119	0
 19.4219	0
 19.4319	0
 19.4419	0
 19.4519	0
 19.4619	0
 19.4719	0
 19.4819	0
 19.4919	0
 19.502	0
 19.512	0
 19.522	0
 19.532	0
 19.542	0
 19.552	0
 19.562	0
 19.572	0
 19.582	0
 19.592	0
 19.602	0
 19.612	0
 19.622	0
 19.632	0
 19.642	0
 19.652	0
 19.662	0
 19.672	0
 19.682	0
 19.692	0
 19.702	0
 19.712	0
 19.722	0
 19.732	0
 19.742	0
 19.752	0
 19.762	0
 19.772	0
 19.782	0
 19.792	0
 19.802	0
 19.812	0
 19.822	0
 19.832	0
 19.842	0
 19.852	0
 19.862	0
 19.872	0
 19.882	0
 19.892	0
 19.902	0
 19.912	0
 19.922	0
 19.932	0
 19.942	0
 19.952	0
 19.962	0
 19.972	0
 19.982	0
 19.992	0
 20.002	0
 20.012	0
 20.022	0
 20.032	0
 20.042	0
 20.052	0
 20.062	0
 20.072	0
 20.082	0
 20.092	0
 20.102	0
 20.112	0
 20.122	0
 20.132	0
 20.142	0
 20.152	0
 20.162	0
 20.172	0
 20.182	0
 20.192	0
 20.202	0
 20.212	0
 20.222	0
 20.232	0
 20.242	0
 20.252	0
 20.262	0
 20.272	0
 20.282	0
 20.292	0
 20.302	0
 20.312	0
 20.322	0
 20.332	0
 20.342	0
 20.352	0
 20.362	0
 20.372	0
 20.382	0
 20.392	0
 20.402	0
 20.412	0
 20.422	0
 20.432	0
 20.442	0
 20.452	0
 20.462	0
 20.472	0
 20.482	0
 20.492	0
 20.5021	0
 20.5121	0
 20.5221	0
 20.5321	0
 20.5421	0
 20.5521	0
 20.5621	0
 20.5721	0
 20.5821	0
 20.5921	0
 20.6021	0
 20.6121	0
 20.6221	0
 20.6321	0
 20.6421	0
 20.6521	0
 20.6621	0
 20.6721	0
 20.6821	0
 20.6921	0
 20.7021	0
 20.7121	0
 20.7221	0
 20.7321	0
 20.7421	0
 20.7521	0
 20.7621	0
 20.7721	0
 20.7821	0
 20.7921	0
 20.8021	0
 20.8121	0
 20.8221	0
 20.8321	0
 20.8421	0
 20.8521	0
 20.8621	0
 20.8721	0
 20.8821	0
 20.8921	0
 20.9021	0
 20.9121	0
 20.9221	0
 20.9321	0
 20.9421	0
 20.9521	0
 20.9621	0
 20.9721	0
 20.9821	0
 20.9921	0
 21.0021	0
 21.0121	0
 21.0221	0
 21.0321	0
 21.0421	0
 21.0521	0
 21.0621	0
 21.0721	0
 21.0821	0
 21.0921	0
 21.1021	0
 21.1121	0
 21.1221	0
 21.1321	0
 21.1421	0
 21.1521	0
 21.1621	0
 21.1721	0
 21.1821	0
 21.1921	0
 21.2021	0
 21.2121	0
 21.2221	0
 21.2321	0
 21.2421	0
 21.2521	0
 21.2621	0
 21.2721	0
 21.2821	0
 21.2921	0
 21.3021	0
 21.3121	0
 21.3221	0
 21.3321	0
 21.3421	0
 21.3521	0
 21.3621	0
 21.3721	0
 21.3821	0
 21.3921	0
 21.4021	0
 21.4121	0
 21.4221	0
 21.4321	0
 21.4421	0
 21.4521	0
 21.4621	0
 21.4721	0
 21.4821	0
 21.4921	0
 21.5022	0
 21.5122	0
 21.5222	0
 21.5322	0
 21.5422	0
 21.5522	0
 21.5622	0
 21.5722	0
 21.5822	0
 21.5922	0
 21.6022	0
 21.6122	0
 21.6222	0
 21.6322	0
 21.6422	0
 21.6522	0
 21.6622	0
 21.6722	0
 21.6822	0
 21.6922	0
 21.7022	0
 21.7122	0
 21.7222	0
 21.7322	0
 21.7422	0
 21.7522	0
 21.7622	0
 21.7722	0
 21.7822	0
 21.7922	0
 21.8022	0
 21.8122	0
 21.8222	0
 21.8322	0
 21.8422	0
 21.8522	0
 21.8622	0
 21.8722	0
 21.8822	0
 21.8922	0
 21.9022	0
 21.9122	0
 21.9222	0
 21.9322	0
 21.9422	0
 21.9522	0
 21.9622	0
 21.9722	0
 21.9822	0
 21.9922	0
 22.0022	0
 22.0122	0
 22.0222	0
 22.0322	0
 22.0422	0
 22.0522	0
 22.0622	0
 22.0722	0
 22.0822	0
 22.0922	0
 22.1022	0
 22.1122	0
 22.1222	0
 22.1322	0
 22.1422	0
 22.1522	0
 22.1622	0
 22.1722	0
 22.1822	0
 22.1922	0
 22.2022	0
 22.2122	0
 22.2222	0
 22.2322	0
 22.2422	0
 22.2522	0
 22.2622	0
 22.2722	0
 22.2822	0
 22.2922	0
 22.3022	0
 22.3122	0
 22.3222	0
 22.3322	0
 22.3422	0
 22.3522	0
 22.3622	0
 22.3722	0
 22.3822	0
 22.3922	0
 22.4022	0
 22.4122	0
 22.4222	0
 22.4322	0
 22.4422	0
 22.4522	0
 22.4622	0
 22.4722	0
 22.4822	0
 22.4922	0
 22.5023	0
 22.5123	0
 22.5223	0
 22.5323	0
 22.5423	0
 22.5523	0
 22.5623	0
 22.5723	0
 22.5823	0
 22.5923	0
 22.6023	0
 22.6123	0
 22.6223	0
 22.6323	0
 22.6423	0
 22.6523	0
 22.6623	0
 22.6723	0
 22.6823	0
 22.6923	0
 22.7023	0
 22.7123	0
 22.7223	0
 22.7323	0
 22.7423	0
 22.7523	0
 22.7623	0
 22.7723	0
 22.7823	0
 22.7923	0
 22.8023	0
 22.8123	0
 22.8223	0
 22.8323	0
 22.8423	0
 22.8523	0
 22.8623	0
 22.8723	0
 22.8823	0
 22.8923	0
 22.9023	0
 22.9123	0
 22.9223	0
 22.9323	0
 22.9423	0
 22.9523	0
 22.9623	0
 22.9723	0
 22.9823	0
 22.9923	0
 23.0023	0
 23.0123	0
 23.0223	0
 23.0323	0
 23.0423	0
 23.0523	0
 23.0623	0
 23.0723	0
 23.0823	0
 23.0923	0
 23.1023	0
 23.1123	0
 23.1223	0
 23.1323	0
 23.1423	0
 23.1523	0
 23.1623	0
 23.1723	0
 23.1823	0
 23.1923	0
 23.2023	0
 23.2123	0
 23.2223	0
 23.2323	0
 23.2423	0
 23.2523	0
 23.2623	0
 23.2723	0
 23.2823	0
 23.2923	0
 23.3023	0
 23.3123	0
 23.3223	0
 23.3323	0
 23.3423	0
 23.3523	0
 23.3623	0
 23.3723	0
 23.3823	0
 23.3923	0
 23.4023	0
 23.4123	0
 23.4223	0
 23.4323	0
 23.4423	0
 23.4523	0
 23.4623	0
 23.4723	0
 23.4823	0
 23.4923	0
 23.5024	0
 23.5124	0
 23.5224	0
 23.5324	0
 23.5424	0
 23.5524	0
 23.5624	0
 23.5724	0
 23.5824	0
 23.5924	0
 23.6024	0
 23.6124	0
 23.6224	0
 23.6324	0
 23.6424	0
 23.6524	0
 23.6624	0
 23.6724	0
 23.6824	0
 23.6924	0
 23.7024	0
 23.7124	0
 23.7224	0
 23.7324	0
 23.7424	0
 23.7524	0
 23.7624	0
 23.7724	0
 23.7824	0
 23.7924	0
 23.8024	0
 23.8124	0
 23.8224	0
 23.8324	0
 23.8424	0
 23.8524	0
 23.8624	0
 23.8724	0
 23.8824	0
 23.8924	0
 23.9024	0
 23.9124	0
 23.9224	0
 23.9324	0
 23.9424	0
 23.9524	0
 23.9624	0
 23.9724	0
 23.9824	0
 23.9924	0
 24.0024	0
 24.0124	0
 24.0224	0
 24.0324	0
 24.0424	0
 24.0524	0
 24.0624	0
 24.0724	0
 24.0824	0
 24.0924	0
 24.1024	0
 24.1124	0
 24.1224	0
 24.1324	0
 24.1424	0
 24.1524	0
 24.1624	0
 24.1724	0
 24.1824	0
 24.1924	0
 24.2024	0
 24.2124	0
 24.2224	0
 24.2324	0
 24.2424	0
 24.2524	0
 24.2624	0
 24.2724	0
 24.2824	0
 24.2924	0
 24.3024	0
 24.3124	0
 24.3224	0
 24.3324	0
 24.3424	0
 24.3524	0
 24.3624	0
 24.3724	0
 24.3824	0
 24.3924	0
 24.4024	0
 24.4124	0
 24.4224	0
 24.4324	0
 24.4424	0
 24.4524	0
 24.4624	0
 24.4724	0
 24.4824	0
 24.4924	0
 24.5025	0
 24.5125	0
 24.5225	0
 24.5325	0
 24.5425	0
 24.5525	0
 24.5625	0
 24.5725	0
 24.5825	0
 24.5925	0
 24.6025	0
 24.6125	0
 24.6225	0
 24.6325	0
 24.6425	0
 24.6525	0
 24.6625	0
 24.6725	0
 24.6825	0
 24.6925	0
 24.7025	0
 24.7125	0
 24.7225	0
 24.7325	0
 24.7425	0
 24.7525	0
 24.7625	0
 24.7725	0
 24.7825	0
 24.7925	0
 24.8025	0
 24.8125	0
 24.8225	0
 24.8325	0
 24.8425	0
 24.8525	0
 24.8625	0
 24.8725	0
 24.8825	0
 24.8925	0
 24.9025	0
 24.9125	0
 24.9225	0
 24.9325	0
 24.9425	0
 24.9525	0
 24.9625	0
 24.9725	0
 24.9825	0
 24.9925	0
 25.0025	0
 25.0125	0
 25.0225	0
 25.0325	0
 25.0425	0
 25.0525	0
 25.0625	0
 25.0725	0
 25.0825	0
 25.0925	0
 25.1025	0
 25.1125	0
 25.1225	0
 25.1325	0
 25.1425	0
 25.1525	0
 25.1625	0
 25.1725	0
 25.1825	0
 25.1925	0
 25.2025	0
 25.2125	0
 25.2225	0
 25.2325	0
 25.2425	0
 25.2525	0
 25.2625	0
 25.2725	0
 25.2825	0
 25.2925	0
 25.3025	0
 25.3125	0
 25.3225	0
 25.3325	0
 25.3425	0
 25.3525	0
 25.3625	0
 25.3725	0
 25.3825	0
 25.3925	0
 25.4025	0
 25.4125	0
 25.4225	0
 25.4325	0
 25.4425	0
 25.4525	0
 25.4625	0
 25.4725	0
 25.4825	0
 25.4925	0
 25.5026	0
 25.5126	0
 25.5226	0
 25.5326	0
 25.5426	0
 25.5526	0
 25.5626	0
 25.5726	0
 25.5826	0
 25.5926	0
 25.6026	0
 25.6126	0
 25.6226	0
 25.6326	0
 25.6426	0
 25.6526	0
 25.6626	0
 25.6726	0
 25.6826	0
 25.6926	0
 25.7026	0
 25.7126	0
 25.7226	0
 25.7326	0
 25.7426	0
 25.7526	0
 25.7626	0
 25.7726	0
 25.7826	0
 25.7926	0
 25.8026	0
 25.8126	0
 25.8226	0
 25.8326	0
 25.8426	0
 25.8526	0
 25.8626	0
 25.8726	0
 25.8826	0
 25.8926	0
 25.9026	0
 25.9126	0
 25.9226	0
 25.9326	0
 25.9426	0
 25.9526	0
 25.9626	0
 25.9726	0
 25.9826	0
 25.9926	0
 26.0026	0
 26.0126	0
 26.0226	0
 26.0326	0
 26.0426	0
 26.0526	0
 26.0626	0
 26.0726	0
 26.0826	0
 26.0926	0
 26.1026	0
 26.1126	0
 26.1226	0
 26.1326	0
 26.1426	0
 26.1526	0
 26.1626	0
 26.1726	0
 26.1826	0
 26.1926	0
 26.2026	0
 26.2126	0
 26.2226	0
 26.2326	0
 26.2426	0
 26.2526	0
 26.2626	0
 26.2726	0
 26.2826	0
 26.2926	0
 26.3026	0
 26.3126	0
 26.3226	0
 26.3326	0
 26.3426	0
 26.3526	0
 26.3626	0
 26.3726	0
 26.3826	0
 26.3926	0
 26.4026	0
 26.4126	0
 26.4226	0
 26.4326	0
 26.4426	0
 26.4526	0
 26.4626	0
 26.4726	0
 26.4826	0
 26.4926	0
 26.5027	0
 26.5127	0
 26.5227	0
 26.5327	0
 26.5427	0
 26.5527	0
 26.5627	0
 26.5727	0
 26.5827	0
 26.5927	0
 26.6027	0
 26.6127	0
 26.6227	0
 26.6327	0
 26.6427	0
 26.6527	0
 26.6627	0
 26.6727	0
 26.6827	0
 26.6927	0
 26.7027	0
 26.7127	0
 26.7227	0
 26.7327	0
 26.7427	0
 26.7527	0
 26.7627	0
 26.7727	0
 26.7827	0
 26.7927	0
 26.8027	0
 26.8127	0
 26.8227	0
 26.8327	0
 26.8427	0
 26.8527	0
 26.8627	0
 26.8727	0
 26.8827	0
 26.8927	0
 26.9027	0
 26.9127	0
 26.9227	0
 26.9327	0
 26.9427	0
 26.9527	0
 26.9627	0
 26.9727	0
 26.9827	0
 26.9927	0
 27.0027	0
 27.0127	0
 27.0227	0
 27.0327	0
 27.0427	0
 27.0527	0
 27.0627	0
 27.0727	0
 27.0827	0
 27.0927	0
 27.1027	0
 27.1127	0
 27.1227	0
 27.1327	0
 27.1427	0
 27.1527	0
 27.1627	0
 27.1727	0
 27.1827	0
 27.1927	0
 27.2027	0
 27.2127	0
 27.2227	0
 27.2327	0
 27.2427	0
 27.2527	0
 27.2627	0
 27.2727	0
 27.2827	0
 27.2927	0
 27.3027	0
 27.3127	0
 27.3227	0
 27.3327	0
 27.3427	0
 27.3527	0
 27.3627	0
 27.3727	0
 27.3827	0
 27.3927	0
 27.4027	0
 27.4127	0
 27.4227	0
 27.4327	0
 27.4427	0
 27.4527	0
 27.4627	0
 27.4727	0
 27.4827	0
 27.4927	0
 27.5028	0
 27.5128	0
 27.5228	0
 27.5328	0
 27.5428	0
 27.5528	0
 27.5628	0
 27.5728	0
 27.5828	0
 27.5928	0
 27.6028	0
 27.6128	0
 27.6228	0
 27.6328	0
 27.6428	0
 27.6528	0
 27.6628	0
 27.6728	0
 27.6828	0
 27.6928	0
 27.7028	0
 27.7128	0
 27.7228	0
 27.7328	0
 27.7428	0
 27.7528	0
 27.7628	0
 27.7728	0
 27.7828	0
 27.7928	0
 27.8028	0
 27.8128	0
 27.8228	0
 27.8328	0
 27.8428	0
 27.8528	0
 27.8628	0
 27.8728	0
 27.8828	0
 27.8928	0
 27.9028	0
 27.9128	0
 27.9228	0
 27.9328	0
 27.9428	0
 27.9528	0
 27.9628	0
 27.9728	0
 27.9828	0
 27.9928	0
 28.0028	0
 28.0128	0
 28.0228	0
 28.0328	0
 28.0428	0
 28.0528	0
 28.0628	0
 28.0728	0
 28.0828	0
 28.0928	0
 28.1028	0
 28.1128	0
 28.1228	0
 28.1328	0
 28.1428	0
 28.1528	0
 28.1628	0
 28.1728	0
 28.1828	0
 28.1928	0
 28.2028	0
 28.2128	0
 28.2228	0
 28.2328	0
 28.2428	0
 28.2528	0
 28.2628	0
 28.2728	0
 28.2828	0
 28.2928	0
 28.3028	0
 28.3128	0
 28.3228	0
 28.3328	0
 28.3428	0
 28.3528	0
 28.3628	0
 28.3728	0
 28.3828	0
 28.3928	0
 28.4028	0
 28.4128	0
 28.4228	0
 28.4328	0
 28.4428	0
 28.4528	0
 28.4628	0
 28.4728	0
 28.4828	0
 28.4928	0
 28.5029	0
 28.5129	0
 28.5229	0
 28.5329	0
 28.5429	0
 28.5529	0
 28.5629	0
 28.5729	0
 28.5829	0
 28.5929	0
 28.6029	0
 28.6129	0
 28.6229	0
 28.6329	0
 28.6429	0
 28.6529	0
 28.6629	0
 28.6729	0
 28.6829	0
 28.6929	0
 28.7029	0
 28.7129	0
 28.7229	0
 28.7329	0
 28.7429	0
 28.7529	0
 28.7629	0
 28.7729	0
 28.7829	0
 28.7929	0
 28.8029	0
 28.8129	0
 28.8229	0
 28.8329	0
 28.8429	0
 28.8529	0
 28.8629	0
 28.8729	0
 28.8829	0
 28.8929	0
 28.9029	0
 28.9129	0
 28.9229	0
 28.9329	0
 28.9429	0
 28.9529	0
 28.9629	0
 28.9729	0
 28.9829	0
 28.9929	0
 29.0029	0
 29.0129	0
 29.0229	0
 29.0329	0
 29.0429	0
 29.0529	0
 29.0629	0
 29.0729	0
 29.0829	0
 29.0929	0
 29.1029	0
 29.1129	0
 29.1229	0
 29.1329	0
 29.1429	0
 29.1529	0
 29.1629	0
 29.1729	0
 29.1829	0
 29.1929	0
 29.2029	0
 29.2129	0
 29.2229	0
 29.2329	0
 29.2429	0
 29.2529	0
 29.2629	0
 29.2729	0
 29.2829	0
 29.2929	0
 29.3029	0
 29.3129	0
 29.3229	0
 29.3329	0
 29.3429	0
 29.3529	0
 29.3629	0
 29.3729	0
 29.3829	0
 29.3929	0
 29.4029	0
 29.4129	0
 29.4229	0
 29.4329	0
 29.4429	0
 29.4529	0
 29.4629	0
 29.4729	0
 29.4829	0
 29.4929	0
 29.503	0
 29.513	0
 29.523	0
 29.533	0
 29.543	0
 29.553	0
 29.563	0
 29.573	0
 29.583	0
 29.593	0
 29.603	0
 29.613	0
 29.623	0
 29.633	0
 29.643	0
 29.653	0
 29.663	0
 29.673	0
 29.683	0
 29.693	0
 29.703	0
 29.713	0
 29.723	0
 29.733	0
 29.743	0
 29.753	0
 29.763	0
 29.773	0
 29.783	0
 29.793	0
 29.803	0
 29.813	0
 29.823	0
 29.833	0
 29.843	0
 29.853	0
 29.863	0
 29.873	0
 29.883	0
 29.893	0
 29.903	0
 29.913	0
 29.923	0
 29.933	0
 29.943	0
 29.953	0
 29.963	0
 29.973	0
 29.983	0
 29.993	0
 30.003	0
 30.013	0
 30.023	0
 30.033	0
 30.043	0
 30.053	0
 30.063	0
 30.073	0
 30.083	0
 30.093	0
 30.103	0
 30.113	0
 30.123	0
 30.133	0
 30.143	0
 30.153	0
 30.163	0
 30.173	0
 30.183	0
 30.193	0
 30.203	0
 30.213	0
 30.223	0
 30.233	0
 30.243	0
 30.253	0
 30.263	0
 30.273	0
 30.283	0
 30.293	0
 30.303	0
 30.313	0
 30.323	0
 30.333	0
 30.343	0
 30.353	0
 30.363	0
 30.373	0
 30.383	0
 30.393	0
 30.403	0
 30.413	0
 30.423	0
 30.433	0
 30.443	0
 30.453	0
 30.463	0
 30.473	0
 30.483	0
 30.493	0
 30.5031	0
 30.5131	0
 30.5231	0
 30.5331	0
 30.5431	0
 30.5531	0
 30.5631	0
 30.5731	0
 30.5831	0
 30.5931	0
 30.6031	0
 30.6131	0
 30.6231	0
 30.6331	0
 30.6431	0
 30.6531	0
 30.6631	0
 30.6731	0
 30.6831	0
 30.6931	0
 30.7031	0
 30.7131	0
 30.7231	0
 30.7331	0
 30.7431	0
 30.7531	0
 30.7631	0
 30.7731	0
 30.7831	0
 30.7931	0
 30.8031	0
 30.8131	0
 30.8231	0
 30.8331	0
 30.8431	0
 30.8531	0
 30.8631	0
 30.8731	0
 30.8831	0
 30.8931	0
 30.9031	0
 30.9131	0
 30.9231	0
 30.9331	0
 30.9431	0
 30.9531	0
 30.9631	0
 30.9731	0
 30.9831	0
 30.9931	0
 31.0031	0
 31.0131	0
 31.0231	0
 31.0331	0
 31.0431	0
 31.0531	0
 31.0631	0
 31.0731	0
 31.0831	0
 31.0931	0
 31.1031	0
 31.1131	0
 31.1231	0
 31.1331	0
 31.1431	0
 31.1531	0
 31.1631	0
 31.1731	0
 31.1831	0
 31.1931	0
 31.2031	0
 31.2131	0
 31.2231	0
 31.2331	0
 31.2431	0
 31.2531	0
 31.2631	0
 31.2731	0
 31.2831	0
 31.2931	0
 31.3031	0
 31.3131	0
 31.3231	0
 31.3331	0
 31.3431	0
 31.3531	0
 31.3631	0
 31.3731	0
 31.3831	0
 31.3931	0
 31.4031	0
 31.4131	0
 31.4231	0
 31.4331	0
 31.4431	0
 31.4531	0
 31.4631	0
 31.4731	0
 31.4831	0
 31.4931	0
 31.5032	0
 31.5132	0
 31.5232	0
 31.5332	0
 31.5432	0
 31.5532	0
 31.5632	0
 31.5732	0
 31.5832	0
 31.5932	0
 31.6032	0
 31.6132	0
 31.6232	0
 31.6332	0
 31.6432	0
 31.6532	0
 31.6632	0
 31.6732	0
 31.6832	0
 31.6932	0
 31.7032	0
 31.7132	0
 31.7232	0
 31.7332	0
 31.7432	0
 31.7532	0
 31.7632	0
 31.7732	0
 31.7832	0
 31.7932	0
 31.8032	0
 31.8132	0
 31.8232	0
 31.8332	0
 31.8432	0
 31.8532	0
 31.8632	0
 31.8732	0
 31.8832	0
 31.8932	0
 31.9032	0
 31.9132	0
 31.9232	0
 31.9332	0
 31.9432	0
 31.9532	0
 31.9632	0
 31.9732	0
 31.9832	0
 31.9932	0
 32.0032	0
 32.0132	0
 32.0232	0
 32.0332	0
 32.0432	0
 32.0532	0
 32.0632	0
 32.0732	0
 32.0832	0
 32.0932	0
 32.1032	0
 32.1132	0
 32.1232	0
 32.1332	0
 32.1432	0
 32.1532	0
 32.1632	0
 32.1732	0
 32.1832	0
 32.1932	0
 32.2032	0
 32.2132	0
 32.2232	0
 32.2332	0
 32.2432	0
 32.2532	0
 32.2632	0
 32.2732	0
 32.2832	0
 32.2932	0
 32.3032	0
 32.3132	0
 32.3232	0
 32.3332	0
 32.3432	0
 32.3532	0
 32.3632	0
 32.3732	0
 32.3832	0
 32.3932	0
 32.4032	0
 32.4132	0
 32.4232	0
 32.4332	0
 32.4432	0
 32.4532	0
 32.4632	0
 32.4732	0
 32.4832	0
 32.4932	0
 32.5033	0
 32.5133	0
 32.5233	0
 32.5333	0
 32.5433	0
 32.5533	0
 32.5633	0
 32.5733	0
 32.5833	0
 32.5933	0
 32.6033	0
 32.6133	0
 32.6233	0
 32.6333	0
 32.6433	0
 32.6533	0
 32.6633	0
 32.6733	0
 32.6833	0
 32.6933	0
 32.7033	0
 32.7133	0
 32.7233	0
 32.7333	0
 32.7433	0
 32.7533	0
 32.7633	0
 32.7733	0
 32.7833	0
 32.7933	0
 32.8033	0
 32.8133	0
 32.8233	0
 32.8333	0
 32.8433	0
 32.8533	0
 32.8633	0
 32.8733	0
 32.8833	0
 32.8933	0
 32.9033	0
 32.9133	0
 32.9233	0
 32.9333	0
 32.9433	0
 32.9533	0
 32.9633	0
 32.9733	0
 32.9833	0
 32.9933	0
 33.0033	0
 33.0133	0
 33.0233	0
 33.0333	0
 33.0433	0
 33.0533	0
 33.0633	0
 33.0733	0
 33.0833	0
 33.0933	0
 33.1033	0
 33.1133	0
 33.1233	0
 33.1333	0
 33.1433	0
 33.1533	0
 33.1633	0
 33.1733	0
 33.1833	0
 33.1933	0
 33.2033	0
 33.2133	0
 33.2233	0
 33.2333	0
 33.2433	0
 33.2533	0
 33.2633	0
 33.2733	0
 33.2833	0
 33.2933	0
 33.3033	0
 33.3133	0
 33.3233	0
 33.3333	0
 33.3433	0
 33.3533	0
 33.3633	0
 33.3733	0
 33.3833	0
 33.3933	0
 33.4033	0
 33.4133	0
 33.4233	0
 33.4333	0
 33.4433	0
 33.4533	0
 33.4633	0
 33.4733	0
 33.4833	0
 33.4933	0
 33.5034	0
 33.5134	0
 33.5234	0
 33.5334	0
 33.5434	0
 33.5534	0
 33.5634	0
 33.5734	0
 33.5834	0
 33.5934	0
 33.6034	0
 33.6134	0
 33.6234	0
 33.6334	0
 33.6434	0
 33.6534	0
 33.6634	0
 33.6734	0
 33.6834	0
 33.6934	0
 33.7034	0
 33.7134	0
 33.7234	0
 33.7334	0
 33.7434	0
 33.7534	0
 33.7634	0
 33.7734	0
 33.7834	0
 33.7934	0
 33.8034	0
 33.8134	0
 33.8234	0
 33.8334	0
 33.8434	0
 33.8534	0
 33.8634	0
 33.8734	0
 33.8834	0
 33.8934	0
 33.9034	0
 33.9134	0
 33.9234	0
 33.9334	0
 33.9434	0
 33.9534	0
 33.9634	0
 33.9734	0
 33.9834	0
 33.9934	0
 34.0034	0
 34.0134	0
 34.0234	0
 34.0334	0
 34.0434	0
 34.0534	0
 34.0634	0
 34.0734	0
 34.0834	0
 34.0934	0
 34.1034	0
 34.1134	0
 34.1234	0
 34.1334	0
 34.1434	0
 34.1534	0
 34.1634	0
 34.1734	0
 34.1834	0
 34.1934	0
 34.2034	0
 34.2134	0
 34.2234	0
 34.2334	0
 34.2434	0
 34.2534	0
 34.2634	0
 34.2734	0
 34.2834	0
 34.2934	0
 34.3034	0
 34.3134	0
 34.3234	0
 34.3334	0
 34.3434	0
 34.3534	0
 34.3634	0
 34.3734	0
 34.3834	0
 34.3934	0
 34.4034	0
 34.4134	0
 34.4234	0
 34.4334	0
 34.4434	0
 34.4534	0
 34.4634	0
 34.4734	0
 34.4834	0
 34.4934	0
 34.5035	0
 34.5135	0
 34.5235	0
 34.5335	0
 34.5435	0
 34.5535	0
 34.5635	0
 34.5735	0
 34.5835	0
 34.5935	0
 34.6035	0
 34.6135	0
 34.6235	0
 34.6335	0
 34.6435	0
 34.6535	0
 34.6635	0
 34.6735	0
 34.6835	0
 34.6935	0
 34.7035	0
 34.7135	0
 34.7235	0
 34.7335	0
 34.7435	0
 34.7535	0
 34.7635	0
 34.7735	0
 34.7835	0
 34.7935	0
 34.8035	0
 34.8135	0
 34.8235	0
 34.8335	0
 34.8435	0
 34.8535	0
 34.8635	0
 34.8735	0
 34.8835	0
 34.8935	0
 34.9035	0
 34.9135	0
 34.9235	0
 34.9335	0
 34.9435	0
 34.9535	0
 34.9635	0
 34.9735	0
 34.9835	0
 34.9935	0
 35.0035	0
 35.0135	0
 35.0235	0
 35.0335	0
 35.0435	0
 35.0535	0
 35.0635	0
 35.0735	0
 35.0835	0
 35.0935	0
 35.1035	0
 35.1135	0
 35.1235	0
 35.1335	0
 35.1435	0
 35.1535	0
 35.1635	0
 35.1735	0
 35.1835	0
 35.1935	0
 35.2035	0
 35.2135	0
 35.2235	0
 35.2335	0
 35.2435	0
 35.2535	0
 35.2635	0
 35.2735	0
 35.2835	0
 35.2935	0
 35.3035	0
 35.3135	0
 35.3235	0
 35.3335	0
 35.3435	0
 35.3535	0
 35.3635	0
 35.3735	0
 35.3835	0
 35.3935	0
 35.4035	0
 35.4135	0
 35.4235	0
 35.4335	0
 35.4435	0
 35.4535	0
 35.4635	0
 35.4735	0
 35.4835	0
 35.4935	0
 35.5036	0
 35.5136	0
 35.5236	0
 35.5336	0
 35.5436	0
 35.5536	0
 35.5636	0
 35.5736	0
 35.5836	0
 35.5936	0
 35.6036	0
 35.6136	0
 35.6236	0
 35.6336	0
 35.6436	0
 35.6536	0
 35.6636	0
 35.6736	0
 35.6836	0
 35.6936	0
 35.7036	0
 35.7136	0
 35.7236	0
 35.7336	0
 35.7436	0
 35.7536	0
 35.7636	0
 35.7736	0
 35.7836	0
 35.7936	0
 35.8036	0
 35.8136	0
 35.8236	0
 35.8336	0
 35.8436	0
 35.8536	0
 35.8636	0
 35.8736	0
 35.8836	0
 35.8936	0
 35.9036	0
 35.9136	0
 35.9236	0
 35.9336	0
 35.9436	0
 35.9536	0
 35.9636	0
 35.9736	0
 35.9836	0
 35.9936	0
 36.0036	0
 36.0136	0
 36.0236	0
 36.0336	0
 36.0436	0
 36.0536	0
 36.0636	0
 36.0736	0
 36.0836	0
 36.0936	0
 36.1036	0
 36.1136	0
 36.1236	0
 36.1336	0
 36.1436	0
 36.1536	0
 36.1636	0
 36.1736	0
 36.1836	0
 36.1936	0
 36.2036	0
 36.2136	0
 36.2236	0
 36.2336	0
 36.2436	0
 36.2536	0
 36.2636	0
 36.2736	0
 36.2836	0
 36.2936	0
 36.3036	0
 36.3136	0
 36.3236	0
 36.3336	0
 36.3436	0
 36.3536	0
 36.3636	0
 36.3736	0
 36.3836	0
 36.3936	0
 36.4036	0
 36.4136	0
 36.4236	0
 36.4336	0
 36.4436	0
 36.4536	0
 36.4636	0
 36.4736	0
 36.4836	0
 36.4936	0
 36.5037	0
 36.5137	0
 36.5237	0
 36.5337	0
 36.5437	0
 36.5537	0
 36.5637	0
 36.5737	0
 36.5837	0
 36.5937	0
 36.6037	0
 36.6137	0
 36.6237	0
 36.6337	0
 36.6437	0
 36.6537	0
 36.6637	0
 36.6737	0
 36.6837	0
 36.6937	0
 36.7037	0
 36.7137	0
 36.7237	0
 36.7337	0
 36.7437	0
 36.7537	0
 36.7637	0
 36.7737	0
 36.7837	0
 36.7937	0
 36.8037	0
 36.8137	0
 36.8237	0
 36.8337	0
 36.8437	0
 36.8537	0
 36.8637	0
 36.8737	0
 36.8837	0
 36.8937	0
 36.9037	0
 36.9137	0
 36.9237	0
 36.9337	0
 36.9437	0
 36.9537	0
 36.9637	0
 36.9737	0
 36.9837	0
 36.9937	0
 37.0037	0
 37.0137	0
 37.0237	0
 37.0337	0
 37.0437	0
 37.0537	0
 37.0637	0
 37.0737	0
 37.0837	0
 37.0937	0
 37.1037	0
 37.1137	0
 37.1237	0
 37.1337	0
 37.1437	0
 37.1537	0
 37.1637	0
 37.1737	0
 37.1837	0
 37.1937	0
 37.2037	0
 37.2137	0
 37.2237	0
 37.2337	0
 37.2437	0
 37.2537	0
 37.2637	0
 37.2737	0
 37.2837	0
 37.2937	0
 37.3037	0
 37.3137	0
 37.3237	0
 37.3337	0
 37.3437	0
 37.3537	0
 37.3637	0
 37.3737	0
 37.3837	0
 37.3937	0
 37.4037	0
 37.4137	0
 37.4237	0
 37.4337	0
 37.4437	0
 37.4537	0
 37.4637	0
 37.4737	0
 37.4837	0
 37.4937	0
 37.5038	0
 37.5138	0
 37.5238	0
 37.5338	0
 37.5438	0
 37.5538	0
 37.5638	0
 37.5738	0
 37.5838	0
 37.5938	0
 37.6038	0
 37.6138	0
 37.6238	0
 37.6338	0
 37.6438	0
 37.6538	0
 37.6638	0
 37.6738	0
 37.6838	0
 37.6938	0
 37.7038	0
 37.7138	0
 37.7238	0
 37.7338	0
 37.7438	0
 37.7538	0
 37.7638	0
 37.7738	0
 37.7838	0
 37.7938	0
 37.8038	0
 37.8138	0
 37.8238	0
 37.8338	0
 37.8438	0
 37.8538	0
 37.8638	0
 37.8738	0
 37.8838	0
 37.8938	0
 37.9038	0
 37.9138	0
 37.9238	0
 37.9338	0
 37.9438	0
 37.9538	0
 37.9638	0
 37.9738	0
 37.9838	0
 37.9938	0
 38.0038	0
 38.0138	0
 38.0238	0
 38.0338	0
 38.0438	0
 38.0538	0
 38.0638	0
 38.0738	0
 38.0838	0
 38.0938	0
 38.1038	0
 38.1138	0
 38.1238	0
 38.1338	0
 38.1438	0
 38.1538	0
 38.1638	0
 38.1738	0
 38.1838	0
 38.1938	0
 38.2038	0
 38.2138	0
 38.2238	0
 38.2338	0
 38.2438	0
 38.2538	0
 38.2638	0
 38.2738	0
 38.2838	0
 38.2938	0
 38.3038	0
 38.3138	0
 38.3238	0
 38.3338	0
 38.3438	0
 38.3538	0
 38.3638	0
 38.3738	0
 38.3838	0
 38.3938	0
 38.4038	0
 38.4138	0
 38.4238	0
 38.4338	0
 38.4438	0
 38.4538	0
 38.4638	0
 38.4738	0
 38.4838	0
 38.4938	0
 38.5039	0
 38.5139	0
 38.5239	0
 38.5339	0
 38.5439	0
 38.5539	0
 38.5639	0
 38.5739	0
 38.5839	0
 38.5939	0
 38.6039	0
 38.6139	0
 38.6239	0
 38.6339	0
 38.6439	0
 38.6539	0
 38.6639	0
 38.6739	0
 38.6839	0
 38.6939	0
 38.7039	0
 38.7139	0
 38.7239	0
 38.7339	0
 38.7439	0
 38.7539	0
 38.7639	0
 38.7739	0
 38.7839	0
 38.7939	0
 38.8039	0
 38.8139	0
 38.8239	0
 38.8339	0
 38.8439	0
 38.8539	0
 38.8639	0
 38.8739	0
 38.8839	0
 38.8939	0
 38.9039	0
 38.9139	0
 38.9239	0
 38.9339	0
 38.9439	0
 38.9539	0
 38.9639	0
 38.9739	0
 38.9839	0
 38.9939	0
 39.0039	0
 39.0139	0
 39.0239	0
 39.0339	0
 39.0439	0
 39.0539	0
 39.0639	0
 39.0739	0
 39.0839	0
 39.0939	0
 39.1039	0
 39.1139	0
 39.1239	0
 39.1339	0
 39.1439	0
 39.1539	0
 39.1639	0
 39.1739	0
 39.1839	0
 39.1939	0
 39.2039	0
 39.2139	0
 39.2239	0
 39.2339	0
 39.2439	0
 39.2539	0
 39.2639	0
 39.2739	0
 39.2839	0
 39.2939	0
 39.3039	0
 39.3139	0
 39.3239	0
 39.3339	0
 39.3439	0
 39.3539	0
 39.3639	0
 39.3739	0
 39.3839	0
 39.3939	0
 39.4039	0
 39.4139	0
 39.4239	0
 39.4339	0
 39.4439	0
 39.4539	0
 39.4639	0
 39.4739	0
 39.4839	0
 39.4939	0
 39.504	0
 39.514	0
 39.524	0
 39.534	0
 39.544	0
 39.554	0
 39.564	0
 39.574	0
 39.584	0
 39.594	0
 39.604	0
 39.614	0
 39.624	0
 39.634	0
 39.644	0
 39.654	0
 39.664	0
 39.674	0
 39.684	0
 39.694	0
 39.704	0
 39.714	0
 39.724	0
 39.734	0
 39.744	0
 39.754	0
 39.764	0
 39.774	0
 39.784	0
 39.794	0
 39.804	0
 39.814	0
 39.824	0
 39.834	0
 39.844	0
 39.854	0
 39.864	0
 39.874	0
 39.884	0
 39.894	0
 39.904	0
 39.914	0
 39.924	0
 39.934	0
 39.944	0
 39.954	0
 39.964	0
 39.974	0
 39.984	0
 39.994	0
 40.004	0
 40.014	0
 40.024	0
 40.034	0
 40.044	0
 40.054	0
 40.064	0
 40.074	0
 40.084	0
 40.094	0
 40.104	0
 40.114	0
 40.124	0
 40.134	0
 40.144	0
 40.154	0
 40.164	0
 40.174	0
 40.184	0
 40.194	0
 40.204	0
 40.214	0
 40.224	0
 40.234	0
 40.244	0
 40.254	0
 40.264	0
 40.274	0
 40.284	0
 40.294	0
 40.304	0
 40.314	0
 40.324	0
 40.334	0
 40.344	0
 40.354	0
 40.364	0
 40.374	0
 40.384	0
 40.394	0
 40.404	0
 40.414	0
 40.424	0
 40.434	0
 40.444	0
 40.454	0
 40.464	0
 40.474	0
 40.484	0
 40.494	0
 40.5041	0
 40.5141	0
 40.5241	0
 40.5341	0
 40.5441	0
 40.5541	0
 40.5641	0
 40.5741	0
 40.5841	0
 40.5941	0
 40.6041	0
 40.6141	0
 40.6241	0
 40.6341	0
 40.6441	0
 40.6541	0
 40.6641	0
 40.6741	0
 40.6841	0
 40.6941	0
 40.7041	0
 40.7141	0
 40.7241	0
 40.7341	0
 40.7441	0
 40.7541	0
 40.7641	0
 40.7741	0
 40.7841	0
 40.7941	0
 40.8041	0
 40.8141	0
 40.8241	0
 40.8341	0
 40.8441	0
 40.8541	0
 40.8641	0
 40.8741	0
 40.8841	0
 40.8941	0
 40.9041	0
 40.9141	0
 40.9241	0
 40.9341	0
 40.9441	0
 40.9541	0
 40.9641	0
 40.9741	0
 40.9841	0
 40.9941	0
 41.0041	0
 41.0141	0
 41.0241	0
 41.0341	0
 41.0441	0
 41.0541	0
 41.0641	0
 41.0741	0
 41.0841	0
 41.0941	0
 41.1041	0
 41.1141	0
 41.1241	0
 41.1341	0
 41.1441	0
 41.1541	0
 41.1641	0
 41.1741	0
 41.1841	0
 41.1941	0
 41.2041	0
 41.2141	0
 41.2241	0
 41.2341	0
 41.2441	0
 41.2541	0
 41.2641	0
 41.2741	0
 41.2841	0
 41.2941	0
 41.3041	0
 41.3141	0
 41.3241	0
 41.3341	0
 41.3441	0
 41.3541	0
 41.3641	0
 41.3741	0
 41.3841	0
 41.3941	0
 41.4041	0
 41.4141	0
 41.4241	0
 41.4341	0
 41.4441	0
 41.4541	0
 41.4641	0
 41.4741	0
 41.4841	0
 41.4941	0
 41.5042	0
 41.5142	0
 41.5242	0
 41.5342	0
 41.5442	0
 41.5542	0
 41.5642	0
 41.5742	0
 41.5842	0
 41.5942	0
 41.6042	0
 41.6142	0
 41.6242	0
 41.6342	0
 41.6442	0
 41.6542	0
 41.6642	0
 41.6742	0
 41.6842	0
 41.6942	0
 41.7042	0
 41.7142	0
 41.7242	0
 41.7342	0
 41.7442	0
 41.7542	0
 41.7642	0
 41.7742	0
 41.7842	0
 41.7942	0
 41.8042	0
 41.8142	0
 41.8242	0
 41.8342	0
 41.8442	0
 41.8542	0
 41.8642	0
 41.8742	0
 41.8842	0
 41.8942	0
 41.9042	0
 41.9142	0
 41.9242	0
 41.9342	0
 41.9442	0
 41.9542	0
 41.9642	0
 41.9742	0
 41.9842	0
 41.9942	0
 42.0042	0
 42.0142	0
 42.0242	0
 42.0342	0
 42.0442	0
 42.0542	0
 42.0642	0
 42.0742	0
 42.0842	0
 42.0942	0
 42.1042	0
 42.1142	0
 42.1242	0
 42.1342	0
 42.1442	0
 42.1542	0
 42.1642	0
 42.1742	0
 42.1842	0
 42.1942	0
 42.2042	0
 42.2142	0
 42.2242	0
 42.2342	0
 42.2442	0
 42.2542	0
 42.2642	0
 42.2742	0
 42.2842	0
 42.2942	0
 42.3042	0
 42.3142	0
 42.3242	0
 42.3342	0
 42.3442	0
 42.3542	0
 42.3642	0
 42.3742	0
 42.3842	0
 42.3942	0
 42.4042	0
 42.4142	0
 42.4242	0
 42.4342	0
 42.4442	0
 42.4542	0
 42.4642	0
 42.4742	0
 42.4842	0
 42.4942	0
 42.5043	0
 42.5143	0
 42.5243	0
 42.5343	0
 42.5443	0
 42.5543	0
 42.5643	0
 42.5743	0
 42.5843	0
 42.5943	0
 42.6043	0
 42.6143	0
 42.6243	0
 42.6343	0
 42.6443	0
 42.6543	0
 42.6643	0
 42.6743	0
 42.6843	0
 42.6943	0
 42.7043	0
 42.7143	0
 42.7243	0
 42.7343	0
 42.7443	0
 42.7543	0
 42.7643	0
 42.7743	0
 42.7843	0
 42.7943	0
 42.8043	0
 42.8143	0
 42.8243	0
 42.8343	0
 42.8443	0
 42.8543	0
 42.8643	0
 42.8743	0
 42.8843	0
 42.8943	0
 42.9043	0
 42.9143	0
 42.9243	0
 42.9343	0
 42.9443	0
 42.9543	0
 42.9643	0
 42.9743	0
 42.9843	0
 42.9943	0
 43.0043	0
 43.0143	0
 43.0243	0
 43.0343	0
 43.0443	0
 43.0543	0
 43.0643	0
 43.0743	0
 43.0843	0
 43.0943	0
 43.1043	0
 43.1143	0
 43.1243	0
 43.1343	0
 43.1443	0
 43.1543	0
 43.1643	0
 43.1743	0
 43.1843	0
 43.1943	0
 43.2043	0
 43.2143	0
 43.2243	0
 43.2343	0
 43.2443	0
 43.2543	0
 43.2643	0
 43.2743	0
 43.2843	0
 43.2943	0
 43.3043	0
 43.3143	0
 43.3243	0
 43.3343	0
 43.3443	0
 43.3543	0
 43.3643	0
 43.3743	0
 43.3843	0
 43.3943	0
 43.4043	0
 43.4143	0
 43.4243	0
 43.4343	0
 43.4443	0
 43.4543	0
 43.4643	0
 43.4743	0
 43.4843	0
 43.4943	0
 43.5044	0
 43.5144	0
 43.5244	0
 43.5344	0
 43.5444	0
 43.5544	0
 43.5644	0
 43.5744	0
 43.5844	0
 43.5944	0
 43.6044	0
 43.6144	0
 43.6244	0
 43.6344	0
 43.6444	0
 43.6544	0
 43.6644	0
 43.6744	0
 43.6844	0
 43.6944	0
 43.7044	0
 43.7144	0
 43.7244	0
 43.7344	0
 43.7444	0
 43.7544	0
 43.7644	0
 43.7744	0
 43.7844	0
 43.7944	0
 43.8044	0
 43.8144	0
 43.8244	0
 43.8344	0
 43.8444	0
 43.8544	0
 43.8644	0
 43.8744	0
 43.8844	0
 43.8944	0
 43.9044	0
 43.9144	0
 43.9244	0
 43.9344	0
 43.9444	0
 43.9544	0
 43.9644	0
 43.9744	0
 43.9844	0
 43.9944	0
 44.0044	0
 44.0144	0
 44.0244	0
 44.0344	0
 44.0444	0
 44.0544	0
 44.0644	0
 44.0744	0
 44.0844	0
 44.0944	0
 44.1044	0
 44.1144	0
 44.1244	0
 44.1344	0
 44.1444	0
 44.1544	0
 44.1644	0
 44.1744	0
 44.1844	0
 44.1944	0
 44.2044	0
 44.2144	0
 44.2244	0
 44.2344	0
 44.2444	0
 44.2544	0
 44.2644	0
 44.2744	0
 44.2844	0
 44.2944	0
 44.3044	0
 44.3144	0
 44.3244	0
 44.3344	0
 44.3444	0
 44.3544	0
 44.3644	0
 44.3744	0
 44.3844	0
 44.3944	0
 44.4044	0
 44.4144	0
 44.4244	0
 44.4344	0
 44.4444	0
 44.4544	0
 44.4644	0
 44.4744	0
 44.4844	0
 44.4944	0
 44.5045	0
 44.5145	0
 44.5245	0
 44.5345	0
 44.5445	0
 44.5545	0
 44.5645	0
 44.5745	0
 44.5845	0
 44.5945	0
 44.6045	0
 44.6145	0
 44.6245	0
 44.6345	0
 44.6445	0
 44.6545	0
 44.6645	0
 44.6745	0
 44.6845	0
 44.6945	0
 44.7045	0
 44.7145	0
 44.7245	0
 44.7345	0
 44.7445	0
 44.7545	0
 44.7645	0
 44.7745	0
 44.7845	0
 44.7945	0
 44.8045	0
 44.8145	0
 44.8245	0
 44.8345	0
 44.8445	0
 44.8545	0
 44.8645	0
 44.8745	0
 44.8845	0
 44.8945	0
 44.9045	0
 44.9145	0
 44.9245	0
 44.9345	0
 44.9445	0
 44.9545	0
 44.9645	0
 44.9745	0
 44.9845	0
 44.9945	0
 45.0045	0
 45.0145	0
 45.0245	0
 45.0345	0
 45.0445	0
 45.0545	0
 45.0645	0
 45.0745	0
 45.0845	0
 45.0945	0
 45.1045	0
 45.1145	0
 45.1245	0
 45.1345	0
 45.1445	0
 45.1545	0
 45.1645	0
 45.1745	0
 45.1845	0
 45.1945	0
 45.2045	0
 45.2145	0
 45.2245	0
 45.2345	0
 45.2445	0
 45.2545	0
 45.2645	0
 45.2745	0
 45.2845	0
 45.2945	0
 45.3045	0
 45.3145	0
 45.3245	0
 45.3345	0
 45.3445	0
 45.3545	0
 45.3645	0
 45.3745	0
 45.3845	0
 45.3945	0
 45.4045	0
 45.4145	0
 45.4245	0
 45.4345	0
 45.4445	0
 45.4545	0
 45.4645	0
 45.4745	0
 45.4845	0
 45.4945	0
 45.5046	0
 45.5146	0
 45.5246	0
 45.5346	0
 45.5446	0
 45.5546	0
 45.5646	0
 45.5746	0
 45.5846	0
 45.5946	0
 45.6046	0
 45.6146	0
 45.6246	0
 45.6346	0
 45.6446	0
 45.6546	0
 45.6646	0
 45.6746	0
 45.6846	0
 45.6946	0
 45.7046	0
 45.7146	0
 45.7246	0
 45.7346	0
 45.7446	0
 45.7546	0
 45.7646	0
 45.7746	0
 45.7846	0
 45.7946	0
 45.8046	0
 45.8146	0
 45.8246	0
 45.8346	0
 45.8446	0
 45.8546	0
 45.8646	0
 45.8746	0
 45.8846	0
 45.8946	0
 45.9046	0
 45.9146	0
 45.9246	0
 45.9346	0
 45.9446	0
 45.9546	0
 45.9646	0
 45.9746	0
 45.9846	0
 45.9946	0
 46.0046	0
 46.0146	0
 46.0246	0
 46.0346	0
 46.0446	0
 46.0546	0
 46.0646	0
 46.0746	0
 46.0846	0
 46.0946	0
 46.1046	0
 46.1146	0
 46.1246	0
 46.1346	0
 46.1446	0
 46.1546	0
 46.1646	0
 46.1746	0
 46.1846	0
 46.1946	0
 46.2046	0
 46.2146	0
 46.2246	0
 46.2346	0
 46.2446	0
 46.2546	0
 46.2646	0
 46.2746	0
 46.2846	0
 46.2946	0
 46.3046	0
 46.3146	0
 46.3246	0
 46.3346	0
 46.3446	0
 46.3546	0
 46.3646	0
 46.3746	0
 46.3846	0
 46.3946	0
 46.4046	0
 46.4146	0
 46.4246	0
 46.4346	0
 46.4446	0
 46.4546	0
 46.4646	0
 46.4746	0
 46.4846	0
 46.4946	0
 46.5047	0
 46.5147	0
 46.5247	0
 46.5347	0
 46.5447	0
 46.5547	0
 46.5647	0
 46.5747	0
 46.5847	0
 46.5947	0
 46.6047	0
 46.6147	0
 46.6247	0
 46.6347	0
 46.6447	0
 46.6547	0
 46.6647	0
 46.6747	0
 46.6847	0
 46.6947	0
 46.7047	0
 46.7147	0
 46.7247	0
 46.7347	0
 46.7447	0
 46.7547	0
 46.7647	0
 46.7747	0
 46.7847	0
 46.7947	0
 46.8047	0
 46.8147	0
 46.8247	0
 46.8347	0
 46.8447	0
 46.8547	0
 46.8647	0
 46.8747	0
 46.8847	0
 46.8947	0
 46.9047	0
 46.9147	0
 46.9247	0
 46.9347	0
 46.9447	0
 46.9547	0
 46.9647	0
 46.9747	0
 46.9847	0
 46.9947	0
 47.0047	0
 47.0147	0
 47.0247	0
 47.0347	0
 47.0447	0
 47.0547	0
 47.0647	0
 47.0747	0
 47.0847	0
 47.0947	0
 47.1047	0
 47.1147	0
 47.1247	0
 47.1347	0
 47.1447	0
 47.1547	0
 47.1647	0
 47.1747	0
 47.1847	0
 47.1947	0
 47.2047	0
 47.2147	0
 47.2247	0
 47.2347	0
 47.2447	0
 47.2547	0
 47.2647	0
 47.2747	0
 47.2847	0
 47.2947	0
 47.3047	0
 47.3147	0
 47.3247	0
 47.3347	0
 47.3447	0
 47.3547	0
 47.3647	0
 47.3747	0
 47.3847	0
 47.3947	0
 47.4047	0
 47.4147	0
 47.4247	0
 47.4347	0
 47.4447	0
 47.4547	0
 47.4647	0
 47.4747	0
 47.4847	0
 47.4947	0
 47.5048	0
 47.5148	0
 47.5248	0
 47.5348	0
 47.5448	0
 47.5548	0
 47.5648	0
 47.5748	0
 47.5848	0
 47.5948	0
 47.6048	0
 47.6148	0
 47.6248	0
 47.6348	0
 47.6448	0
 47.6548	0
 47.6648	0
 47.6748	0
 47.6848	0
 47.6948	0
 47.7048	0
 47.7148	0
 47.7248	0
 47.7348	0
 47.7448	0
 47.7548	0
 47.7648	0
 47.7748	0
 47.7848	0
 47.7948	0
 47.8048	0
 47.8148	0
 47.8248	0
 47.8348	0
 47.8448	0
 47.8548	0
 47.8648	0
 47.8748	0
 47.8848	0
 47.8948	0
 47.9048	0
 47.9148	0
 47.9248	0
 47.9348	0
 47.9448	0
 47.9548	0
 47.9648	0
 47.9748	0
 47.9848	0
 47.9948	0
 48.0048	0
 48.0148	0
 48.0248	0
 48.0348	0
 48.0448	0
 48.0548	0
 48.0648	0
 48.0748	0
 48.0848	0
 48.0948	0
 48.1048	0
 48.1148	0
 48.1248	0
 48.1348	0
 48.1448	0
 48.1548	0
 48.1648	0
 48.1748	0
 48.1848	0
 48.1948	0
 48.2048	0
 48.2148	0
 48.2248	0
 48.2348	0
 48.2448	0
 48.2548	0
 48.2648	0
 48.2748	0
 48.2848	0
 48.2948	0
 48.3048	0
 48.3148	0
 48.3248	0
 48.3348	0
 48.3448	0
 48.3548	0
 48.3648	0
 48.3748	0
 48.3848	0
 48.3948	0
 48.4048	0
 48.4148	0
 48.4248	0
 48.4348	0
 48.4448	0
 48.4548	0
 48.4648	0
 48.4748	0
 48.4848	0
 48.4948	0
 48.5049	0
 48.5149	0
 48.5249	0
 48.5349	0
 48.5449	0
 48.5549	0
 48.5649	0
 48.5749	0
 48.5849	0
 48.5949	0
 48.6049	0
 48.6149	0
 48.6249	0
 48.6349	0
 48.6449	0
 48.6549	0
 48.6649	0
 48.6749	0
 48.6849	0
 48.6949	0
 48.7049	0
 48.7149	0
 48.7249	0
 48.7349	0
 48.7449	0
 48.7549	0
 48.7649	0
 48.7749	0
 48.7849	0
 48.7949	0
 48.8049	0
 48.8149	0
 48.8249	0
 48.8349	0
 48.8449	0
 48.8549	0
 48.8649	0
 48.8749	0
 48.8849	0
 48.8949	0
 48.9049	0
 48.9149	0
 48.9249	0
 48.9349	0
 48.9449	0
 48.9549	0
 48.9649	0
 48.9749	0
 48.9849	0
 48.9949	0
 49.0049	0
 49.0149	0
 49.0249	0
 49.0349	0
 49.0449	0
 49.0549	0
 49.0649	0
 49.0749	0
 49.0849	0
 49.0949	0
 49.1049	0
 49.1149	0
 49.1249	0
 49.1349	0
 49.1449	0
 49.1549	0
 49.1649	0
 49.1749	0
 49.1849	0
 49.1949	0
 49.2049	0
 49.2149	0
 49.2249	0
 49.2349	0
 49.2449	0
 49.2549	0
 49.2649	0
 49.2749	0
 49.2849	0
 49.2949	0
 49.3049	0
 49.3149	0
 49.3249	0
 49.3349	0
 49.3449	0
 49.3549	0
 49.3649	0
 49.3749	0
 49.3849	0
 49.3949	0
 49.4049	0
 49.4149	0
 49.4249	0
 49.4349	0
 49.4449	0
 49.4549	0
 49.4649	0
 49.4749	0
 49.4849	0
 49.4949	0
 49.505	0
 49.515	0
 49.525	0
 49.535	0
 49.545	0
 49.555	0
 49.565	0
 49.575	0
 49.585	0
 49.595	0
 49.605	0
 49.615	0
 49.625	0
 49.635	0
 49.645	0
 49.655	0
 49.665	0
 49.675	0
 49.685	0
 49.695	0
 49.705	0
 49.715	0
 49.725	0
 49.735	0
 49.745	0
 49.755	0
 49.765	0
 49.775	0
 49.785	0
 49.795	0
 49.805	0
 49.815	0
 49.825	0
 49.835	0
 49.845	0
 49.855	0
 49.865	0
 49.875	0
 49.885	0
 49.895	0
 49.905	0
 49.915	0
 49.925	0
 49.935	0
 49.945	0
 49.955	0
 49.965	0
 49.975	0
 49.985	0
 49.995	0
 50.005	0
 50.015	0
 50.025	0
 50.035	0
 50.045	0
 50.055	0
 50.065	0
 50.075	0
 50.085	0
 50.095	0
 50.105	0
 50.115	0
 50.125	0
 50.135	0
 50.145	0
 50.155	0
 50.165	0
 50.175	0
 50.185	0
 50.195	0
 50.205	0
 50.215	0
 50.225	0
 50.235	0
 50.245	0
 50.255	0
 50.265	0
 50.275	0
 50.285	0
 50.295	0
 50.305	0
 50.315	0
 50.325	0
 50.335	0
 50.345	0
 50.355	0
 50.365	0
 50.375	0
 50.385	0
 50.395	0
 50.405	0
 50.415	0
 50.425	0
 50.435	0
 50.445	0
 50.455	0
 50.465	0
 50.475	0
 50.485	0
 50.495	0
 50.5051	0
 50.5151	0
 50.5251	0
 50.5351	0
 50.5451	0
 50.5551	0
 50.5651	0
 50.5751	0
 50.5851	0
 50.5951	0
 50.6051	0
 50.6151	0
 50.6251	0
 50.6351	0
 50.6451	0
 50.6551	0
 50.6651	0
 50.6751	0
 50.6851	0
 50.6951	0
 50.7051	0
 50.7151	0
 50.7251	0
 50.7351	0
 50.7451	0
 50.7551	0
 50.7651	0
 50.7751	0
 50.7851	0
 50.7951	0
 50.8051	0
 50.8151	0
 50.8251	0
 50.8351	0
 50.8451	0
 50.8551	0
 50.8651	0
 50.8751	0
 50.8851	0
 50.8951	0
 50.9051	0
 50.9151	0
 50.9251	0
 50.9351	0
 50.9451	0
 50.9551	0
 50.9651	0
 50.9751	0
 50.9851	0
 50.9951	0
 51.0051	0
 51.0151	0
 51.0251	0
 51.0351	0
 51.0451	0
 51.0551	0
 51.0651	0
 51.0751	0
 51.0851	0
 51.0951	0
 51.1051	0
 51.1151	0
 51.1251	0
 51.1351	0
 51.1451	0
 51.1551	0
 51.1651	0
 51.1751	0
 51.1851	0
 51.1951	0
 51.2051	0
 51.2151	0
 51.2251	0
 51.2351	0
 51.2451	0
 51.2551	0
 51.2651	0
 51.2751	0
 51.2851	0
 51.2951	0
 51.3051	0
 51.3151	0
 51.3251	0
 51.3351	0
 51.3451	0
 51.3551	0
 51.3651	0
 51.3751	0
 51.3851	0
 51.3951	0
 51.4051	0
 51.4151	0
 51.4251	0
 51.4351	0
 51.4451	0
 51.4551	0
 51.4651	0
 51.4751	0
 51.4851	0
 51.4951	0
 51.5052	0
 51.5152	0
 51.5252	0
 51.5352	0
 51.5452	0
 51.5552	0
 51.5652	0
 51.5752	0
 51.5852	0
 51.5952	0
 51.6052	0
 51.6152	0
 51.6252	0
 51.6352	0
 51.6452	0
 51.6552	0
 51.6652	0
 51.6752	0
 51.6852	0
 51.6952	0
 51.7052	0
 51.7152	0
 51.7252	0
 51.7352	0
 51.7452	0
 51.7552	0
 51.7652	0
 51.7752	0
 51.7852	0
 51.7952	0
 51.8052	0
 51.8152	0
 51.8252	0
 51.8352	0
 51.8452	0
 51.8552	0
 51.8652	0
 51.8752	0
 51.8852	0
 51.8952	0
 51.9052	0
 51.9152	0
 51.9252	0
 51.9352	0
 51.9452	0
 51.9552	0
 51.9652	0
 51.9752	0
 51.9852	0
 51.9952	0
 52.0052	0
 52.0152	0
 52.0252	0
 52.0352	0
 52.0452	0
 52.0552	0
 52.0652	0
 52.0752	0
 52.0852	0
 52.0952	0
 52.1052	0
 52.1152	0
 52.1252	0
 52.1352	0
 52.1452	0
 52.1552	0
 52.1652	0
 52.1752	0
 52.1852	0
 52.1952	0
 52.2052	0
 52.2152	0
 52.2252	0
 52.2352	0
 52.2452	0
 52.2552	0
 52.2652	0
 52.2752	0
 52.2852	0
 52.2952	0
 52.3052	0
 52.3152	0
 52.3252	0
 52.3352	0
 52.3452	0
 52.3552	0
 52.3652	0
 52.3752	0
 52.3852	0
 52.3952	0
 52.4052	0
 52.4152	0
 52.4252	0
 52.4352	0
 52.4452	0
 52.4552	0
 52.4652	0
 52.4752	0
 52.4852	0
 52.4952	0
 52.5053	0
 52.5153	0
 52.5253	0
 52.5353	0
 52.5453	0
 52.5553	0
 52.5653	0
 52.5753	0
 52.5853	0
 52.5953	0
 52.6053	0
 52.6153	0
 52.6253	0
 52.6353	0
 52.6453	0
 52.6553	0
 52.6653	0
 52.6753	0
 52.6853	0
 52.6953	0
 52.7053	0
 52.7153	0
 52.7253	0
 52.7353	0
 52.7453	0
 52.7553	0
 52.7653	0
 52.7753	0
 52.7853	0
 52.7953	0
 52.8053	0
 52.8153	0
 52.8253	0
 52.8353	0
 52.8453	0
 52.8553	0
 52.8653	0
 52.8753	0
 52.8853	0
 52.8953	0
 52.9053	0
 52.9153	0
 52.9253	0
 52.9353	0
 52.9453	0
 52.9553	0
 52.9653	0
 52.9753	0
 52.9853	0
 52.9953	0
 53.0053	0
 53.0153	0
 53.0253	0
 53.0353	0
 53.0453	0
 53.0553	0
 53.0653	0
 53.0753	0
 53.0853	0
 53.0953	0
 53.1053	0
 53.1153	0
 53.1253	0
 53.1353	0
 53.1453	0
 53.1553	0
 53.1653	0
 53.1753	0
 53.1853	0
 53.1953	0
 53.2053	0
 53.2153	0
 53.2253	0
 53.2353	0
 53.2453	0
 53.2553	0
 53.2653	0
 53.2753	0
 53.2853	0
 53.2953	0
 53.3053	0
 53.3153	0
 53.3253	0
 53.3353	0
 53.3453	0
 53.3553	0
 53.3653	0
 53.3753	0
 53.3853	0
 53.3953	0
 53.4053	0
 53.4153	0
 53.4253	0
 53.4353	0
 53.4453	0
 53.4553	0
 53.4653	0
 53.4753	0
 53.4853	0
 53.4953	0
 53.5054	0
 53.5154	0
 53.5254	0
 53.5354	0
 53.5454	0
 53.5554	0
 53.5654	0
 53.5754	0
 53.5854	0
 53.5954	0
 53.6054	0
 53.6154	0
 53.6254	0
 53.6354	0
 53.6454	0
 53.6554	0
 53.6654	0
 53.6754	0
 53.6854	0
 53.6954	0
 53.7054	0
 53.7154	0
 53.7254	0
 53.7354	0
 53.7454	0
 53.7554	0
 53.7654	0
 53.7754	0
 53.7854	0
 53.7954	0
 53.8054	0
 53.8154	0
 53.8254	0
 53.8354	0
 53.8454	0
 53.8554	0
 53.8654	0
 53.8754	0
 53.8854	0
 53.8954	0
 53.9054	0
 53.9154	0
 53.9254	0
 53.9354	0
 53.9454	0
 53.9554	0
 53.9654	0
 53.9754	0
 53.9854	0
 53.9954	0
 54.0054	0
 54.0154	0
 54.0254	0
 54.0354	0
 54.0454	0
 54.0554	0
 54.0654	0
 54.0754	0
 54.0854	0
 54.0954	0
 54.1054	0
 54.1154	0
 54.1254	0
 54.1354	0
 54.1454	0
 54.1554	0
 54.1654	0
 54.1754	0
 54.1854	0
 54.1954	0
 54.2054	0
 54.2154	0
 54.2254	0
 54.2354	0
 54.2454	0
 54.2554	0
 54.2654	0
 54.2754	0
 54.2854	0
 54.2954	0
 54.3054	0
 54.3154	0
 54.3254	0
 54.3354	0
 54.3454	0
 54.3554	0
 54.3654	0
 54.3754	0
 54.3854	0
 54.3954	0
 54.4054	0
 54.4154	0
 54.4254	0
 54.4354	0
 54.4454	0
 54.4554	0
 54.4654	0
 54.4754	0
 54.4854	0
 54.4954	0
 54.5055	0
 54.5155	0
 54.5255	0
 54.5355	0
 54.5455	0
 54.5555	0
 54.5655	0
 54.5755	0
 54.5855	0
 54.5955	0
 54.6055	0
 54.6155	0
 54.6255	0
 54.6355	0
 54.6455	0
 54.6555	0
 54.6655	0
 54.6755	0
 54.6855	0
 54.6955	0
 54.7055	0
 54.7155	0
 54.7255	0
 54.7355	0
 54.7455	0
 54.7555	0
 54.7655	0
 54.7755	0
 54.7855	0
 54.7955	0
 54.8055	0
 54.8155	0
 54.8255	0
 54.8355	0
 54.8455	0
 54.8555	0
 54.8655	0
 54.8755	0
 54.8855	0
 54.8955	0
 54.9055	0
 54.9155	0
 54.9255	0
 54.9355	0
 54.9455	0
 54.9555	0
 54.9655	0
 54.9755	0
 54.9855	0
 54.9955	0
 55.0055	0
 55.0155	0
 55.0255	0
 55.0355	0
 55.0455	0
 55.0555	0
 55.0655	0
 55.0755	0
 55.0855	0
 55.0955	0
 55.1055	0
 55.1155	0
 55.1255	0
 55.1355	0
 55.1455	0
 55.1555	0
 55.1655	0
 55.1755	0
 55.1855	0
 55.1955	0
 55.2055	0
 55.2155	0
 55.2255	0
 55.2355	0
 55.2455	0
 55.2555	0
 55.2655	0
 55.2755	0
 55.2855	0
 55.2955	0
 55.3055	0
 55.3155	0
 55.3255	0
 55.3355	0
 55.3455	0
 55.3555	0
 55.3655	0
 55.3755	0
 55.3855	0
 55.3955	0
 55.4055	0
 55.4155	0
 55.4255	0
 55.4355	0
 55.4455	0
 55.4555	0
 55.4655	0
 55.4755	0
 55.4855	0
 55.4955	0
 55.5056	0
 55.5156	0
 55.5256	0
 55.5356	0
 55.5456	0
 55.5556	0
 55.5656	0
 55.5756	0
 55.5856	0
 55.5956	0
 55.6056	0
 55.6156	0
 55.6256	0
 55.6356	0
 55.6456	0
 55.6556	0
 55.6656	0
 55.6756	0
 55.6856	0
 55.6956	0
 55.7056	0
 55.7156	0
 55.7256	0
 55.7356	0
 55.7456	0
 55.7556	0
 55.7656	0
 55.7756	0
 55.7856	0
 55.7956	0
 55.8056	0
 55.8156	0
 55.8256	0
 55.8356	0
 55.8456	0
 55.8556	0
 55.8656	0
 55.8756	0
 55.8856	0
 55.8956	0
 55.9056	0
 55.9156	0
 55.9256	0
 55.9356	0
 55.9456	0
 55.9556	0
 55.9656	0
 55.9756	0
 55.9856	0
 55.9956	0
 56.0056	0
 56.0156	0
 56.0256	0
 56.0356	0
 56.0456	0
 56.0556	0
 56.0656	0
 56.0756	0
 56.0856	0
 56.0956	0
 56.1056	0
 56.1156	0
 56.1256	0
 56.1356	0
 56.1456	0
 56.1556	0
 56.1656	0
 56.1756	0
 56.1856	0
 56.1956	0
 56.2056	0
 56.2156	0
 56.2256	0
 56.2356	0
 56.2456	0
 56.2556	0
 56.2656	0
 56.2756	0
 56.2856	0
 56.2956	0
 56.3056	0
 56.3156	0
 56.3256	0
 56.3356	0
 56.3456	0
 56.3556	0
 56.3656	0
 56.3756	0
 56.3856	0
 56.3956	0
 56.4056	0
 56.4156	0
 56.4256	0
 56.4356	0
 56.4456	0
 56.4556	0
 56.4656	0
 56.4756	0
 56.4856	0
 56.4956	0
 56.5057	0
 56.5157	0
 56.5257	0
 56.5357	0
 56.5457	0
 56.5557	0
 56.5657	0
 56.5757	0
 56.5857	0
 56.5957	0
 56.6057	0
 56.6157	0
 56.6257	0
 56.6357	0
 56.6457	0
 56.6557	0
 56.6657	0
 56.6757	0
 56.6857	0
 56.6957	0
 56.7057	0
 56.7157	0
 56.7257	0
 56.7357	0
 56.7457	0
 56.7557	0
 56.7657	0
 56.7757	0
 56.7857	0
 56.7957	0
 56.8057	0
 56.8157	0
 56.8257	0
 56.8357	0
 56.8457	0
 56.8557	0
 56.8657	0
 56.8757	0
 56.8857	0
 56.8957	0
 56.9057	0
 56.9157	0
 56.9257	0
 56.9357	0
 56.9457	0
 56.9557	0
 56.9657	0
 56.9757	0
 56.9857	0
 56.9957	0
 57.0057	0
 57.0157	0
 57.0257	0
 57.0357	0
 57.0457	0
 57.0557	0
 57.0657	0
 57.0757	0
 57.0857	0
 57.0957	0
 57.1057	0
 57.1157	0
 57.1257	0
 57.1357	0
 57.1457	0
 57.1557	0
 57.1657	0
 57.1757	0
 57.1857	0
 57.1957	0
 57.2057	0
 57.2157	0
 57.2257	0
 57.2357	0
 57.2457	0
 57.2557	0
 57.2657	0
 57.2757	0
 57.2857	0
 57.2957	0
 57.3057	0
 57.3157	0
 57.3257	0
 57.3357	0
 57.3457	0
 57.3557	0
 57.3657	0
 57.3757	0
 57.3857	0
 57.3957	0
 57.4057	0
 57.4157	0
 57.4257	0
 57.4357	0
 57.4457	0
 57.4557	0
 57.4657	0
 57.4757	0
 57.4857	0
 57.4957	0
 57.5058	0
 57.5158	0
 57.5258	0
 57.5358	0
 57.5458	0
 57.5558	0
 57.5658	0
 57.5758	0
 57.5858	0
 57.5958	0
 57.6058	0
 57.6158	0
 57.6258	0
 57.6358	0
 57.6458	0
 57.6558	0
 57.6658	0
 57.6758	0
 57.6858	0
 57.6958	0
 57.7058	0
 57.7158	0
 57.7258	0
 57.7358	0
 57.7458	0
 57.7558	0
 57.7658	0
 57.7758	0
 57.7858	0
 57.7958	0
 57.8058	0
 57.8158	0
 57.8258	0
 57.8358	0
 57.8458	0
 57.8558	0
 57.8658	0
 57.8758	0
 57.8858	0
 57.8958	0
 57.9058	0
 57.9158	0
 57.9258	0
 57.9358	0
 57.9458	0
 57.9558	0
 57.9658	0
 57.9758	0
 57.9858	0
 57.9958	0
 58.0058	0
 58.0158	0
 58.0258	0
 58.0358	0
 58.0458	0
 58.0558	0
 58.0658	0
 58.0758	0
 58.0858	0
 58.0958	0
 58.1058	0
 58.1158	0
 58.1258	0
 58.1358	0
 58.1458	0
 58.1558	0
 58.1658	0
 58.1758	0
 58.1858	0
 58.1958	0
 58.2058	0
 58.2158	0
 58.2258	0
 58.2358	0
 58.2458	0
 58.2558	0
 58.2658	0
 58.2758	0
 58.2858	0
 58.2958	0
 58.3058	0
 58.3158	0
 58.3258	0
 58.3358	0
 58.3458	0
 58.3558	0
 58.3658	0
 58.3758	0
 58.3858	0
 58.3958	0
 58.4058	0
 58.4158	0
 58.4258	0
 58.4358	0
 58.4458	0
 58.4558	0
 58.4658	0
 58.4758	0
 58.4858	0
 58.4958	0
 58.5059	0
 58.5159	0
 58.5259	0
 58.5359	0
 58.5459	0
 58.5559	0
 58.5659	0
 58.5759	0
 58.5859	0
 58.5959	0
 58.6059	0
 58.6159	0
 58.6259	0
 58.6359	0
 58.6459	0
 58.6559	0
 58.6659	0
 58.6759	0
 58.6859	0
 58.6959	0
 58.7059	0
 58.7159	0
 58.7259	0
 58.7359	0
 58.7459	0
 58.7559	0
 58.7659	0
 58.7759	0
 58.7859	0
 58.7959	0
 58.8059	0
 58.8159	0
 58.8259	0
 58.8359	0
 58.8459	0
 58.8559	0
 58.8659	0
 58.8759	0
 58.8859	0
 58.8959	0
 58.9059	0
 58.9159	0
 58.9259	0
 58.9359	0
 58.9459	0
 58.9559	0
 58.9659	0
 58.9759	0
 58.9859	0
 58.9959	0
 59.0059	0
 59.0159	0
 59.0259	0
 59.0359	0
 59.0459	0
 59.0559	0
 59.0659	0
 59.0759	0
 59.0859	0
 59.0959	0
 59.1059	0
 59.1159	0
 59.1259	0
 59.1359	0
 59.1459	0
 59.1559	0
 59.1659	0
 59.1759	0
 59.1859	0
 59.1959	0
 59.2059	0
 59.2159	0
 59.2259	0
 59.2359	0
 59.2459	0
 59.2559	0
 59.2659	0
 59.2759	0
 59.2859	0
 59.2959	0
 59.3059	0
 59.3159	0
 59.3259	0
 59.3359	0
 59.3459	0
 59.3559	0
 59.3659	0
 59.3759	0
 59.3859	0
 59.3959	0
 59.4059	0
 59.4159	0
 59.4259	0
 59.4359	0
 59.4459	0
 59.4559	0
 59.4659	0
 59.4759	0
 59.4859	0
 59.4959	0
 59.506	0
 59.516	0
 59.526	0
 59.536	0
 59.546	0
 59.556	0
 59.566	0
 59.576	0
 59.586	0
 59.596	0
 59.606	0
 59.616	0
 59.626	0
 59.636	0
 59.646	0
 59.656	0
 59.666	0
 59.676	0
 59.686	0
 59.696	0
 59.706	0
 59.716	0
 59.726	0
 59.736	0
 59.746	0
 59.756	0
 59.766	0
 59.776	0
 59.786	0
 59.796	0
 59.806	0
 59.816	0
 59.826	0
 59.836	0
 59.846	0
 59.856	0
 59.866	0
 59.876	0
 59.886	0
 59.896	0
 59.906	0
 59.916	0
 59.926	0
 59.936	0
 59.946	0
 59.956	0
 59.966	0
 59.976	0
 59.986	0
 59.996	0
 60.006	0
 60.016	0
 60.026	0
 60.036	0
 60.046	0
 60.056	0
 60.066	0
 60.076	0
 60.086	0
 60.096	0
 60.106	0
 60.116	0
 60.126	0
 60.136	0
 60.146	0
 60.156	0
 60.166	0
 60.176	0
 60.186	0
 60.196	0
 60.206	0
 60.216	0
 60.226	0
 60.236	0
 60.246	0
 60.256	0
 60.266	0
 60.276	0
 60.286	0
 60.296	0
 60.306	0
 60.316	0
 60.326	0
 60.336	0
 60.346	0
 60.356	0
 60.366	0
 60.376	0
 60.386	0
 60.396	0
 60.406	0
 60.416	0
 60.426	0
 60.436	0
 60.446	0
 60.456	0
 60.466	0
 60.476	0
 60.486	0
 60.496	0
 60.5061	0
 60.5161	0
 60.5261	0
 60.5361	0
 60.5461	0
 60.5561	0
 60.5661	0
 60.5761	0
 60.5861	0
 60.5961	0
 60.6061	0
 60.6161	0
 60.6261	0
 60.6361	0
 60.6461	0
 60.6561	0
 60.6661	0
 60.6761	0
 60.6861	0
 60.6961	0
 60.7061	0
 60.7161	0
 60.7261	0
 60.7361	0
 60.7461	0
 60.7561	0
 60.7661	0
 60.7761	0
 60.7861	0
 60.7961	0
 60.8061	0
 60.8161	0
 60.8261	0
 60.8361	0
 60.8461	0
 60.8561	0
 60.8661	0
 60.8761	0
 60.8861	0
 60.8961	0
 60.9061	0
 60.9161	0
 60.9261	0
 60.9361	0
 60.9461	0
 60.9561	0
 60.9661	0
 60.9761	0
 60.9861	0
 60.9961	0
 61.0061	0
 61.0161	0
 61.0261	0
 61.0361	0
 61.0461	0
 61.0561	0
 61.0661	0
 61.0761	0
 61.0861	0
 61.0961	0
 61.1061	0
 61.1161	0
 61.1261	0
 61.1361	0
 61.1461	0
 61.1561	0
 61.1661	0
 61.1761	0
 61.1861	0
 61.1961	0
 61.2061	0
 61.2161	0
 61.2261	0
 61.2361	0
 61.2461	0
 61.2561	0
 61.2661	0
 61.2761	0
 61.2861	0
 61.2961	0
 61.3061	0
 61.3161	0
 61.3261	0
 61.3361	0
 61.3461	0
 61.3561	0
 61.3661	0
 61.3761	0
 61.3861	0
 61.3961	0
 61.4061	0
 61.4161	0
 61.4261	0
 61.4361	0
 61.4461	0
 61.4561	0
 61.4661	0
 61.4761	0
 61.4861	0
 61.4961	0
 61.5062	0
 61.5162	0
 61.5262	0
 61.5362	0
 61.5462	0
 61.5562	0
 61.5662	0
 61.5762	0
 61.5862	0
 61.5962	0
 61.6062	0
 61.6162	0
 61.6262	0
 61.6362	0
 61.6462	0
 61.6562	0
 61.6662	0
 61.6762	0
 61.6862	0
 61.6962	0
 61.7062	0
 61.7162	0
 61.7262	0
 61.7362	0
 61.7462	0
 61.7562	0
 61.7662	0
 61.7762	0
 61.7862	0
 61.7962	0
 61.8062	0
 61.8162	0
 61.8262	0
 61.8362	0
 61.8462	0
 61.8562	0
 61.8662	0
 61.8762	0
 61.8862	0
 61.8962	0
 61.9062	0
 61.9162	0
 61.9262	0
 61.9362	0
 61.9462	0
 61.9562	0
 61.9662	0
 61.9762	0
 61.9862	0
 61.9962	0
 62.0062	0
 62.0162	0
 62.0262	0
 62.0362	0
 62.0462	0
 62.0562	0
 62.0662	0
 62.0762	0
 62.0862	0
 62.0962	0
 62.1062	0
 62.1162	0
 62.1262	0
 62.1362	0
 62.1462	0
 62.1562	0
 62.1662	0
 62.1762	0
 62.1862	0
 62.1962	0
 62.2062	0
 62.2162	0
 62.2262	0
 62.2362	0
 62.2462	0
 62.2562	0
 62.2662	0
 62.2762	0
 62.2862	0
 62.2962	0
 62.3062	0
 62.3162	0
 62.3262	0
 62.3362	0
 62.3462	0
 62.3562	0
 62.3662	0
 62.3762	0
 62.3862	0
 62.3962	0
 62.4062	0
 62.4162	0
 62.4262	0
 62.4362	0
 62.4462	0
 62.4562	0
 62.4662	0
 62.4762	0
 62.4862	0
 62.4962	0
 62.5063	0
 62.5163	0
 62.5263	0
 62.5363	0
 62.5463	0
 62.5563	0
 62.5663	0
 62.5763	0
 62.5863	0
 62.5963	0
 62.6063	0
 62.6163	0
 62.6263	0
 62.6363	0
 62.6463	0
 62.6563	0
 62.6663	0
 62.6763	0
 62.6863	0
 62.6963	0
 62.7063	0
 62.7163	0
 62.7263	0
 62.7363	0
 62.7463	0
 62.7563	0
 62.7663	0
 62.7763	0
 62.7863	0
 62.7963	0
 62.8063	0
 62.8163	0
 62.8263	0
 62.8363	0
 62.8463	0
 62.8563	0
 62.8663	0
 62.8763	0
 62.8863	0
 62.8963	0
 62.9063	0
 62.9163	0
 62.9263	0
 62.9363	0
 62.9463	0
 62.9563	0
 62.9663	0
 62.9763	0
 62.9863	0
 62.9963	0
 63.0063	0
 63.0163	0
 63.0263	0
 63.0363	0
 63.0463	0
 63.0563	0
 63.0663	0
 63.0763	0
 63.0863	0
 63.0963	0
 63.1063	0
 63.1163	0
 63.1263	0
 63.1363	0
 63.1463	0
 63.1563	0
 63.1663	0
 63.1763	0
 63.1863	0
 63.1963	0
 63.2063	0
 63.2163	0
 63.2263	0
 63.2363	0
 63.2463	0
 63.2563	0
 63.2663	0
 63.2763	0
 63.2863	0
 63.2963	0
 63.3063	0
 63.3163	0
 63.3263	0
 63.3363	0
 63.3463	0
 63.3563	0
 63.3663	0
 63.3763	0
 63.3863	0
 63.3963	0
 63.4063	0
 63.4163	0
 63.4263	0
 63.4363	0
 63.4463	0
 63.4563	0
 63.4663	0
 63.4763	0
 63.4863	0
 63.4963	0
 63.5064	0
 63.5164	0
 63.5264	0
 63.5364	0
 63.5464	0
 63.5564	0
 63.5664	0
 63.5764	0
 63.5864	0
 63.5964	0
 63.6064	0
 63.6164	0
 63.6264	0
 63.6364	0
 63.6464	0
 63.6564	0
 63.6664	0
 63.6764	0
 63.6864	0
 63.6964	0
 63.7064	0
 63.7164	0
 63.7264	0
 63.7364	0
 63.7464	0
 63.7564	0
 63.7664	0
 63.7764	0
 63.7864	0
 63.7964	0
 63.8064	0
 63.8164	0
 63.8264	0
 63.8364	0
 63.8464	0
 63.8564	0
 63.8664	0
 63.8764	0
 63.8864	0
 63.8964	0
 63.9064	0
 63.9164	0
 63.9264	0
 63.9364	0
 63.9464	0
 63.9564	0
 63.9664	0
 63.9764	0
 63.9864	0
 63.9964	0
 64.0064	0
 64.0164	0
 64.0264	0
 64.0364	0
 64.0464	0
 64.0564	0
 64.0664	0
 64.0764	0
 64.0864	0
 64.0964	0
 64.1064	0
 64.1164	0
 64.1264	0
 64.1364	0
 64.1464	0
 64.1564	0
 64.1664	0
 64.1764	0
 64.1864	0
 64.1964	0
 64.2064	0
 64.2164	0
 64.2264	0
 64.2364	0
 64.2464	0
 64.2564	0
 64.2664	0
 64.2764	0
 64.2864	0
 64.2964	0
 64.3064	0
 64.3164	0
 64.3264	0
 64.3364	0
 64.3464	0
 64.3564	0
 64.3664	0
 64.3764	0
 64.3864	0
 64.3964	0
 64.4064	0
 64.4164	0
 64.4264	0
 64.4364	0
 64.4464	0
 64.4564	0
 64.4664	0
 64.4764	0
 64.4864	0
 64.4964	0
 64.5065	0
 64.5165	0
 64.5265	0
 64.5365	0
 64.5465	0
 64.5565	0
 64.5665	0
 64.5765	0
 64.5865	0
 64.5965	0
 64.6065	0
 64.6165	0
 64.6265	0
 64.6365	0
 64.6465	0
 64.6565	0
 64.6665	0
 64.6765	0
 64.6865	0
 64.6965	0
 64.7065	0
 64.7165	0
 64.7265	0
 64.7365	0
 64.7465	0
 64.7565	0
 64.7665	0
 64.7765	0
 64.7865	0
 64.7965	0
 64.8065	0
 64.8165	0
 64.8265	0
 64.8365	0
 64.8465	0
 64.8565	0
 64.8665	0
 64.8765	0
 64.8865	0
 64.8965	0
 64.9065	0
 64.9165	0
 64.9265	0
 64.9365	0
 64.9465	0
 64.9565	0
 64.9665	0
 64.9765	0
 64.9865	0
 64.9965	0
 65.0065	0
 65.0165	0
 65.0265	0
 65.0365	0
 65.0465	0
 65.0565	0
 65.0665	0
 65.0765	0
 65.0865	0
 65.0965	0
 65.1065	0
 65.1165	0
 65.1265	0
 65.1365	0
 65.1465	0
 65.1565	0
 65.1665	0
 65.1765	0
 65.1865	0
 65.1965	0
 65.2065	0
 65.2165	0
 65.2265	0
 65.2365	0
 65.2465	0
 65.2565	0
 65.2665	0
 65.2765	0
 65.2865	0
 65.2965	0
 65.3065	0
 65.3165	0
 65.3265	0
 65.3365	0
 65.3465	0
 65.3565	0
 65.3665	0
 65.3765	0
 65.3865	0
 65.3965	0
 65.4065	0
 65.4165	0
 65.4265	0
 65.4365	0
 65.4465	0
 65.4565	0
 65.4665	0
 65.4765	0
 65.4865	0
 65.4965	0
 65.5066	0
 65.5166	0
 65.5266	0
 65.5366	0
 65.5466	0
 65.5566	0
 65.5666	0
 65.5766	0
 65.5866	0
 65.5966	0
 65.6066	0
 65.6166	0
 65.6266	0
 65.6366	0
 65.6466	0
 65.6566	0
 65.6666	0
 65.6766	0
 65.6866	0
 65.6966	0
 65.7066	0
 65.7166	0
 65.7266	0
 65.7366	0
 65.7466	0
 65.7566	0
 65.7666	0
 65.7766	0
 65.7866	0
 65.7966	0
 65.8066	0
 65.8166	0
 65.8266	0
 65.8366	0
 65.8466	0
 65.8566	0
 65.8666	0
 65.8766	0
 65.8866	0
 65.8966	0
 65.9066	0
 65.9166	0
 65.9266	0
 65.9366	0
 65.9466	0
 65.9566	0
 65.9666	0
 65.9766	0
 65.9866	0
 65.9966	0
 66.0066	0
 66.0166	0
 66.0266	0
 66.0366	0
 66.0466	0
 66.0566	0
 66.0666	0
 66.0766	0
 66.0866	0
 66.0966	0
 66.1066	0
 66.1166	0
 66.1266	0
 66.1366	0
 66.1466	0
 66.1566	0
 66.1666	0
 66.1766	0
 66.1866	0
 66.1966	0
 66.2066	0
 66.2166	0
 66.2266	0
 66.2366	0
 66.2466	0
 66.2566	0
 66.2666	0
 66.2766	0
 66.2866	0
 66.2966	0
 66.3066	0
 66.3166	0
 66.3266	0
 66.3366	0
 66.3466	0
 66.3566	0
 66.3666	0
 66.3766	0
 66.3866	0
 66.3966	0
 66.4066	0
 66.4166	0
 66.4266	0
 66.4366	0
 66.4466	0
 66.4566	0
 66.4666	0
 66.4766	0
 66.4866	0
 66.4966	0
 66.5067	0
 66.5167	0
 66.5267	0
 66.5367	0
 66.5467	0
 66.5567	0
 66.5667	0
 66.5767	0
 66.5867	0
 66.5967	0
 66.6067	0
 66.6167	0
 66.6267	0
 66.6367	0
 66.6467	0
 66.6567	0
 66.6667	0
 66.6767	0
 66.6867	0
 66.6967	0
 66.7067	0
 66.7167	0
 66.7267	0
 66.7367	0
 66.7467	0
 66.7567	0
 66.7667	0
 66.7767	0
 66.7867	0
 66.7967	0
 66.8067	0
 66.8167	0
 66.8267	0
 66.8367	0
 66.8467	0
 66.8567	0
 66.8667	0
 66.8767	0
 66.8867	0
 66.8967	0
 66.9067	0
 66.9167	0
 66.9267	0
 66.9367	0
 66.9467	0
 66.9567	0
 66.9667	0
 66.9767	0
 66.9867	0
 66.9967	0
 67.0067	0
 67.0167	0
 67.0267	0
 67.0367	0
 67.0467	0
 67.0567	0
 67.0667	0
 67.0767	0
 67.0867	0
 67.0967	0
 67.1067	0
 67.1167	0
 67.1267	0
 67.1367	0
 67.1467	0
 67.1567	0
 67.1667	0
 67.1767	0
 67.1867	0
 67.1967	0
 67.2067	0
 67.2167	0
 67.2267	0
 67.2367	0
 67.2467	0
 67.2567	0
 67.2667	0
 67.2767	0
 67.2867	0
 67.2967	0
 67.3067	0
 67.3167	0
 67.3267	0
 67.3367	0
 67.3467	0
 67.3567	0
 67.3667	0
 67.3767	0
 67.3867	0
 67.3967	0
 67.4067	0
 67.4167	0
 67.4267	0
 67.4367	0
 67.4467	0
 67.4567	0
 67.4667	0
 67.4767	0
 67.4867	0
 67.4967	0
 67.5068	0
 67.5168	0
 67.5268	0
 67.5368	0
 67.5468	0
 67.5568	0
 67.5668	0
 67.5768	0
 67.5868	0
 67.5968	0
 67.6068	0
 67.6168	0
 67.6268	0
 67.6368	0
 67.6468	0
 67.6568	0
 67.6668	0
 67.6768	0
 67.6868	0
 67.6968	0
 67.7068	0
 67.7168	0
 67.7268	0
 67.7368	0
 67.7468	0
 67.7568	0
 67.7668	0
 67.7768	0
 67.7868	0
 67.7968	0
 67.8068	0
 67.8168	0
 67.8268	0
 67.8368	0
 67.8468	0
 67.8568	0
 67.8668	0
 67.8768	0
 67.8868	0
 67.8968	0
 67.9068	0
 67.9168	0
 67.9268	0
 67.9368	0
 67.9468	0
 67.9568	0
 67.9668	0
 67.9768	0
 67.9868	0
 67.9968	0
 68.0068	0
 68.0168	0
 68.0268	0
 68.0368	0
 68.0468	0
 68.0568	0
 68.0668	0
 68.0768	0
 68.0868	0
 68.0968	0
 68.1068	0
 68.1168	0
 68.1268	0
 68.1368	0
 68.1468	0
 68.1568	0
 68.1668	0
 68.1768	0
 68.1868	0
 68.1968	0
 68.2068	0
 68.2168	0
 68.2268	0
 68.2368	0
 68.2468	0
 68.2568	0
 68.2668	0
 68.2768	0
 68.2868	0
 68.2968	0
 68.3068	0
 68.3168	0
 68.3268	0
 68.3368	0
 68.3468	0
 68.3568	0
 68.3668	0
 68.3768	0
 68.3868	0
 68.3968	0
 68.4068	0
 68.4168	0
 68.4268	0
 68.4368	0
 68.4468	0
 68.4568	0
 68.4668	0
 68.4768	0
 68.4868	0
 68.4968	0
 68.5069	0
 68.5169	0
 68.5269	0
 68.5369	0
 68.5469	0
 68.5569	0
 68.5669	0
 68.5769	0
 68.5869	0
 68.5969	0
 68.6069	0
 68.6169	0
 68.6269	0
 68.6369	0
 68.6469	0
 68.6569	0
 68.6669	0
 68.6769	0
 68.6869	0
 68.6969	0
 68.7069	0
 68.7169	0
 68.7269	0
 68.7369	0
 68.7469	0
 68.7569	0
 68.7669	0
 68.7769	0
 68.7869	0
 68.7969	0
 68.8069	0
 68.8169	0
 68.8269	0
 68.8369	0
 68.8469	0
 68.8569	0
 68.8669	0
 68.8769	0
 68.8869	0
 68.8969	0
 68.9069	0
 68.9169	0
 68.9269	0
 68.9369	0
 68.9469	0
 68.9569	0
 68.9669	0
 68.9769	0
 68.9869	0
 68.9969	0
 69.0069	0
 69.0169	0
 69.0269	0
 69.0369	0
 69.0469	0
 69.0569	0
 69.0669	0
 69.0769	0
 69.0869	0
 69.0969	0
 69.1069	0
 69.1169	0
 69.1269	0
 69.1369	0
 69.1469	0
 69.1569	0
 69.1669	0
 69.1769	0
 69.1869	0
 69.1969	0
 69.2069	0
 69.2169	0
 69.2269	0
 69.2369	0
 69.2469	0
 69.2569	0
 69.2669	0
 69.2769	0
 69.2869	0
 69.2969	0
 69.3069	0
 69.3169	0
 69.3269	0
 69.3369	0
 69.3469	0
 69.3569	0
 69.3669	0
 69.3769	0
 69.3869	0
 69.3969	0
 69.4069	0
 69.4169	0
 69.4269	0
 69.4369	0
 69.4469	0
 69.4569	0
 69.4669	0
 69.4769	0
 69.4869	0
 69.4969	0
 69.507	0
 69.517	0
 69.527	0
 69.537	0
 69.547	0
 69.557	0
 69.567	0
 69.577	0
 69.587	0
 69.597	0
 69.607	0
 69.617	0
 69.627	0
 69.637	0
 69.647	0
 69.657	0
 69.667	0
 69.677	0
 69.687	0
 69.697	0
 69.707	0
 69.717	0
 69.727	0
 69.737	0
 69.747	0
 69.757	0
 69.767	0
 69.777	0
 69.787	0
 69.797	0
 69.807	0
 69.817	0
 69.827	0
 69.837	0
 69.847	0
 69.857	0
 69.867	0
 69.877	0
 69.887	0
 69.897	0
 69.907	0
 69.917	0
 69.927	0
 69.937	0
 69.947	0
 69.957	0
 69.967	0
 69.977	0
 69.987	0
 69.997	0
 70.007	0
 70.017	0
 70.027	0
 70.037	0
 70.047	0
 70.057	0
 70.067	0
 70.077	0
 70.087	0
 70.097	0
 70.107	0
 70.117	0
 70.127	0
 70.137	0
 70.147	0
 70.157	0
 70.167	0
 70.177	0
 70.187	0
 70.197	0
 70.207	0
 70.217	0
 70.227	0
 70.237	0
 70.247	0
 70.257	0
 70.267	0
 70.277	0
 70.287	0
 70.297	0
 70.307	0
 70.317	0
 70.327	0
 70.337	0
 70.347	0
 70.357	0
 70.367	0
 70.377	0
 70.387	0
 70.397	0
 70.407	0
 70.417	0
 70.427	0
 70.437	0
 70.447	0
 70.457	0
 70.467	0
 70.477	0
 70.487	0
 70.497	0
 70.5071	0
 70.5171	0
 70.5271	0
 70.5371	0
 70.5471	0
 70.5571	0
 70.5671	0
 70.5771	0
 70.5871	0
 70.5971	0
 70.6071	0
 70.6171	0
 70.6271	0
 70.6371	0
 70.6471	0
 70.6571	0
 70.6671	0
 70.6771	0
 70.6871	0
 70.6971	0
 70.7071	0
 70.7171	0
 70.7271	0
 70.7371	0
 70.7471	0
 70.7571	0
 70.7671	0
 70.7771	0
 70.7871	0
 70.7971	0
 70.8071	0
 70.8171	0
 70.8271	0
 70.8371	0
 70.8471	0
 70.8571	0
 70.8671	0
 70.8771	0
 70.8871	0
 70.8971	0
 70.9071	0
 70.9171	0
 70.9271	0
 70.9371	0
 70.9471	0
 70.9571	0
 70.9671	0
 70.9771	0
 70.9871	0
 70.9971	0
 71.0071	0
 71.0171	0
 71.0271	0
 71.0371	0
 71.0471	0
 71.0571	0
 71.0671	0
 71.0771	0
 71.0871	0
 71.0971	0
 71.1071	0
 71.1171	0
 71.1271	0
 71.1371	0
 71.1471	0
 71.1571	0
 71.1671	0
 71.1771	0
 71.1871	0
 71.1971	0
 71.2071	0
 71.2171	0
 71.2271	0
 71.2371	0
 71.2471	0
 71.2571	0
 71.2671	0
 71.2771	0
 71.2871	0
 71.2971	0
 71.3071	0
 71.3171	0
 71.3271	0
 71.3371	0
 71.3471	0
 71.3571	0
 71.3671	0
 71.3771	0
 71.3871	0
 71.3971	0
 71.4071	0
 71.4171	0
 71.4271	0
 71.4371	0
 71.4471	0
 71.4571	0
 71.4671	0
 71.4771	0
 71.4871	0
 71.4971	0
 71.5072	0
 71.5172	0
 71.5272	0
 71.5372	0
 71.5472	0
 71.5572	0
 71.5672	0
 71.5772	0
 71.5872	0
 71.5972	0
 71.6072	0
 71.6172	0
 71.6272	0
 71.6372	0
 71.6472	0
 71.6572	0
 71.6672	0
 71.6772	0
 71.6872	0
 71.6972	0
 71.7072	0
 71.7172	0
 71.7272	0
 71.7372	0
 71.7472	0
 71.7572	0
 71.7672	0
 71.7772	0
 71.7872	0
 71.7972	0
 71.8072	0
 71.8172	0
 71.8272	0
 71.8372	0
 71.8472	0
 71.8572	0
 71.8672	0
 71.8772	0
 71.8872	0
 71.8972	0
 71.9072	0
 71.9172	0
 71.9272	0
 71.9372	0
 71.9472	0
 71.9572	0
 71.9672	0
 71.9772	0
 71.9872	0
 71.9972	0
 72.0072	0
 72.0172	0
 72.0272	0
 72.0372	0
 72.0472	0
 72.0572	0
 72.0672	0
 72.0772	0
 72.0872	0
 72.0972	0
 72.1072	0
 72.1172	0
 72.1272	0
 72.1372	0
 72.1472	0
 72.1572	0
 72.1672	0
 72.1772	0
 72.1872	0
 72.1972	0
 72.2072	0
 72.2172	0
 72.2272	0
 72.2372	0
 72.2472	0
 72.2572	0
 72.2672	0
 72.2772	0
 72.2872	0
 72.2972	0
 72.3072	0
 72.3172	0
 72.3272	0
 72.3372	0
 72.3472	0
 72.3572	0
 72.3672	0
 72.3772	0
 72.3872	0
 72.3972	0
 72.4072	0
 72.4172	0
 72.4272	0
 72.4372	0
 72.4472	0
 72.4572	0
 72.4672	0
 72.4772	0
 72.4872	0
 72.4972	0
 72.5073	0
 72.5173	0
 72.5273	0
 72.5373	0
 72.5473	0
 72.5573	0
 72.5673	0
 72.5773	0
 72.5873	0
 72.5973	0
 72.6073	0
 72.6173	0
 72.6273	0
 72.6373	0
 72.6473	0
 72.6573	0
 72.6673	0
 72.6773	0
 72.6873	0
 72.6973	0
 72.7073	0
 72.7173	0
 72.7273	0
 72.7373	0
 72.7473	0
 72.7573	0
 72.7673	0
 72.7773	0
 72.7873	0
 72.7973	0
 72.8073	0
 72.8173	0
 72.8273	0
 72.8373	0
 72.8473	0
 72.8573	0
 72.8673	0
 72.8773	0
 72.8873	0
 72.8973	0
 72.9073	0
 72.9173	0
 72.9273	0
 72.9373	0
 72.9473	0
 72.9573	0
 72.9673	0
 72.9773	0
 72.9873	0
 72.9973	0
 73.0073	0
 73.0173	0
 73.0273	0
 73.0373	0
 73.0473	0
 73.0573	0
 73.0673	0
 73.0773	0
 73.0873	0
 73.0973	0
 73.1073	0
 73.1173	0
 73.1273	0
 73.1373	0
 73.1473	0
 73.1573	0
 73.1673	0
 73.1773	0
 73.1873	0
 73.1973	0
 73.2073	0
 73.2173	0
 73.2273	0
 73.2373	0
 73.2473	0
 73.2573	0
 73.2673	0
 73.2773	0
 73.2873	0
 73.2973	0
 73.3073	0
 73.3173	0
 73.3273	0
 73.3373	0
 73.3473	0
 73.3573	0
 73.3673	0
 73.3773	0
 73.3873	0
 73.3973	0
 73.4073	0
 73.4173	0
 73.4273	0
 73.4373	0
 73.4473	0
 73.4573	0
 73.4673	0
 73.4773	0
 73.4873	0
 73.4973	0
 73.5074	0
 73.5174	0
 73.5274	0
 73.5374	0
 73.5474	0
 73.5574	0
 73.5674	0
 73.5774	0
 73.5874	0
 73.5974	0
 73.6074	0
 73.6174	0
 73.6274	0
 73.6374	0
 73.6474	0
 73.6574	0
 73.6674	0
 73.6774	0
 73.6874	0
 73.6974	0
 73.7074	0
 73.7174	0
 73.7274	0
 73.7374	0
 73.7474	0
 73.7574	0
 73.7674	0
 73.7774	0
 73.7874	0
 73.7974	0
 73.8074	0
 73.8174	0
 73.8274	0
 73.8374	0
 73.8474	0
 73.8574	0
 73.8674	0
 73.8774	0
 73.8874	0
 73.8974	0
 73.9074	0
 73.9174	0
 73.9274	0
 73.9374	0
 73.9474	0
 73.9574	0
 73.9674	0
 73.9774	0
 73.9874	0
 73.9974	0
 74.0074	0
 74.0174	0
 74.0274	0
 74.0374	0
 74.0474	0
 74.0574	0
 74.0674	0
 74.0774	0
 74.0874	0
 74.0974	0
 74.1074	0
 74.1174	0
 74.1274	0
 74.1374	0
 74.1474	0
 74.1574	0
 74.1674	0
 74.1774	0
 74.1874	0
 74.1974	0
 74.2074	0
 74.2174	0
 74.2274	0
 74.2374	0
 74.2474	0
 74.2574	0
 74.2674	0
 74.2774	0
 74.2874	0
 74.2974	0
 74.3074	0
 74.3174	0
 74.3274	0
 74.3374	0
 74.3474	0
 74.3574	0
 74.3674	0
 74.3774	0
 74.3874	0
 74.3974	0
 74.4074	0
 74.4174	0
 74.4274	0
 74.4374	0
 74.4474	0
 74.4574	0
 74.4674	0
 74.4774	0
 74.4874	0
 74.4974	0
 74.5075	0
 74.5175	0
 74.5275	0
 74.5375	0
 74.5475	0
 74.5575	0
 74.5675	0
 74.5775	0
 74.5875	0
 74.5975	0
 74.6075	0
 74.6175	0
 74.6275	0
 74.6375	0
 74.6475	0
 74.6575	0
 74.6675	0
 74.6775	0
 74.6875	0
 74.6975	0
 74.7075	0
 74.7175	0
 74.7275	0
 74.7375	0
 74.7475	0
 74.7575	0
 74.7675	0
 74.7775	0
 74.7875	0
 74.7975	0
 74.8075	0
 74.8175	0
 74.8275	0
 74.8375	0
 74.8475	0
 74.8575	0
 74.8675	0
 74.8775	0
 74.8875	0
 74.8975	0
 74.9075	0
 74.9175	0
 74.9275	0
 74.9375	0
 74.9475	0
 74.9575	0
 74.9675	0
 74.9775	0
 74.9875	0
 74.9975	0
 75.0075	0
 75.0175	0
 75.0275	0
 75.0375	0
 75.0475	0
 75.0575	0
 75.0675	0
 75.0775	0
 75.0875	0
 75.0975	0
 75.1075	0
 75.1175	0
 75.1275	0
 75.1375	0
 75.1475	0
 75.1575	0
 75.1675	0
 75.1775	0
 75.1875	0
 75.1975	0
 75.2075	0
 75.2175	0
 75.2275	0
 75.2375	0
 75.2475	0
 75.2575	0
 75.2675	0
 75.2775	0
 75.2875	0
 75.2975	0
 75.3075	0
 75.3175	0
 75.3275	0
 75.3375	0
 75.3475	0
 75.3575	0
 75.3675	0
 75.3775	0
 75.3875	0
 75.3975	0
 75.4075	0
 75.4175	0
 75.4275	0
 75.4375	0
 75.4475	0
 75.4575	0
 75.4675	0
 75.4775	0
 75.4875	0
 75.4975	0
 75.5076	0
 75.5176	0
 75.5276	0
 75.5376	0
 75.5476	0
 75.5576	0
 75.5676	0
 75.5776	0
 75.5876	0
 75.5976	0
 75.6076	0
 75.6176	0
 75.6276	0
 75.6376	0
 75.6476	0
 75.6576	0
 75.6676	0
 75.6776	0
 75.6876	0
 75.6976	0
 75.7076	0
 75.7176	0
 75.7276	0
 75.7376	0
 75.7476	0
 75.7576	0
 75.7676	0
 75.7776	0
 75.7876	0
 75.7976	0
 75.8076	0
 75.8176	0
 75.8276	0
 75.8376	0
 75.8476	0
 75.8576	0
 75.8676	0
 75.8776	0
 75.8876	0
 75.8976	0
 75.9076	0
 75.9176	0
 75.9276	0
 75.9376	0
 75.9476	0
 75.9576	0
 75.9676	0
 75.9776	0
 75.9876	0
 75.9976	0
 76.0076	0
 76.0176	0
 76.0276	0
 76.0376	0
 76.0476	0
 76.0576	0
 76.0676	0
 76.0776	0
 76.0876	0
 76.0976	0
 76.1076	0
 76.1176	0
 76.1276	0
 76.1376	0
 76.1476	0
 76.1576	0
 76.1676	0
 76.1776	0
 76.1876	0
 76.1976	0
 76.2076	0
 76.2176	0
 76.2276	0
 76.2376	0
 76.2476	0
 76.2576	0
 76.2676	0
 76.2776	0
 76.2876	0
 76.2976	0
 76.3076	0
 76.3176	0
 76.3276	0
 76.3376	0
 76.3476	0
 76.3576	0
 76.3676	0
 76.3776	0
 76.3876	0
 76.3976	0
 76.4076	0
 76.4176	0
 76.4276	0
 76.4376	0
 76.4476	0
 76.4576	0
 76.4676	0
 76.4776	0
 76.4876	0
 76.4976	0
 76.5077	0
 76.5177	0
 76.5277	0
 76.5377	0
 76.5477	0
 76.5577	0
 76.5677	0
 76.5777	0
 76.5877	0
 76.5977	0
 76.6077	0
 76.6177	0
 76.6277	0
 76.6377	0
 76.6477	0
 76.6577	0
 76.6677	0
 76.6777	0
 76.6877	0
 76.6977	0
 76.7077	0
 76.7177	0
 76.7277	0
 76.7377	0
 76.7477	0
 76.7577	0
 76.7677	0
 76.7777	0
 76.7877	0
 76.7977	0
 76.8077	0
 76.8177	0
 76.8277	0
 76.8377	0
 76.8477	0
 76.8577	0
 76.8677	0
 76.8777	0
 76.8877	0
 76.8977	0
 76.9077	0
 76.9177	0
 76.9277	0
 76.9377	0
 76.9477	0
 76.9577	0
 76.9677	0
 76.9777	0
 76.9877	0
 76.9977	0
 77.0077	0
 77.0177	0
 77.0277	0
 77.0377	0
 77.0477	0
 77.0577	0
 77.0677	0
 77.0777	0
 77.0877	0
 77.0977	0
 77.1077	0
 77.1177	0
 77.1277	0
 77.1377	0
 77.1477	0
 77.1577	0
 77.1677	0
 77.1777	0
 77.1877	0
 77.1977	0
 77.2077	0
 77.2177	0
 77.2277	0
 77.2377	0
 77.2477	0
 77.2577	0
 77.2677	0
 77.2777	0
 77.2877	0
 77.2977	0
 77.3077	0
 77.3177	0
 77.3277	0
 77.3377	0
 77.3477	0
 77.3577	0
 77.3677	0
 77.3777	0
 77.3877	0
 77.3977	0
 77.4077	0
 77.4177	0
 77.4277	0
 77.4377	0
 77.4477	0
 77.4577	0
 77.4677	0
 77.4777	0
 77.4877	0
 77.4977	0
 77.5078	0
 77.5178	0
 77.5278	0
 77.5378	0
 77.5478	0
 77.5578	0
 77.5678	0
 77.5778	0
 77.5878	0
 77.5978	0
 77.6078	0
 77.6178	0
 77.6278	0
 77.6378	0
 77.6478	0
 77.6578	0
 77.6678	0
 77.6778	0
 77.6878	0
 77.6978	0
 77.7078	0
 77.7178	0
 77.7278	0
 77.7378	0
 77.7478	0
 77.7578	0
 77.7678	0
 77.7778	0
 77.7878	0
 77.7978	0
 77.8078	0
 77.8178	0
 77.8278	0
 77.8378	0
 77.8478	0
 77.8578	0
 77.8678	0
 77.8778	0
 77.8878	0
 77.8978	0
 77.9078	0
 77.9178	0
 77.9278	0
 77.9378	0
 77.9478	0
 77.9578	0
 77.9678	0
 77.9778	0
 77.9878	0
 77.9978	0
 78.0078	0
 78.0178	0
 78.0278	0
 78.0378	0
 78.0478	0
 78.0578	0
 78.0678	0
 78.0778	0
 78.0878	0
 78.0978	0
 78.1078	0
 78.1178	0
 78.1278	0
 78.1378	0
 78.1478	0
 78.1578	0
 78.1678	0
 78.1778	0
 78.1878	0
 78.1978	0
 78.2078	0
 78.2178	0
 78.2278	0
 78.2378	0
 78.2478	0
 78.2578	0
 78.2678	0
 78.2778	0
 78.2878	0
 78.2978	0
 78.3078	0
 78.3178	0
 78.3278	0
 78.3378	0
 78.3478	0
 78.3578	0
 78.3678	0
 78.3778	0
 78.3878	0
 78.3978	0
 78.4078	0
 78.4178	0
 78.4278	0
 78.4378	0
 78.4478	0
 78.4578	0
 78.4678	0
 78.4778	0
 78.4878	0
 78.4978	0
 78.5079	0
 78.5179	0
 78.5279	0
 78.5379	0
 78.5479	0
 78.5579	0
 78.5679	0
 78.5779	0
 78.5879	0
 78.5979	0
 78.6079	0
 78.6179	0
 78.6279	0
 78.6379	0
 78.6479	0
 78.6579	0
 78.6679	0
 78.6779	0
 78.6879	0
 78.6979	0
 78.7079	0
 78.7179	0
 78.7279	0
 78.7379	0
 78.7479	0
 78.7579	0
 78.7679	0
 78.7779	0
 78.7879	0
 78.7979	0
 78.8079	0
 78.8179	0
 78.8279	0
 78.8379	0
 78.8479	0
 78.8579	0
 78.8679	0
 78.8779	0
 78.8879	0
 78.8979	0
 78.9079	0
 78.9179	0
 78.9279	0
 78.9379	0
 78.9479	0
 78.9579	0
 78.9679	0
 78.9779	0
 78.9879	0
 78.9979	0
 79.0079	0
 79.0179	0
 79.0279	0
 79.0379	0
 79.0479	0
 79.0579	0
 79.0679	0
 79.0779	0
 79.0879	0
 79.0979	0
 79.1079	0
 79.1179	0
 79.1279	0
 79.1379	0
 79.1479	0
 79.1579	0
 79.1679	0
 79.1779	0
 79.1879	0
 79.1979	0
 79.2079	0
 79.2179	0
 79.2279	0
 79.2379	0
 79.2479	0
 79.2579	0
 79.2679	0
 79.2779	0
 79.2879	0
 79.2979	0
 79.3079	0
 79.3179	0
 79.3279	0
 79.3379	0
 79.3479	0
 79.3579	0
 79.3679	0
 79.3779	0
 79.3879	0
 79.3979	0
 79.4079	0
 79.4179	0
 79.4279	0
 79.4379	0
 79.4479	0
 79.4579	0
 79.4679	0
 79.4779	0
 79.4879	0
 79.4979	0
 79.508	0
 79.518	0
 79.528	0
 79.538	0
 79.548	0
 79.558	0
 79.568	0
 79.578	0
 79.588	0
 79.598	0
 79.608	0
 79.618	0
 79.628	0
 79.638	0
 79.648	0
 79.658	0
 79.668	0
 79.678	0
 79.688	0
 79.698	0
 79.708	0
 79.718	0
 79.728	0
 79.738	0
 79.748	0
 79.758	0
 79.768	0
 79.778	0
 79.788	0
 79.798	0
 79.808	0
 79.818	0
 79.828	0
 79.838	0
 79.848	0
 79.858	0
 79.868	0
 79.878	0
 79.888	0
 79.898	0
 79.908	0
 79.918	0
 79.928	0
 79.938	0
 79.948	0
 79.958	0
 79.968	0
 79.978	0
 79.988	0
 79.998	0
 80.008	0
 80.018	0
 80.028	0
 80.038	0
 80.048	0
 80.058	0
 80.068	0
 80.078	0
 80.088	0
 80.098	0
 80.108	0
 80.118	0
 80.128	0
 80.138	0
 80.148	0
 80.158	0
 80.168	0
 80.178	0
 80.188	0
 80.198	0
 80.208	0
 80.218	0
 80.228	0
 80.238	0
 80.248	0
 80.258	0
 80.268	0
 80.278	0
 80.288	0
 80.298	0
 80.308	0
 80.318	0
 80.328	0
 80.338	0
 80.348	0
 80.358	0
 80.368	0
 80.378	0
 80.388	0
 80.398	0
 80.408	0
 80.418	0
 80.428	0
 80.438	0
 80.448	0
 80.458	0
 80.468	0
 80.478	0
 80.488	0
 80.498	0
 80.5081	0
 80.5181	0
 80.5281	0
 80.5381	0
 80.5481	0
 80.5581	0
 80.5681	0
 80.5781	0
 80.5881	0
 80.5981	0
 80.6081	0
 80.6181	0
 80.6281	0
 80.6381	0
 80.6481	0
 80.6581	0
 80.6681	0
 80.6781	0
 80.6881	0
 80.6981	0
 80.7081	0
 80.7181	0
 80.7281	0
 80.7381	0
 80.7481	0
 80.7581	0
 80.7681	0
 80.7781	0
 80.7881	0
 80.7981	0
 80.8081	0
 80.8181	0
 80.8281	0
 80.8381	0
 80.8481	0
 80.8581	0
 80.8681	0
 80.8781	0
 80.8881	0
 80.8981	0
 80.9081	0
 80.9181	0
 80.9281	0
 80.9381	0
 80.9481	0
 80.9581	0
 80.9681	0
 80.9781	0
 80.9881	0
 80.9981	0
 81.0081	0
 81.0181	0
 81.0281	0
 81.0381	0
 81.0481	0
 81.0581	0
 81.0681	0
 81.0781	0
 81.0881	0
 81.0981	0
 81.1081	0
 81.1181	0
 81.1281	0
 81.1381	0
 81.1481	0
 81.1581	0
 81.1681	0
 81.1781	0
 81.1881	0
 81.1981	0
 81.2081	0
 81.2181	0
 81.2281	0
 81.2381	0
 81.2481	0
 81.2581	0
 81.2681	0
 81.2781	0
 81.2881	0
 81.2981	0
 81.3081	0
 81.3181	0
 81.3281	0
 81.3381	0
 81.3481	0
 81.3581	0
 81.3681	0
 81.3781	0
 81.3881	0
 81.3981	0
 81.4081	0
 81.4181	0
 81.4281	0
 81.4381	0
 81.4481	0
 81.4581	0
 81.4681	0
 81.4781	0
 81.4881	0
 81.4981	0
 81.5082	0
 81.5182	0
 81.5282	0
 81.5382	0
 81.5482	0
 81.5582	0
 81.5682	0
 81.5782	0
 81.5882	0
 81.5982	0
 81.6082	0
 81.6182	0
 81.6282	0
 81.6382	0
 81.6482	0
 81.6582	0
 81.6682	0
 81.6782	0
 81.6882	0
 81.6982	0
 81.7082	0
 81.7182	0
 81.7282	0
 81.7382	0
 81.7482	0
 81.7582	0
 81.7682	0
 81.7782	0
 81.7882	0
 81.7982	0
 81.8082	0
 81.8182	0
 81.8282	0
 81.8382	0
 81.8482	0
 81.8582	0
 81.8682	0
 81.8782	0
 81.8882	0
 81.8982	0
 81.9082	0
 81.9182	0
 81.9282	0
 81.9382	0
 81.9482	0
 81.9582	0
 81.9682	0
 81.9782	0
 81.9882	0
 81.9982	0
 82.0082	0
 82.0182	0
 82.0282	0
 82.0382	0
 82.0482	0
 82.0582	0
 82.0682	0
 82.0782	0
 82.0882	0
 82.0982	0
 82.1082	0
 82.1182	0
 82.1282	0
 82.1382	0
 82.1482	0
 82.1582	0
 82.1682	0
 82.1782	0
 82.1882	0
 82.1982	0
 82.2082	0
 82.2182	0
 82.2282	0
 82.2382	0
 82.2482	0
 82.2582	0
 82.2682	0
 82.2782	0
 82.2882	0
 82.2982	0
 82.3082	0
 82.3182	0
 82.3282	0
 82.3382	0
 82.3482	0
 82.3582	0
 82.3682	0
 82.3782	0
 82.3882	0
 82.3982	0
 82.4082	0
 82.4182	0
 82.4282	0
 82.4382	0
 82.4482	0
 82.4582	0
 82.4682	0
 82.4782	0
 82.4882	0
 82.4982	0
 82.5083	0
 82.5183	0
 82.5283	0
 82.5383	0
 82.5483	0
 82.5583	0
 82.5683	0
 82.5783	0
 82.5883	0
 82.5983	0
 82.6083	0
 82.6183	0
 82.6283	0
 82.6383	0
 82.6483	0
 82.6583	0
 82.6683	0
 82.6783	0
 82.6883	0
 82.6983	0
 82.7083	0
 82.7183	0
 82.7283	0
 82.7383	0
 82.7483	0
 82.7583	0
 82.7683	0
 82.7783	0
 82.7883	0
 82.7983	0
 82.8083	0
 82.8183	0
 82.8283	0
 82.8383	0
 82.8483	0
 82.8583	0
 82.8683	0
 82.8783	0
 82.8883	0
 82.8983	0
 82.9083	0
 82.9183	0
 82.9283	0
 82.9383	0
 82.9483	0
 82.9583	0
 82.9683	0
 82.9783	0
 82.9883	0
 82.9983	0
 83.0083	0
 83.0183	0
 83.0283	0
 83.0383	0
 83.0483	0
 83.0583	0
 83.0683	0
 83.0783	0
 83.0883	0
 83.0983	0
 83.1083	0
 83.1183	0
 83.1283	0
 83.1383	0
 83.1483	0
 83.1583	0
 83.1683	0
 83.1783	0
 83.1883	0
 83.1983	0
 83.2083	0
 83.2183	0
 83.2283	0
 83.2383	0
 83.2483	0
 83.2583	0
 83.2683	0
 83.2783	0
 83.2883	0
 83.2983	0
 83.3083	0
 83.3183	0
 83.3283	0
 83.3383	0
 83.3483	0
 83.3583	0
 83.3683	0
 83.3783	0
 83.3883	0
 83.3983	0
 83.4083	0
 83.4183	0
 83.4283	0
 83.4383	0
 83.4483	0
 83.4583	0
 83.4683	0
 83.4783	0
 83.4883	0
 83.4983	0
 83.5084	0
 83.5184	0
 83.5284	0
 83.5384	0
 83.5484	0
 83.5584	0
 83.5684	0
 83.5784	0
 83.5884	0
 83.5984	0
 83.6084	0
 83.6184	0
 83.6284	0
 83.6384	0
 83.6484	0
 83.6584	0
 83.6684	0
 83.6784	0
 83.6884	0
 83.6984	0
 83.7084	0
 83.7184	0
 83.7284	0
 83.7384	0
 83.7484	0
 83.7584	0
 83.7684	0
 83.7784	0
 83.7884	0
 83.7984	0
 83.8084	0
 83.8184	0
 83.8284	0
 83.8384	0
 83.8484	0
 83.8584	0
 83.8684	0
 83.8784	0
 83.8884	0
 83.8984	0
 83.9084	0
 83.9184	0
 83.9284	0
 83.9384	0
 83.9484	0
 83.9584	0
 83.9684	0
 83.9784	0
 83.9884	0
 83.9984	0
 84.0084	0
 84.0184	0
 84.0284	0
 84.0384	0
 84.0484	0
 84.0584	0
 84.0684	0
 84.0784	0
 84.0884	0
 84.0984	0
 84.1084	0
 84.1184	0
 84.1284	0
 84.1384	0
 84.1484	0
 84.1584	0
 84.1684	0
 84.1784	0
 84.1884	0
 84.1984	0
 84.2084	0
 84.2184	0
 84.2284	0
 84.2384	0
 84.2484	0
 84.2584	0
 84.2684	0
 84.2784	0
 84.2884	0
 84.2984	0
 84.3084	0
 84.3184	0
 84.3284	0
 84.3384	0
 84.3484	0
 84.3584	0
 84.3684	0
 84.3784	0
 84.3884	0
 84.3984	0
 84.4084	0
 84.4184	0
 84.4284	0
 84.4384	0
 84.4484	0
 84.4584	0
 84.4684	0
 84.4784	0
 84.4884	0
 84.4984	0
 84.5085	0
 84.5185	0
 84.5285	0
 84.5385	0
 84.5485	0
 84.5585	0
 84.5685	0
 84.5785	0
 84.5885	0
 84.5985	0
 84.6085	0
 84.6185	0
 84.6285	0
 84.6385	0
 84.6485	0
 84.6585	0
 84.6685	0
 84.6785	0
 84.6885	0
 84.6985	0
 84.7085	0
 84.7185	0
 84.7285	0
 84.7385	0
 84.7485	0
 84.7585	0
 84.7685	0
 84.7785	0
 84.7885	0
 84.7985	0
 84.8085	0
 84.8185	0
 84.8285	0
 84.8385	0
 84.8485	0
 84.8585	0
 84.8685	0
 84.8785	0
 84.8885	0
 84.8985	0
 84.9085	0
 84.9185	0
 84.9285	0
 84.9385	0
 84.9485	0
 84.9585	0
 84.9685	0
 84.9785	0
 84.9885	0
 84.9985	0
 85.0085	0
 85.0185	0
 85.0285	0
 85.0385	0
 85.0485	0
 85.0585	0
 85.0685	0
 85.0785	0
 85.0885	0
 85.0985	0
 85.1085	0
 85.1185	0
 85.1285	0
 85.1385	0
 85.1485	0
 85.1585	0
 85.1685	0
 85.1785	0
 85.1885	0
 85.1985	0
 85.2085	0
 85.2185	0
 85.2285	0
 85.2385	0
 85.2485	0
 85.2585	0
 85.2685	0
 85.2785	0
 85.2885	0
 85.2985	0
 85.3085	0
 85.3185	0
 85.3285	0
 85.3385	0
 85.3485	0
 85.3585	0
 85.3685	0
 85.3785	0
 85.3885	0
 85.3985	0
 85.4085	0
 85.4185	0
 85.4285	0
 85.4385	0
 85.4485	0
 85.4585	0
 85.4685	0
 85.4785	0
 85.4885	0
 85.4985	0
 85.5086	0
 85.5186	0
 85.5286	0
 85.5386	0
 85.5486	0
 85.5586	0
 85.5686	0
 85.5786	0
 85.5886	0
 85.5986	0
 85.6086	0
 85.6186	0
 85.6286	0
 85.6386	0
 85.6486	0
 85.6586	0
 85.6686	0
 85.6786	0
 85.6886	0
 85.6986	0
 85.7086	0
 85.7186	0
 85.7286	0
 85.7386	0
 85.7486	0
 85.7586	0
 85.7686	0
 85.7786	0
 85.7886	0
 85.7986	0
 85.8086	0
 85.8186	0
 85.8286	0
 85.8386	0
 85.8486	0
 85.8586	0
 85.8686	0
 85.8786	0
 85.8886	0
 85.8986	0
 85.9086	0
 85.9186	0
 85.9286	0
 85.9386	0
 85.9486	0
 85.9586	0
 85.9686	0
 85.9786	0
 85.9886	0
 85.9986	0
 86.0086	0
 86.0186	0
 86.0286	0
 86.0386	0
 86.0486	0
 86.0586	0
 86.0686	0
 86.0786	0
 86.0886	0
 86.0986	0
 86.1086	0
 86.1186	0
 86.1286	0
 86.1386	0
 86.1486	0
 86.1586	0
 86.1686	0
 86.1786	0
 86.1886	0
 86.1986	0
 86.2086	0
 86.2186	0
 86.2286	0
 86.2386	0
 86.2486	0
 86.2586	0
 86.2686	0
 86.2786	0
 86.2886	0
 86.2986	0
 86.3086	0
 86.3186	0
 86.3286	0
 86.3386	0
 86.3486	0
 86.3586	0
 86.3686	0
 86.3786	0
 86.3886	0
 86.3986	0
 86.4086	0
 86.4186	0
 86.4286	0
 86.4386	0
 86.4486	0
 86.4586	0
 86.4686	0
 86.4786	0
 86.4886	0
 86.4986	0
 86.5087	0
 86.5187	0
 86.5287	0
 86.5387	0
 86.5487	0
 86.5587	0
 86.5687	0
 86.5787	0
 86.5887	0
 86.5987	0
 86.6087	0
 86.6187	0
 86.6287	0
 86.6387	0
 86.6487	0
 86.6587	0
 86.6687	0
 86.6787	0
 86.6887	0
 86.6987	0
 86.7087	0
 86.7187	0
 86.7287	0
 86.7387	0
 86.7487	0
 86.7587	0
 86.7687	0
 86.7787	0
 86.7887	0
 86.7987	0
 86.8087	0
 86.8187	0
 86.8287	0
 86.8387	0
 86.8487	0
 86.8587	0
 86.8687	0
 86.8787	0
 86.8887	0
 86.8987	0
 86.9087	0
 86.9187	0
 86.9287	0
 86.9387	0
 86.9487	0
 86.9587	0
 86.9687	0
 86.9787	0
 86.9887	0
 86.9987	0
 87.0087	0
 87.0187	0
 87.0287	0
 87.0387	0
 87.0487	0
 87.0587	0
 87.0687	0
 87.0787	0
 87.0887	0
 87.0987	0
 87.1087	0
 87.1187	0
 87.1287	0
 87.1387	0
 87.1487	0
 87.1587	0
 87.1687	0
 87.1787	0
 87.1887	0
 87.1987	0
 87.2087	0
 87.2187	0
 87.2287	0
 87.2387	0
 87.2487	0
 87.2587	0
 87.2687	0
 87.2787	0
 87.2887	0
 87.2987	0
 87.3087	0
 87.3187	0
 87.3287	0
 87.3387	0
 87.3487	0
 87.3587	0
 87.3687	0
 87.3787	0
 87.3887	0
 87.3987	0
 87.4087	0
 87.4187	0
 87.4287	0
 87.4387	0
 87.4487	0
 87.4587	0
 87.4687	0
 87.4787	0
 87.4887	0
 87.4987	0
 87.5088	0
 87.5188	0
 87.5288	0
 87.5388	0
 87.5488	0
 87.5588	0
 87.5688	0
 87.5788	0
 87.5888	0
 87.5988	0
 87.6088	0
 87.6188	0
 87.6288	0
 87.6388	0
 87.6488	0
 87.6588	0
 87.6688	0
 87.6788	0
 87.6888	0
 87.6988	0
 87.7088	0
 87.7188	0
 87.7288	0
 87.7388	0
 87.7488	0
 87.7588	0
 87.7688	0
 87.7788	0
 87.7888	0
 87.7988	0
 87.8088	0
 87.8188	0
 87.8288	0
 87.8388	0
 87.8488	0
 87.8588	0
 87.8688	0
 87.8788	0
 87.8888	0
 87.8988	0
 87.9088	0
 87.9188	0
 87.9288	0
 87.9388	0
 87.9488	0
 87.9588	0
 87.9688	0
 87.9788	0
 87.9888	0
 87.9988	0
 88.0088	0
 88.0188	0
 88.0288	0
 88.0388	0
 88.0488	0
 88.0588	0
 88.0688	0
 88.0788	0
 88.0888	0
 88.0988	0
 88.1088	0
 88.1188	0
 88.1288	0
 88.1388	0
 88.1488	0
 88.1588	0
 88.1688	0
 88.1788	0
 88.1888	0
 88.1988	0
 88.2088	0
 88.2188	0
 88.2288	0
 88.2388	0
 88.2488	0
 88.2588	0
 88.2688	0
 88.2788	0
 88.2888	0
 88.2988	0
 88.3088	0
 88.3188	0
 88.3288	0
 88.3388	0
 88.3488	0
 88.3588	0
 88.3688	0
 88.3788	0
 88.3888	0
 88.3988	0
 88.4088	0
 88.4188	0
 88.4288	0
 88.4388	0
 88.4488	0
 88.4588	0
 88.4688	0
 88.4788	0
 88.4888	0
 88.4988	0
 88.5089	0
 88.5189	0
 88.5289	0
 88.5389	0
 88.5489	0
 88.5589	0
 88.5689	0
 88.5789	0
 88.5889	0
 88.5989	0
 88.6089	0
 88.6189	0
 88.6289	0
 88.6389	0
 88.6489	0
 88.6589	0
 88.6689	0
 88.6789	0
 88.6889	0
 88.6989	0
 88.7089	0
 88.7189	0
 88.7289	0
 88.7389	0
 88.7489	0
 88.7589	0
 88.7689	0
 88.7789	0
 88.7889	0
 88.7989	0
 88.8089	0
 88.8189	0
 88.8289	0
 88.8389	0
 88.8489	0
 88.8589	0
 88.8689	0
 88.8789	0
 88.8889	0
 88.8989	0
 88.9089	0
 88.9189	0
 88.9289	0
 88.9389	0
 88.9489	0
 88.9589	0
 88.9689	0
 88.9789	0
 88.9889	0
 88.9989	0
 89.0089	0
 89.0189	0
 89.0289	0
 89.0389	0
 89.0489	0
 89.0589	0
 89.0689	0
 89.0789	0
 89.0889	0
 89.0989	0
 89.1089	0
 89.1189	0
 89.1289	0
 89.1389	0
 89.1489	0
 89.1589	0
 89.1689	0
 89.1789	0
 89.1889	0
 89.1989	0
 89.2089	0
 89.2189	0
 89.2289	0
 89.2389	0
 89.2489	0
 89.2589	0
 89.2689	0
 89.2789	0
 89.2889	0
 89.2989	0
 89.3089	0
 89.3189	0
 89.3289	0
 89.3389	0
 89.3489	0
 89.3589	0
 89.3689	0
 89.3789	0
 89.3889	0
 89.3989	0
 89.4089	0
 89.4189	0
 89.4289	0
 89.4389	0
 89.4489	0
 89.4589	0
 89.4689	0
 89.4789	0
 89.4889	0
 89.4989	0
 89.509	0
 89.519	0
 89.529	0
 89.539	0
 89.549	0
 89.559	0
 89.569	0
 89.579	0
 89.589	0
 89.599	0
 89.609	0
 89.619	0
 89.629	0
 89.639	0
 89.649	0
 89.659	0
 89.669	0
 89.679	0
 89.689	0
 89.699	0
 89.709	0
 89.719	0
 89.729	0
 89.739	0
 89.749	0
 89.759	0
 89.769	0
 89.779	0
 89.789	0
 89.799	0
 89.809	0
 89.819	0
 89.829	0
 89.839	0
 89.849	0
 89.859	0
 89.869	0
 89.879	0
 89.889	0
 89.899	0
 89.909	0
 89.919	0
 89.929	0
 89.939	0
 89.949	0
 89.959	0
 89.969	0
 89.979	0
 89.989	0
 89.999	0
 90.009	0
 90.019	0
 90.029	0
 90.039	0
 90.049	0
 90.059	0
 90.069	0
 90.079	0
 90.089	0
 90.099	0
 90.109	0
 90.119	0
 90.129	0
 90.139	0
 90.149	0
 90.159	0
 90.169	0
 90.179	0
 90.189	0
 90.199	0
 90.209	0
 90.219	0
 90.229	0
 90.239	0
 90.249	0
 90.259	0
 90.269	0
 90.279	0
 90.289	0
 90.299	0
 90.309	0
 90.319	0
 90.329	0
 90.339	0
 90.349	0
 90.359	0
 90.369	0
 90.379	0
 90.389	0
 90.399	0
 90.409	0
 90.419	0
 90.429	0
 90.439	0
 90.449	0
 90.459	0
 90.469	0
 90.479	0
 90.489	0
 90.499	0
 90.5091	0
 90.5191	0
 90.5291	0
 90.5391	0
 90.5491	0
 90.5591	0
 90.5691	0
 90.5791	0
 90.5891	0
 90.5991	0
 90.6091	0
 90.6191	0
 90.6291	0
 90.6391	0
 90.6491	0
 90.6591	0
 90.6691	0
 90.6791	0
 90.6891	0
 90.6991	0
 90.7091	0
 90.7191	0
 90.7291	0
 90.7391	0
 90.7491	0
 90.7591	0
 90.7691	0
 90.7791	0
 90.7891	0
 90.7991	0
 90.8091	0
 90.8191	0
 90.8291	0
 90.8391	0
 90.8491	0
 90.8591	0
 90.8691	0
 90.8791	0
 90.8891	0
 90.8991	0
 90.9091	0
 90.9191	0
 90.9291	0
 90.9391	0
 90.9491	0
 90.9591	0
 90.9691	0
 90.9791	0
 90.9891	0
 90.9991	0
 91.0091	0
 91.0191	0
 91.0291	0
 91.0391	0
 91.0491	0
 91.0591	0
 91.0691	0
 91.0791	0
 91.0891	0
 91.0991	0
 91.1091	0
 91.1191	0
 91.1291	0
 91.1391	0
 91.1491	0
 91.1591	0
 91.1691	0
 91.1791	0
 91.1891	0
 91.1991	0
 91.2091	0
 91.2191	0
 91.2291	0
 91.2391	0
 91.2491	0
 91.2591	0
 91.2691	0
 91.2791	0
 91.2891	0
 91.2991	0
 91.3091	0
 91.3191	0
 91.3291	0
 91.3391	0
 91.3491	0
 91.3591	0
 91.3691	0
 91.3791	0
 91.3891	0
 91.3991	0
 91.4091	0
 91.4191	0
 91.4291	0
 91.4391	0
 91.4491	0
 91.4591	0
 91.4691	0
 91.4791	0
 91.4891	0
 91.4991	0
 91.5092	0
 91.5192	0
 91.5292	0
 91.5392	0
 91.5492	0
 91.5592	0
 91.5692	0
 91.5792	0
 91.5892	0
 91.5992	0
 91.6092	0
 91.6192	0
 91.6292	0
 91.6392	0
 91.6492	0
 91.6592	0
 91.6692	0
 91.6792	0
 91.6892	0
 91.6992	0
 91.7092	0
 91.7192	0
 91.7292	0
 91.7392	0
 91.7492	0
 91.7592	0
 91.7692	0
 91.7792	0
 91.7892	0
 91.7992	0
 91.8092	0
 91.8192	0
 91.8292	0
 91.8392	0
 91.8492	0
 91.8592	0
 91.8692	0
 91.8792	0
 91.8892	0
 91.8992	0
 91.9092	0
 91.9192	0
 91.9292	0
 91.9392	0
 91.9492	0
 91.9592	0
 91.9692	0
 91.9792	0
 91.9892	0
 91.9992	0
 92.0092	0
 92.0192	0
 92.0292	0
 92.0392	0
 92.0492	0
 92.0592	0
 92.0692	0
 92.0792	0
 92.0892	0
 92.0992	0
 92.1092	0
 92.1192	0
 92.1292	0
 92.1392	0
 92.1492	0
 92.1592	0
 92.1692	0
 92.1792	0
 92.1892	0
 92.1992	0
 92.2092	0
 92.2192	0
 92.2292	0
 92.2392	0
 92.2492	0
 92.2592	0
 92.2692	0
 92.2792	0
 92.2892	0
 92.2992	0
 92.3092	0
 92.3192	0
 92.3292	0
 92.3392	0
 92.3492	0
 92.3592	0
 92.3692	0
 92.3792	0
 92.3892	0
 92.3992	0
 92.4092	0
 92.4192	0
 92.4292	0
 92.4392	0
 92.4492	0
 92.4592	0
 92.4692	0
 92.4792	0
 92.4892	0
 92.4992	0
 92.5093	0
 92.5193	0
 92.5293	0
 92.5393	0
 92.5493	0
 92.5593	0
 92.5693	0
 92.5793	0
 92.5893	0
 92.5993	0
 92.6093	0
 92.6193	0
 92.6293	0
 92.6393	0
 92.6493	0
 92.6593	0
 92.6693	0
 92.6793	0
 92.6893	0
 92.6993	0
 92.7093	0
 92.7193	0
 92.7293	0
 92.7393	0
 92.7493	0
 92.7593	0
 92.7693	0
 92.7793	0
 92.7893	0
 92.7993	0
 92.8093	0
 92.8193	0
 92.8293	0
 92.8393	0
 92.8493	0
 92.8593	0
 92.8693	0
 92.8793	0
 92.8893	0
 92.8993	0
 92.9093	0
 92.9193	0
 92.9293	0
 92.9393	0
 92.9493	0
 92.9593	0
 92.9693	0
 92.9793	0
 92.9893	0
 92.9993	0
 93.0093	0
 93.0193	0
 93.0293	0
 93.0393	0
 93.0493	0
 93.0593	0
 93.0693	0
 93.0793	0
 93.0893	0
 93.0993	0
 93.1093	0
 93.1193	0
 93.1293	0
 93.1393	0
 93.1493	0
 93.1593	0
 93.1693	0
 93.1793	0
 93.1893	0
 93.1993	0
 93.2093	0
 93.2193	0
 93.2293	0
 93.2393	0
 93.2493	0
 93.2593	0
 93.2693	0
 93.2793	0
 93.2893	0
 93.2993	0
 93.3093	0
 93.3193	0
 93.3293	0
 93.3393	0
 93.3493	0
 93.3593	0
 93.3693	0
 93.3793	0
 93.3893	0
 93.3993	0
 93.4093	0
 93.4193	0
 93.4293	0
 93.4393	0
 93.4493	0
 93.4593	0
 93.4693	0
 93.4793	0
 93.4893	0
 93.4993	0
 93.5094	0
 93.5194	0
 93.5294	0
 93.5394	0
 93.5494	0
 93.5594	0
 93.5694	0
 93.5794	0
 93.5894	0
 93.5994	0
 93.6094	0
 93.6194	0
 93.6294	0
 93.6394	0
 93.6494	0
 93.6594	0
 93.6694	0
 93.6794	0
 93.6894	0
 93.6994	0
 93.7094	0
 93.7194	0
 93.7294	0
 93.7394	0
 93.7494	0
 93.7594	0
 93.7694	0
 93.7794	0
 93.7894	0
 93.7994	0
 93.8094	0
 93.8194	0
 93.8294	0
 93.8394	0
 93.8494	0
 93.8594	0
 93.8694	0
 93.8794	0
 93.8894	0
 93.8994	0
 93.9094	0
 93.9194	0
 93.9294	0
 93.9394	0
 93.9494	0
 93.9594	0
 93.9694	0
 93.9794	0
 93.9894	0
 93.9994	0
 94.0094	0
 94.0194	0
 94.0294	0
 94.0394	0
 94.0494	0
 94.0594	0
 94.0694	0
 94.0794	0
 94.0894	0
 94.0994	0
 94.1094	0
 94.1194	0
 94.1294	0
 94.1394	0
 94.1494	0
 94.1594	0
 94.1694	0
 94.1794	0
 94.1894	0
 94.1994	0
 94.2094	0
 94.2194	0
 94.2294	0
 94.2394	0
 94.2494	0
 94.2594	0
 94.2694	0
 94.2794	0
 94.2894	0
 94.2994	0
 94.3094	0
 94.3194	0
 94.3294	0
 94.3394	0
 94.3494	0
 94.3594	0
 94.3694	0
 94.3794	0
 94.3894	0
 94.3994	0
 94.4094	0
 94.4194	0
 94.4294	0
 94.4394	0
 94.4494	0
 94.4594	0
 94.4694	0
 94.4794	0
 94.4894	0
 94.4994	0
 94.5095	0
 94.5195	0
 94.5295	0
 94.5395	0
 94.5495	0
 94.5595	0
 94.5695	0
 94.5795	0
 94.5895	0
 94.5995	0
 94.6095	0
 94.6195	0
 94.6295	0
 94.6395	0
 94.6495	0
 94.6595	0
 94.6695	0
 94.6795	0
 94.6895	0
 94.6995	0
 94.7095	0
 94.7195	0
 94.7295	0
 94.7395	0
 94.7495	0
 94.7595	0
 94.7695	0
 94.7795	0
 94.7895	0
 94.7995	0
 94.8095	0
 94.8195	0
 94.8295	0
 94.8395	0
 94.8495	0
 94.8595	0
 94.8695	0
 94.8795	0
 94.8895	0
 94.8995	0
 94.9095	0
 94.9195	0
 94.9295	0
 94.9395	0
 94.9495	0
 94.9595	0
 94.9695	0
 94.9795	0
 94.9895	0
 94.9995	0
 95.0095	0
 95.0195	0
 95.0295	0
 95.0395	0
 95.0495	0
 95.0595	0
 95.0695	0
 95.0795	0
 95.0895	0
 95.0995	0
 95.1095	0
 95.1195	0
 95.1295	0
 95.1395	0
 95.1495	0
 95.1595	0
 95.1695	0
 95.1795	0
 95.1895	0
 95.1995	0
 95.2095	0
 95.2195	0
 95.2295	0
 95.2395	0
 95.2495	0
 95.2595	0
 95.2695	0
 95.2795	0
 95.2895	0
 95.2995	0
 95.3095	0
 95.3195	0
 95.3295	0
 95.3395	0
 95.3495	0
 95.3595	0
 95.3695	0
 95.3795	0
 95.3895	0
 95.3995	0
 95.4095	0
 95.4195	0
 95.4295	0
 95.4395	0
 95.4495	0
 95.4595	0
 95.4695	0
 95.4795	0
 95.4895	0
 95.4995	0
 95.5096	0
 95.5196	0
 95.5296	0
 95.5396	0
 95.5496	0
 95.5596	0
 95.5696	0
 95.5796	0
 95.5896	0
 95.5996	0
 95.6096	0
 95.6196	0
 95.6296	0
 95.6396	0
 95.6496	0
 95.6596	0
 95.6696	0
 95.6796	0
 95.6896	0
 95.6996	0
 95.7096	0
 95.7196	0
 95.7296	0
 95.7396	0
 95.7496	0
 95.7596	0
 95.7696	0
 95.7796	0
 95.7896	0
 95.7996	0
 95.8096	0
 95.8196	0
 95.8296	0
 95.8396	0
 95.8496	0
 95.8596	0
 95.8696	0
 95.8796	0
 95.8896	0
 95.8996	0
 95.9096	0
 95.9196	0
 95.9296	0
 95.9396	0
 95.9496	0
 95.9596	0
 95.9696	0
 95.9796	0
 95.9896	0
 95.9996	0
 96.0096	0
 96.0196	0
 96.0296	0
 96.0396	0
 96.0496	0
 96.0596	0
 96.0696	0
 96.0796	0
 96.0896	0
 96.0996	0
 96.1096	0
 96.1196	0
 96.1296	0
 96.1396	0
 96.1496	0
 96.1596	0
 96.1696	0
 96.1796	0
 96.1896	0
 96.1996	0
 96.2096	0
 96.2196	0
 96.2296	0
 96.2396	0
 96.2496	0
 96.2596	0
 96.2696	0
 96.2796	0
 96.2896	0
 96.2996	0
 96.3096	0
 96.3196	0
 96.3296	0
 96.3396	0
 96.3496	0
 96.3596	0
 96.3696	0
 96.3796	0
 96.3896	0
 96.3996	0
 96.4096	0
 96.4196	0
 96.4296	0
 96.4396	0
 96.4496	0
 96.4596	0
 96.4696	0
 96.4796	0
 96.4896	0
 96.4996	0
 96.5097	0
 96.5197	0
 96.5297	0
 96.5397	0
 96.5497	0
 96.5597	0
 96.5697	0
 96.5797	0
 96.5897	0
 96.5997	0
 96.6097	0
 96.6197	0
 96.6297	0
 96.6397	0
 96.6497	0
 96.6597	0
 96.6697	0
 96.6797	0
 96.6897	0
 96.6997	0
 96.7097	0
 96.7197	0
 96.7297	0
 96.7397	0
 96.7497	0
 96.7597	0
 96.7697	0
 96.7797	0
 96.7897	0
 96.7997	0
 96.8097	0
 96.8197	0
 96.8297	0
 96.8397	0
 96.8497	0
 96.8597	0
 96.8697	0
 96.8797	0
 96.8897	0
 96.8997	0
 96.9097	0
 96.9197	0
 96.9297	0
 96.9397	0
 96.9497	0
 96.9597	0
 96.9697	0
 96.9797	0
 96.9897	0
 96.9997	0
 97.0097	0
 97.0197	0
 97.0297	0
 97.0397	0
 97.0497	0
 97.0597	0
 97.0697	0
 97.0797	0
 97.0897	0
 97.0997	0
 97.1097	0
 97.1197	0
 97.1297	0
 97.1397	0
 97.1497	0
 97.1597	0
 97.1697	0
 97.1797	0
 97.1897	0
 97.1997	0
 97.2097	0
 97.2197	0
 97.2297	0
 97.2397	0
 97.2497	0
 97.2597	0
 97.2697	0
 97.2797	0
 97.2897	0
 97.2997	0
 97.3097	0
 97.3197	0
 97.3297	0
 97.3397	0
 97.3497	0
 97.3597	0
 97.3697	0
 97.3797	0
 97.3897	0
 97.3997	0
 97.4097	0
 97.4197	0
 97.4297	0
 97.4397	0
 97.4497	0
 97.4597	0
 97.4697	0
 97.4797	0
 97.4897	0
 97.4997	0
 97.5098	0
 97.5198	0
 97.5298	0
 97.5398	0
 97.5498	0
 97.5598	0
 97.5698	0
 97.5798	0
 97.5898	0
 97.5998	0
 97.6098	0
 97.6198	0
 97.6298	0
 97.6398	0
 97.6498	0
 97.6598	0
 97.6698	0
 97.6798	0
 97.6898	0
 97.6998	0
 97.7098	0
 97.7198	0
 97.7298	0
 97.7398	0
 97.7498	0
 97.7598	0
 97.7698	0
 97.7798	0
 97.7898	0
 97.7998	0
 97.8098	0
 97.8198	0
 97.8298	0
 97.8398	0
 97.8498	0
 97.8598	0
 97.8698	0
 97.8798	0
 97.8898	0
 97.8998	0
 97.9098	0
 97.9198	0
 97.9298	0
 97.9398	0
 97.9498	0
 97.9598	0
 97.9698	0
 97.9798	0
 97.9898	0
 97.9998	0
 98.0098	0
 98.0198	0
 98.0298	0
 98.0398	0
 98.0498	0
 98.0598	0
 98.0698	0
 98.0798	0
 98.0898	0
 98.0998	0
 98.1098	0
 98.1198	0
 98.1298	0
 98.1398	0
 98.1498	0
 98.1598	0
 98.1698	0
 98.1798	0
 98.1898	0
 98.1998	0
 98.2098	0
 98.2198	0
 98.2298	0
 98.2398	0
 98.2498	0
 98.2598	0
 98.2698	0
 98.2798	0
 98.2898	0
 98.2998	0
 98.3098	0
 98.3198	0
 98.3298	0
 98.3398	0
 98.3498	0
 98.3598	0
 98.3698	0
 98.3798	0
 98.3898	0
 98.3998	0
 98.4098	0
 98.4198	0
 98.4298	0
 98.4398	0
 98.4498	0
 98.4598	0
 98.4698	0
 98.4798	0
 98.4898	0
 98.4998	0
 98.5099	0
 98.5199	0
 98.5299	0
 98.5399	0
 98.5499	0
 98.5599	0
 98.5699	0
 98.5799	0
 98.5899	0
 98.5999	0
 98.6099	0
 98.6199	0
 98.6299	0
 98.6399	0
 98.6499	0
 98.6599	0
 98.6699	0
 98.6799	0
 98.6899	0
 98.6999	0
 98.7099	0
 98.7199	0
 98.7299	0
 98.7399	0
 98.7499	0
 98.7599	0
 98.7699	0
 98.7799	0
 98.7899	0
 98.7999	0
 98.8099	0
 98.8199	0
 98.8299	0
 98.8399	0
 98.8499	0
 98.8599	0
 98.8699	0
 98.8799	0
 98.8899	0
 98.8999	0
 98.9099	0
 98.9199	0
 98.9299	0
 98.9399	0
 98.9499	0
 98.9599	0
 98.9699	0
 98.9799	0
 98.9899	0
 98.9999	0
 99.0099	0
 99.0199	0
 99.0299	0
 99.0399	0
 99.0499	0
 99.0599	0
 99.0699	0
 99.0799	0
 99.0899	0
 99.0999	0
 99.1099	0
 99.1199	0
 99.1299	0
 99.1399	0
 99.1499	0
 99.1599	0
 99.1699	0
 99.1799	0
 99.1899	0
 99.1999	0
 99.2099	0
 99.2199	0
 99.2299	0
 99.2399	0
 99.2499	0
 99.2599	0
 99.2699	0
 99.2799	0
 99.2899	0
 99.2999	0
 99.3099	0
 99.3199	0
 99.3299	0
 99.3399	0
 99.3499	0
 99.3599	0
 99.3699	0
 99.3799	0
 99.3899	0
 99.3999	0
 99.4099	0
 99.4199	0
 99.4299	0
 99.4399	0
 99.4499	0
 99.4599	0
 99.4699	0
 99.4799	0
 99.4899	0
 99.4999	0
 99.51	0
 99.52	0
 99.53	0
 99.54	0
 99.55	0
 99.56	0
 99.57	0
 99.58	0
 99.59	0
 99.6	0
 99.61	0
 99.62	0
 99.63	0
 99.64	0
 99.65	0
 99.66	0
 99.67	0
 99.68	0
 99.69	0
 99.7	0
 99.71	0
 99.72	0
 99.73	0
 99.74	0
 99.75	0
 99.76	0
 99.77	0
 99.78	0
 99.79	0
 99.8	0
 99.81	0
 99.82	0
 99.83	0
 99.84	0
 99.85	0
 99.86	0
 99.87	0
 99.88	0
 99.89	0
 99.9	0
 99.91	0
 99.92	0
 99.93	0
 99.94	0
 99.95	0
 99.96	0
 99.97	0
 99.98	0
 99.99	0
 100	0


==> anc/TUM40_eff_eRecoils_W.dat <==
# Cut-survival probability for tungsten-recoil events
# within the electron-recoil band
# Energy [keV] | Cut-survival probability
 0	0
 0.010001	0
 0.020002	0
 0.030003	0
 0.040004	0
 0.050005	0
 0.060006	0
 0.070007	0
 0.080008	0
 0.090009	0
 0.10001	0
 0.110011	0
 0.120012	0
 0.130013	0
 0.140014	0
 0.150015	0
 0.160016	0
 0.170017	0
 0.180018	0
 0.190019	0
 0.20002	0
 0.210021	0
 0.220022	0
 0.230023	0
 0.240024	0
 0.250025	0
 0.260026	0
 0.270027	0
 0.280028	0
 0.290029	0
 0.30003	0
 0.310031	0
 0.320032	0
 0.330033	0
 0.340034	0
 0.350035	0
 0.360036	0
 0.370037	0
 0.380038	0
 0.390039	0
 0.40004	0
 0.410041	0
 0.420042	0
 0.430043	0
 0.440044	0
 0.450045	0
 0.460046	0
 0.470047	0
 0.480048	0
 0.490049	0
 0.50005	0
 0.510051	0
 0.520052	0
 0.530053	0
 0.540054	0
 0.550055	0
 0.560056	0
 0.570057	0
 0.580058	0
 0.590059	0
 0.60006	0
 0.610061	0.112344
 0.620062	0.11738
 0.630063	0.122344
 0.640064	0.127237
 0.650065	0.132056
 0.660066	0.136802
 0.670067	0.141472
 0.680068	0.146067
 0.690069	0.150585
 0.70007	0.155028
 0.710071	0.159839
 0.720072	0.164564
 0.730073	0.169202
 0.740074	0.173754
 0.750075	0.178216
 0.760076	0.18259
 0.770077	0.186873
 0.780078	0.191065
 0.790079	0.195166
 0.80008	0.199171
 0.810081	0.202703
 0.820082	0.206147
 0.830083	0.209502
 0.840084	0.212767
 0.850085	0.215943
 0.860086	0.219027
 0.870087	0.222021
 0.880088	0.224924
 0.890089	0.227734
 0.90009	0.230446
 0.910091	0.232476
 0.920092	0.234424
 0.930093	0.236289
 0.940094	0.23807
 0.950095	0.239769
 0.960096	0.241384
 0.970097	0.242916
 0.980098	0.244365
 0.990099	0.24573
 1.0001	0.247003
 1.0101	0.247303
 1.0201	0.247537
 1.0301	0.247707
 1.0401	0.247813
 1.05011	0.247854
 1.06011	0.247831
 1.07011	0.247745
 1.08011	0.247596
 1.09011	0.247384
 1.10011	0.24711
 1.11011	0.246774
 1.12011	0.246377
 1.13011	0.245919
 1.14011	0.2454
 1.15012	0.244822
 1.16012	0.244185
 1.17012	0.24349
 1.18012	0.242736
 1.19012	0.241926
 1.20012	0.241051
 1.21012	0.239458
 1.22012	0.237826
 1.23012	0.236159
 1.24012	0.234456
 1.25013	0.232718
 1.26013	0.230946
 1.27013	0.229141
 1.28013	0.227303
 1.29013	0.225435
 1.30013	0.223535
 1.31013	0.221606
 1.32013	0.219649
 1.33013	0.217663
 1.34013	0.215651
 1.35014	0.213613
 1.36014	0.211549
 1.37014	0.209462
 1.38014	0.207352
 1.39014	0.20522
 1.40014	0.203062
 1.41014	0.200556
 1.42014	0.198041
 1.43014	0.19552
 1.44014	0.192992
 1.45015	0.190459
 1.46015	0.187922
 1.47015	0.185381
 1.48015	0.182837
 1.49015	0.180292
 1.50015	0.177746
 1.51015	0.1752
 1.52015	0.172655
 1.53015	0.170112
 1.54015	0.167572
 1.55016	0.165035
 1.56016	0.162503
 1.57016	0.159976
 1.58016	0.157456
 1.59016	0.154942
 1.60016	0.152434
 1.61016	0.149831
 1.62016	0.147242
 1.63016	0.144667
 1.64016	0.142107
 1.65017	0.139563
 1.66017	0.137035
 1.67017	0.134525
 1.68017	0.132032
 1.69017	0.129557
 1.70017	0.127101
 1.71017	0.124665
 1.72017	0.122249
 1.73017	0.119854
 1.74017	0.11748
 1.75018	0.115128
 1.76018	0.112797
 1.77018	0.11049
 1.78018	0.108205
 1.79018	0.105945
 1.80018	0.103707
 1.81018	0.101436
 1.82018	0.0991926
 1.83018	0.0969773
 1.84018	0.0947902
 1.85019	0.0926316
 1.86019	0.0905017
 1.87019	0.0884008
 1.88019	0.086329
 1.89019	0.0842866
 1.90019	0.0822736
 1.91019	0.0802903
 1.92019	0.0783368
 1.93019	0.0764131
 1.94019	0.0745194
 1.9502	0.0726558
 1.9602	0.0708222
 1.9702	0.0690187
 1.9802	0.0672454
 1.9902	0.0655022
 2.0002	0.0637883
 2.0102	0.062067
 2.0202	0.0603779
 2.0302	0.0587209
 2.0402	0.0570959
 2.05021	0.0555026
 2.06021	0.053941
 2.07021	0.0524108
 2.08021	0.0509117
 2.09021	0.0494437
 2.10021	0.0480064
 2.11021	0.0465997
 2.12021	0.0452232
 2.13021	0.0438767
 2.14021	0.0425599
 2.15022	0.0412725
 2.16022	0.0400143
 2.17022	0.0387849
 2.18022	0.037584
 2.19022	0.0364112
 2.20022	0.0352661
 2.21022	0.0341377
 2.22022	0.0330371
 2.23022	0.0319641
 2.24022	0.0309182
 2.25023	0.0298991
 2.26023	0.0289063
 2.27023	0.0279395
 2.28023	0.0269981
 2.29023	0.0260819
 2.30023	0.0251905
 2.31023	0.0243233
 2.32023	0.02348
 2.33023	0.0226601
 2.34023	0.0218633
 2.35024	0.0210891
 2.36024	0.0203371
 2.37024	0.0196069
 2.38024	0.018898
 2.39024	0.01821
 2.40024	0.0175424
 2.41024	0.0168913
 2.42024	0.0162601
 2.43024	0.0156485
 2.44024	0.0150559
 2.45025	0.014482
 2.46025	0.0139263
 2.47025	0.0133884
 2.48025	0.0128678
 2.49025	0.0123643
 2.50025	0.0118773
 2.51025	0.0114065
 2.52025	0.0109515
 2.53025	0.0105117
 2.54025	0.010087
 2.55026	0.00967685
 2.56026	0.00928088
 2.57026	0.00889873
 2.58026	0.00853002
 2.59026	0.00817439
 2.60026	0.00783142
 2.61026	0.00749895
 2.62026	0.00717865
 2.63026	0.00687017
 2.64026	0.00657316
 2.65027	0.00628728
 2.66027	0.0060122
 2.67027	0.00574759
 2.68027	0.00549312
 2.69027	0.00524848
 2.70027	0.00501336
 2.71027	0.00478746
 2.72027	0.00457047
 2.73027	0.00436212
 2.74027	0.00416212
 2.75028	0.00397019
 2.76028	0.00378606
 2.77028	0.00360947
 2.78028	0.00344015
 2.79028	0.00327787
 2.80028	0.00312236
 2.81028	0.002973
 2.82028	0.00282999
 2.83028	0.00269311
 2.84028	0.00256213
 2.85029	0.00243683
 2.86029	0.00231701
 2.87029	0.00220246
 2.88029	0.00209298
 2.89029	0.00198839
 2.90029	0.00188848
 2.91029	0.00179308
 2.92029	0.00170202
 2.93029	0.00161513
 2.94029	0.00153223
 2.9503	0.00145318
 2.9603	0.00137781
 2.9703	0.00130597
 2.9803	0.00123753
 2.9903	0.00117233
 3.0003	0.00111025
 3.0103	0.00105099
 3.0203	0.0009946
 3.0303	0.000940969
 3.0403	0.000889972
 3.05031	0.000841496
 3.06031	0.00079543
 3.07031	0.000751667
 3.08031	0.000710106
 3.09031	0.000670648
 3.10031	0.000633198
 3.11031	0.000597664
 3.12031	0.000563961
 3.13031	0.000532002
 3.14031	0.000501707
 3.15032	0.000472999
 3.16032	0.000445803
 3.17032	0.000420047
 3.18032	0.000395663
 3.19032	0.000372584
 3.20032	0.000350748
 3.21032	0.000330094
 3.22032	0.000310565
 3.23032	0.000292105
 3.24032	0.00027466
 3.25033	0.000258181
 3.26033	0.000242618
 3.27033	0.000227926
 3.28033	0.00021406
 3.29033	0.000200977
 3.30033	0.000188638
 3.31033	0.000177003
 3.32033	0.000166036
 3.33033	0.000155702
 3.34033	0.000145968
 3.35034	0.000136801
 3.36034	0.000128171
 3.37034	0.000120049
 3.38034	0.000112409
 3.39034	0.000105223
 3.40034	9.84661e-05
 3.41034	9.21157e-05
 3.42034	8.61487e-05
 3.43034	8.05439e-05
 3.44034	7.5281e-05
 3.45035	7.03406e-05
 3.46035	6.57045e-05
 3.47035	6.13553e-05
 3.48035	5.72765e-05
 3.49035	5.34526e-05
 3.50035	4.98686e-05
 3.51035	4.65046e-05
 3.52035	4.33543e-05
 3.53035	4.04051e-05
 3.54035	3.7645e-05
 3.55036	3.50626e-05
 3.56036	3.26474e-05
 3.57036	3.03893e-05
 3.58036	2.82786e-05
 3.59036	2.63065e-05
 3.60036	2.44644e-05
 3.61036	2.27442e-05
 3.62036	2.11385e-05
 3.63036	1.96401e-05
 3.64036	1.82423e-05
 3.65037	1.69387e-05
 3.66037	1.57234e-05
 3.67037	1.45908e-05
 3.68037	1.35356e-05
 3.69037	1.25528e-05
 3.70037	1.16377e-05
 3.71037	1.0786e-05
 3.72037	9.99352e-06
 3.73037	9.25639e-06
 3.74037	8.57095e-06
 3.75038	7.9338e-06
 3.76038	7.34172e-06
 3.77038	6.79171e-06
 3.78038	6.28094e-06
 3.79038	5.80676e-06
 3.80038	5.3667e-06
 3.81038	4.95844e-06
 3.82038	4.5798e-06
 3.83038	4.22874e-06
 3.84038	3.90337e-06
 3.85039	3.60191e-06
 3.86039	3.32267e-06
 3.87039	3.06413e-06
 3.88039	2.82481e-06
 3.89039	2.60336e-06
 3.90039	2.39851e-06
 3.91039	2.20909e-06
 3.92039	2.03398e-06
 3.93039	1.87216e-06
 3.94039	1.72267e-06
 3.9504	1.58461e-06
 3.9604	1.45716e-06
 3.9704	1.33953e-06
 3.9804	1.23101e-06
 3.9904	1.13092e-06
 4.0004	1.03864e-06
 4.0104	9.53517e-07
 4.0204	8.75096e-07
 4.0304	8.02868e-07
 4.0404	7.36368e-07
 4.05041	6.7516e-07
 4.06041	6.18843e-07
 4.07041	5.67041e-07
 4.08041	5.1941e-07
 4.09041	4.75628e-07
 4.10041	4.35397e-07
 4.11041	3.98441e-07
 4.12041	3.64506e-07
 4.13041	3.33353e-07
 4.14041	3.04766e-07
 4.15042	2.7854e-07
 4.16042	2.5449e-07
 4.17042	2.32441e-07
 4.18042	2.12234e-07
 4.19042	1.93722e-07
 4.20042	1.76767e-07
 4.21042	1.61245e-07
 4.22042	1.47038e-07
 4.23042	1.34039e-07
 4.24042	1.2215e-07
 4.25043	1.1128e-07
 4.26043	1.01344e-07
 4.27043	9.22658e-08
 4.28043	8.39734e-08
 4.29043	7.64015e-08
 4.30043	6.94899e-08
 4.31043	6.31831e-08
 4.32043	5.743e-08
 4.33043	5.21838e-08
 4.34043	4.74015e-08
 4.35044	4.30434e-08
 4.36044	3.90733e-08
 4.37044	3.54579e-08
 4.38044	3.21665e-08
 4.39044	2.91711e-08
 4.40044	2.64461e-08
 4.41044	2.39678e-08
 4.42044	2.17146e-08
 4.43044	1.96669e-08
 4.44044	1.78064e-08
 4.45045	1.61167e-08
 4.46045	1.45825e-08
 4.47045	1.31901e-08
 4.48045	1.19267e-08
 4.49045	1.07808e-08
 4.50045	9.74183e-09
 4.51045	8.7998e-09
 4.52045	7.94625e-09
 4.53045	7.17315e-09
 4.54045	6.47313e-09
 4.55046	5.83951e-09
 4.56046	5.26618e-09
 4.57046	4.74758e-09
 4.58046	4.27864e-09
 4.59046	3.85475e-09
 4.60046	3.47172e-09
 4.61046	3.12571e-09
 4.62046	2.81327e-09
 4.63046	2.53122e-09
 4.64046	2.27669e-09
 4.65047	2.04709e-09
 4.66047	1.84003e-09
 4.67047	1.65337e-09
 4.68047	1.48515e-09
 4.69047	1.33361e-09
 4.70047	1.19713e-09
 4.71047	1.07427e-09
 4.72047	9.63696e-10
 4.73047	8.64217e-10
 4.74047	7.7475e-10
 4.75048	6.94315e-10
 4.76048	6.22025e-10
 4.77048	5.57076e-10
 4.78048	4.98743e-10
 4.79048	4.4637e-10
 4.80048	3.99364e-10
 4.81048	3.5719e-10
 4.82048	3.19363e-10
 4.83048	2.85447e-10
 4.84048	2.55048e-10
 4.85049	2.2781e-10
 4.86049	2.03414e-10
 4.87049	1.81569e-10
 4.88049	1.62017e-10
 4.89049	1.44522e-10
 4.90049	1.28873e-10
 4.91049	1.1488e-10
 4.92049	1.02372e-10
 4.93049	9.11958e-11
 4.94049	8.12124e-11
 4.9505	7.22978e-11
 4.9605	6.43402e-11
 4.9705	5.72394e-11
 4.9805	5.09051e-11
 4.9905	4.52567e-11
 5.0005	4.02215e-11
 5.0105	3.57328e-11
 5.0205	3.17344e-11
 5.0305	2.81739e-11
 5.0405	2.50046e-11
 5.05051	2.21843e-11
 5.06051	1.96755e-11
 5.07051	1.74447e-11
 5.08051	1.54615e-11
 5.09051	1.36991e-11
 5.10051	1.21336e-11
 5.11051	1.07434e-11
 5.12051	9.50927e-12
 5.13051	8.41407e-12
 5.14051	7.4425e-12
 5.15052	6.5809e-12
 5.16052	5.81708e-12
 5.17052	5.14018e-12
 5.18052	4.54056e-12
 5.19052	4.00949e-12
 5.20052	3.53934e-12
 5.21052	3.12327e-12
 5.22052	2.7552e-12
 5.23052	2.42967e-12
 5.24052	2.14187e-12
 5.25053	1.88755e-12
 5.26053	1.66284e-12
 5.27053	1.46441e-12
 5.28053	1.28921e-12
 5.29053	1.13458e-12
 5.30053	9.98157e-13
 5.31053	8.77866e-13
 5.32053	7.71813e-13
 5.33053	6.78295e-13
 5.34053	5.95942e-13
 5.35054	5.2343e-13
 5.36054	4.59529e-13
 5.37054	4.0334e-13
 5.38054	3.53871e-13
 5.39054	3.10364e-13
 5.40054	2.72157e-13
 5.41054	2.3854e-13
 5.42054	2.08994e-13
 5.43054	1.83045e-13
 5.44054	1.60268e-13
 5.45055	1.40283e-13
 5.46055	1.2276e-13
 5.47055	1.07367e-13
 5.48055	9.39159e-14
 5.49055	8.20741e-14
 5.50055	7.17001e-14
 5.51055	6.26508e-14
 5.52055	5.46909e-14
 5.53055	4.77731e-14
 5.54055	4.16607e-14
 5.55056	3.63536e-14
 5.56056	3.17097e-14
 5.57056	2.76343e-14
 5.58056	2.40801e-14
 5.59056	2.09522e-14
 5.60056	1.82508e-14
 5.61056	1.58811e-14
 5.62056	1.38431e-14
 5.63056	1.2042e-14
 5.64056	1.04778e-14
 5.65057	9.1032e-15
 5.66057	7.91815e-15
 5.67057	6.87526e-15
 5.68057	5.97456e-15
 5.69057	5.16864e-15
 5.70057	4.50492e-15
 5.71057	3.88859e-15
 5.72057	3.36706e-15
 5.73057	2.94034e-15
 5.74057	2.56103e-15
 5.75058	2.18169e-15
 5.76058	1.89718e-15
 5.77058	1.66009e-15
 5.78058	1.42298e-15
 5.79058	1.23329e-15
 5.80058	1.09102e-15
 5.81058	9.01307e-16
 5.82058	8.06459e-16
 5.83058	7.11605e-16
 5.84058	6.16744e-16
 5.85059	5.21878e-16
 5.86059	4.27005e-16
 5.87059	3.79572e-16
 5.88059	3.32136e-16
 5.89059	2.84698e-16
 5.90059	2.37256e-16
 5.91059	1.89811e-16
 5.92059	1.89817e-16
 5.93059	1.42367e-16
 5.94059	1.42372e-16
 5.9506	9.49177e-17
 5.9606	9.49208e-17
 5.9706	9.49239e-17
 5.9806	9.4927e-17
 5.9906	4.7465e-17
 6.0006	4.74665e-17
 6.0106	4.74674e-17
 6.0206	4.74682e-17
 6.0306	4.7469e-17
 6.0406	4.74698e-17
 6.05061	4.74706e-17
 6.06061	0
 6.07061	0
 6.08061	0
 6.09061	0
 6.10061	0
 6.11061	0
 6.12061	0
 6.13061	0
 6.14061	0
 6.15062	0
 6.16062	0
 6.17062	0
 6.18062	0
 6.19062	0
 6.20062	0
 6.21062	0
 6.22062	0
 6.23062	0
 6.24062	0
 6.25063	0
 6.26063	0
 6.27063	0
 6.28063	0
 6.29063	0
 6.30063	0
 6.31063	0
 6.32063	0
 6.33063	0
 6.34063	0
 6.35064	0
 6.36064	0
 6.37064	0
 6.38064	0
 6.39064	0
 6.40064	0
 6.41064	0
 6.42064	0
 6.43064	0
 6.44064	0
 6.45065	0
 6.46065	0
 6.47065	0
 6.48065	0
 6.49065	0
 6.50065	0
 6.51065	0
 6.52065	0
 6.53065	0
 6.54065	0
 6.55066	0
 6.56066	0
 6.57066	0
 6.58066	0
 6.59066	0
 6.60066	0
 6.61066	0
 6.62066	0
 6.63066	0
 6.64066	0
 6.65067	0
 6.66067	0
 6.67067	0
 6.68067	0
 6.69067	0
 6.70067	0
 6.71067	0
 6.72067	0
 6.73067	0
 6.74067	0
 6.75068	0
 6.76068	0
 6.77068	0
 6.78068	0
 6.79068	0
 6.80068	0
 6.81068	0
 6.82068	0
 6.83068	0
 6.84068	0
 6.85069	0
 6.86069	0
 6.87069	0
 6.88069	0
 6.89069	0
 6.90069	0
 6.91069	0
 6.92069	0
 6.93069	0
 6.94069	0
 6.9507	0
 6.9607	0
 6.9707	0
 6.9807	0
 6.9907	0
 7.0007	0
 7.0107	0
 7.0207	0
 7.0307	0
 7.0407	0
 7.05071	0
 7.06071	0
 7.07071	0
 7.08071	0
 7.09071	0
 7.10071	0
 7.11071	0
 7.12071	0
 7.13071	0
 7.14071	0
 7.15072	0
 7.16072	0
 7.17072	0
 7.18072	0
 7.19072	0
 7.20072	0
 7.21072	0
 7.22072	0
 7.23072	0
 7.24072	0
 7.25073	0
 7.26073	0
 7.27073	0
 7.28073	0
 7.29073	0
 7.30073	0
 7.31073	0
 7.32073	0
 7.33073	0
 7.34073	0
 7.35074	0
 7.36074	0
 7.37074	0
 7.38074	0
 7.39074	0
 7.40074	0
 7.41074	0
 7.42074	0
 7.43074	0
 7.44074	0
 7.45075	0
 7.46075	0
 7.47075	0
 7.48075	0
 7.49075	0
 7.50075	0
 7.51075	0
 7.52075	0
 7.53075	0
 7.54075	0
 7.55076	0
 7.56076	0
 7.57076	0
 7.58076	0
 7.59076	0
 7.60076	0
 7.61076	0
 7.62076	0
 7.63076	0
 7.64076	0
 7.65077	0
 7.66077	0
 7.67077	0
 7.68077	0
 7.69077	0
 7.70077	0
 7.71077	0
 7.72077	0
 7.73077	0
 7.74077	0
 7.75078	0
 7.76078	0
 7.77078	0
 7.78078	0
 7.79078	0
 7.80078	0
 7.81078	0
 7.82078	0
 7.83078	0
 7.84078	0
 7.85079	0
 7.86079	0
 7.87079	0
 7.88079	0
 7.89079	0
 7.90079	0
 7.91079	0
 7.92079	0
 7.93079	0
 7.94079	0
 7.9508	0
 7.9608	0
 7.9708	0
 7.9808	0
 7.9908	0
 8.0008	0
 8.0108	0
 8.0208	0
 8.0308	0
 8.0408	0
 8.05081	0
 8.06081	0
 8.07081	0
 8.08081	0
 8.09081	0
 8.10081	0
 8.11081	0
 8.12081	0
 8.13081	0
 8.14081	0
 8.15082	0
 8.16082	0
 8.17082	0
 8.18082	0
 8.19082	0
 8.20082	0
 8.21082	0
 8.22082	0
 8.23082	0
 8.24082	0
 8.25083	0
 8.26083	0
 8.27083	0
 8.28083	0
 8.29083	0
 8.30083	0
 8.31083	0
 8.32083	0
 8.33083	0
 8.34083	0
 8.35084	0
 8.36084	0
 8.37084	0
 8.38084	0
 8.39084	0
 8.40084	0
 8.41084	0
 8.42084	0
 8.43084	0
 8.44084	0
 8.45085	0
 8.46085	0
 8.47085	0
 8.48085	0
 8.49085	0
 8.50085	0
 8.51085	0
 8.52085	0
 8.53085	0
 8.54085	0
 8.55086	0
 8.56086	0
 8.57086	0
 8.58086	0
 8.59086	0
 8.60086	0
 8.61086	0
 8.62086	0
 8.63086	0
 8.64086	0
 8.65087	0
 8.66087	0
 8.67087	0
 8.68087	0
 8.69087	0
 8.70087	0
 8.71087	0
 8.72087	0
 8.73087	0
 8.74087	0
 8.75088	0
 8.76088	0
 8.77088	0
 8.78088	0
 8.79088	0
 8.80088	0
 8.81088	0
 8.82088	0
 8.83088	0
 8.84088	0
 8.85089	0
 8.86089	0
 8.87089	0
 8.88089	0
 8.89089	0
 8.90089	0
 8.91089	0
 8.92089	0
 8.93089	0
 8.94089	0
 8.9509	0
 8.9609	0
 8.9709	0
 8.9809	0
 8.9909	0
 9.0009	0
 9.0109	0
 9.0209	0
 9.0309	0
 9.0409	0
 9.05091	0
 9.06091	0
 9.07091	0
 9.08091	0
 9.09091	0
 9.10091	0
 9.11091	0
 9.12091	0
 9.13091	0
 9.14091	0
 9.15092	0
 9.16092	0
 9.17092	0
 9.18092	0
 9.19092	0
 9.20092	0
 9.21092	0
 9.22092	0
 9.23092	0
 9.24092	0
 9.25093	0
 9.26093	0
 9.27093	0
 9.28093	0
 9.29093	0
 9.30093	0
 9.31093	0
 9.32093	0
 9.33093	0
 9.34093	0
 9.35094	0
 9.36094	0
 9.37094	0
 9.38094	0
 9.39094	0
 9.40094	0
 9.41094	0
 9.42094	0
 9.43094	0
 9.44094	0
 9.45095	0
 9.46095	0
 9.47095	0
 9.48095	0
 9.49095	0
 9.50095	0
 9.51095	0
 9.52095	0
 9.53095	0
 9.54095	0
 9.55096	0
 9.56096	0
 9.57096	0
 9.58096	0
 9.59096	0
 9.60096	0
 9.61096	0
 9.62096	0
 9.63096	0
 9.64096	0
 9.65097	0
 9.66097	0
 9.67097	0
 9.68097	0
 9.69097	0
 9.70097	0
 9.71097	0
 9.72097	0
 9.73097	0
 9.74097	0
 9.75098	0
 9.76098	0
 9.77098	0
 9.78098	0
 9.79098	0
 9.80098	0
 9.81098	0
 9.82098	0
 9.83098	0
 9.84098	0
 9.85099	0
 9.86099	0
 9.87099	0
 9.88099	0
 9.89099	0
 9.90099	0
 9.91099	0
 9.92099	0
 9.93099	0
 9.94099	0
 9.951	0
 9.961	0
 9.971	0
 9.981	0
 9.991	0
 10.001	0
 10.011	0
 10.021	0
 10.031	0
 10.041	0
 10.051	0
 10.061	0
 10.071	0
 10.081	0
 10.091	0
 10.101	0
 10.111	0
 10.121	0
 10.131	0
 10.141	0
 10.151	0
 10.161	0
 10.171	0
 10.181	0
 10.191	0
 10.201	0
 10.211	0
 10.221	0
 10.231	0
 10.241	0
 10.251	0
 10.261	0
 10.271	0
 10.281	0
 10.291	0
 10.301	0
 10.311	0
 10.321	0
 10.331	0
 10.341	0
 10.351	0
 10.361	0
 10.371	0
 10.381	0
 10.391	0
 10.401	0
 10.411	0
 10.421	0
 10.431	0
 10.441	0
 10.451	0
 10.461	0
 10.471	0
 10.481	0
 10.491	0
 10.5011	0
 10.5111	0
 10.5211	0
 10.5311	0
 10.5411	0
 10.5511	0
 10.5611	0
 10.5711	0
 10.5811	0
 10.5911	0
 10.6011	0
 10.6111	0
 10.6211	0
 10.6311	0
 10.6411	0
 10.6511	0
 10.6611	0
 10.6711	0
 10.6811	0
 10.6911	0
 10.7011	0
 10.7111	0
 10.7211	0
 10.7311	0
 10.7411	0
 10.7511	0
 10.7611	0
 10.7711	0
 10.7811	0
 10.7911	0
 10.8011	0
 10.8111	0
 10.8211	0
 10.8311	0
 10.8411	0
 10.8511	0
 10.8611	0
 10.8711	0
 10.8811	0
 10.8911	0
 10.9011	0
 10.9111	0
 10.9211	0
 10.9311	0
 10.9411	0
 10.9511	0
 10.9611	0
 10.9711	0
 10.9811	0
 10.9911	0
 11.0011	0
 11.0111	0
 11.0211	0
 11.0311	0
 11.0411	0
 11.0511	0
 11.0611	0
 11.0711	0
 11.0811	0
 11.0911	0
 11.1011	0
 11.1111	0
 11.1211	0
 11.1311	0
 11.1411	0
 11.1511	0
 11.1611	0
 11.1711	0
 11.1811	0
 11.1911	0
 11.2011	0
 11.2111	0
 11.2211	0
 11.2311	0
 11.2411	0
 11.2511	0
 11.2611	0
 11.2711	0
 11.2811	0
 11.2911	0
 11.3011	0
 11.3111	0
 11.3211	0
 11.3311	0
 11.3411	0
 11.3511	0
 11.3611	0
 11.3711	0
 11.3811	0
 11.3911	0
 11.4011	0
 11.4111	0
 11.4211	0
 11.4311	0
 11.4411	0
 11.4511	0
 11.4611	0
 11.4711	0
 11.4811	0
 11.4911	0
 11.5012	0
 11.5112	0
 11.5212	0
 11.5312	0
 11.5412	0
 11.5512	0
 11.5612	0
 11.5712	0
 11.5812	0
 11.5912	0
 11.6012	0
 11.6112	0
 11.6212	0
 11.6312	0
 11.6412	0
 11.6512	0
 11.6612	0
 11.6712	0
 11.6812	0
 11.6912	0
 11.7012	0
 11.7112	0
 11.7212	0
 11.7312	0
 11.7412	0
 11.7512	0
 11.7612	0
 11.7712	0
 11.7812	0
 11.7912	0
 11.8012	0
 11.8112	0
 11.8212	0
 11.8312	0
 11.8412	0
 11.8512	0
 11.8612	0
 11.8712	0
 11.8812	0
 11.8912	0
 11.9012	0
 11.9112	0
 11.9212	0
 11.9312	0
 11.9412	0
 11.9512	0
 11.9612	0
 11.9712	0
 11.9812	0
 11.9912	0
 12.0012	0
 12.0112	0
 12.0212	0
 12.0312	0
 12.0412	0
 12.0512	0
 12.0612	0
 12.0712	0
 12.0812	0
 12.0912	0
 12.1012	0
 12.1112	0
 12.1212	0
 12.1312	0
 12.1412	0
 12.1512	0
 12.1612	0
 12.1712	0
 12.1812	0
 12.1912	0
 12.2012	0
 12.2112	0
 12.2212	0
 12.2312	0
 12.2412	0
 12.2512	0
 12.2612	0
 12.2712	0
 12.2812	0
 12.2912	0
 12.3012	0
 12.3112	0
 12.3212	0
 12.3312	0
 12.3412	0
 12.3512	0
 12.3612	0
 12.3712	0
 12.3812	0
 12.3912	0
 12.4012	0
 12.4112	0
 12.4212	0
 12.4312	0
 12.4412	0
 12.4512	0
 12.4612	0
 12.4712	0
 12.4812	0
 12.4912	0
 12.5013	0
 12.5113	0
 12.5213	0
 12.5313	0
 12.5413	0
 12.5513	0
 12.5613	0
 12.5713	0
 12.5813	0
 12.5913	0
 12.6013	0
 12.6113	0
 12.6213	0
 12.6313	0
 12.6413	0
 12.6513	0
 12.6613	0
 12.6713	0
 12.6813	0
 12.6913	0
 12.7013	0
 12.7113	0
 12.7213	0
 12.7313	0
 12.7413	0
 12.7513	0
 12.7613	0
 12.7713	0
 12.7813	0
 12.7913	0
 12.8013	0
 12.8113	0
 12.8213	0
 12.8313	0
 12.8413	0
 12.8513	0
 12.8613	0
 12.8713	0
 12.8813	0
 12.8913	0
 12.9013	0
 12.9113	0
 12.9213	0
 12.9313	0
 12.9413	0
 12.9513	0
 12.9613	0
 12.9713	0
 12.9813	0
 12.9913	0
 13.0013	0
 13.0113	0
 13.0213	0
 13.0313	0
 13.0413	0
 13.0513	0
 13.0613	0
 13.0713	0
 13.0813	0
 13.0913	0
 13.1013	0
 13.1113	0
 13.1213	0
 13.1313	0
 13.1413	0
 13.1513	0
 13.1613	0
 13.1713	0
 13.1813	0
 13.1913	0
 13.2013	0
 13.2113	0
 13.2213	0
 13.2313	0
 13.2413	0
 13.2513	0
 13.2613	0
 13.2713	0
 13.2813	0
 13.2913	0
 13.3013	0
 13.3113	0
 13.3213	0
 13.3313	0
 13.3413	0
 13.3513	0
 13.3613	0
 13.3713	0
 13.3813	0
 13.3913	0
 13.4013	0
 13.4113	0
 13.4213	0
 13.4313	0
 13.4413	0
 13.4513	0
 13.4613	0
 13.4713	0
 13.4813	0
 13.4913	0
 13.5014	0
 13.5114	0
 13.5214	0
 13.5314	0
 13.5414	0
 13.5514	0
 13.5614	0
 13.5714	0
 13.5814	0
 13.5914	0
 13.6014	0
 13.6114	0
 13.6214	0
 13.6314	0
 13.6414	0
 13.6514	0
 13.6614	0
 13.6714	0
 13.6814	0
 13.6914	0
 13.7014	0
 13.7114	0
 13.7214	0
 13.7314	0
 13.7414	0
 13.7514	0
 13.7614	0
 13.7714	0
 13.7814	0
 13.7914	0
 13.8014	0
 13.8114	0
 13.8214	0
 13.8314	0
 13.8414	0
 13.8514	0
 13.8614	0
 13.8714	0
 13.8814	0
 13.8914	0
 13.9014	0
 13.9114	0
 13.9214	0
 13.9314	0
 13.9414	0
 13.9514	0
 13.9614	0
 13.9714	0
 13.9814	0
 13.9914	0
 14.0014	0
 14.0114	0
 14.0214	0
 14.0314	0
 14.0414	0
 14.0514	0
 14.0614	0
 14.0714	0
 14.0814	0
 14.0914	0
 14.1014	0
 14.1114	0
 14.1214	0
 14.1314	0
 14.1414	0
 14.1514	0
 14.1614	0
 14.1714	0
 14.1814	0
 14.1914	0
 14.2014	0
 14.2114	0
 14.2214	0
 14.2314	0
 14.2414	0
 14.2514	0
 14.2614	0
 14.2714	0
 14.2814	0
 14.2914	0
 14.3014	0
 14.3114	0
 14.3214	0
 14.3314	0
 14.3414	0
 14.3514	0
 14.3614	0
 14.3714	0
 14.3814	0
 14.3914	0
 14.4014	0
 14.4114	0
 14.4214	0
 14.4314	0
 14.4414	0
 14.4514	0
 14.4614	0
 14.4714	0
 14.4814	0
 14.4914	0
 14.5015	0
 14.5115	0
 14.5215	0
 14.5315	0
 14.5415	0
 14.5515	0
 14.5615	0
 14.5715	0
 14.5815	0
 14.5915	0
 14.6015	0
 14.6115	0
 14.6215	0
 14.6315	0
 14.6415	0
 14.6515	0
 14.6615	0
 14.6715	0
 14.6815	0
 14.6915	0
 14.7015	0
 14.7115	0
 14.7215	0
 14.7315	0
 14.7415	0
 14.7515	0
 14.7615	0
 14.7715	0
 14.7815	0
 14.7915	0
 14.8015	0
 14.8115	0
 14.8215	0
 14.8315	0
 14.8415	0
 14.8515	0
 14.8615	0
 14.8715	0
 14.8815	0
 14.8915	0
 14.9015	0
 14.9115	0
 14.9215	0
 14.9315	0
 14.9415	0
 14.9515	0
 14.9615	0
 14.9715	0
 14.9815	0
 14.9915	0
 15.0015	0
 15.0115	0
 15.0215	0
 15.0315	0
 15.0415	0
 15.0515	0
 15.0615	0
 15.0715	0
 15.0815	0
 15.0915	0
 15.1015	0
 15.1115	0
 15.1215	0
 15.1315	0
 15.1415	0
 15.1515	0
 15.1615	0
 15.1715	0
 15.1815	0
 15.1915	0
 15.2015	0
 15.2115	0
 15.2215	0
 15.2315	0
 15.2415	0
 15.2515	0
 15.2615	0
 15.2715	0
 15.2815	0
 15.2915	0
 15.3015	0
 15.3115	0
 15.3215	0
 15.3315	0
 15.3415	0
 15.3515	0
 15.3615	0
 15.3715	0
 15.3815	0
 15.3915	0
 15.4015	0
 15.4115	0
 15.4215	0
 15.4315	0
 15.4415	0
 15.4515	0
 15.4615	0
 15.4715	0
 15.4815	0
 15.4915	0
 15.5016	0
 15.5116	0
 15.5216	0
 15.5316	0
 15.5416	0
 15.5516	0
 15.5616	0
 15.5716	0
 15.5816	0
 15.5916	0
 15.6016	0
 15.6116	0
 15.6216	0
 15.6316	0
 15.6416	0
 15.6516	0
 15.6616	0
 15.6716	0
 15.6816	0
 15.6916	0
 15.7016	0
 15.7116	0
 15.7216	0
 15.7316	0
 15.7416	0
 15.7516	0
 15.7616	0
 15.7716	0
 15.7816	0
 15.7916	0
 15.8016	0
 15.8116	0
 15.8216	0
 15.8316	0
 15.8416	0
 15.8516	0
 15.8616	0
 15.8716	0
 15.8816	0
 15.8916	0
 15.9016	0
 15.9116	0
 15.9216	0
 15.9316	0
 15.9416	0
 15.9516	0
 15.9616	0
 15.9716	0
 15.9816	0
 15.9916	0
 16.0016	0
 16.0116	0
 16.0216	0
 16.0316	0
 16.0416	0
 16.0516	0
 16.0616	0
 16.0716	0
 16.0816	0
 16.0916	0
 16.1016	0
 16.1116	0
 16.1216	0
 16.1316	0
 16.1416	0
 16.1516	0
 16.1616	0
 16.1716	0
 16.1816	0
 16.1916	0
 16.2016	0
 16.2116	0
 16.2216	0
 16.2316	0
 16.2416	0
 16.2516	0
 16.2616	0
 16.2716	0
 16.2816	0
 16.2916	0
 16.3016	0
 16.3116	0
 16.3216	0
 16.3316	0
 16.3416	0
 16.3516	0
 16.3616	0
 16.3716	0
 16.3816	0
 16.3916	0
 16.4016	0
 16.4116	0
 16.4216	0
 16.4316	0
 16.4416	0
 16.4516	0
 16.4616	0
 16.4716	0
 16.4816	0
 16.4916	0
 16.5017	0
 16.5117	0
 16.5217	0
 16.5317	0
 16.5417	0
 16.5517	0
 16.5617	0
 16.5717	0
 16.5817	0
 16.5917	0
 16.6017	0
 16.6117	0
 16.6217	0
 16.6317	0
 16.6417	0
 16.6517	0
 16.6617	0
 16.6717	0
 16.6817	0
 16.6917	0
 16.7017	0
 16.7117	0
 16.7217	0
 16.7317	0
 16.7417	0
 16.7517	0
 16.7617	0
 16.7717	0
 16.7817	0
 16.7917	0
 16.8017	0
 16.8117	0
 16.8217	0
 16.8317	0
 16.8417	0
 16.8517	0
 16.8617	0
 16.8717	0
 16.8817	0
 16.8917	0
 16.9017	0
 16.9117	0
 16.9217	0
 16.9317	0
 16.9417	0
 16.9517	0
 16.9617	0
 16.9717	0
 16.9817	0
 16.9917	0
 17.0017	0
 17.0117	0
 17.0217	0
 17.0317	0
 17.0417	0
 17.0517	0
 17.0617	0
 17.0717	0
 17.0817	0
 17.0917	0
 17.1017	0
 17.1117	0
 17.1217	0
 17.1317	0
 17.1417	0
 17.1517	0
 17.1617	0
 17.1717	0
 17.1817	0
 17.1917	0
 17.2017	0
 17.2117	0
 17.2217	0
 17.2317	0
 17.2417	0
 17.2517	0
 17.2617	0
 17.2717	0
 17.2817	0
 17.2917	0
 17.3017	0
 17.3117	0
 17.3217	0
 17.3317	0
 17.3417	0
 17.3517	0
 17.3617	0
 17.3717	0
 17.3817	0
 17.3917	0
 17.4017	0
 17.4117	0
 17.4217	0
 17.4317	0
 17.4417	0
 17.4517	0
 17.4617	0
 17.4717	0
 17.4817	0
 17.4917	0
 17.5018	0
 17.5118	0
 17.5218	0
 17.5318	0
 17.5418	0
 17.5518	0
 17.5618	0
 17.5718	0
 17.5818	0
 17.5918	0
 17.6018	0
 17.6118	0
 17.6218	0
 17.6318	0
 17.6418	0
 17.6518	0
 17.6618	0
 17.6718	0
 17.6818	0
 17.6918	0
 17.7018	0
 17.7118	0
 17.7218	0
 17.7318	0
 17.7418	0
 17.7518	0
 17.7618	0
 17.7718	0
 17.7818	0
 17.7918	0
 17.8018	0
 17.8118	0
 17.8218	0
 17.8318	0
 17.8418	0
 17.8518	0
 17.8618	0
 17.8718	0
 17.8818	0
 17.8918	0
 17.9018	0
 17.9118	0
 17.9218	0
 17.9318	0
 17.9418	0
 17.9518	0
 17.9618	0
 17.9718	0
 17.9818	0
 17.9918	0
 18.0018	0
 18.0118	0
 18.0218	0
 18.0318	0
 18.0418	0
 18.0518	0
 18.0618	0
 18.0718	0
 18.0818	0
 18.0918	0
 18.1018	0
 18.1118	0
 18.1218	0
 18.1318	0
 18.1418	0
 18.1518	0
 18.1618	0
 18.1718	0
 18.1818	0
 18.1918	0
 18.2018	0
 18.2118	0
 18.2218	0
 18.2318	0
 18.2418	0
 18.2518	0
 18.2618	0
 18.2718	0
 18.2818	0
 18.2918	0
 18.3018	0
 18.3118	0
 18.3218	0
 18.3318	0
 18.3418	0
 18.3518	0
 18.3618	0
 18.3718	0
 18.3818	0
 18.3918	0
 18.4018	0
 18.4118	0
 18.4218	0
 18.4318	0
 18.4418	0
 18.4518	0
 18.4618	0
 18.4718	0
 18.4818	0
 18.4918	0
 18.5019	0
 18.5119	0
 18.5219	0
 18.5319	0
 18.5419	0
 18.5519	0
 18.5619	0
 18.5719	0
 18.5819	0
 18.5919	0
 18.6019	0
 18.6119	0
 18.6219	0
 18.6319	0
 18.6419	0
 18.6519	0
 18.6619	0
 18.6719	0
 18.6819	0
 18.6919	0
 18.7019	0
 18.7119	0
 18.7219	0
 18.7319	0
 18.7419	0
 18.7519	0
 18.7619	0
 18.7719	0
 18.7819	0
 18.7919	0
 18.8019	0
 18.8119	0
 18.8219	0
 18.8319	0
 18.8419	0
 18.8519	0
 18.8619	0
 18.8719	0
 18.8819	0
 18.8919	0
 18.9019	0
 18.9119	0
 18.9219	0
 18.9319	0
 18.9419	0
 18.9519	0
 18.9619	0
 18.9719	0
 18.9819	0
 18.9919	0
 19.0019	0
 19.0119	0
 19.0219	0
 19.0319	0
 19.0419	0
 19.0519	0
 19.0619	0
 19.0719	0
 19.0819	0
 19.0919	0
 19.1019	0
 19.1119	0
 19.1219	0
 19.1319	0
 19.1419	0
 19.1519	0
 19.1619	0
 19.1719	0
 19.1819	0
 19.1919	0
 19.2019	0
 19.2119	0
 19.2219	0
 19.2319	0
 19.2419	0
 19.2519	0
 19.2619	0
 19.2719	0
 19.2819	0
 19.2919	0
 19.3019	0
 19.3119	0
 19.3219	0
 19.3319	0
 19.3419	0
 19.3519	0
 19.3619	0
 19.3719	0
 19.3819	0
 19.3919	0
 19.4019	0
 19.4119	0
 19.4219	0
 19.4319	0
 19.4419	0
 19.4519	0
 19.4619	0
 19.4719	0
 19.4819	0
 19.4919	0
 19.502	0
 19.512	0
 19.522	0
 19.532	0
 19.542	0
 19.552	0
 19.562	0
 19.572	0
 19.582	0
 19.592	0
 19.602	0
 19.612	0
 19.622	0
 19.632	0
 19.642	0
 19.652	0
 19.662	0
 19.672	0
 19.682	0
 19.692	0
 19.702	0
 19.712	0
 19.722	0
 19.732	0
 19.742	0
 19.752	0
 19.762	0
 19.772	0
 19.782	0
 19.792	0
 19.802	0
 19.812	0
 19.822	0
 19.832	0
 19.842	0
 19.852	0
 19.862	0
 19.872	0
 19.882	0
 19.892	0
 19.902	0
 19.912	0
 19.922	0
 19.932	0
 19.942	0
 19.952	0
 19.962	0
 19.972	0
 19.982	0
 19.992	0
 20.002	0
 20.012	0
 20.022	0
 20.032	0
 20.042	0
 20.052	0
 20.062	0
 20.072	0
 20.082	0
 20.092	0
 20.102	0
 20.112	0
 20.122	0
 20.132	0
 20.142	0
 20.152	0
 20.162	0
 20.172	0
 20.182	0
 20.192	0
 20.202	0
 20.212	0
 20.222	0
 20.232	0
 20.242	0
 20.252	0
 20.262	0
 20.272	0
 20.282	0
 20.292	0
 20.302	0
 20.312	0
 20.322	0
 20.332	0
 20.342	0
 20.352	0
 20.362	0
 20.372	0
 20.382	0
 20.392	0
 20.402	0
 20.412	0
 20.422	0
 20.432	0
 20.442	0
 20.452	0
 20.462	0
 20.472	0
 20.482	0
 20.492	0
 20.5021	0
 20.5121	0
 20.5221	0
 20.5321	0
 20.5421	0
 20.5521	0
 20.5621	0
 20.5721	0
 20.5821	0
 20.5921	0
 20.6021	0
 20.6121	0
 20.6221	0
 20.6321	0
 20.6421	0
 20.6521	0
 20.6621	0
 20.6721	0
 20.6821	0
 20.6921	0
 20.7021	0
 20.7121	0
 20.7221	0
 20.7321	0
 20.7421	0
 20.7521	0
 20.7621	0
 20.7721	0
 20.7821	0
 20.7921	0
 20.8021	0
 20.8121	0
 20.8221	0
 20.8321	0
 20.8421	0
 20.8521	0
 20.8621	0
 20.8721	0
 20.8821	0
 20.8921	0
 20.9021	0
 20.9121	0
 20.9221	0
 20.9321	0
 20.9421	0
 20.9521	0
 20.9621	0
 20.9721	0
 20.9821	0
 20.9921	0
 21.0021	0
 21.0121	0
 21.0221	0
 21.0321	0
 21.0421	0
 21.0521	0
 21.0621	0
 21.0721	0
 21.0821	0
 21.0921	0
 21.1021	0
 21.1121	0
 21.1221	0
 21.1321	0
 21.1421	0
 21.1521	0
 21.1621	0
 21.1721	0
 21.1821	0
 21.1921	0
 21.2021	0
 21.2121	0
 21.2221	0
 21.2321	0
 21.2421	0
 21.2521	0
 21.2621	0
 21.2721	0
 21.2821	0
 21.2921	0
 21.3021	0
 21.3121	0
 21.3221	0
 21.3321	0
 21.3421	0
 21.3521	0
 21.3621	0
 21.3721	0
 21.3821	0
 21.3921	0
 21.4021	0
 21.4121	0
 21.4221	0
 21.4321	0
 21.4421	0
 21.4521	0
 21.4621	0
 21.4721	0
 21.4821	0
 21.4921	0
 21.5022	0
 21.5122	0
 21.5222	0
 21.5322	0
 21.5422	0
 21.5522	0
 21.5622	0
 21.5722	0
 21.5822	0
 21.5922	0
 21.6022	0
 21.6122	0
 21.6222	0
 21.6322	0
 21.6422	0
 21.6522	0
 21.6622	0
 21.6722	0
 21.6822	0
 21.6922	0
 21.7022	0
 21.7122	0
 21.7222	0
 21.7322	0
 21.7422	0
 21.7522	0
 21.7622	0
 21.7722	0
 21.7822	0
 21.7922	0
 21.8022	0
 21.8122	0
 21.8222	0
 21.8322	0
 21.8422	0
 21.8522	0
 21.8622	0
 21.8722	0
 21.8822	0
 21.8922	0
 21.9022	0
 21.9122	0
 21.9222	0
 21.9322	0
 21.9422	0
 21.9522	0
 21.9622	0
 21.9722	0
 21.9822	0
 21.9922	0
 22.0022	0
 22.0122	0
 22.0222	0
 22.0322	0
 22.0422	0
 22.0522	0
 22.0622	0
 22.0722	0
 22.0822	0
 22.0922	0
 22.1022	0
 22.1122	0
 22.1222	0
 22.1322	0
 22.1422	0
 22.1522	0
 22.1622	0
 22.1722	0
 22.1822	0
 22.1922	0
 22.2022	0
 22.2122	0
 22.2222	0
 22.2322	0
 22.2422	0
 22.2522	0
 22.2622	0
 22.2722	0
 22.2822	0
 22.2922	0
 22.3022	0
 22.3122	0
 22.3222	0
 22.3322	0
 22.3422	0
 22.3522	0
 22.3622	0
 22.3722	0
 22.3822	0
 22.3922	0
 22.4022	0
 22.4122	0
 22.4222	0
 22.4322	0
 22.4422	0
 22.4522	0
 22.4622	0
 22.4722	0
 22.4822	0
 22.4922	0
 22.5023	0
 22.5123	0
 22.5223	0
 22.5323	0
 22.5423	0
 22.5523	0
 22.5623	0
 22.5723	0
 22.5823	0
 22.5923	0
 22.6023	0
 22.6123	0
 22.6223	0
 22.6323	0
 22.6423	0
 22.6523	0
 22.6623	0
 22.6723	0
 22.6823	0
 22.6923	0
 22.7023	0
 22.7123	0
 22.7223	0
 22.7323	0
 22.7423	0
 22.7523	0
 22.7623	0
 22.7723	0
 22.7823	0
 22.7923	0
 22.8023	0
 22.8123	0
 22.8223	0
 22.8323	0
 22.8423	0
 22.8523	0
 22.8623	0
 22.8723	0
 22.8823	0
 22.8923	0
 22.9023	0
 22.9123	0
 22.9223	0
 22.9323	0
 22.9423	0
 22.9523	0
 22.9623	0
 22.9723	0
 22.9823	0
 22.9923	0
 23.0023	0
 23.0123	0
 23.0223	0
 23.0323	0
 23.0423	0
 23.0523	0
 23.0623	0
 23.0723	0
 23.0823	0
 23.0923	0
 23.1023	0
 23.1123	0
 23.1223	0
 23.1323	0
 23.1423	0
 23.1523	0
 23.1623	0
 23.1723	0
 23.1823	0
 23.1923	0
 23.2023	0
 23.2123	0
 23.2223	0
 23.2323	0
 23.2423	0
 23.2523	0
 23.2623	0
 23.2723	0
 23.2823	0
 23.2923	0
 23.3023	0
 23.3123	0
 23.3223	0
 23.3323	0
 23.3423	0
 23.3523	0
 23.3623	0
 23.3723	0
 23.3823	0
 23.3923	0
 23.4023	0
 23.4123	0
 23.4223	0
 23.4323	0
 23.4423	0
 23.4523	0
 23.4623	0
 23.4723	0
 23.4823	0
 23.4923	0
 23.5024	0
 23.5124	0
 23.5224	0
 23.5324	0
 23.5424	0
 23.5524	0
 23.5624	0
 23.5724	0
 23.5824	0
 23.5924	0
 23.6024	0
 23.6124	0
 23.6224	0
 23.6324	0
 23.6424	0
 23.6524	0
 23.6624	0
 23.6724	0
 23.6824	0
 23.6924	0
 23.7024	0
 23.7124	0
 23.7224	0
 23.7324	0
 23.7424	0
 23.7524	0
 23.7624	0
 23.7724	0
 23.7824	0
 23.7924	0
 23.8024	0
 23.8124	0
 23.8224	0
 23.8324	0
 23.8424	0
 23.8524	0
 23.8624	0
 23.8724	0
 23.8824	0
 23.8924	0
 23.9024	0
 23.9124	0
 23.9224	0
 23.9324	0
 23.9424	0
 23.9524	0
 23.9624	0
 23.9724	0
 23.9824	0
 23.9924	0
 24.0024	0
 24.0124	0
 24.0224	0
 24.0324	0
 24.0424	0
 24.0524	0
 24.0624	0
 24.0724	0
 24.0824	0
 24.0924	0
 24.1024	0
 24.1124	0
 24.1224	0
 24.1324	0
 24.1424	0
 24.1524	0
 24.1624	0
 24.1724	0
 24.1824	0
 24.1924	0
 24.2024	0
 24.2124	0
 24.2224	0
 24.2324	0
 24.2424	0
 24.2524	0
 24.2624	0
 24.2724	0
 24.2824	0
 24.2924	0
 24.3024	0
 24.3124	0
 24.3224	0
 24.3324	0
 24.3424	0
 24.3524	0
 24.3624	0
 24.3724	0
 24.3824	0
 24.3924	0
 24.4024	0
 24.4124	0
 24.4224	0
 24.4324	0
 24.4424	0
 24.4524	0
 24.4624	0
 24.4724	0
 24.4824	0
 24.4924	0
 24.5025	0
 24.5125	0
 24.5225	0
 24.5325	0
 24.5425	0
 24.5525	0
 24.5625	0
 24.5725	0
 24.5825	0
 24.5925	0
 24.6025	0
 24.6125	0
 24.6225	0
 24.6325	0
 24.6425	0
 24.6525	0
 24.6625	0
 24.6725	0
 24.6825	0
 24.6925	0
 24.7025	0
 24.7125	0
 24.7225	0
 24.7325	0
 24.7425	0
 24.7525	0
 24.7625	0
 24.7725	0
 24.7825	0
 24.7925	0
 24.8025	0
 24.8125	0
 24.8225	0
 24.8325	0
 24.8425	0
 24.8525	0
 24.8625	0
 24.8725	0
 24.8825	0
 24.8925	0
 24.9025	0
 24.9125	0
 24.9225	0
 24.9325	0
 24.9425	0
 24.9525	0
 24.9625	0
 24.9725	0
 24.9825	0
 24.9925	0
 25.0025	0
 25.0125	0
 25.0225	0
 25.0325	0
 25.0425	0
 25.0525	0
 25.0625	0
 25.0725	0
 25.0825	0
 25.0925	0
 25.1025	0
 25.1125	0
 25.1225	0
 25.1325	0
 25.1425	0
 25.1525	0
 25.1625	0
 25.1725	0
 25.1825	0
 25.1925	0
 25.2025	0
 25.2125	0
 25.2225	0
 25.2325	0
 25.2425	0
 25.2525	0
 25.2625	0
 25.2725	0
 25.2825	0
 25.2925	0
 25.3025	0
 25.3125	0
 25.3225	0
 25.3325	0
 25.3425	0
 25.3525	0
 25.3625	0
 25.3725	0
 25.3825	0
 25.3925	0
 25.4025	0
 25.4125	0
 25.4225	0
 25.4325	0
 25.4425	0
 25.4525	0
 25.4625	0
 25.4725	0
 25.4825	0
 25.4925	0
 25.5026	0
 25.5126	0
 25.5226	0
 25.5326	0
 25.5426	0
 25.5526	0
 25.5626	0
 25.5726	0
 25.5826	0
 25.5926	0
 25.6026	0
 25.6126	0
 25.6226	0
 25.6326	0
 25.6426	0
 25.6526	0
 25.6626	0
 25.6726	0
 25.6826	0
 25.6926	0
 25.7026	0
 25.7126	0
 25.7226	0
 25.7326	0
 25.7426	0
 25.7526	0
 25.7626	0
 25.7726	0
 25.7826	0
 25.7926	0
 25.8026	0
 25.8126	0
 25.8226	0
 25.8326	0
 25.8426	0
 25.8526	0
 25.8626	0
 25.8726	0
 25.8826	0
 25.8926	0
 25.9026	0
 25.9126	0
 25.9226	0
 25.9326	0
 25.9426	0
 25.9526	0
 25.9626	0
 25.9726	0
 25.9826	0
 25.9926	0
 26.0026	0
 26.0126	0
 26.0226	0
 26.0326	0
 26.0426	0
 26.0526	0
 26.0626	0
 26.0726	0
 26.0826	0
 26.0926	0
 26.1026	0
 26.1126	0
 26.1226	0
 26.1326	0
 26.1426	0
 26.1526	0
 26.1626	0
 26.1726	0
 26.1826	0
 26.1926	0
 26.2026	0
 26.2126	0
 26.2226	0
 26.2326	0
 26.2426	0
 26.2526	0
 26.2626	0
 26.2726	0
 26.2826	0
 26.2926	0
 26.3026	0
 26.3126	0
 26.3226	0
 26.3326	0
 26.3426	0
 26.3526	0
 26.3626	0
 26.3726	0
 26.3826	0
 26.3926	0
 26.4026	0
 26.4126	0
 26.4226	0
 26.4326	0
 26.4426	0
 26.4526	0
 26.4626	0
 26.4726	0
 26.4826	0
 26.4926	0
 26.5027	0
 26.5127	0
 26.5227	0
 26.5327	0
 26.5427	0
 26.5527	0
 26.5627	0
 26.5727	0
 26.5827	0
 26.5927	0
 26.6027	0
 26.6127	0
 26.6227	0
 26.6327	0
 26.6427	0
 26.6527	0
 26.6627	0
 26.6727	0
 26.6827	0
 26.6927	0
 26.7027	0
 26.7127	0
 26.7227	0
 26.7327	0
 26.7427	0
 26.7527	0
 26.7627	0
 26.7727	0
 26.7827	0
 26.7927	0
 26.8027	0
 26.8127	0
 26.8227	0
 26.8327	0
 26.8427	0
 26.8527	0
 26.8627	0
 26.8727	0
 26.8827	0
 26.8927	0
 26.9027	0
 26.9127	0
 26.9227	0
 26.9327	0
 26.9427	0
 26.9527	0
 26.9627	0
 26.9727	0
 26.9827	0
 26.9927	0
 27.0027	0
 27.0127	0
 27.0227	0
 27.0327	0
 27.0427	0
 27.0527	0
 27.0627	0
 27.0727	0
 27.0827	0
 27.0927	0
 27.1027	0
 27.1127	0
 27.1227	0
 27.1327	0
 27.1427	0
 27.1527	0
 27.1627	0
 27.1727	0
 27.1827	0
 27.1927	0
 27.2027	0
 27.2127	0
 27.2227	0
 27.2327	0
 27.2427	0
 27.2527	0
 27.2627	0
 27.2727	0
 27.2827	0
 27.2927	0
 27.3027	0
 27.3127	0
 27.3227	0
 27.3327	0
 27.3427	0
 27.3527	0
 27.3627	0
 27.3727	0
 27.3827	0
 27.3927	0
 27.4027	0
 27.4127	0
 27.4227	0
 27.4327	0
 27.4427	0
 27.4527	0
 27.4627	0
 27.4727	0
 27.4827	0
 27.4927	0
 27.5028	0
 27.5128	0
 27.5228	0
 27.5328	0
 27.5428	0
 27.5528	0
 27.5628	0
 27.5728	0
 27.5828	0
 27.5928	0
 27.6028	0
 27.6128	0
 27.6228	0
 27.6328	0
 27.6428	0
 27.6528	0
 27.6628	0
 27.6728	0
 27.6828	0
 27.6928	0
 27.7028	0
 27.7128	0
 27.7228	0
 27.7328	0
 27.7428	0
 27.7528	0
 27.7628	0
 27.7728	0
 27.7828	0
 27.7928	0
 27.8028	0
 27.8128	0
 27.8228	0
 27.8328	0
 27.8428	0
 27.8528	0
 27.8628	0
 27.8728	0
 27.8828	0
 27.8928	0
 27.9028	0
 27.9128	0
 27.9228	0
 27.9328	0
 27.9428	0
 27.9528	0
 27.9628	0
 27.9728	0
 27.9828	0
 27.9928	0
 28.0028	0
 28.0128	0
 28.0228	0
 28.0328	0
 28.0428	0
 28.0528	0
 28.0628	0
 28.0728	0
 28.0828	0
 28.0928	0
 28.1028	0
 28.1128	0
 28.1228	0
 28.1328	0
 28.1428	0
 28.1528	0
 28.1628	0
 28.1728	0
 28.1828	0
 28.1928	0
 28.2028	0
 28.2128	0
 28.2228	0
 28.2328	0
 28.2428	0
 28.2528	0
 28.2628	0
 28.2728	0
 28.2828	0
 28.2928	0
 28.3028	0
 28.3128	0
 28.3228	0
 28.3328	0
 28.3428	0
 28.3528	0
 28.3628	0
 28.3728	0
 28.3828	0
 28.3928	0
 28.4028	0
 28.4128	0
 28.4228	0
 28.4328	0
 28.4428	0
 28.4528	0
 28.4628	0
 28.4728	0
 28.4828	0
 28.4928	0
 28.5029	0
 28.5129	0
 28.5229	0
 28.5329	0
 28.5429	0
 28.5529	0
 28.5629	0
 28.5729	0
 28.5829	0
 28.5929	0
 28.6029	0
 28.6129	0
 28.6229	0
 28.6329	0
 28.6429	0
 28.6529	0
 28.6629	0
 28.6729	0
 28.6829	0
 28.6929	0
 28.7029	0
 28.7129	0
 28.7229	0
 28.7329	0
 28.7429	0
 28.7529	0
 28.7629	0
 28.7729	0
 28.7829	0
 28.7929	0
 28.8029	0
 28.8129	0
 28.8229	0
 28.8329	0
 28.8429	0
 28.8529	0
 28.8629	0
 28.8729	0
 28.8829	0
 28.8929	0
 28.9029	0
 28.9129	0
 28.9229	0
 28.9329	0
 28.9429	0
 28.9529	0
 28.9629	0
 28.9729	0
 28.9829	0
 28.9929	0
 29.0029	0
 29.0129	0
 29.0229	0
 29.0329	0
 29.0429	0
 29.0529	0
 29.0629	0
 29.0729	0
 29.0829	0
 29.0929	0
 29.1029	0
 29.1129	0
 29.1229	0
 29.1329	0
 29.1429	0
 29.1529	0
 29.1629	0
 29.1729	0
 29.1829	0
 29.1929	0
 29.2029	0
 29.2129	0
 29.2229	0
 29.2329	0
 29.2429	0
 29.2529	0
 29.2629	0
 29.2729	0
 29.2829	0
 29.2929	0
 29.3029	0
 29.3129	0
 29.3229	0
 29.3329	0
 29.3429	0
 29.3529	0
 29.3629	0
 29.3729	0
 29.3829	0
 29.3929	0
 29.4029	0
 29.4129	0
 29.4229	0
 29.4329	0
 29.4429	0
 29.4529	0
 29.4629	0
 29.4729	0
 29.4829	0
 29.4929	0
 29.503	0
 29.513	0
 29.523	0
 29.533	0
 29.543	0
 29.553	0
 29.563	0
 29.573	0
 29.583	0
 29.593	0
 29.603	0
 29.613	0
 29.623	0
 29.633	0
 29.643	0
 29.653	0
 29.663	0
 29.673	0
 29.683	0
 29.693	0
 29.703	0
 29.713	0
 29.723	0
 29.733	0
 29.743	0
 29.753	0
 29.763	0
 29.773	0
 29.783	0
 29.793	0
 29.803	0
 29.813	0
 29.823	0
 29.833	0
 29.843	0
 29.853	0
 29.863	0
 29.873	0
 29.883	0
 29.893	0
 29.903	0
 29.913	0
 29.923	0
 29.933	0
 29.943	0
 29.953	0
 29.963	0
 29.973	0
 29.983	0
 29.993	0
 30.003	0
 30.013	0
 30.023	0
 30.033	0
 30.043	0
 30.053	0
 30.063	0
 30.073	0
 30.083	0
 30.093	0
 30.103	0
 30.113	0
 30.123	0
 30.133	0
 30.143	0
 30.153	0
 30.163	0
 30.173	0
 30.183	0
 30.193	0
 30.203	0
 30.213	0
 30.223	0
 30.233	0
 30.243	0
 30.253	0
 30.263	0
 30.273	0
 30.283	0
 30.293	0
 30.303	0
 30.313	0
 30.323	0
 30.333	0
 30.343	0
 30.353	0
 30.363	0
 30.373	0
 30.383	0
 30.393	0
 30.403	0
 30.413	0
 30.423	0
 30.433	0
 30.443	0
 30.453	0
 30.463	0
 30.473	0
 30.483	0
 30.493	0
 30.5031	0
 30.5131	0
 30.5231	0
 30.5331	0
 30.5431	0
 30.5531	0
 30.5631	0
 30.5731	0
 30.5831	0
 30.5931	0
 30.6031	0
 30.6131	0
 30.6231	0
 30.6331	0
 30.6431	0
 30.6531	0
 30.6631	0
 30.6731	0
 30.6831	0
 30.6931	0
 30.7031	0
 30.7131	0
 30.7231	0
 30.7331	0
 30.7431	0
 30.7531	0
 30.7631	0
 30.7731	0
 30.7831	0
 30.7931	0
 30.8031	0
 30.8131	0
 30.8231	0
 30.8331	0
 30.8431	0
 30.8531	0
 30.8631	0
 30.8731	0
 30.8831	0
 30.8931	0
 30.9031	0
 30.9131	0
 30.9231	0
 30.9331	0
 30.9431	0
 30.9531	0
 30.9631	0
 30.9731	0
 30.9831	0
 30.9931	0
 31.0031	0
 31.0131	0
 31.0231	0
 31.0331	0
 31.0431	0
 31.0531	0
 31.0631	0
 31.0731	0
 31.0831	0
 31.0931	0
 31.1031	0
 31.1131	0
 31.1231	0
 31.1331	0
 31.1431	0
 31.1531	0
 31.1631	0
 31.1731	0
 31.1831	0
 31.1931	0
 31.2031	0
 31.2131	0
 31.2231	0
 31.2331	0
 31.2431	0
 31.2531	0
 31.2631	0
 31.2731	0
 31.2831	0
 31.2931	0
 31.3031	0
 31.3131	0
 31.3231	0
 31.3331	0
 31.3431	0
 31.3531	0
 31.3631	0
 31.3731	0
 31.3831	0
 31.3931	0
 31.4031	0
 31.4131	0
 31.4231	0
 31.4331	0
 31.4431	0
 31.4531	0
 31.4631	0
 31.4731	0
 31.4831	0
 31.4931	0
 31.5032	0
 31.5132	0
 31.5232	0
 31.5332	0
 31.5432	0
 31.5532	0
 31.5632	0
 31.5732	0
 31.5832	0
 31.5932	0
 31.6032	0
 31.6132	0
 31.6232	0
 31.6332	0
 31.6432	0
 31.6532	0
 31.6632	0
 31.6732	0
 31.6832	0
 31.6932	0
 31.7032	0
 31.7132	0
 31.7232	0
 31.7332	0
 31.7432	0
 31.7532	0
 31.7632	0
 31.7732	0
 31.7832	0
 31.7932	0
 31.8032	0
 31.8132	0
 31.8232	0
 31.8332	0
 31.8432	0
 31.8532	0
 31.8632	0
 31.8732	0
 31.8832	0
 31.8932	0
 31.9032	0
 31.9132	0
 31.9232	0
 31.9332	0
 31.9432	0
 31.9532	0
 31.9632	0
 31.9732	0
 31.9832	0
 31.9932	0
 32.0032	0
 32.0132	0
 32.0232	0
 32.0332	0
 32.0432	0
 32.0532	0
 32.0632	0
 32.0732	0
 32.0832	0
 32.0932	0
 32.1032	0
 32.1132	0
 32.1232	0
 32.1332	0
 32.1432	0
 32.1532	0
 32.1632	0
 32.1732	0
 32.1832	0
 32.1932	0
 32.2032	0
 32.2132	0
 32.2232	0
 32.2332	0
 32.2432	0
 32.2532	0
 32.2632	0
 32.2732	0
 32.2832	0
 32.2932	0
 32.3032	0
 32.3132	0
 32.3232	0
 32.3332	0
 32.3432	0
 32.3532	0
 32.3632	0
 32.3732	0
 32.3832	0
 32.3932	0
 32.4032	0
 32.4132	0
 32.4232	0
 32.4332	0
 32.4432	0
 32.4532	0
 32.4632	0
 32.4732	0
 32.4832	0
 32.4932	0
 32.5033	0
 32.5133	0
 32.5233	0
 32.5333	0
 32.5433	0
 32.5533	0
 32.5633	0
 32.5733	0
 32.5833	0
 32.5933	0
 32.6033	0
 32.6133	0
 32.6233	0
 32.6333	0
 32.6433	0
 32.6533	0
 32.6633	0
 32.6733	0
 32.6833	0
 32.6933	0
 32.7033	0
 32.7133	0
 32.7233	0
 32.7333	0
 32.7433	0
 32.7533	0
 32.7633	0
 32.7733	0
 32.7833	0
 32.7933	0
 32.8033	0
 32.8133	0
 32.8233	0
 32.8333	0
 32.8433	0
 32.8533	0
 32.8633	0
 32.8733	0
 32.8833	0
 32.8933	0
 32.9033	0
 32.9133	0
 32.9233	0
 32.9333	0
 32.9433	0
 32.9533	0
 32.9633	0
 32.9733	0
 32.9833	0
 32.9933	0
 33.0033	0
 33.0133	0
 33.0233	0
 33.0333	0
 33.0433	0
 33.0533	0
 33.0633	0
 33.0733	0
 33.0833	0
 33.0933	0
 33.1033	0
 33.1133	0
 33.1233	0
 33.1333	0
 33.1433	0
 33.1533	0
 33.1633	0
 33.1733	0
 33.1833	0
 33.1933	0
 33.2033	0
 33.2133	0
 33.2233	0
 33.2333	0
 33.2433	0
 33.2533	0
 33.2633	0
 33.2733	0
 33.2833	0
 33.2933	0
 33.3033	0
 33.3133	0
 33.3233	0
 33.3333	0
 33.3433	0
 33.3533	0
 33.3633	0
 33.3733	0
 33.3833	0
 33.3933	0
 33.4033	0
 33.4133	0
 33.4233	0
 33.4333	0
 33.4433	0
 33.4533	0
 33.4633	0
 33.4733	0
 33.4833	0
 33.4933	0
 33.5034	0
 33.5134	0
 33.5234	0
 33.5334	0
 33.5434	0
 33.5534	0
 33.5634	0
 33.5734	0
 33.5834	0
 33.5934	0
 33.6034	0
 33.6134	0
 33.6234	0
 33.6334	0
 33.6434	0
 33.6534	0
 33.6634	0
 33.6734	0
 33.6834	0
 33.6934	0
 33.7034	0
 33.7134	0
 33.7234	0
 33.7334	0
 33.7434	0
 33.7534	0
 33.7634	0
 33.7734	0
 33.7834	0
 33.7934	0
 33.8034	0
 33.8134	0
 33.8234	0
 33.8334	0
 33.8434	0
 33.8534	0
 33.8634	0
 33.8734	0
 33.8834	0
 33.8934	0
 33.9034	0
 33.9134	0
 33.9234	0
 33.9334	0
 33.9434	0
 33.9534	0
 33.9634	0
 33.9734	0
 33.9834	0
 33.9934	0
 34.0034	0
 34.0134	0
 34.0234	0
 34.0334	0
 34.0434	0
 34.0534	0
 34.0634	0
 34.0734	0
 34.0834	0
 34.0934	0
 34.1034	0
 34.1134	0
 34.1234	0
 34.1334	0
 34.1434	0
 34.1534	0
 34.1634	0
 34.1734	0
 34.1834	0
 34.1934	0
 34.2034	0
 34.2134	0
 34.2234	0
 34.2334	0
 34.2434	0
 34.2534	0
 34.2634	0
 34.2734	0
 34.2834	0
 34.2934	0
 34.3034	0
 34.3134	0
 34.3234	0
 34.3334	0
 34.3434	0
 34.3534	0
 34.3634	0
 34.3734	0
 34.3834	0
 34.3934	0
 34.4034	0
 34.4134	0
 34.4234	0
 34.4334	0
 34.4434	0
 34.4534	0
 34.4634	0
 34.4734	0
 34.4834	0
 34.4934	0
 34.5035	0
 34.5135	0
 34.5235	0
 34.5335	0
 34.5435	0
 34.5535	0
 34.5635	0
 34.5735	0
 34.5835	0
 34.5935	0
 34.6035	0
 34.6135	0
 34.6235	0
 34.6335	0
 34.6435	0
 34.6535	0
 34.6635	0
 34.6735	0
 34.6835	0
 34.6935	0
 34.7035	0
 34.7135	0
 34.7235	0
 34.7335	0
 34.7435	0
 34.7535	0
 34.7635	0
 34.7735	0
 34.7835	0
 34.7935	0
 34.8035	0
 34.8135	0
 34.8235	0
 34.8335	0
 34.8435	0
 34.8535	0
 34.8635	0
 34.8735	0
 34.8835	0
 34.8935	0
 34.9035	0
 34.9135	0
 34.9235	0
 34.9335	0
 34.9435	0
 34.9535	0
 34.9635	0
 34.9735	0
 34.9835	0
 34.9935	0
 35.0035	0
 35.0135	0
 35.0235	0
 35.0335	0
 35.0435	0
 35.0535	0
 35.0635	0
 35.0735	0
 35.0835	0
 35.0935	0
 35.1035	0
 35.1135	0
 35.1235	0
 35.1335	0
 35.1435	0
 35.1535	0
 35.1635	0
 35.1735	0
 35.1835	0
 35.1935	0
 35.2035	0
 35.2135	0
 35.2235	0
 35.2335	0
 35.2435	0
 35.2535	0
 35.2635	0
 35.2735	0
 35.2835	0
 35.2935	0
 35.3035	0
 35.3135	0
 35.3235	0
 35.3335	0
 35.3435	0
 35.3535	0
 35.3635	0
 35.3735	0
 35.3835	0
 35.3935	0
 35.4035	0
 35.4135	0
 35.4235	0
 35.4335	0
 35.4435	0
 35.4535	0
 35.4635	0
 35.4735	0
 35.4835	0
 35.4935	0
 35.5036	0
 35.5136	0
 35.5236	0
 35.5336	0
 35.5436	0
 35.5536	0
 35.5636	0
 35.5736	0
 35.5836	0
 35.5936	0
 35.6036	0
 35.6136	0
 35.6236	0
 35.6336	0
 35.6436	0
 35.6536	0
 35.6636	0
 35.6736	0
 35.6836	0
 35.6936	0
 35.7036	0
 35.7136	0
 35.7236	0
 35.7336	0
 35.7436	0
 35.7536	0
 35.7636	0
 35.7736	0
 35.7836	0
 35.7936	0
 35.8036	0
 35.8136	0
 35.8236	0
 35.8336	0
 35.8436	0
 35.8536	0
 35.8636	0
 35.8736	0
 35.8836	0
 35.8936	0
 35.9036	0
 35.9136	0
 35.9236	0
 35.9336	0
 35.9436	0
 35.9536	0
 35.9636	0
 35.9736	0
 35.9836	0
 35.9936	0
 36.0036	0
 36.0136	0
 36.0236	0
 36.0336	0
 36.0436	0
 36.0536	0
 36.0636	0
 36.0736	0
 36.0836	0
 36.0936	0
 36.1036	0
 36.1136	0
 36.1236	0
 36.1336	0
 36.1436	0
 36.1536	0
 36.1636	0
 36.1736	0
 36.1836	0
 36.1936	0
 36.2036	0
 36.2136	0
 36.2236	0
 36.2336	0
 36.2436	0
 36.2536	0
 36.2636	0
 36.2736	0
 36.2836	0
 36.2936	0
 36.3036	0
 36.3136	0
 36.3236	0
 36.3336	0
 36.3436	0
 36.3536	0
 36.3636	0
 36.3736	0
 36.3836	0
 36.3936	0
 36.4036	0
 36.4136	0
 36.4236	0
 36.4336	0
 36.4436	0
 36.4536	0
 36.4636	0
 36.4736	0
 36.4836	0
 36.4936	0
 36.5037	0
 36.5137	0
 36.5237	0
 36.5337	0
 36.5437	0
 36.5537	0
 36.5637	0
 36.5737	0
 36.5837	0
 36.5937	0
 36.6037	0
 36.6137	0
 36.6237	0
 36.6337	0
 36.6437	0
 36.6537	0
 36.6637	0
 36.6737	0
 36.6837	0
 36.6937	0
 36.7037	0
 36.7137	0
 36.7237	0
 36.7337	0
 36.7437	0
 36.7537	0
 36.7637	0
 36.7737	0
 36.7837	0
 36.7937	0
 36.8037	0
 36.8137	0
 36.8237	0
 36.8337	0
 36.8437	0
 36.8537	0
 36.8637	0
 36.8737	0
 36.8837	0
 36.8937	0
 36.9037	0
 36.9137	0
 36.9237	0
 36.9337	0
 36.9437	0
 36.9537	0
 36.9637	0
 36.9737	0
 36.9837	0
 36.9937	0
 37.0037	0
 37.0137	0
 37.0237	0
 37.0337	0
 37.0437	0
 37.0537	0
 37.0637	0
 37.0737	0
 37.0837	0
 37.0937	0
 37.1037	0
 37.1137	0
 37.1237	0
 37.1337	0
 37.1437	0
 37.1537	0
 37.1637	0
 37.1737	0
 37.1837	0
 37.1937	0
 37.2037	0
 37.2137	0
 37.2237	0
 37.2337	0
 37.2437	0
 37.2537	0
 37.2637	0
 37.2737	0
 37.2837	0
 37.2937	0
 37.3037	0
 37.3137	0
 37.3237	0
 37.3337	0
 37.3437	0
 37.3537	0
 37.3637	0
 37.3737	0
 37.3837	0
 37.3937	0
 37.4037	0
 37.4137	0
 37.4237	0
 37.4337	0
 37.4437	0
 37.4537	0
 37.4637	0
 37.4737	0
 37.4837	0
 37.4937	0
 37.5038	0
 37.5138	0
 37.5238	0
 37.5338	0
 37.5438	0
 37.5538	0
 37.5638	0
 37.5738	0
 37.5838	0
 37.5938	0
 37.6038	0
 37.6138	0
 37.6238	0
 37.6338	0
 37.6438	0
 37.6538	0
 37.6638	0
 37.6738	0
 37.6838	0
 37.6938	0
 37.7038	0
 37.7138	0
 37.7238	0
 37.7338	0
 37.7438	0
 37.7538	0
 37.7638	0
 37.7738	0
 37.7838	0
 37.7938	0
 37.8038	0
 37.8138	0
 37.8238	0
 37.8338	0
 37.8438	0
 37.8538	0
 37.8638	0
 37.8738	0
 37.8838	0
 37.8938	0
 37.9038	0
 37.9138	0
 37.9238	0
 37.9338	0
 37.9438	0
 37.9538	0
 37.9638	0
 37.9738	0
 37.9838	0
 37.9938	0
 38.0038	0
 38.0138	0
 38.0238	0
 38.0338	0
 38.0438	0
 38.0538	0
 38.0638	0
 38.0738	0
 38.0838	0
 38.0938	0
 38.1038	0
 38.1138	0
 38.1238	0
 38.1338	0
 38.1438	0
 38.1538	0
 38.1638	0
 38.1738	0
 38.1838	0
 38.1938	0
 38.2038	0
 38.2138	0
 38.2238	0
 38.2338	0
 38.2438	0
 38.2538	0
 38.2638	0
 38.2738	0
 38.2838	0
 38.2938	0
 38.3038	0
 38.3138	0
 38.3238	0
 38.3338	0
 38.3438	0
 38.3538	0
 38.3638	0
 38.3738	0
 38.3838	0
 38.3938	0
 38.4038	0
 38.4138	0
 38.4238	0
 38.4338	0
 38.4438	0
 38.4538	0
 38.4638	0
 38.4738	0
 38.4838	0
 38.4938	0
 38.5039	0
 38.5139	0
 38.5239	0
 38.5339	0
 38.5439	0
 38.5539	0
 38.5639	0
 38.5739	0
 38.5839	0
 38.5939	0
 38.6039	0
 38.6139	0
 38.6239	0
 38.6339	0
 38.6439	0
 38.6539	0
 38.6639	0
 38.6739	0
 38.6839	0
 38.6939	0
 38.7039	0
 38.7139	0
 38.7239	0
 38.7339	0
 38.7439	0
 38.7539	0
 38.7639	0
 38.7739	0
 38.7839	0
 38.7939	0
 38.8039	0
 38.8139	0
 38.8239	0
 38.8339	0
 38.8439	0
 38.8539	0
 38.8639	0
 38.8739	0
 38.8839	0
 38.8939	0
 38.9039	0
 38.9139	0
 38.9239	0
 38.9339	0
 38.9439	0
 38.9539	0
 38.9639	0
 38.9739	0
 38.9839	0
 38.9939	0
 39.0039	0
 39.0139	0
 39.0239	0
 39.0339	0
 39.0439	0
 39.0539	0
 39.0639	0
 39.0739	0
 39.0839	0
 39.0939	0
 39.1039	0
 39.1139	0
 39.1239	0
 39.1339	0
 39.1439	0
 39.1539	0
 39.1639	0
 39.1739	0
 39.1839	0
 39.1939	0
 39.2039	0
 39.2139	0
 39.2239	0
 39.2339	0
 39.2439	0
 39.2539	0
 39.2639	0
 39.2739	0
 39.2839	0
 39.2939	0
 39.3039	0
 39.3139	0
 39.3239	0
 39.3339	0
 39.3439	0
 39.3539	0
 39.3639	0
 39.3739	0
 39.3839	0
 39.3939	0
 39.4039	0
 39.4139	0
 39.4239	0
 39.4339	0
 39.4439	0
 39.4539	0
 39.4639	0
 39.4739	0
 39.4839	0
 39.4939	0
 39.504	0
 39.514	0
 39.524	0
 39.534	0
 39.544	0
 39.554	0
 39.564	0
 39.574	0
 39.584	0
 39.594	0
 39.604	0
 39.614	0
 39.624	0
 39.634	0
 39.644	0
 39.654	0
 39.664	0
 39.674	0
 39.684	0
 39.694	0
 39.704	0
 39.714	0
 39.724	0
 39.734	0
 39.744	0
 39.754	0
 39.764	0
 39.774	0
 39.784	0
 39.794	0
 39.804	0
 39.814	0
 39.824	0
 39.834	0
 39.844	0
 39.854	0
 39.864	0
 39.874	0
 39.884	0
 39.894	0
 39.904	0
 39.914	0
 39.924	0
 39.934	0
 39.944	0
 39.954	0
 39.964	0
 39.974	0
 39.984	0
 39.994	0
 40.004	0
 40.014	0
 40.024	0
 40.034	0
 40.044	0
 40.054	0
 40.064	0
 40.074	0
 40.084	0
 40.094	0
 40.104	0
 40.114	0
 40.124	0
 40.134	0
 40.144	0
 40.154	0
 40.164	0
 40.174	0
 40.184	0
 40.194	0
 40.204	0
 40.214	0
 40.224	0
 40.234	0
 40.244	0
 40.254	0
 40.264	0
 40.274	0
 40.284	0
 40.294	0
 40.304	0
 40.314	0
 40.324	0
 40.334	0
 40.344	0
 40.354	0
 40.364	0
 40.374	0
 40.384	0
 40.394	0
 40.404	0
 40.414	0
 40.424	0
 40.434	0
 40.444	0
 40.454	0
 40.464	0
 40.474	0
 40.484	0
 40.494	0
 40.5041	0
 40.5141	0
 40.5241	0
 40.5341	0
 40.5441	0
 40.5541	0
 40.5641	0
 40.5741	0
 40.5841	0
 40.5941	0
 40.6041	0
 40.6141	0
 40.6241	0
 40.6341	0
 40.6441	0
 40.6541	0
 40.6641	0
 40.6741	0
 40.6841	0
 40.6941	0
 40.7041	0
 40.7141	0
 40.7241	0
 40.7341	0
 40.7441	0
 40.7541	0
 40.7641	0
 40.7741	0
 40.7841	0
 40.7941	0
 40.8041	0
 40.8141	0
 40.8241	0
 40.8341	0
 40.8441	0
 40.8541	0
 40.8641	0
 40.8741	0
 40.8841	0
 40.8941	0
 40.9041	0
 40.9141	0
 40.9241	0
 40.9341	0
 40.9441	0
 40.9541	0
 40.9641	0
 40.9741	0
 40.9841	0
 40.9941	0
 41.0041	0
 41.0141	0
 41.0241	0
 41.0341	0
 41.0441	0
 41.0541	0
 41.0641	0
 41.0741	0
 41.0841	0
 41.0941	0
 41.1041	0
 41.1141	0
 41.1241	0
 41.1341	0
 41.1441	0
 41.1541	0
 41.1641	0
 41.1741	0
 41.1841	0
 41.1941	0
 41.2041	0
 41.2141	0
 41.2241	0
 41.2341	0
 41.2441	0
 41.2541	0
 41.2641	0
 41.2741	0
 41.2841	0
 41.2941	0
 41.3041	0
 41.3141	0
 41.3241	0
 41.3341	0
 41.3441	0
 41.3541	0
 41.3641	0
 41.3741	0
 41.3841	0
 41.3941	0
 41.4041	0
 41.4141	0
 41.4241	0
 41.4341	0
 41.4441	0
 41.4541	0
 41.4641	0
 41.4741	0
 41.4841	0
 41.4941	0
 41.5042	0
 41.5142	0
 41.5242	0
 41.5342	0
 41.5442	0
 41.5542	0
 41.5642	0
 41.5742	0
 41.5842	0
 41.5942	0
 41.6042	0
 41.6142	0
 41.6242	0
 41.6342	0
 41.6442	0
 41.6542	0
 41.6642	0
 41.6742	0
 41.6842	0
 41.6942	0
 41.7042	0
 41.7142	0
 41.7242	0
 41.7342	0
 41.7442	0
 41.7542	0
 41.7642	0
 41.7742	0
 41.7842	0
 41.7942	0
 41.8042	0
 41.8142	0
 41.8242	0
 41.8342	0
 41.8442	0
 41.8542	0
 41.8642	0
 41.8742	0
 41.8842	0
 41.8942	0
 41.9042	0
 41.9142	0
 41.9242	0
 41.9342	0
 41.9442	0
 41.9542	0
 41.9642	0
 41.9742	0
 41.9842	0
 41.9942	0
 42.0042	0
 42.0142	0
 42.0242	0
 42.0342	0
 42.0442	0
 42.0542	0
 42.0642	0
 42.0742	0
 42.0842	0
 42.0942	0
 42.1042	0
 42.1142	0
 42.1242	0
 42.1342	0
 42.1442	0
 42.1542	0
 42.1642	0
 42.1742	0
 42.1842	0
 42.1942	0
 42.2042	0
 42.2142	0
 42.2242	0
 42.2342	0
 42.2442	0
 42.2542	0
 42.2642	0
 42.2742	0
 42.2842	0
 42.2942	0
 42.3042	0
 42.3142	0
 42.3242	0
 42.3342	0
 42.3442	0
 42.3542	0
 42.3642	0
 42.3742	0
 42.3842	0
 42.3942	0
 42.4042	0
 42.4142	0
 42.4242	0
 42.4342	0
 42.4442	0
 42.4542	0
 42.4642	0
 42.4742	0
 42.4842	0
 42.4942	0
 42.5043	0
 42.5143	0
 42.5243	0
 42.5343	0
 42.5443	0
 42.5543	0
 42.5643	0
 42.5743	0
 42.5843	0
 42.5943	0
 42.6043	0
 42.6143	0
 42.6243	0
 42.6343	0
 42.6443	0
 42.6543	0
 42.6643	0
 42.6743	0
 42.6843	0
 42.6943	0
 42.7043	0
 42.7143	0
 42.7243	0
 42.7343	0
 42.7443	0
 42.7543	0
 42.7643	0
 42.7743	0
 42.7843	0
 42.7943	0
 42.8043	0
 42.8143	0
 42.8243	0
 42.8343	0
 42.8443	0
 42.8543	0
 42.8643	0
 42.8743	0
 42.8843	0
 42.8943	0
 42.9043	0
 42.9143	0
 42.9243	0
 42.9343	0
 42.9443	0
 42.9543	0
 42.9643	0
 42.9743	0
 42.9843	0
 42.9943	0
 43.0043	0
 43.0143	0
 43.0243	0
 43.0343	0
 43.0443	0
 43.0543	0
 43.0643	0
 43.0743	0
 43.0843	0
 43.0943	0
 43.1043	0
 43.1143	0
 43.1243	0
 43.1343	0
 43.1443	0
 43.1543	0
 43.1643	0
 43.1743	0
 43.1843	0
 43.1943	0
 43.2043	0
 43.2143	0
 43.2243	0
 43.2343	0
 43.2443	0
 43.2543	0
 43.2643	0
 43.2743	0
 43.2843	0
 43.2943	0
 43.3043	0
 43.3143	0
 43.3243	0
 43.3343	0
 43.3443	0
 43.3543	0
 43.3643	0
 43.3743	0
 43.3843	0
 43.3943	0
 43.4043	0
 43.4143	0
 43.4243	0
 43.4343	0
 43.4443	0
 43.4543	0
 43.4643	0
 43.4743	0
 43.4843	0
 43.4943	0
 43.5044	0
 43.5144	0
 43.5244	0
 43.5344	0
 43.5444	0
 43.5544	0
 43.5644	0
 43.5744	0
 43.5844	0
 43.5944	0
 43.6044	0
 43.6144	0
 43.6244	0
 43.6344	0
 43.6444	0
 43.6544	0
 43.6644	0
 43.6744	0
 43.6844	0
 43.6944	0
 43.7044	0
 43.7144	0
 43.7244	0
 43.7344	0
 43.7444	0
 43.7544	0
 43.7644	0
 43.7744	0
 43.7844	0
 43.7944	0
 43.8044	0
 43.8144	0
 43.8244	0
 43.8344	0
 43.8444	0
 43.8544	0
 43.8644	0
 43.8744	0
 43.8844	0
 43.8944	0
 43.9044	0
 43.9144	0
 43.9244	0
 43.9344	0
 43.9444	0
 43.9544	0
 43.9644	0
 43.9744	0
 43.9844	0
 43.9944	0
 44.0044	0
 44.0144	0
 44.0244	0
 44.0344	0
 44.0444	0
 44.0544	0
 44.0644	0
 44.0744	0
 44.0844	0
 44.0944	0
 44.1044	0
 44.1144	0
 44.1244	0
 44.1344	0
 44.1444	0
 44.1544	0
 44.1644	0
 44.1744	0
 44.1844	0
 44.1944	0
 44.2044	0
 44.2144	0
 44.2244	0
 44.2344	0
 44.2444	0
 44.2544	0
 44.2644	0
 44.2744	0
 44.2844	0
 44.2944	0
 44.3044	0
 44.3144	0
 44.3244	0
 44.3344	0
 44.3444	0
 44.3544	0
 44.3644	0
 44.3744	0
 44.3844	0
 44.3944	0
 44.4044	0
 44.4144	0
 44.4244	0
 44.4344	0
 44.4444	0
 44.4544	0
 44.4644	0
 44.4744	0
 44.4844	0
 44.4944	0
 44.5045	0
 44.5145	0
 44.5245	0
 44.5345	0
 44.5445	0
 44.5545	0
 44.5645	0
 44.5745	0
 44.5845	0
 44.5945	0
 44.6045	0
 44.6145	0
 44.6245	0
 44.6345	0
 44.6445	0
 44.6545	0
 44.6645	0
 44.6745	0
 44.6845	0
 44.6945	0
 44.7045	0
 44.7145	0
 44.7245	0
 44.7345	0
 44.7445	0
 44.7545	0
 44.7645	0
 44.7745	0
 44.7845	0
 44.7945	0
 44.8045	0
 44.8145	0
 44.8245	0
 44.8345	0
 44.8445	0
 44.8545	0
 44.8645	0
 44.8745	0
 44.8845	0
 44.8945	0
 44.9045	0
 44.9145	0
 44.9245	0
 44.9345	0
 44.9445	0
 44.9545	0
 44.9645	0
 44.9745	0
 44.9845	0
 44.9945	0
 45.0045	0
 45.0145	0
 45.0245	0
 45.0345	0
 45.0445	0
 45.0545	0
 45.0645	0
 45.0745	0
 45.0845	0
 45.0945	0
 45.1045	0
 45.1145	0
 45.1245	0
 45.1345	0
 45.1445	0
 45.1545	0
 45.1645	0
 45.1745	0
 45.1845	0
 45.1945	0
 45.2045	0
 45.2145	0
 45.2245	0
 45.2345	0
 45.2445	0
 45.2545	0
 45.2645	0
 45.2745	0
 45.2845	0
 45.2945	0
 45.3045	0
 45.3145	0
 45.3245	0
 45.3345	0
 45.3445	0
 45.3545	0
 45.3645	0
 45.3745	0
 45.3845	0
 45.3945	0
 45.4045	0
 45.4145	0
 45.4245	0
 45.4345	0
 45.4445	0
 45.4545	0
 45.4645	0
 45.4745	0
 45.4845	0
 45.4945	0
 45.5046	0
 45.5146	0
 45.5246	0
 45.5346	0
 45.5446	0
 45.5546	0
 45.5646	0
 45.5746	0
 45.5846	0
 45.5946	0
 45.6046	0
 45.6146	0
 45.6246	0
 45.6346	0
 45.6446	0
 45.6546	0
 45.6646	0
 45.6746	0
 45.6846	0
 45.6946	0
 45.7046	0
 45.7146	0
 45.7246	0
 45.7346	0
 45.7446	0
 45.7546	0
 45.7646	0
 45.7746	0
 45.7846	0
 45.7946	0
 45.8046	0
 45.8146	0
 45.8246	0
 45.8346	0
 45.8446	0
 45.8546	0
 45.8646	0
 45.8746	0
 45.8846	0
 45.8946	0
 45.9046	0
 45.9146	0
 45.9246	0
 45.9346	0
 45.9446	0
 45.9546	0
 45.9646	0
 45.9746	0
 45.9846	0
 45.9946	0
 46.0046	0
 46.0146	0
 46.0246	0
 46.0346	0
 46.0446	0
 46.0546	0
 46.0646	0
 46.0746	0
 46.0846	0
 46.0946	0
 46.1046	0
 46.1146	0
 46.1246	0
 46.1346	0
 46.1446	0
 46.1546	0
 46.1646	0
 46.1746	0
 46.1846	0
 46.1946	0
 46.2046	0
 46.2146	0
 46.2246	0
 46.2346	0
 46.2446	0
 46.2546	0
 46.2646	0
 46.2746	0
 46.2846	0
 46.2946	0
 46.3046	0
 46.3146	0
 46.3246	0
 46.3346	0
 46.3446	0
 46.3546	0
 46.3646	0
 46.3746	0
 46.3846	0
 46.3946	0
 46.4046	0
 46.4146	0
 46.4246	0
 46.4346	0
 46.4446	0
 46.4546	0
 46.4646	0
 46.4746	0
 46.4846	0
 46.4946	0
 46.5047	0
 46.5147	0
 46.5247	0
 46.5347	0
 46.5447	0
 46.5547	0
 46.5647	0
 46.5747	0
 46.5847	0
 46.5947	0
 46.6047	0
 46.6147	0
 46.6247	0
 46.6347	0
 46.6447	0
 46.6547	0
 46.6647	0
 46.6747	0
 46.6847	0
 46.6947	0
 46.7047	0
 46.7147	0
 46.7247	0
 46.7347	0
 46.7447	0
 46.7547	0
 46.7647	0
 46.7747	0
 46.7847	0
 46.7947	0
 46.8047	0
 46.8147	0
 46.8247	0
 46.8347	0
 46.8447	0
 46.8547	0
 46.8647	0
 46.8747	0
 46.8847	0
 46.8947	0
 46.9047	0
 46.9147	0
 46.9247	0
 46.9347	0
 46.9447	0
 46.9547	0
 46.9647	0
 46.9747	0
 46.9847	0
 46.9947	0
 47.0047	0
 47.0147	0
 47.0247	0
 47.0347	0
 47.0447	0
 47.0547	0
 47.0647	0
 47.0747	0
 47.0847	0
 47.0947	0
 47.1047	0
 47.1147	0
 47.1247	0
 47.1347	0
 47.1447	0
 47.1547	0
 47.1647	0
 47.1747	0
 47.1847	0
 47.1947	0
 47.2047	0
 47.2147	0
 47.2247	0
 47.2347	0
 47.2447	0
 47.2547	0
 47.2647	0
 47.2747	0
 47.2847	0
 47.2947	0
 47.3047	0
 47.3147	0
 47.3247	0
 47.3347	0
 47.3447	0
 47.3547	0
 47.3647	0
 47.3747	0
 47.3847	0
 47.3947	0
 47.4047	0
 47.4147	0
 47.4247	0
 47.4347	0
 47.4447	0
 47.4547	0
 47.4647	0
 47.4747	0
 47.4847	0
 47.4947	0
 47.5048	0
 47.5148	0
 47.5248	0
 47.5348	0
 47.5448	0
 47.5548	0
 47.5648	0
 47.5748	0
 47.5848	0
 47.5948	0
 47.6048	0
 47.6148	0
 47.6248	0
 47.6348	0
 47.6448	0
 47.6548	0
 47.6648	0
 47.6748	0
 47.6848	0
 47.6948	0
 47.7048	0
 47.7148	0
 47.7248	0
 47.7348	0
 47.7448	0
 47.7548	0
 47.7648	0
 47.7748	0
 47.7848	0
 47.7948	0
 47.8048	0
 47.8148	0
 47.8248	0
 47.8348	0
 47.8448	0
 47.8548	0
 47.8648	0
 47.8748	0
 47.8848	0
 47.8948	0
 47.9048	0
 47.9148	0
 47.9248	0
 47.9348	0
 47.9448	0
 47.9548	0
 47.9648	0
 47.9748	0
 47.9848	0
 47.9948	0
 48.0048	0
 48.0148	0
 48.0248	0
 48.0348	0
 48.0448	0
 48.0548	0
 48.0648	0
 48.0748	0
 48.0848	0
 48.0948	0
 48.1048	0
 48.1148	0
 48.1248	0
 48.1348	0
 48.1448	0
 48.1548	0
 48.1648	0
 48.1748	0
 48.1848	0
 48.1948	0
 48.2048	0
 48.2148	0
 48.2248	0
 48.2348	0
 48.2448	0
 48.2548	0
 48.2648	0
 48.2748	0
 48.2848	0
 48.2948	0
 48.3048	0
 48.3148	0
 48.3248	0
 48.3348	0
 48.3448	0
 48.3548	0
 48.3648	0
 48.3748	0
 48.3848	0
 48.3948	0
 48.4048	0
 48.4148	0
 48.4248	0
 48.4348	0
 48.4448	0
 48.4548	0
 48.4648	0
 48.4748	0
 48.4848	0
 48.4948	0
 48.5049	0
 48.5149	0
 48.5249	0
 48.5349	0
 48.5449	0
 48.5549	0
 48.5649	0
 48.5749	0
 48.5849	0
 48.5949	0
 48.6049	0
 48.6149	0
 48.6249	0
 48.6349	0
 48.6449	0
 48.6549	0
 48.6649	0
 48.6749	0
 48.6849	0
 48.6949	0
 48.7049	0
 48.7149	0
 48.7249	0
 48.7349	0
 48.7449	0
 48.7549	0
 48.7649	0
 48.7749	0
 48.7849	0
 48.7949	0
 48.8049	0
 48.8149	0
 48.8249	0
 48.8349	0
 48.8449	0
 48.8549	0
 48.8649	0
 48.8749	0
 48.8849	0
 48.8949	0
 48.9049	0
 48.9149	0
 48.9249	0
 48.9349	0
 48.9449	0
 48.9549	0
 48.9649	0
 48.9749	0
 48.9849	0
 48.9949	0
 49.0049	0
 49.0149	0
 49.0249	0
 49.0349	0
 49.0449	0
 49.0549	0
 49.0649	0
 49.0749	0
 49.0849	0
 49.0949	0
 49.1049	0
 49.1149	0
 49.1249	0
 49.1349	0
 49.1449	0
 49.1549	0
 49.1649	0
 49.1749	0
 49.1849	0
 49.1949	0
 49.2049	0
 49.2149	0
 49.2249	0
 49.2349	0
 49.2449	0
 49.2549	0
 49.2649	0
 49.2749	0
 49.2849	0
 49.2949	0
 49.3049	0
 49.3149	0
 49.3249	0
 49.3349	0
 49.3449	0
 49.3549	0
 49.3649	0
 49.3749	0
 49.3849	0
 49.3949	0
 49.4049	0
 49.4149	0
 49.4249	0
 49.4349	0
 49.4449	0
 49.4549	0
 49.4649	0
 49.4749	0
 49.4849	0
 49.4949	0
 49.505	0
 49.515	0
 49.525	0
 49.535	0
 49.545	0
 49.555	0
 49.565	0
 49.575	0
 49.585	0
 49.595	0
 49.605	0
 49.615	0
 49.625	0
 49.635	0
 49.645	0
 49.655	0
 49.665	0
 49.675	0
 49.685	0
 49.695	0
 49.705	0
 49.715	0
 49.725	0
 49.735	0
 49.745	0
 49.755	0
 49.765	0
 49.775	0
 49.785	0
 49.795	0
 49.805	0
 49.815	0
 49.825	0
 49.835	0
 49.845	0
 49.855	0
 49.865	0
 49.875	0
 49.885	0
 49.895	0
 49.905	0
 49.915	0
 49.925	0
 49.935	0
 49.945	0
 49.955	0
 49.965	0
 49.975	0
 49.985	0
 49.995	0
 50.005	0
 50.015	0
 50.025	0
 50.035	0
 50.045	0
 50.055	0
 50.065	0
 50.075	0
 50.085	0
 50.095	0
 50.105	0
 50.115	0
 50.125	0
 50.135	0
 50.145	0
 50.155	0
 50.165	0
 50.175	0
 50.185	0
 50.195	0
 50.205	0
 50.215	0
 50.225	0
 50.235	0
 50.245	0
 50.255	0
 50.265	0
 50.275	0
 50.285	0
 50.295	0
 50.305	0
 50.315	0
 50.325	0
 50.335	0
 50.345	0
 50.355	0
 50.365	0
 50.375	0
 50.385	0
 50.395	0
 50.405	0
 50.415	0
 50.425	0
 50.435	0
 50.445	0
 50.455	0
 50.465	0
 50.475	0
 50.485	0
 50.495	0
 50.5051	0
 50.5151	0
 50.5251	0
 50.5351	0
 50.5451	0
 50.5551	0
 50.5651	0
 50.5751	0
 50.5851	0
 50.5951	0
 50.6051	0
 50.6151	0
 50.6251	0
 50.6351	0
 50.6451	0
 50.6551	0
 50.6651	0
 50.6751	0
 50.6851	0
 50.6951	0
 50.7051	0
 50.7151	0
 50.7251	0
 50.7351	0
 50.7451	0
 50.7551	0
 50.7651	0
 50.7751	0
 50.7851	0
 50.7951	0
 50.8051	0
 50.8151	0
 50.8251	0
 50.8351	0
 50.8451	0
 50.8551	0
 50.8651	0
 50.8751	0
 50.8851	0
 50.8951	0
 50.9051	0
 50.9151	0
 50.9251	0
 50.9351	0
 50.9451	0
 50.9551	0
 50.9651	0
 50.9751	0
 50.9851	0
 50.9951	0
 51.0051	0
 51.0151	0
 51.0251	0
 51.0351	0
 51.0451	0
 51.0551	0
 51.0651	0
 51.0751	0
 51.0851	0
 51.0951	0
 51.1051	0
 51.1151	0
 51.1251	0
 51.1351	0
 51.1451	0
 51.1551	0
 51.1651	0
 51.1751	0
 51.1851	0
 51.1951	0
 51.2051	0
 51.2151	0
 51.2251	0
 51.2351	0
 51.2451	0
 51.2551	0
 51.2651	0
 51.2751	0
 51.2851	0
 51.2951	0
 51.3051	0
 51.3151	0
 51.3251	0
 51.3351	0
 51.3451	0
 51.3551	0
 51.3651	0
 51.3751	0
 51.3851	0
 51.3951	0
 51.4051	0
 51.4151	0
 51.4251	0
 51.4351	0
 51.4451	0
 51.4551	0
 51.4651	0
 51.4751	0
 51.4851	0
 51.4951	0
 51.5052	0
 51.5152	0
 51.5252	0
 51.5352	0
 51.5452	0
 51.5552	0
 51.5652	0
 51.5752	0
 51.5852	0
 51.5952	0
 51.6052	0
 51.6152	0
 51.6252	0
 51.6352	0
 51.6452	0
 51.6552	0
 51.6652	0
 51.6752	0
 51.6852	0
 51.6952	0
 51.7052	0
 51.7152	0
 51.7252	0
 51.7352	0
 51.7452	0
 51.7552	0
 51.7652	0
 51.7752	0
 51.7852	0
 51.7952	0
 51.8052	0
 51.8152	0
 51.8252	0
 51.8352	0
 51.8452	0
 51.8552	0
 51.8652	0
 51.8752	0
 51.8852	0
 51.8952	0
 51.9052	0
 51.9152	0
 51.9252	0
 51.9352	0
 51.9452	0
 51.9552	0
 51.9652	0
 51.9752	0
 51.9852	0
 51.9952	0
 52.0052	0
 52.0152	0
 52.0252	0
 52.0352	0
 52.0452	0
 52.0552	0
 52.0652	0
 52.0752	0
 52.0852	0
 52.0952	0
 52.1052	0
 52.1152	0
 52.1252	0
 52.1352	0
 52.1452	0
 52.1552	0
 52.1652	0
 52.1752	0
 52.1852	0
 52.1952	0
 52.2052	0
 52.2152	0
 52.2252	0
 52.2352	0
 52.2452	0
 52.2552	0
 52.2652	0
 52.2752	0
 52.2852	0
 52.2952	0
 52.3052	0
 52.3152	0
 52.3252	0
 52.3352	0
 52.3452	0
 52.3552	0
 52.3652	0
 52.3752	0
 52.3852	0
 52.3952	0
 52.4052	0
 52.4152	0
 52.4252	0
 52.4352	0
 52.4452	0
 52.4552	0
 52.4652	0
 52.4752	0
 52.4852	0
 52.4952	0
 52.5053	0
 52.5153	0
 52.5253	0
 52.5353	0
 52.5453	0
 52.5553	0
 52.5653	0
 52.5753	0
 52.5853	0
 52.5953	0
 52.6053	0
 52.6153	0
 52.6253	0
 52.6353	0
 52.6453	0
 52.6553	0
 52.6653	0
 52.6753	0
 52.6853	0
 52.6953	0
 52.7053	0
 52.7153	0
 52.7253	0
 52.7353	0
 52.7453	0
 52.7553	0
 52.7653	0
 52.7753	0
 52.7853	0
 52.7953	0
 52.8053	0
 52.8153	0
 52.8253	0
 52.8353	0
 52.8453	0
 52.8553	0
 52.8653	0
 52.8753	0
 52.8853	0
 52.8953	0
 52.9053	0
 52.9153	0
 52.9253	0
 52.9353	0
 52.9453	0
 52.9553	0
 52.9653	0
 52.9753	0
 52.9853	0
 52.9953	0
 53.0053	0
 53.0153	0
 53.0253	0
 53.0353	0
 53.0453	0
 53.0553	0
 53.0653	0
 53.0753	0
 53.0853	0
 53.0953	0
 53.1053	0
 53.1153	0
 53.1253	0
 53.1353	0
 53.1453	0
 53.1553	0
 53.1653	0
 53.1753	0
 53.1853	0
 53.1953	0
 53.2053	0
 53.2153	0
 53.2253	0
 53.2353	0
 53.2453	0
 53.2553	0
 53.2653	0
 53.2753	0
 53.2853	0
 53.2953	0
 53.3053	0
 53.3153	0
 53.3253	0
 53.3353	0
 53.3453	0
 53.3553	0
 53.3653	0
 53.3753	0
 53.3853	0
 53.3953	0
 53.4053	0
 53.4153	0
 53.4253	0
 53.4353	0
 53.4453	0
 53.4553	0
 53.4653	0
 53.4753	0
 53.4853	0
 53.4953	0
 53.5054	0
 53.5154	0
 53.5254	0
 53.5354	0
 53.5454	0
 53.5554	0
 53.5654	0
 53.5754	0
 53.5854	0
 53.5954	0
 53.6054	0
 53.6154	0
 53.6254	0
 53.6354	0
 53.6454	0
 53.6554	0
 53.6654	0
 53.6754	0
 53.6854	0
 53.6954	0
 53.7054	0
 53.7154	0
 53.7254	0
 53.7354	0
 53.7454	0
 53.7554	0
 53.7654	0
 53.7754	0
 53.7854	0
 53.7954	0
 53.8054	0
 53.8154	0
 53.8254	0
 53.8354	0
 53.8454	0
 53.8554	0
 53.8654	0
 53.8754	0
 53.8854	0
 53.8954	0
 53.9054	0
 53.9154	0
 53.9254	0
 53.9354	0
 53.9454	0
 53.9554	0
 53.9654	0
 53.9754	0
 53.9854	0
 53.9954	0
 54.0054	0
 54.0154	0
 54.0254	0
 54.0354	0
 54.0454	0
 54.0554	0
 54.0654	0
 54.0754	0
 54.0854	0
 54.0954	0
 54.1054	0
 54.1154	0
 54.1254	0
 54.1354	0
 54.1454	0
 54.1554	0
 54.1654	0
 54.1754	0
 54.1854	0
 54.1954	0
 54.2054	0
 54.2154	0
 54.2254	0
 54.2354	0
 54.2454	0
 54.2554	0
 54.2654	0
 54.2754	0
 54.2854	0
 54.2954	0
 54.3054	0
 54.3154	0
 54.3254	0
 54.3354	0
 54.3454	0
 54.3554	0
 54.3654	0
 54.3754	0
 54.3854	0
 54.3954	0
 54.4054	0
 54.4154	0
 54.4254	0
 54.4354	0
 54.4454	0
 54.4554	0
 54.4654	0
 54.4754	0
 54.4854	0
 54.4954	0
 54.5055	0
 54.5155	0
 54.5255	0
 54.5355	0
 54.5455	0
 54.5555	0
 54.5655	0
 54.5755	0
 54.5855	0
 54.5955	0
 54.6055	0
 54.6155	0
 54.6255	0
 54.6355	0
 54.6455	0
 54.6555	0
 54.6655	0
 54.6755	0
 54.6855	0
 54.6955	0
 54.7055	0
 54.7155	0
 54.7255	0
 54.7355	0
 54.7455	0
 54.7555	0
 54.7655	0
 54.7755	0
 54.7855	0
 54.7955	0
 54.8055	0
 54.8155	0
 54.8255	0
 54.8355	0
 54.8455	0
 54.8555	0
 54.8655	0
 54.8755	0
 54.8855	0
 54.8955	0
 54.9055	0
 54.9155	0
 54.9255	0
 54.9355	0
 54.9455	0
 54.9555	0
 54.9655	0
 54.9755	0
 54.9855	0
 54.9955	0
 55.0055	0
 55.0155	0
 55.0255	0
 55.0355	0
 55.0455	0
 55.0555	0
 55.0655	0
 55.0755	0
 55.0855	0
 55.0955	0
 55.1055	0
 55.1155	0
 55.1255	0
 55.1355	0
 55.1455	0
 55.1555	0
 55.1655	0
 55.1755	0
 55.1855	0
 55.1955	0
 55.2055	0
 55.2155	0
 55.2255	0
 55.2355	0
 55.2455	0
 55.2555	0
 55.2655	0
 55.2755	0
 55.2855	0
 55.2955	0
 55.3055	0
 55.3155	0
 55.3255	0
 55.3355	0
 55.3455	0
 55.3555	0
 55.3655	0
 55.3755	0
 55.3855	0
 55.3955	0
 55.4055	0
 55.4155	0
 55.4255	0
 55.4355	0
 55.4455	0
 55.4555	0
 55.4655	0
 55.4755	0
 55.4855	0
 55.4955	0
 55.5056	0
 55.5156	0
 55.5256	0
 55.5356	0
 55.5456	0
 55.5556	0
 55.5656	0
 55.5756	0
 55.5856	0
 55.5956	0
 55.6056	0
 55.6156	0
 55.6256	0
 55.6356	0
 55.6456	0
 55.6556	0
 55.6656	0
 55.6756	0
 55.6856	0
 55.6956	0
 55.7056	0
 55.7156	0
 55.7256	0
 55.7356	0
 55.7456	0
 55.7556	0
 55.7656	0
 55.7756	0
 55.7856	0
 55.7956	0
 55.8056	0
 55.8156	0
 55.8256	0
 55.8356	0
 55.8456	0
 55.8556	0
 55.8656	0
 55.8756	0
 55.8856	0
 55.8956	0
 55.9056	0
 55.9156	0
 55.9256	0
 55.9356	0
 55.9456	0
 55.9556	0
 55.9656	0
 55.9756	0
 55.9856	0
 55.9956	0
 56.0056	0
 56.0156	0
 56.0256	0
 56.0356	0
 56.0456	0
 56.0556	0
 56.0656	0
 56.0756	0
 56.0856	0
 56.0956	0
 56.1056	0
 56.1156	0
 56.1256	0
 56.1356	0
 56.1456	0
 56.1556	0
 56.1656	0
 56.1756	0
 56.1856	0
 56.1956	0
 56.2056	0
 56.2156	0
 56.2256	0
 56.2356	0
 56.2456	0
 56.2556	0
 56.2656	0
 56.2756	0
 56.2856	0
 56.2956	0
 56.3056	0
 56.3156	0
 56.3256	0
 56.3356	0
 56.3456	0
 56.3556	0
 56.3656	0
 56.3756	0
 56.3856	0
 56.3956	0
 56.4056	0
 56.4156	0
 56.4256	0
 56.4356	0
 56.4456	0
 56.4556	0
 56.4656	0
 56.4756	0
 56.4856	0
 56.4956	0
 56.5057	0
 56.5157	0
 56.5257	0
 56.5357	0
 56.5457	0
 56.5557	0
 56.5657	0
 56.5757	0
 56.5857	0
 56.5957	0
 56.6057	0
 56.6157	0
 56.6257	0
 56.6357	0
 56.6457	0
 56.6557	0
 56.6657	0
 56.6757	0
 56.6857	0
 56.6957	0
 56.7057	0
 56.7157	0
 56.7257	0
 56.7357	0
 56.7457	0
 56.7557	0
 56.7657	0
 56.7757	0
 56.7857	0
 56.7957	0
 56.8057	0
 56.8157	0
 56.8257	0
 56.8357	0
 56.8457	0
 56.8557	0
 56.8657	0
 56.8757	0
 56.8857	0
 56.8957	0
 56.9057	0
 56.9157	0
 56.9257	0
 56.9357	0
 56.9457	0
 56.9557	0
 56.9657	0
 56.9757	0
 56.9857	0
 56.9957	0
 57.0057	0
 57.0157	0
 57.0257	0
 57.0357	0
 57.0457	0
 57.0557	0
 57.0657	0
 57.0757	0
 57.0857	0
 57.0957	0
 57.1057	0
 57.1157	0
 57.1257	0
 57.1357	0
 57.1457	0
 57.1557	0
 57.1657	0
 57.1757	0
 57.1857	0
 57.1957	0
 57.2057	0
 57.2157	0
 57.2257	0
 57.2357	0
 57.2457	0
 57.2557	0
 57.2657	0
 57.2757	0
 57.2857	0
 57.2957	0
 57.3057	0
 57.3157	0
 57.3257	0
 57.3357	0
 57.3457	0
 57.3557	0
 57.3657	0
 57.3757	0
 57.3857	0
 57.3957	0
 57.4057	0
 57.4157	0
 57.4257	0
 57.4357	0
 57.4457	0
 57.4557	0
 57.4657	0
 57.4757	0
 57.4857	0
 57.4957	0
 57.5058	0
 57.5158	0
 57.5258	0
 57.5358	0
 57.5458	0
 57.5558	0
 57.5658	0
 57.5758	0
 57.5858	0
 57.5958	0
 57.6058	0
 57.6158	0
 57.6258	0
 57.6358	0
 57.6458	0
 57.6558	0
 57.6658	0
 57.6758	0
 57.6858	0
 57.6958	0
 57.7058	0
 57.7158	0
 57.7258	0
 57.7358	0
 57.7458	0
 57.7558	0
 57.7658	0
 57.7758	0
 57.7858	0
 57.7958	0
 57.8058	0
 57.8158	0
 57.8258	0
 57.8358	0
 57.8458	0
 57.8558	0
 57.8658	0
 57.8758	0
 57.8858	0
 57.8958	0
 57.9058	0
 57.9158	0
 57.9258	0
 57.9358	0
 57.9458	0
 57.9558	0
 57.9658	0
 57.9758	0
 57.9858	0
 57.9958	0
 58.0058	0
 58.0158	0
 58.0258	0
 58.0358	0
 58.0458	0
 58.0558	0
 58.0658	0
 58.0758	0
 58.0858	0
 58.0958	0
 58.1058	0
 58.1158	0
 58.1258	0
 58.1358	0
 58.1458	0
 58.1558	0
 58.1658	0
 58.1758	0
 58.1858	0
 58.1958	0
 58.2058	0
 58.2158	0
 58.2258	0
 58.2358	0
 58.2458	0
 58.2558	0
 58.2658	0
 58.2758	0
 58.2858	0
 58.2958	0
 58.3058	0
 58.3158	0
 58.3258	0
 58.3358	0
 58.3458	0
 58.3558	0
 58.3658	0
 58.3758	0
 58.3858	0
 58.3958	0
 58.4058	0
 58.4158	0
 58.4258	0
 58.4358	0
 58.4458	0
 58.4558	0
 58.4658	0
 58.4758	0
 58.4858	0
 58.4958	0
 58.5059	0
 58.5159	0
 58.5259	0
 58.5359	0
 58.5459	0
 58.5559	0
 58.5659	0
 58.5759	0
 58.5859	0
 58.5959	0
 58.6059	0
 58.6159	0
 58.6259	0
 58.6359	0
 58.6459	0
 58.6559	0
 58.6659	0
 58.6759	0
 58.6859	0
 58.6959	0
 58.7059	0
 58.7159	0
 58.7259	0
 58.7359	0
 58.7459	0
 58.7559	0
 58.7659	0
 58.7759	0
 58.7859	0
 58.7959	0
 58.8059	0
 58.8159	0
 58.8259	0
 58.8359	0
 58.8459	0
 58.8559	0
 58.8659	0
 58.8759	0
 58.8859	0
 58.8959	0
 58.9059	0
 58.9159	0
 58.9259	0
 58.9359	0
 58.9459	0
 58.9559	0
 58.9659	0
 58.9759	0
 58.9859	0
 58.9959	0
 59.0059	0
 59.0159	0
 59.0259	0
 59.0359	0
 59.0459	0
 59.0559	0
 59.0659	0
 59.0759	0
 59.0859	0
 59.0959	0
 59.1059	0
 59.1159	0
 59.1259	0
 59.1359	0
 59.1459	0
 59.1559	0
 59.1659	0
 59.1759	0
 59.1859	0
 59.1959	0
 59.2059	0
 59.2159	0
 59.2259	0
 59.2359	0
 59.2459	0
 59.2559	0
 59.2659	0
 59.2759	0
 59.2859	0
 59.2959	0
 59.3059	0
 59.3159	0
 59.3259	0
 59.3359	0
 59.3459	0
 59.3559	0
 59.3659	0
 59.3759	0
 59.3859	0
 59.3959	0
 59.4059	0
 59.4159	0
 59.4259	0
 59.4359	0
 59.4459	0
 59.4559	0
 59.4659	0
 59.4759	0
 59.4859	0
 59.4959	0
 59.506	0
 59.516	0
 59.526	0
 59.536	0
 59.546	0
 59.556	0
 59.566	0
 59.576	0
 59.586	0
 59.596	0
 59.606	0
 59.616	0
 59.626	0
 59.636	0
 59.646	0
 59.656	0
 59.666	0
 59.676	0
 59.686	0
 59.696	0
 59.706	0
 59.716	0
 59.726	0
 59.736	0
 59.746	0
 59.756	0
 59.766	0
 59.776	0
 59.786	0
 59.796	0
 59.806	0
 59.816	0
 59.826	0
 59.836	0
 59.846	0
 59.856	0
 59.866	0
 59.876	0
 59.886	0
 59.896	0
 59.906	0
 59.916	0
 59.926	0
 59.936	0
 59.946	0
 59.956	0
 59.966	0
 59.976	0
 59.986	0
 59.996	0
 60.006	0
 60.016	0
 60.026	0
 60.036	0
 60.046	0
 60.056	0
 60.066	0
 60.076	0
 60.086	0
 60.096	0
 60.106	0
 60.116	0
 60.126	0
 60.136	0
 60.146	0
 60.156	0
 60.166	0
 60.176	0
 60.186	0
 60.196	0
 60.206	0
 60.216	0
 60.226	0
 60.236	0
 60.246	0
 60.256	0
 60.266	0
 60.276	0
 60.286	0
 60.296	0
 60.306	0
 60.316	0
 60.326	0
 60.336	0
 60.346	0
 60.356	0
 60.366	0
 60.376	0
 60.386	0
 60.396	0
 60.406	0
 60.416	0
 60.426	0
 60.436	0
 60.446	0
 60.456	0
 60.466	0
 60.476	0
 60.486	0
 60.496	0
 60.5061	0
 60.5161	0
 60.5261	0
 60.5361	0
 60.5461	0
 60.5561	0
 60.5661	0
 60.5761	0
 60.5861	0
 60.5961	0
 60.6061	0
 60.6161	0
 60.6261	0
 60.6361	0
 60.6461	0
 60.6561	0
 60.6661	0
 60.6761	0
 60.6861	0
 60.6961	0
 60.7061	0
 60.7161	0
 60.7261	0
 60.7361	0
 60.7461	0
 60.7561	0
 60.7661	0
 60.7761	0
 60.7861	0
 60.7961	0
 60.8061	0
 60.8161	0
 60.8261	0
 60.8361	0
 60.8461	0
 60.8561	0
 60.8661	0
 60.8761	0
 60.8861	0
 60.8961	0
 60.9061	0
 60.9161	0
 60.9261	0
 60.9361	0
 60.9461	0
 60.9561	0
 60.9661	0
 60.9761	0
 60.9861	0
 60.9961	0
 61.0061	0
 61.0161	0
 61.0261	0
 61.0361	0
 61.0461	0
 61.0561	0
 61.0661	0
 61.0761	0
 61.0861	0
 61.0961	0
 61.1061	0
 61.1161	0
 61.1261	0
 61.1361	0
 61.1461	0
 61.1561	0
 61.1661	0
 61.1761	0
 61.1861	0
 61.1961	0
 61.2061	0
 61.2161	0
 61.2261	0
 61.2361	0
 61.2461	0
 61.2561	0
 61.2661	0
 61.2761	0
 61.2861	0
 61.2961	0
 61.3061	0
 61.3161	0
 61.3261	0
 61.3361	0
 61.3461	0
 61.3561	0
 61.3661	0
 61.3761	0
 61.3861	0
 61.3961	0
 61.4061	0
 61.4161	0
 61.4261	0
 61.4361	0
 61.4461	0
 61.4561	0
 61.4661	0
 61.4761	0
 61.4861	0
 61.4961	0
 61.5062	0
 61.5162	0
 61.5262	0
 61.5362	0
 61.5462	0
 61.5562	0
 61.5662	0
 61.5762	0
 61.5862	0
 61.5962	0
 61.6062	0
 61.6162	0
 61.6262	0
 61.6362	0
 61.6462	0
 61.6562	0
 61.6662	0
 61.6762	0
 61.6862	0
 61.6962	0
 61.7062	0
 61.7162	0
 61.7262	0
 61.7362	0
 61.7462	0
 61.7562	0
 61.7662	0
 61.7762	0
 61.7862	0
 61.7962	0
 61.8062	0
 61.8162	0
 61.8262	0
 61.8362	0
 61.8462	0
 61.8562	0
 61.8662	0
 61.8762	0
 61.8862	0
 61.8962	0
 61.9062	0
 61.9162	0
 61.9262	0
 61.9362	0
 61.9462	0
 61.9562	0
 61.9662	0
 61.9762	0
 61.9862	0
 61.9962	0
 62.0062	0
 62.0162	0
 62.0262	0
 62.0362	0
 62.0462	0
 62.0562	0
 62.0662	0
 62.0762	0
 62.0862	0
 62.0962	0
 62.1062	0
 62.1162	0
 62.1262	0
 62.1362	0
 62.1462	0
 62.1562	0
 62.1662	0
 62.1762	0
 62.1862	0
 62.1962	0
 62.2062	0
 62.2162	0
 62.2262	0
 62.2362	0
 62.2462	0
 62.2562	0
 62.2662	0
 62.2762	0
 62.2862	0
 62.2962	0
 62.3062	0
 62.3162	0
 62.3262	0
 62.3362	0
 62.3462	0
 62.3562	0
 62.3662	0
 62.3762	0
 62.3862	0
 62.3962	0
 62.4062	0
 62.4162	0
 62.4262	0
 62.4362	0
 62.4462	0
 62.4562	0
 62.4662	0
 62.4762	0
 62.4862	0
 62.4962	0
 62.5063	0
 62.5163	0
 62.5263	0
 62.5363	0
 62.5463	0
 62.5563	0
 62.5663	0
 62.5763	0
 62.5863	0
 62.5963	0
 62.6063	0
 62.6163	0
 62.6263	0
 62.6363	0
 62.6463	0
 62.6563	0
 62.6663	0
 62.6763	0
 62.6863	0
 62.6963	0
 62.7063	0
 62.7163	0
 62.7263	0
 62.7363	0
 62.7463	0
 62.7563	0
 62.7663	0
 62.7763	0
 62.7863	0
 62.7963	0
 62.8063	0
 62.8163	0
 62.8263	0
 62.8363	0
 62.8463	0
 62.8563	0
 62.8663	0
 62.8763	0
 62.8863	0
 62.8963	0
 62.9063	0
 62.9163	0
 62.9263	0
 62.9363	0
 62.9463	0
 62.9563	0
 62.9663	0
 62.9763	0
 62.9863	0
 62.9963	0
 63.0063	0
 63.0163	0
 63.0263	0
 63.0363	0
 63.0463	0
 63.0563	0
 63.0663	0
 63.0763	0
 63.0863	0
 63.0963	0
 63.1063	0
 63.1163	0
 63.1263	0
 63.1363	0
 63.1463	0
 63.1563	0
 63.1663	0
 63.1763	0
 63.1863	0
 63.1963	0
 63.2063	0
 63.2163	0
 63.2263	0
 63.2363	0
 63.2463	0
 63.2563	0
 63.2663	0
 63.2763	0
 63.2863	0
 63.2963	0
 63.3063	0
 63.3163	0
 63.3263	0
 63.3363	0
 63.3463	0
 63.3563	0
 63.3663	0
 63.3763	0
 63.3863	0
 63.3963	0
 63.4063	0
 63.4163	0
 63.4263	0
 63.4363	0
 63.4463	0
 63.4563	0
 63.4663	0
 63.4763	0
 63.4863	0
 63.4963	0
 63.5064	0
 63.5164	0
 63.5264	0
 63.5364	0
 63.5464	0
 63.5564	0
 63.5664	0
 63.5764	0
 63.5864	0
 63.5964	0
 63.6064	0
 63.6164	0
 63.6264	0
 63.6364	0
 63.6464	0
 63.6564	0
 63.6664	0
 63.6764	0
 63.6864	0
 63.6964	0
 63.7064	0
 63.7164	0
 63.7264	0
 63.7364	0
 63.7464	0
 63.7564	0
 63.7664	0
 63.7764	0
 63.7864	0
 63.7964	0
 63.8064	0
 63.8164	0
 63.8264	0
 63.8364	0
 63.8464	0
 63.8564	0
 63.8664	0
 63.8764	0
 63.8864	0
 63.8964	0
 63.9064	0
 63.9164	0
 63.9264	0
 63.9364	0
 63.9464	0
 63.9564	0
 63.9664	0
 63.9764	0
 63.9864	0
 63.9964	0
 64.0064	0
 64.0164	0
 64.0264	0
 64.0364	0
 64.0464	0
 64.0564	0
 64.0664	0
 64.0764	0
 64.0864	0
 64.0964	0
 64.1064	0
 64.1164	0
 64.1264	0
 64.1364	0
 64.1464	0
 64.1564	0
 64.1664	0
 64.1764	0
 64.1864	0
 64.1964	0
 64.2064	0
 64.2164	0
 64.2264	0
 64.2364	0
 64.2464	0
 64.2564	0
 64.2664	0
 64.2764	0
 64.2864	0
 64.2964	0
 64.3064	0
 64.3164	0
 64.3264	0
 64.3364	0
 64.3464	0
 64.3564	0
 64.3664	0
 64.3764	0
 64.3864	0
 64.3964	0
 64.4064	0
 64.4164	0
 64.4264	0
 64.4364	0
 64.4464	0
 64.4564	0
 64.4664	0
 64.4764	0
 64.4864	0
 64.4964	0
 64.5065	0
 64.5165	0
 64.5265	0
 64.5365	0
 64.5465	0
 64.5565	0
 64.5665	0
 64.5765	0
 64.5865	0
 64.5965	0
 64.6065	0
 64.6165	0
 64.6265	0
 64.6365	0
 64.6465	0
 64.6565	0
 64.6665	0
 64.6765	0
 64.6865	0
 64.6965	0
 64.7065	0
 64.7165	0
 64.7265	0
 64.7365	0
 64.7465	0
 64.7565	0
 64.7665	0
 64.7765	0
 64.7865	0
 64.7965	0
 64.8065	0
 64.8165	0
 64.8265	0
 64.8365	0
 64.8465	0
 64.8565	0
 64.8665	0
 64.8765	0
 64.8865	0
 64.8965	0
 64.9065	0
 64.9165	0
 64.9265	0
 64.9365	0
 64.9465	0
 64.9565	0
 64.9665	0
 64.9765	0
 64.9865	0
 64.9965	0
 65.0065	0
 65.0165	0
 65.0265	0
 65.0365	0
 65.0465	0
 65.0565	0
 65.0665	0
 65.0765	0
 65.0865	0
 65.0965	0
 65.1065	0
 65.1165	0
 65.1265	0
 65.1365	0
 65.1465	0
 65.1565	0
 65.1665	0
 65.1765	0
 65.1865	0
 65.1965	0
 65.2065	0
 65.2165	0
 65.2265	0
 65.2365	0
 65.2465	0
 65.2565	0
 65.2665	0
 65.2765	0
 65.2865	0
 65.2965	0
 65.3065	0
 65.3165	0
 65.3265	0
 65.3365	0
 65.3465	0
 65.3565	0
 65.3665	0
 65.3765	0
 65.3865	0
 65.3965	0
 65.4065	0
 65.4165	0
 65.4265	0
 65.4365	0
 65.4465	0
 65.4565	0
 65.4665	0
 65.4765	0
 65.4865	0
 65.4965	0
 65.5066	0
 65.5166	0
 65.5266	0
 65.5366	0
 65.5466	0
 65.5566	0
 65.5666	0
 65.5766	0
 65.5866	0
 65.5966	0
 65.6066	0
 65.6166	0
 65.6266	0
 65.6366	0
 65.6466	0
 65.6566	0
 65.6666	0
 65.6766	0
 65.6866	0
 65.6966	0
 65.7066	0
 65.7166	0
 65.7266	0
 65.7366	0
 65.7466	0
 65.7566	0
 65.7666	0
 65.7766	0
 65.7866	0
 65.7966	0
 65.8066	0
 65.8166	0
 65.8266	0
 65.8366	0
 65.8466	0
 65.8566	0
 65.8666	0
 65.8766	0
 65.8866	0
 65.8966	0
 65.9066	0
 65.9166	0
 65.9266	0
 65.9366	0
 65.9466	0
 65.9566	0
 65.9666	0
 65.9766	0
 65.9866	0
 65.9966	0
 66.0066	0
 66.0166	0
 66.0266	0
 66.0366	0
 66.0466	0
 66.0566	0
 66.0666	0
 66.0766	0
 66.0866	0
 66.0966	0
 66.1066	0
 66.1166	0
 66.1266	0
 66.1366	0
 66.1466	0
 66.1566	0
 66.1666	0
 66.1766	0
 66.1866	0
 66.1966	0
 66.2066	0
 66.2166	0
 66.2266	0
 66.2366	0
 66.2466	0
 66.2566	0
 66.2666	0
 66.2766	0
 66.2866	0
 66.2966	0
 66.3066	0
 66.3166	0
 66.3266	0
 66.3366	0
 66.3466	0
 66.3566	0
 66.3666	0
 66.3766	0
 66.3866	0
 66.3966	0
 66.4066	0
 66.4166	0
 66.4266	0
 66.4366	0
 66.4466	0
 66.4566	0
 66.4666	0
 66.4766	0
 66.4866	0
 66.4966	0
 66.5067	0
 66.5167	0
 66.5267	0
 66.5367	0
 66.5467	0
 66.5567	0
 66.5667	0
 66.5767	0
 66.5867	0
 66.5967	0
 66.6067	0
 66.6167	0
 66.6267	0
 66.6367	0
 66.6467	0
 66.6567	0
 66.6667	0
 66.6767	0
 66.6867	0
 66.6967	0
 66.7067	0
 66.7167	0
 66.7267	0
 66.7367	0
 66.7467	0
 66.7567	0
 66.7667	0
 66.7767	0
 66.7867	0
 66.7967	0
 66.8067	0
 66.8167	0
 66.8267	0
 66.8367	0
 66.8467	0
 66.8567	0
 66.8667	0
 66.8767	0
 66.8867	0
 66.8967	0
 66.9067	0
 66.9167	0
 66.9267	0
 66.9367	0
 66.9467	0
 66.9567	0
 66.9667	0
 66.9767	0
 66.9867	0
 66.9967	0
 67.0067	0
 67.0167	0
 67.0267	0
 67.0367	0
 67.0467	0
 67.0567	0
 67.0667	0
 67.0767	0
 67.0867	0
 67.0967	0
 67.1067	0
 67.1167	0
 67.1267	0
 67.1367	0
 67.1467	0
 67.1567	0
 67.1667	0
 67.1767	0
 67.1867	0
 67.1967	0
 67.2067	0
 67.2167	0
 67.2267	0
 67.2367	0
 67.2467	0
 67.2567	0
 67.2667	0
 67.2767	0
 67.2867	0
 67.2967	0
 67.3067	0
 67.3167	0
 67.3267	0
 67.3367	0
 67.3467	0
 67.3567	0
 67.3667	0
 67.3767	0
 67.3867	0
 67.3967	0
 67.4067	0
 67.4167	0
 67.4267	0
 67.4367	0
 67.4467	0
 67.4567	0
 67.4667	0
 67.4767	0
 67.4867	0
 67.4967	0
 67.5068	0
 67.5168	0
 67.5268	0
 67.5368	0
 67.5468	0
 67.5568	0
 67.5668	0
 67.5768	0
 67.5868	0
 67.5968	0
 67.6068	0
 67.6168	0
 67.6268	0
 67.6368	0
 67.6468	0
 67.6568	0
 67.6668	0
 67.6768	0
 67.6868	0
 67.6968	0
 67.7068	0
 67.7168	0
 67.7268	0
 67.7368	0
 67.7468	0
 67.7568	0
 67.7668	0
 67.7768	0
 67.7868	0
 67.7968	0
 67.8068	0
 67.8168	0
 67.8268	0
 67.8368	0
 67.8468	0
 67.8568	0
 67.8668	0
 67.8768	0
 67.8868	0
 67.8968	0
 67.9068	0
 67.9168	0
 67.9268	0
 67.9368	0
 67.9468	0
 67.9568	0
 67.9668	0
 67.9768	0
 67.9868	0
 67.9968	0
 68.0068	0
 68.0168	0
 68.0268	0
 68.0368	0
 68.0468	0
 68.0568	0
 68.0668	0
 68.0768	0
 68.0868	0
 68.0968	0
 68.1068	0
 68.1168	0
 68.1268	0
 68.1368	0
 68.1468	0
 68.1568	0
 68.1668	0
 68.1768	0
 68.1868	0
 68.1968	0
 68.2068	0
 68.2168	0
 68.2268	0
 68.2368	0
 68.2468	0
 68.2568	0
 68.2668	0
 68.2768	0
 68.2868	0
 68.2968	0
 68.3068	0
 68.3168	0
 68.3268	0
 68.3368	0
 68.3468	0
 68.3568	0
 68.3668	0
 68.3768	0
 68.3868	0
 68.3968	0
 68.4068	0
 68.4168	0
 68.4268	0
 68.4368	0
 68.4468	0
 68.4568	0
 68.4668	0
 68.4768	0
 68.4868	0
 68.4968	0
 68.5069	0
 68.5169	0
 68.5269	0
 68.5369	0
 68.5469	0
 68.5569	0
 68.5669	0
 68.5769	0
 68.5869	0
 68.5969	0
 68.6069	0
 68.6169	0
 68.6269	0
 68.6369	0
 68.6469	0
 68.6569	0
 68.6669	0
 68.6769	0
 68.6869	0
 68.6969	0
 68.7069	0
 68.7169	0
 68.7269	0
 68.7369	0
 68.7469	0
 68.7569	0
 68.7669	0
 68.7769	0
 68.7869	0
 68.7969	0
 68.8069	0
 68.8169	0
 68.8269	0
 68.8369	0
 68.8469	0
 68.8569	0
 68.8669	0
 68.8769	0
 68.8869	0
 68.8969	0
 68.9069	0
 68.9169	0
 68.9269	0
 68.9369	0
 68.9469	0
 68.9569	0
 68.9669	0
 68.9769	0
 68.9869	0
 68.9969	0
 69.0069	0
 69.0169	0
 69.0269	0
 69.0369	0
 69.0469	0
 69.0569	0
 69.0669	0
 69.0769	0
 69.0869	0
 69.0969	0
 69.1069	0
 69.1169	0
 69.1269	0
 69.1369	0
 69.1469	0
 69.1569	0
 69.1669	0
 69.1769	0
 69.1869	0
 69.1969	0
 69.2069	0
 69.2169	0
 69.2269	0
 69.2369	0
 69.2469	0
 69.2569	0
 69.2669	0
 69.2769	0
 69.2869	0
 69.2969	0
 69.3069	0
 69.3169	0
 69.3269	0
 69.3369	0
 69.3469	0
 69.3569	0
 69.3669	0
 69.3769	0
 69.3869	0
 69.3969	0
 69.4069	0
 69.4169	0
 69.4269	0
 69.4369	0
 69.4469	0
 69.4569	0
 69.4669	0
 69.4769	0
 69.4869	0
 69.4969	0
 69.507	0
 69.517	0
 69.527	0
 69.537	0
 69.547	0
 69.557	0
 69.567	0
 69.577	0
 69.587	0
 69.597	0
 69.607	0
 69.617	0
 69.627	0
 69.637	0
 69.647	0
 69.657	0
 69.667	0
 69.677	0
 69.687	0
 69.697	0
 69.707	0
 69.717	0
 69.727	0
 69.737	0
 69.747	0
 69.757	0
 69.767	0
 69.777	0
 69.787	0
 69.797	0
 69.807	0
 69.817	0
 69.827	0
 69.837	0
 69.847	0
 69.857	0
 69.867	0
 69.877	0
 69.887	0
 69.897	0
 69.907	0
 69.917	0
 69.927	0
 69.937	0
 69.947	0
 69.957	0
 69.967	0
 69.977	0
 69.987	0
 69.997	0
 70.007	0
 70.017	0
 70.027	0
 70.037	0
 70.047	0
 70.057	0
 70.067	0
 70.077	0
 70.087	0
 70.097	0
 70.107	0
 70.117	0
 70.127	0
 70.137	0
 70.147	0
 70.157	0
 70.167	0
 70.177	0
 70.187	0
 70.197	0
 70.207	0
 70.217	0
 70.227	0
 70.237	0
 70.247	0
 70.257	0
 70.267	0
 70.277	0
 70.287	0
 70.297	0
 70.307	0
 70.317	0
 70.327	0
 70.337	0
 70.347	0
 70.357	0
 70.367	0
 70.377	0
 70.387	0
 70.397	0
 70.407	0
 70.417	0
 70.427	0
 70.437	0
 70.447	0
 70.457	0
 70.467	0
 70.477	0
 70.487	0
 70.497	0
 70.5071	0
 70.5171	0
 70.5271	0
 70.5371	0
 70.5471	0
 70.5571	0
 70.5671	0
 70.5771	0
 70.5871	0
 70.5971	0
 70.6071	0
 70.6171	0
 70.6271	0
 70.6371	0
 70.6471	0
 70.6571	0
 70.6671	0
 70.6771	0
 70.6871	0
 70.6971	0
 70.7071	0
 70.7171	0
 70.7271	0
 70.7371	0
 70.7471	0
 70.7571	0
 70.7671	0
 70.7771	0
 70.7871	0
 70.7971	0
 70.8071	0
 70.8171	0
 70.8271	0
 70.8371	0
 70.8471	0
 70.8571	0
 70.8671	0
 70.8771	0
 70.8871	0
 70.8971	0
 70.9071	0
 70.9171	0
 70.9271	0
 70.9371	0
 70.9471	0
 70.9571	0
 70.9671	0
 70.9771	0
 70.9871	0
 70.9971	0
 71.0071	0
 71.0171	0
 71.0271	0
 71.0371	0
 71.0471	0
 71.0571	0
 71.0671	0
 71.0771	0
 71.0871	0
 71.0971	0
 71.1071	0
 71.1171	0
 71.1271	0
 71.1371	0
 71.1471	0
 71.1571	0
 71.1671	0
 71.1771	0
 71.1871	0
 71.1971	0
 71.2071	0
 71.2171	0
 71.2271	0
 71.2371	0
 71.2471	0
 71.2571	0
 71.2671	0
 71.2771	0
 71.2871	0
 71.2971	0
 71.3071	0
 71.3171	0
 71.3271	0
 71.3371	0
 71.3471	0
 71.3571	0
 71.3671	0
 71.3771	0
 71.3871	0
 71.3971	0
 71.4071	0
 71.4171	0
 71.4271	0
 71.4371	0
 71.4471	0
 71.4571	0
 71.4671	0
 71.4771	0
 71.4871	0
 71.4971	0
 71.5072	0
 71.5172	0
 71.5272	0
 71.5372	0
 71.5472	0
 71.5572	0
 71.5672	0
 71.5772	0
 71.5872	0
 71.5972	0
 71.6072	0
 71.6172	0
 71.6272	0
 71.6372	0
 71.6472	0
 71.6572	0
 71.6672	0
 71.6772	0
 71.6872	0
 71.6972	0
 71.7072	0
 71.7172	0
 71.7272	0
 71.7372	0
 71.7472	0
 71.7572	0
 71.7672	0
 71.7772	0
 71.7872	0
 71.7972	0
 71.8072	0
 71.8172	0
 71.8272	0
 71.8372	0
 71.8472	0
 71.8572	0
 71.8672	0
 71.8772	0
 71.8872	0
 71.8972	0
 71.9072	0
 71.9172	0
 71.9272	0
 71.9372	0
 71.9472	0
 71.9572	0
 71.9672	0
 71.9772	0
 71.9872	0
 71.9972	0
 72.0072	0
 72.0172	0
 72.0272	0
 72.0372	0
 72.0472	0
 72.0572	0
 72.0672	0
 72.0772	0
 72.0872	0
 72.0972	0
 72.1072	0
 72.1172	0
 72.1272	0
 72.1372	0
 72.1472	0
 72.1572	0
 72.1672	0
 72.1772	0
 72.1872	0
 72.1972	0
 72.2072	0
 72.2172	0
 72.2272	0
 72.2372	0
 72.2472	0
 72.2572	0
 72.2672	0
 72.2772	0
 72.2872	0
 72.2972	0
 72.3072	0
 72.3172	0
 72.3272	0
 72.3372	0
 72.3472	0
 72.3572	0
 72.3672	0
 72.3772	0
 72.3872	0
 72.3972	0
 72.4072	0
 72.4172	0
 72.4272	0
 72.4372	0
 72.4472	0
 72.4572	0
 72.4672	0
 72.4772	0
 72.4872	0
 72.4972	0
 72.5073	0
 72.5173	0
 72.5273	0
 72.5373	0
 72.5473	0
 72.5573	0
 72.5673	0
 72.5773	0
 72.5873	0
 72.5973	0
 72.6073	0
 72.6173	0
 72.6273	0
 72.6373	0
 72.6473	0
 72.6573	0
 72.6673	0
 72.6773	0
 72.6873	0
 72.6973	0
 72.7073	0
 72.7173	0
 72.7273	0
 72.7373	0
 72.7473	0
 72.7573	0
 72.7673	0
 72.7773	0
 72.7873	0
 72.7973	0
 72.8073	0
 72.8173	0
 72.8273	0
 72.8373	0
 72.8473	0
 72.8573	0
 72.8673	0
 72.8773	0
 72.8873	0
 72.8973	0
 72.9073	0
 72.9173	0
 72.9273	0
 72.9373	0
 72.9473	0
 72.9573	0
 72.9673	0
 72.9773	0
 72.9873	0
 72.9973	0
 73.0073	0
 73.0173	0
 73.0273	0
 73.0373	0
 73.0473	0
 73.0573	0
 73.0673	0
 73.0773	0
 73.0873	0
 73.0973	0
 73.1073	0
 73.1173	0
 73.1273	0
 73.1373	0
 73.1473	0
 73.1573	0
 73.1673	0
 73.1773	0
 73.1873	0
 73.1973	0
 73.2073	0
 73.2173	0
 73.2273	0
 73.2373	0
 73.2473	0
 73.2573	0
 73.2673	0
 73.2773	0
 73.2873	0
 73.2973	0
 73.3073	0
 73.3173	0
 73.3273	0
 73.3373	0
 73.3473	0
 73.3573	0
 73.3673	0
 73.3773	0
 73.3873	0
 73.3973	0
 73.4073	0
 73.4173	0
 73.4273	0
 73.4373	0
 73.4473	0
 73.4573	0
 73.4673	0
 73.4773	0
 73.4873	0
 73.4973	0
 73.5074	0
 73.5174	0
 73.5274	0
 73.5374	0
 73.5474	0
 73.5574	0
 73.5674	0
 73.5774	0
 73.5874	0
 73.5974	0
 73.6074	0
 73.6174	0
 73.6274	0
 73.6374	0
 73.6474	0
 73.6574	0
 73.6674	0
 73.6774	0
 73.6874	0
 73.6974	0
 73.7074	0
 73.7174	0
 73.7274	0
 73.7374	0
 73.7474	0
 73.7574	0
 73.7674	0
 73.7774	0
 73.7874	0
 73.7974	0
 73.8074	0
 73.8174	0
 73.8274	0
 73.8374	0
 73.8474	0
 73.8574	0
 73.8674	0
 73.8774	0
 73.8874	0
 73.8974	0
 73.9074	0
 73.9174	0
 73.9274	0
 73.9374	0
 73.9474	0
 73.9574	0
 73.9674	0
 73.9774	0
 73.9874	0
 73.9974	0
 74.0074	0
 74.0174	0
 74.0274	0
 74.0374	0
 74.0474	0
 74.0574	0
 74.0674	0
 74.0774	0
 74.0874	0
 74.0974	0
 74.1074	0
 74.1174	0
 74.1274	0
 74.1374	0
 74.1474	0
 74.1574	0
 74.1674	0
 74.1774	0
 74.1874	0
 74.1974	0
 74.2074	0
 74.2174	0
 74.2274	0
 74.2374	0
 74.2474	0
 74.2574	0
 74.2674	0
 74.2774	0
 74.2874	0
 74.2974	0
 74.3074	0
 74.3174	0
 74.3274	0
 74.3374	0
 74.3474	0
 74.3574	0
 74.3674	0
 74.3774	0
 74.3874	0
 74.3974	0
 74.4074	0
 74.4174	0
 74.4274	0
 74.4374	0
 74.4474	0
 74.4574	0
 74.4674	0
 74.4774	0
 74.4874	0
 74.4974	0
 74.5075	0
 74.5175	0
 74.5275	0
 74.5375	0
 74.5475	0
 74.5575	0
 74.5675	0
 74.5775	0
 74.5875	0
 74.5975	0
 74.6075	0
 74.6175	0
 74.6275	0
 74.6375	0
 74.6475	0
 74.6575	0
 74.6675	0
 74.6775	0
 74.6875	0
 74.6975	0
 74.7075	0
 74.7175	0
 74.7275	0
 74.7375	0
 74.7475	0
 74.7575	0
 74.7675	0
 74.7775	0
 74.7875	0
 74.7975	0
 74.8075	0
 74.8175	0
 74.8275	0
 74.8375	0
 74.8475	0
 74.8575	0
 74.8675	0
 74.8775	0
 74.8875	0
 74.8975	0
 74.9075	0
 74.9175	0
 74.9275	0
 74.9375	0
 74.9475	0
 74.9575	0
 74.9675	0
 74.9775	0
 74.9875	0
 74.9975	0
 75.0075	0
 75.0175	0
 75.0275	0
 75.0375	0
 75.0475	0
 75.0575	0
 75.0675	0
 75.0775	0
 75.0875	0
 75.0975	0
 75.1075	0
 75.1175	0
 75.1275	0
 75.1375	0
 75.1475	0
 75.1575	0
 75.1675	0
 75.1775	0
 75.1875	0
 75.1975	0
 75.2075	0
 75.2175	0
 75.2275	0
 75.2375	0
 75.2475	0
 75.2575	0
 75.2675	0
 75.2775	0
 75.2875	0
 75.2975	0
 75.3075	0
 75.3175	0
 75.3275	0
 75.3375	0
 75.3475	0
 75.3575	0
 75.3675	0
 75.3775	0
 75.3875	0
 75.3975	0
 75.4075	0
 75.4175	0
 75.4275	0
 75.4375	0
 75.4475	0
 75.4575	0
 75.4675	0
 75.4775	0
 75.4875	0
 75.4975	0
 75.5076	0
 75.5176	0
 75.5276	0
 75.5376	0
 75.5476	0
 75.5576	0
 75.5676	0
 75.5776	0
 75.5876	0
 75.5976	0
 75.6076	0
 75.6176	0
 75.6276	0
 75.6376	0
 75.6476	0
 75.6576	0
 75.6676	0
 75.6776	0
 75.6876	0
 75.6976	0
 75.7076	0
 75.7176	0
 75.7276	0
 75.7376	0
 75.7476	0
 75.7576	0
 75.7676	0
 75.7776	0
 75.7876	0
 75.7976	0
 75.8076	0
 75.8176	0
 75.8276	0
 75.8376	0
 75.8476	0
 75.8576	0
 75.8676	0
 75.8776	0
 75.8876	0
 75.8976	0
 75.9076	0
 75.9176	0
 75.9276	0
 75.9376	0
 75.9476	0
 75.9576	0
 75.9676	0
 75.9776	0
 75.9876	0
 75.9976	0
 76.0076	0
 76.0176	0
 76.0276	0
 76.0376	0
 76.0476	0
 76.0576	0
 76.0676	0
 76.0776	0
 76.0876	0
 76.0976	0
 76.1076	0
 76.1176	0
 76.1276	0
 76.1376	0
 76.1476	0
 76.1576	0
 76.1676	0
 76.1776	0
 76.1876	0
 76.1976	0
 76.2076	0
 76.2176	0
 76.2276	0
 76.2376	0
 76.2476	0
 76.2576	0
 76.2676	0
 76.2776	0
 76.2876	0
 76.2976	0
 76.3076	0
 76.3176	0
 76.3276	0
 76.3376	0
 76.3476	0
 76.3576	0
 76.3676	0
 76.3776	0
 76.3876	0
 76.3976	0
 76.4076	0
 76.4176	0
 76.4276	0
 76.4376	0
 76.4476	0
 76.4576	0
 76.4676	0
 76.4776	0
 76.4876	0
 76.4976	0
 76.5077	0
 76.5177	0
 76.5277	0
 76.5377	0
 76.5477	0
 76.5577	0
 76.5677	0
 76.5777	0
 76.5877	0
 76.5977	0
 76.6077	0
 76.6177	0
 76.6277	0
 76.6377	0
 76.6477	0
 76.6577	0
 76.6677	0
 76.6777	0
 76.6877	0
 76.6977	0
 76.7077	0
 76.7177	0
 76.7277	0
 76.7377	0
 76.7477	0
 76.7577	0
 76.7677	0
 76.7777	0
 76.7877	0
 76.7977	0
 76.8077	0
 76.8177	0
 76.8277	0
 76.8377	0
 76.8477	0
 76.8577	0
 76.8677	0
 76.8777	0
 76.8877	0
 76.8977	0
 76.9077	0
 76.9177	0
 76.9277	0
 76.9377	0
 76.9477	0
 76.9577	0
 76.9677	0
 76.9777	0
 76.9877	0
 76.9977	0
 77.0077	0
 77.0177	0
 77.0277	0
 77.0377	0
 77.0477	0
 77.0577	0
 77.0677	0
 77.0777	0
 77.0877	0
 77.0977	0
 77.1077	0
 77.1177	0
 77.1277	0
 77.1377	0
 77.1477	0
 77.1577	0
 77.1677	0
 77.1777	0
 77.1877	0
 77.1977	0
 77.2077	0
 77.2177	0
 77.2277	0
 77.2377	0
 77.2477	0
 77.2577	0
 77.2677	0
 77.2777	0
 77.2877	0
 77.2977	0
 77.3077	0
 77.3177	0
 77.3277	0
 77.3377	0
 77.3477	0
 77.3577	0
 77.3677	0
 77.3777	0
 77.3877	0
 77.3977	0
 77.4077	0
 77.4177	0
 77.4277	0
 77.4377	0
 77.4477	0
 77.4577	0
 77.4677	0
 77.4777	0
 77.4877	0
 77.4977	0
 77.5078	0
 77.5178	0
 77.5278	0
 77.5378	0
 77.5478	0
 77.5578	0
 77.5678	0
 77.5778	0
 77.5878	0
 77.5978	0
 77.6078	0
 77.6178	0
 77.6278	0
 77.6378	0
 77.6478	0
 77.6578	0
 77.6678	0
 77.6778	0
 77.6878	0
 77.6978	0
 77.7078	0
 77.7178	0
 77.7278	0
 77.7378	0
 77.7478	0
 77.7578	0
 77.7678	0
 77.7778	0
 77.7878	0
 77.7978	0
 77.8078	0
 77.8178	0
 77.8278	0
 77.8378	0
 77.8478	0
 77.8578	0
 77.8678	0
 77.8778	0
 77.8878	0
 77.8978	0
 77.9078	0
 77.9178	0
 77.9278	0
 77.9378	0
 77.9478	0
 77.9578	0
 77.9678	0
 77.9778	0
 77.9878	0
 77.9978	0
 78.0078	0
 78.0178	0
 78.0278	0
 78.0378	0
 78.0478	0
 78.0578	0
 78.0678	0
 78.0778	0
 78.0878	0
 78.0978	0
 78.1078	0
 78.1178	0
 78.1278	0
 78.1378	0
 78.1478	0
 78.1578	0
 78.1678	0
 78.1778	0
 78.1878	0
 78.1978	0
 78.2078	0
 78.2178	0
 78.2278	0
 78.2378	0
 78.2478	0
 78.2578	0
 78.2678	0
 78.2778	0
 78.2878	0
 78.2978	0
 78.3078	0
 78.3178	0
 78.3278	0
 78.3378	0
 78.3478	0
 78.3578	0
 78.3678	0
 78.3778	0
 78.3878	0
 78.3978	0
 78.4078	0
 78.4178	0
 78.4278	0
 78.4378	0
 78.4478	0
 78.4578	0
 78.4678	0
 78.4778	0
 78.4878	0
 78.4978	0
 78.5079	0
 78.5179	0
 78.5279	0
 78.5379	0
 78.5479	0
 78.5579	0
 78.5679	0
 78.5779	0
 78.5879	0
 78.5979	0
 78.6079	0
 78.6179	0
 78.6279	0
 78.6379	0
 78.6479	0
 78.6579	0
 78.6679	0
 78.6779	0
 78.6879	0
 78.6979	0
 78.7079	0
 78.7179	0
 78.7279	0
 78.7379	0
 78.7479	0
 78.7579	0
 78.7679	0
 78.7779	0
 78.7879	0
 78.7979	0
 78.8079	0
 78.8179	0
 78.8279	0
 78.8379	0
 78.8479	0
 78.8579	0
 78.8679	0
 78.8779	0
 78.8879	0
 78.8979	0
 78.9079	0
 78.9179	0
 78.9279	0
 78.9379	0
 78.9479	0
 78.9579	0
 78.9679	0
 78.9779	0
 78.9879	0
 78.9979	0
 79.0079	0
 79.0179	0
 79.0279	0
 79.0379	0
 79.0479	0
 79.0579	0
 79.0679	0
 79.0779	0
 79.0879	0
 79.0979	0
 79.1079	0
 79.1179	0
 79.1279	0
 79.1379	0
 79.1479	0
 79.1579	0
 79.1679	0
 79.1779	0
 79.1879	0
 79.1979	0
 79.2079	0
 79.2179	0
 79.2279	0
 79.2379	0
 79.2479	0
 79.2579	0
 79.2679	0
 79.2779	0
 79.2879	0
 79.2979	0
 79.3079	0
 79.3179	0
 79.3279	0
 79.3379	0
 79.3479	0
 79.3579	0
 79.3679	0
 79.3779	0
 79.3879	0
 79.3979	0
 79.4079	0
 79.4179	0
 79.4279	0
 79.4379	0
 79.4479	0
 79.4579	0
 79.4679	0
 79.4779	0
 79.4879	0
 79.4979	0
 79.508	0
 79.518	0
 79.528	0
 79.538	0
 79.548	0
 79.558	0
 79.568	0
 79.578	0
 79.588	0
 79.598	0
 79.608	0
 79.618	0
 79.628	0
 79.638	0
 79.648	0
 79.658	0
 79.668	0
 79.678	0
 79.688	0
 79.698	0
 79.708	0
 79.718	0
 79.728	0
 79.738	0
 79.748	0
 79.758	0
 79.768	0
 79.778	0
 79.788	0
 79.798	0
 79.808	0
 79.818	0
 79.828	0
 79.838	0
 79.848	0
 79.858	0
 79.868	0
 79.878	0
 79.888	0
 79.898	0
 79.908	0
 79.918	0
 79.928	0
 79.938	0
 79.948	0
 79.958	0
 79.968	0
 79.978	0
 79.988	0
 79.998	0
 80.008	0
 80.018	0
 80.028	0
 80.038	0
 80.048	0
 80.058	0
 80.068	0
 80.078	0
 80.088	0
 80.098	0
 80.108	0
 80.118	0
 80.128	0
 80.138	0
 80.148	0
 80.158	0
 80.168	0
 80.178	0
 80.188	0
 80.198	0
 80.208	0
 80.218	0
 80.228	0
 80.238	0
 80.248	0
 80.258	0
 80.268	0
 80.278	0
 80.288	0
 80.298	0
 80.308	0
 80.318	0
 80.328	0
 80.338	0
 80.348	0
 80.358	0
 80.368	0
 80.378	0
 80.388	0
 80.398	0
 80.408	0
 80.418	0
 80.428	0
 80.438	0
 80.448	0
 80.458	0
 80.468	0
 80.478	0
 80.488	0
 80.498	0
 80.5081	0
 80.5181	0
 80.5281	0
 80.5381	0
 80.5481	0
 80.5581	0
 80.5681	0
 80.5781	0
 80.5881	0
 80.5981	0
 80.6081	0
 80.6181	0
 80.6281	0
 80.6381	0
 80.6481	0
 80.6581	0
 80.6681	0
 80.6781	0
 80.6881	0
 80.6981	0
 80.7081	0
 80.7181	0
 80.7281	0
 80.7381	0
 80.7481	0
 80.7581	0
 80.7681	0
 80.7781	0
 80.7881	0
 80.7981	0
 80.8081	0
 80.8181	0
 80.8281	0
 80.8381	0
 80.8481	0
 80.8581	0
 80.8681	0
 80.8781	0
 80.8881	0
 80.8981	0
 80.9081	0
 80.9181	0
 80.9281	0
 80.9381	0
 80.9481	0
 80.9581	0
 80.9681	0
 80.9781	0
 80.9881	0
 80.9981	0
 81.0081	0
 81.0181	0
 81.0281	0
 81.0381	0
 81.0481	0
 81.0581	0
 81.0681	0
 81.0781	0
 81.0881	0
 81.0981	0
 81.1081	0
 81.1181	0
 81.1281	0
 81.1381	0
 81.1481	0
 81.1581	0
 81.1681	0
 81.1781	0
 81.1881	0
 81.1981	0
 81.2081	0
 81.2181	0
 81.2281	0
 81.2381	0
 81.2481	0
 81.2581	0
 81.2681	0
 81.2781	0
 81.2881	0
 81.2981	0
 81.3081	0
 81.3181	0
 81.3281	0
 81.3381	0
 81.3481	0
 81.3581	0
 81.3681	0
 81.3781	0
 81.3881	0
 81.3981	0
 81.4081	0
 81.4181	0
 81.4281	0
 81.4381	0
 81.4481	0
 81.4581	0
 81.4681	0
 81.4781	0
 81.4881	0
 81.4981	0
 81.5082	0
 81.5182	0
 81.5282	0
 81.5382	0
 81.5482	0
 81.5582	0
 81.5682	0
 81.5782	0
 81.5882	0
 81.5982	0
 81.6082	0
 81.6182	0
 81.6282	0
 81.6382	0
 81.6482	0
 81.6582	0
 81.6682	0
 81.6782	0
 81.6882	0
 81.6982	0
 81.7082	0
 81.7182	0
 81.7282	0
 81.7382	0
 81.7482	0
 81.7582	0
 81.7682	0
 81.7782	0
 81.7882	0
 81.7982	0
 81.8082	0
 81.8182	0
 81.8282	0
 81.8382	0
 81.8482	0
 81.8582	0
 81.8682	0
 81.8782	0
 81.8882	0
 81.8982	0
 81.9082	0
 81.9182	0
 81.9282	0
 81.9382	0
 81.9482	0
 81.9582	0
 81.9682	0
 81.9782	0
 81.9882	0
 81.9982	0
 82.0082	0
 82.0182	0
 82.0282	0
 82.0382	0
 82.0482	0
 82.0582	0
 82.0682	0
 82.0782	0
 82.0882	0
 82.0982	0
 82.1082	0
 82.1182	0
 82.1282	0
 82.1382	0
 82.1482	0
 82.1582	0
 82.1682	0
 82.1782	0
 82.1882	0
 82.1982	0
 82.2082	0
 82.2182	0
 82.2282	0
 82.2382	0
 82.2482	0
 82.2582	0
 82.2682	0
 82.2782	0
 82.2882	0
 82.2982	0
 82.3082	0
 82.3182	0
 82.3282	0
 82.3382	0
 82.3482	0
 82.3582	0
 82.3682	0
 82.3782	0
 82.3882	0
 82.3982	0
 82.4082	0
 82.4182	0
 82.4282	0
 82.4382	0
 82.4482	0
 82.4582	0
 82.4682	0
 82.4782	0
 82.4882	0
 82.4982	0
 82.5083	0
 82.5183	0
 82.5283	0
 82.5383	0
 82.5483	0
 82.5583	0
 82.5683	0
 82.5783	0
 82.5883	0
 82.5983	0
 82.6083	0
 82.6183	0
 82.6283	0
 82.6383	0
 82.6483	0
 82.6583	0
 82.6683	0
 82.6783	0
 82.6883	0
 82.6983	0
 82.7083	0
 82.7183	0
 82.7283	0
 82.7383	0
 82.7483	0
 82.7583	0
 82.7683	0
 82.7783	0
 82.7883	0
 82.7983	0
 82.8083	0
 82.8183	0
 82.8283	0
 82.8383	0
 82.8483	0
 82.8583	0
 82.8683	0
 82.8783	0
 82.8883	0
 82.8983	0
 82.9083	0
 82.9183	0
 82.9283	0
 82.9383	0
 82.9483	0
 82.9583	0
 82.9683	0
 82.9783	0
 82.9883	0
 82.9983	0
 83.0083	0
 83.0183	0
 83.0283	0
 83.0383	0
 83.0483	0
 83.0583	0
 83.0683	0
 83.0783	0
 83.0883	0
 83.0983	0
 83.1083	0
 83.1183	0
 83.1283	0
 83.1383	0
 83.1483	0
 83.1583	0
 83.1683	0
 83.1783	0
 83.1883	0
 83.1983	0
 83.2083	0
 83.2183	0
 83.2283	0
 83.2383	0
 83.2483	0
 83.2583	0
 83.2683	0
 83.2783	0
 83.2883	0
 83.2983	0
 83.3083	0
 83.3183	0
 83.3283	0
 83.3383	0
 83.3483	0
 83.3583	0
 83.3683	0
 83.3783	0
 83.3883	0
 83.3983	0
 83.4083	0
 83.4183	0
 83.4283	0
 83.4383	0
 83.4483	0
 83.4583	0
 83.4683	0
 83.4783	0
 83.4883	0
 83.4983	0
 83.5084	0
 83.5184	0
 83.5284	0
 83.5384	0
 83.5484	0
 83.5584	0
 83.5684	0
 83.5784	0
 83.5884	0
 83.5984	0
 83.6084	0
 83.6184	0
 83.6284	0
 83.6384	0
 83.6484	0
 83.6584	0
 83.6684	0
 83.6784	0
 83.6884	0
 83.6984	0
 83.7084	0
 83.7184	0
 83.7284	0
 83.7384	0
 83.7484	0
 83.7584	0
 83.7684	0
 83.7784	0
 83.7884	0
 83.7984	0
 83.8084	0
 83.8184	0
 83.8284	0
 83.8384	0
 83.8484	0
 83.8584	0
 83.8684	0
 83.8784	0
 83.8884	0
 83.8984	0
 83.9084	0
 83.9184	0
 83.9284	0
 83.9384	0
 83.9484	0
 83.9584	0
 83.9684	0
 83.9784	0
 83.9884	0
 83.9984	0
 84.0084	0
 84.0184	0
 84.0284	0
 84.0384	0
 84.0484	0
 84.0584	0
 84.0684	0
 84.0784	0
 84.0884	0
 84.0984	0
 84.1084	0
 84.1184	0
 84.1284	0
 84.1384	0
 84.1484	0
 84.1584	0
 84.1684	0
 84.1784	0
 84.1884	0
 84.1984	0
 84.2084	0
 84.2184	0
 84.2284	0
 84.2384	0
 84.2484	0
 84.2584	0
 84.2684	0
 84.2784	0
 84.2884	0
 84.2984	0
 84.3084	0
 84.3184	0
 84.3284	0
 84.3384	0
 84.3484	0
 84.3584	0
 84.3684	0
 84.3784	0
 84.3884	0
 84.3984	0
 84.4084	0
 84.4184	0
 84.4284	0
 84.4384	0
 84.4484	0
 84.4584	0
 84.4684	0
 84.4784	0
 84.4884	0
 84.4984	0
 84.5085	0
 84.5185	0
 84.5285	0
 84.5385	0
 84.5485	0
 84.5585	0
 84.5685	0
 84.5785	0
 84.5885	0
 84.5985	0
 84.6085	0
 84.6185	0
 84.6285	0
 84.6385	0
 84.6485	0
 84.6585	0
 84.6685	0
 84.6785	0
 84.6885	0
 84.6985	0
 84.7085	0
 84.7185	0
 84.7285	0
 84.7385	0
 84.7485	0
 84.7585	0
 84.7685	0
 84.7785	0
 84.7885	0
 84.7985	0
 84.8085	0
 84.8185	0
 84.8285	0
 84.8385	0
 84.8485	0
 84.8585	0
 84.8685	0
 84.8785	0
 84.8885	0
 84.8985	0
 84.9085	0
 84.9185	0
 84.9285	0
 84.9385	0
 84.9485	0
 84.9585	0
 84.9685	0
 84.9785	0
 84.9885	0
 84.9985	0
 85.0085	0
 85.0185	0
 85.0285	0
 85.0385	0
 85.0485	0
 85.0585	0
 85.0685	0
 85.0785	0
 85.0885	0
 85.0985	0
 85.1085	0
 85.1185	0
 85.1285	0
 85.1385	0
 85.1485	0
 85.1585	0
 85.1685	0
 85.1785	0
 85.1885	0
 85.1985	0
 85.2085	0
 85.2185	0
 85.2285	0
 85.2385	0
 85.2485	0
 85.2585	0
 85.2685	0
 85.2785	0
 85.2885	0
 85.2985	0
 85.3085	0
 85.3185	0
 85.3285	0
 85.3385	0
 85.3485	0
 85.3585	0
 85.3685	0
 85.3785	0
 85.3885	0
 85.3985	0
 85.4085	0
 85.4185	0
 85.4285	0
 85.4385	0
 85.4485	0
 85.4585	0
 85.4685	0
 85.4785	0
 85.4885	0
 85.4985	0
 85.5086	0
 85.5186	0
 85.5286	0
 85.5386	0
 85.5486	0
 85.5586	0
 85.5686	0
 85.5786	0
 85.5886	0
 85.5986	0
 85.6086	0
 85.6186	0
 85.6286	0
 85.6386	0
 85.6486	0
 85.6586	0
 85.6686	0
 85.6786	0
 85.6886	0
 85.6986	0
 85.7086	0
 85.7186	0
 85.7286	0
 85.7386	0
 85.7486	0
 85.7586	0
 85.7686	0
 85.7786	0
 85.7886	0
 85.7986	0
 85.8086	0
 85.8186	0
 85.8286	0
 85.8386	0
 85.8486	0
 85.8586	0
 85.8686	0
 85.8786	0
 85.8886	0
 85.8986	0
 85.9086	0
 85.9186	0
 85.9286	0
 85.9386	0
 85.9486	0
 85.9586	0
 85.9686	0
 85.9786	0
 85.9886	0
 85.9986	0
 86.0086	0
 86.0186	0
 86.0286	0
 86.0386	0
 86.0486	0
 86.0586	0
 86.0686	0
 86.0786	0
 86.0886	0
 86.0986	0
 86.1086	0
 86.1186	0
 86.1286	0
 86.1386	0
 86.1486	0
 86.1586	0
 86.1686	0
 86.1786	0
 86.1886	0
 86.1986	0
 86.2086	0
 86.2186	0
 86.2286	0
 86.2386	0
 86.2486	0
 86.2586	0
 86.2686	0
 86.2786	0
 86.2886	0
 86.2986	0
 86.3086	0
 86.3186	0
 86.3286	0
 86.3386	0
 86.3486	0
 86.3586	0
 86.3686	0
 86.3786	0
 86.3886	0
 86.3986	0
 86.4086	0
 86.4186	0
 86.4286	0
 86.4386	0
 86.4486	0
 86.4586	0
 86.4686	0
 86.4786	0
 86.4886	0
 86.4986	0
 86.5087	0
 86.5187	0
 86.5287	0
 86.5387	0
 86.5487	0
 86.5587	0
 86.5687	0
 86.5787	0
 86.5887	0
 86.5987	0
 86.6087	0
 86.6187	0
 86.6287	0
 86.6387	0
 86.6487	0
 86.6587	0
 86.6687	0
 86.6787	0
 86.6887	0
 86.6987	0
 86.7087	0
 86.7187	0
 86.7287	0
 86.7387	0
 86.7487	0
 86.7587	0
 86.7687	0
 86.7787	0
 86.7887	0
 86.7987	0
 86.8087	0
 86.8187	0
 86.8287	0
 86.8387	0
 86.8487	0
 86.8587	0
 86.8687	0
 86.8787	0
 86.8887	0
 86.8987	0
 86.9087	0
 86.9187	0
 86.9287	0
 86.9387	0
 86.9487	0
 86.9587	0
 86.9687	0
 86.9787	0
 86.9887	0
 86.9987	0
 87.0087	0
 87.0187	0
 87.0287	0
 87.0387	0
 87.0487	0
 87.0587	0
 87.0687	0
 87.0787	0
 87.0887	0
 87.0987	0
 87.1087	0
 87.1187	0
 87.1287	0
 87.1387	0
 87.1487	0
 87.1587	0
 87.1687	0
 87.1787	0
 87.1887	0
 87.1987	0
 87.2087	0
 87.2187	0
 87.2287	0
 87.2387	0
 87.2487	0
 87.2587	0
 87.2687	0
 87.2787	0
 87.2887	0
 87.2987	0
 87.3087	0
 87.3187	0
 87.3287	0
 87.3387	0
 87.3487	0
 87.3587	0
 87.3687	0
 87.3787	0
 87.3887	0
 87.3987	0
 87.4087	0
 87.4187	0
 87.4287	0
 87.4387	0
 87.4487	0
 87.4587	0
 87.4687	0
 87.4787	0
 87.4887	0
 87.4987	0
 87.5088	0
 87.5188	0
 87.5288	0
 87.5388	0
 87.5488	0
 87.5588	0
 87.5688	0
 87.5788	0
 87.5888	0
 87.5988	0
 87.6088	0
 87.6188	0
 87.6288	0
 87.6388	0
 87.6488	0
 87.6588	0
 87.6688	0
 87.6788	0
 87.6888	0
 87.6988	0
 87.7088	0
 87.7188	0
 87.7288	0
 87.7388	0
 87.7488	0
 87.7588	0
 87.7688	0
 87.7788	0
 87.7888	0
 87.7988	0
 87.8088	0
 87.8188	0
 87.8288	0
 87.8388	0
 87.8488	0
 87.8588	0
 87.8688	0
 87.8788	0
 87.8888	0
 87.8988	0
 87.9088	0
 87.9188	0
 87.9288	0
 87.9388	0
 87.9488	0
 87.9588	0
 87.9688	0
 87.9788	0
 87.9888	0
 87.9988	0
 88.0088	0
 88.0188	0
 88.0288	0
 88.0388	0
 88.0488	0
 88.0588	0
 88.0688	0
 88.0788	0
 88.0888	0
 88.0988	0
 88.1088	0
 88.1188	0
 88.1288	0
 88.1388	0
 88.1488	0
 88.1588	0
 88.1688	0
 88.1788	0
 88.1888	0
 88.1988	0
 88.2088	0
 88.2188	0
 88.2288	0
 88.2388	0
 88.2488	0
 88.2588	0
 88.2688	0
 88.2788	0
 88.2888	0
 88.2988	0
 88.3088	0
 88.3188	0
 88.3288	0
 88.3388	0
 88.3488	0
 88.3588	0
 88.3688	0
 88.3788	0
 88.3888	0
 88.3988	0
 88.4088	0
 88.4188	0
 88.4288	0
 88.4388	0
 88.4488	0
 88.4588	0
 88.4688	0
 88.4788	0
 88.4888	0
 88.4988	0
 88.5089	0
 88.5189	0
 88.5289	0
 88.5389	0
 88.5489	0
 88.5589	0
 88.5689	0
 88.5789	0
 88.5889	0
 88.5989	0
 88.6089	0
 88.6189	0
 88.6289	0
 88.6389	0
 88.6489	0
 88.6589	0
 88.6689	0
 88.6789	0
 88.6889	0
 88.6989	0
 88.7089	0
 88.7189	0
 88.7289	0
 88.7389	0
 88.7489	0
 88.7589	0
 88.7689	0
 88.7789	0
 88.7889	0
 88.7989	0
 88.8089	0
 88.8189	0
 88.8289	0
 88.8389	0
 88.8489	0
 88.8589	0
 88.8689	0
 88.8789	0
 88.8889	0
 88.8989	0
 88.9089	0
 88.9189	0
 88.9289	0
 88.9389	0
 88.9489	0
 88.9589	0
 88.9689	0
 88.9789	0
 88.9889	0
 88.9989	0
 89.0089	0
 89.0189	0
 89.0289	0
 89.0389	0
 89.0489	0
 89.0589	0
 89.0689	0
 89.0789	0
 89.0889	0
 89.0989	0
 89.1089	0
 89.1189	0
 89.1289	0
 89.1389	0
 89.1489	0
 89.1589	0
 89.1689	0
 89.1789	0
 89.1889	0
 89.1989	0
 89.2089	0
 89.2189	0
 89.2289	0
 89.2389	0
 89.2489	0
 89.2589	0
 89.2689	0
 89.2789	0
 89.2889	0
 89.2989	0
 89.3089	0
 89.3189	0
 89.3289	0
 89.3389	0
 89.3489	0
 89.3589	0
 89.3689	0
 89.3789	0
 89.3889	0
 89.3989	0
 89.4089	0
 89.4189	0
 89.4289	0
 89.4389	0
 89.4489	0
 89.4589	0
 89.4689	0
 89.4789	0
 89.4889	0
 89.4989	0
 89.509	0
 89.519	0
 89.529	0
 89.539	0
 89.549	0
 89.559	0
 89.569	0
 89.579	0
 89.589	0
 89.599	0
 89.609	0
 89.619	0
 89.629	0
 89.639	0
 89.649	0
 89.659	0
 89.669	0
 89.679	0
 89.689	0
 89.699	0
 89.709	0
 89.719	0
 89.729	0
 89.739	0
 89.749	0
 89.759	0
 89.769	0
 89.779	0
 89.789	0
 89.799	0
 89.809	0
 89.819	0
 89.829	0
 89.839	0
 89.849	0
 89.859	0
 89.869	0
 89.879	0
 89.889	0
 89.899	0
 89.909	0
 89.919	0
 89.929	0
 89.939	0
 89.949	0
 89.959	0
 89.969	0
 89.979	0
 89.989	0
 89.999	0
 90.009	0
 90.019	0
 90.029	0
 90.039	0
 90.049	0
 90.059	0
 90.069	0
 90.079	0
 90.089	0
 90.099	0
 90.109	0
 90.119	0
 90.129	0
 90.139	0
 90.149	0
 90.159	0
 90.169	0
 90.179	0
 90.189	0
 90.199	0
 90.209	0
 90.219	0
 90.229	0
 90.239	0
 90.249	0
 90.259	0
 90.269	0
 90.279	0
 90.289	0
 90.299	0
 90.309	0
 90.319	0
 90.329	0
 90.339	0
 90.349	0
 90.359	0
 90.369	0
 90.379	0
 90.389	0
 90.399	0
 90.409	0
 90.419	0
 90.429	0
 90.439	0
 90.449	0
 90.459	0
 90.469	0
 90.479	0
 90.489	0
 90.499	0
 90.5091	0
 90.5191	0
 90.5291	0
 90.5391	0
 90.5491	0
 90.5591	0
 90.5691	0
 90.5791	0
 90.5891	0
 90.5991	0
 90.6091	0
 90.6191	0
 90.6291	0
 90.6391	0
 90.6491	0
 90.6591	0
 90.6691	0
 90.6791	0
 90.6891	0
 90.6991	0
 90.7091	0
 90.7191	0
 90.7291	0
 90.7391	0
 90.7491	0
 90.7591	0
 90.7691	0
 90.7791	0
 90.7891	0
 90.7991	0
 90.8091	0
 90.8191	0
 90.8291	0
 90.8391	0
 90.8491	0
 90.8591	0
 90.8691	0
 90.8791	0
 90.8891	0
 90.8991	0
 90.9091	0
 90.9191	0
 90.9291	0
 90.9391	0
 90.9491	0
 90.9591	0
 90.9691	0
 90.9791	0
 90.9891	0
 90.9991	0
 91.0091	0
 91.0191	0
 91.0291	0
 91.0391	0
 91.0491	0
 91.0591	0
 91.0691	0
 91.0791	0
 91.0891	0
 91.0991	0
 91.1091	0
 91.1191	0
 91.1291	0
 91.1391	0
 91.1491	0
 91.1591	0
 91.1691	0
 91.1791	0
 91.1891	0
 91.1991	0
 91.2091	0
 91.2191	0
 91.2291	0
 91.2391	0
 91.2491	0
 91.2591	0
 91.2691	0
 91.2791	0
 91.2891	0
 91.2991	0
 91.3091	0
 91.3191	0
 91.3291	0
 91.3391	0
 91.3491	0
 91.3591	0
 91.3691	0
 91.3791	0
 91.3891	0
 91.3991	0
 91.4091	0
 91.4191	0
 91.4291	0
 91.4391	0
 91.4491	0
 91.4591	0
 91.4691	0
 91.4791	0
 91.4891	0
 91.4991	0
 91.5092	0
 91.5192	0
 91.5292	0
 91.5392	0
 91.5492	0
 91.5592	0
 91.5692	0
 91.5792	0
 91.5892	0
 91.5992	0
 91.6092	0
 91.6192	0
 91.6292	0
 91.6392	0
 91.6492	0
 91.6592	0
 91.6692	0
 91.6792	0
 91.6892	0
 91.6992	0
 91.7092	0
 91.7192	0
 91.7292	0
 91.7392	0
 91.7492	0
 91.7592	0
 91.7692	0
 91.7792	0
 91.7892	0
 91.7992	0
 91.8092	0
 91.8192	0
 91.8292	0
 91.8392	0
 91.8492	0
 91.8592	0
 91.8692	0
 91.8792	0
 91.8892	0
 91.8992	0
 91.9092	0
 91.9192	0
 91.9292	0
 91.9392	0
 91.9492	0
 91.9592	0
 91.9692	0
 91.9792	0
 91.9892	0
 91.9992	0
 92.0092	0
 92.0192	0
 92.0292	0
 92.0392	0
 92.0492	0
 92.0592	0
 92.0692	0
 92.0792	0
 92.0892	0
 92.0992	0
 92.1092	0
 92.1192	0
 92.1292	0
 92.1392	0
 92.1492	0
 92.1592	0
 92.1692	0
 92.1792	0
 92.1892	0
 92.1992	0
 92.2092	0
 92.2192	0
 92.2292	0
 92.2392	0
 92.2492	0
 92.2592	0
 92.2692	0
 92.2792	0
 92.2892	0
 92.2992	0
 92.3092	0
 92.3192	0
 92.3292	0
 92.3392	0
 92.3492	0
 92.3592	0
 92.3692	0
 92.3792	0
 92.3892	0
 92.3992	0
 92.4092	0
 92.4192	0
 92.4292	0
 92.4392	0
 92.4492	0
 92.4592	0
 92.4692	0
 92.4792	0
 92.4892	0
 92.4992	0
 92.5093	0
 92.5193	0
 92.5293	0
 92.5393	0
 92.5493	0
 92.5593	0
 92.5693	0
 92.5793	0
 92.5893	0
 92.5993	0
 92.6093	0
 92.6193	0
 92.6293	0
 92.6393	0
 92.6493	0
 92.6593	0
 92.6693	0
 92.6793	0
 92.6893	0
 92.6993	0
 92.7093	0
 92.7193	0
 92.7293	0
 92.7393	0
 92.7493	0
 92.7593	0
 92.7693	0
 92.7793	0
 92.7893	0
 92.7993	0
 92.8093	0
 92.8193	0
 92.8293	0
 92.8393	0
 92.8493	0
 92.8593	0
 92.8693	0
 92.8793	0
 92.8893	0
 92.8993	0
 92.9093	0
 92.9193	0
 92.9293	0
 92.9393	0
 92.9493	0
 92.9593	0
 92.9693	0
 92.9793	0
 92.9893	0
 92.9993	0
 93.0093	0
 93.0193	0
 93.0293	0
 93.0393	0
 93.0493	0
 93.0593	0
 93.0693	0
 93.0793	0
 93.0893	0
 93.0993	0
 93.1093	0
 93.1193	0
 93.1293	0
 93.1393	0
 93.1493	0
 93.1593	0
 93.1693	0
 93.1793	0
 93.1893	0
 93.1993	0
 93.2093	0
 93.2193	0
 93.2293	0
 93.2393	0
 93.2493	0
 93.2593	0
 93.2693	0
 93.2793	0
 93.2893	0
 93.2993	0
 93.3093	0
 93.3193	0
 93.3293	0
 93.3393	0
 93.3493	0
 93.3593	0
 93.3693	0
 93.3793	0
 93.3893	0
 93.3993	0
 93.4093	0
 93.4193	0
 93.4293	0
 93.4393	0
 93.4493	0
 93.4593	0
 93.4693	0
 93.4793	0
 93.4893	0
 93.4993	0
 93.5094	0
 93.5194	0
 93.5294	0
 93.5394	0
 93.5494	0
 93.5594	0
 93.5694	0
 93.5794	0
 93.5894	0
 93.5994	0
 93.6094	0
 93.6194	0
 93.6294	0
 93.6394	0
 93.6494	0
 93.6594	0
 93.6694	0
 93.6794	0
 93.6894	0
 93.6994	0
 93.7094	0
 93.7194	0
 93.7294	0
 93.7394	0
 93.7494	0
 93.7594	0
 93.7694	0
 93.7794	0
 93.7894	0
 93.7994	0
 93.8094	0
 93.8194	0
 93.8294	0
 93.8394	0
 93.8494	0
 93.8594	0
 93.8694	0
 93.8794	0
 93.8894	0
 93.8994	0
 93.9094	0
 93.9194	0
 93.9294	0
 93.9394	0
 93.9494	0
 93.9594	0
 93.9694	0
 93.9794	0
 93.9894	0
 93.9994	0
 94.0094	0
 94.0194	0
 94.0294	0
 94.0394	0
 94.0494	0
 94.0594	0
 94.0694	0
 94.0794	0
 94.0894	0
 94.0994	0
 94.1094	0
 94.1194	0
 94.1294	0
 94.1394	0
 94.1494	0
 94.1594	0
 94.1694	0
 94.1794	0
 94.1894	0
 94.1994	0
 94.2094	0
 94.2194	0
 94.2294	0
 94.2394	0
 94.2494	0
 94.2594	0
 94.2694	0
 94.2794	0
 94.2894	0
 94.2994	0
 94.3094	0
 94.3194	0
 94.3294	0
 94.3394	0
 94.3494	0
 94.3594	0
 94.3694	0
 94.3794	0
 94.3894	0
 94.3994	0
 94.4094	0
 94.4194	0
 94.4294	0
 94.4394	0
 94.4494	0
 94.4594	0
 94.4694	0
 94.4794	0
 94.4894	0
 94.4994	0
 94.5095	0
 94.5195	0
 94.5295	0
 94.5395	0
 94.5495	0
 94.5595	0
 94.5695	0
 94.5795	0
 94.5895	0
 94.5995	0
 94.6095	0
 94.6195	0
 94.6295	0
 94.6395	0
 94.6495	0
 94.6595	0
 94.6695	0
 94.6795	0
 94.6895	0
 94.6995	0
 94.7095	0
 94.7195	0
 94.7295	0
 94.7395	0
 94.7495	0
 94.7595	0
 94.7695	0
 94.7795	0
 94.7895	0
 94.7995	0
 94.8095	0
 94.8195	0
 94.8295	0
 94.8395	0
 94.8495	0
 94.8595	0
 94.8695	0
 94.8795	0
 94.8895	0
 94.8995	0
 94.9095	0
 94.9195	0
 94.9295	0
 94.9395	0
 94.9495	0
 94.9595	0
 94.9695	0
 94.9795	0
 94.9895	0
 94.9995	0
 95.0095	0
 95.0195	0
 95.0295	0
 95.0395	0
 95.0495	0
 95.0595	0
 95.0695	0
 95.0795	0
 95.0895	0
 95.0995	0
 95.1095	0
 95.1195	0
 95.1295	0
 95.1395	0
 95.1495	0
 95.1595	0
 95.1695	0
 95.1795	0
 95.1895	0
 95.1995	0
 95.2095	0
 95.2195	0
 95.2295	0
 95.2395	0
 95.2495	0
 95.2595	0
 95.2695	0
 95.2795	0
 95.2895	0
 95.2995	0
 95.3095	0
 95.3195	0
 95.3295	0
 95.3395	0
 95.3495	0
 95.3595	0
 95.3695	0
 95.3795	0
 95.3895	0
 95.3995	0
 95.4095	0
 95.4195	0
 95.4295	0
 95.4395	0
 95.4495	0
 95.4595	0
 95.4695	0
 95.4795	0
 95.4895	0
 95.4995	0
 95.5096	0
 95.5196	0
 95.5296	0
 95.5396	0
 95.5496	0
 95.5596	0
 95.5696	0
 95.5796	0
 95.5896	0
 95.5996	0
 95.6096	0
 95.6196	0
 95.6296	0
 95.6396	0
 95.6496	0
 95.6596	0
 95.6696	0
 95.6796	0
 95.6896	0
 95.6996	0
 95.7096	0
 95.7196	0
 95.7296	0
 95.7396	0
 95.7496	0
 95.7596	0
 95.7696	0
 95.7796	0
 95.7896	0
 95.7996	0
 95.8096	0
 95.8196	0
 95.8296	0
 95.8396	0
 95.8496	0
 95.8596	0
 95.8696	0
 95.8796	0
 95.8896	0
 95.8996	0
 95.9096	0
 95.9196	0
 95.9296	0
 95.9396	0
 95.9496	0
 95.9596	0
 95.9696	0
 95.9796	0
 95.9896	0
 95.9996	0
 96.0096	0
 96.0196	0
 96.0296	0
 96.0396	0
 96.0496	0
 96.0596	0
 96.0696	0
 96.0796	0
 96.0896	0
 96.0996	0
 96.1096	0
 96.1196	0
 96.1296	0
 96.1396	0
 96.1496	0
 96.1596	0
 96.1696	0
 96.1796	0
 96.1896	0
 96.1996	0
 96.2096	0
 96.2196	0
 96.2296	0
 96.2396	0
 96.2496	0
 96.2596	0
 96.2696	0
 96.2796	0
 96.2896	0
 96.2996	0
 96.3096	0
 96.3196	0
 96.3296	0
 96.3396	0
 96.3496	0
 96.3596	0
 96.3696	0
 96.3796	0
 96.3896	0
 96.3996	0
 96.4096	0
 96.4196	0
 96.4296	0
 96.4396	0
 96.4496	0
 96.4596	0
 96.4696	0
 96.4796	0
 96.4896	0
 96.4996	0
 96.5097	0
 96.5197	0
 96.5297	0
 96.5397	0
 96.5497	0
 96.5597	0
 96.5697	0
 96.5797	0
 96.5897	0
 96.5997	0
 96.6097	0
 96.6197	0
 96.6297	0
 96.6397	0
 96.6497	0
 96.6597	0
 96.6697	0
 96.6797	0
 96.6897	0
 96.6997	0
 96.7097	0
 96.7197	0
 96.7297	0
 96.7397	0
 96.7497	0
 96.7597	0
 96.7697	0
 96.7797	0
 96.7897	0
 96.7997	0
 96.8097	0
 96.8197	0
 96.8297	0
 96.8397	0
 96.8497	0
 96.8597	0
 96.8697	0
 96.8797	0
 96.8897	0
 96.8997	0
 96.9097	0
 96.9197	0
 96.9297	0
 96.9397	0
 96.9497	0
 96.9597	0
 96.9697	0
 96.9797	0
 96.9897	0
 96.9997	0
 97.0097	0
 97.0197	0
 97.0297	0
 97.0397	0
 97.0497	0
 97.0597	0
 97.0697	0
 97.0797	0
 97.0897	0
 97.0997	0
 97.1097	0
 97.1197	0
 97.1297	0
 97.1397	0
 97.1497	0
 97.1597	0
 97.1697	0
 97.1797	0
 97.1897	0
 97.1997	0
 97.2097	0
 97.2197	0
 97.2297	0
 97.2397	0
 97.2497	0
 97.2597	0
 97.2697	0
 97.2797	0
 97.2897	0
 97.2997	0
 97.3097	0
 97.3197	0
 97.3297	0
 97.3397	0
 97.3497	0
 97.3597	0
 97.3697	0
 97.3797	0
 97.3897	0
 97.3997	0
 97.4097	0
 97.4197	0
 97.4297	0
 97.4397	0
 97.4497	0
 97.4597	0
 97.4697	0
 97.4797	0
 97.4897	0
 97.4997	0
 97.5098	0
 97.5198	0
 97.5298	0
 97.5398	0
 97.5498	0
 97.5598	0
 97.5698	0
 97.5798	0
 97.5898	0
 97.5998	0
 97.6098	0
 97.6198	0
 97.6298	0
 97.6398	0
 97.6498	0
 97.6598	0
 97.6698	0
 97.6798	0
 97.6898	0
 97.6998	0
 97.7098	0
 97.7198	0
 97.7298	0
 97.7398	0
 97.7498	0
 97.7598	0
 97.7698	0
 97.7798	0
 97.7898	0
 97.7998	0
 97.8098	0
 97.8198	0
 97.8298	0
 97.8398	0
 97.8498	0
 97.8598	0
 97.8698	0
 97.8798	0
 97.8898	0
 97.8998	0
 97.9098	0
 97.9198	0
 97.9298	0
 97.9398	0
 97.9498	0
 97.9598	0
 97.9698	0
 97.9798	0
 97.9898	0
 97.9998	0
 98.0098	0
 98.0198	0
 98.0298	0
 98.0398	0
 98.0498	0
 98.0598	0
 98.0698	0
 98.0798	0
 98.0898	0
 98.0998	0
 98.1098	0
 98.1198	0
 98.1298	0
 98.1398	0
 98.1498	0
 98.1598	0
 98.1698	0
 98.1798	0
 98.1898	0
 98.1998	0
 98.2098	0
 98.2198	0
 98.2298	0
 98.2398	0
 98.2498	0
 98.2598	0
 98.2698	0
 98.2798	0
 98.2898	0
 98.2998	0
 98.3098	0
 98.3198	0
 98.3298	0
 98.3398	0
 98.3498	0
 98.3598	0
 98.3698	0
 98.3798	0
 98.3898	0
 98.3998	0
 98.4098	0
 98.4198	0
 98.4298	0
 98.4398	0
 98.4498	0
 98.4598	0
 98.4698	0
 98.4798	0
 98.4898	0
 98.4998	0
 98.5099	0
 98.5199	0
 98.5299	0
 98.5399	0
 98.5499	0
 98.5599	0
 98.5699	0
 98.5799	0
 98.5899	0
 98.5999	0
 98.6099	0
 98.6199	0
 98.6299	0
 98.6399	0
 98.6499	0
 98.6599	0
 98.6699	0
 98.6799	0
 98.6899	0
 98.6999	0
 98.7099	0
 98.7199	0
 98.7299	0
 98.7399	0
 98.7499	0
 98.7599	0
 98.7699	0
 98.7799	0
 98.7899	0
 98.7999	0
 98.8099	0
 98.8199	0
 98.8299	0
 98.8399	0
 98.8499	0
 98.8599	0
 98.8699	0
 98.8799	0
 98.8899	0
 98.8999	0
 98.9099	0
 98.9199	0
 98.9299	0
 98.9399	0
 98.9499	0
 98.9599	0
 98.9699	0
 98.9799	0
 98.9899	0
 98.9999	0
 99.0099	0
 99.0199	0
 99.0299	0
 99.0399	0
 99.0499	0
 99.0599	0
 99.0699	0
 99.0799	0
 99.0899	0
 99.0999	0
 99.1099	0
 99.1199	0
 99.1299	0
 99.1399	0
 99.1499	0
 99.1599	0
 99.1699	0
 99.1799	0
 99.1899	0
 99.1999	0
 99.2099	0
 99.2199	0
 99.2299	0
 99.2399	0
 99.2499	0
 99.2599	0
 99.2699	0
 99.2799	0
 99.2899	0
 99.2999	0
 99.3099	0
 99.3199	0
 99.3299	0
 99.3399	0
 99.3499	0
 99.3599	0
 99.3699	0
 99.3799	0
 99.3899	0
 99.3999	0
 99.4099	0
 99.4199	0
 99.4299	0
 99.4399	0
 99.4499	0
 99.4599	0
 99.4699	0
 99.4799	0
 99.4899	0
 99.4999	0
 99.51	0
 99.52	0
 99.53	0
 99.54	0
 99.55	0
 99.56	0
 99.57	0
 99.58	0
 99.59	0
 99.6	0
 99.61	0
 99.62	0
 99.63	0
 99.64	0
 99.65	0
 99.66	0
 99.67	0
 99.68	0
 99.69	0
 99.7	0
 99.71	0
 99.72	0
 99.73	0
 99.74	0
 99.75	0
 99.76	0
 99.77	0
 99.78	0
 99.79	0
 99.8	0
 99.81	0
 99.82	0
 99.83	0
 99.84	0
 99.85	0
 99.86	0
 99.87	0
 99.88	0
 99.89	0
 99.9	0
 99.91	0
 99.92	0
 99.93	0
 99.94	0
 99.95	0
 99.96	0
 99.97	0
 99.98	0
 99.99	0
 100	0


==> anc/TUM40_eff_eRecoils_e.dat <==
# Cut-survival probability for electron-recoil events
# within the electron-recoil band
# Energy [keV] | Cut-survival probability
 0	0
 0.010001	0
 0.020002	0
 0.030003	0
 0.040004	0
 0.050005	0
 0.060006	0
 0.070007	0
 0.080008	0
 0.090009	0
 0.10001	0
 0.110011	0
 0.120012	0
 0.130013	0
 0.140014	0
 0.150015	0
 0.160016	0
 0.170017	0
 0.180018	0
 0.190019	0
 0.20002	0
 0.210021	0
 0.220022	0
 0.230023	0
 0.240024	0
 0.250025	0
 0.260026	0
 0.270027	0
 0.280028	0
 0.290029	0
 0.30003	0
 0.310031	0
 0.320032	0
 0.330033	0
 0.340034	0
 0.350035	0
 0.360036	0
 0.370037	0
 0.380038	0
 0.390039	0
 0.40004	0
 0.410041	0
 0.420042	0
 0.430043	0
 0.440044	0
 0.450045	0
 0.460046	0
 0.470047	0
 0.480048	0
 0.490049	0
 0.50005	0
 0.510051	0
 0.520052	0
 0.530053	0
 0.540054	0
 0.550055	0
 0.560056	0
 0.570057	0
 0.580058	0
 0.590059	0
 0.60006	0
 0.610061	0.121553
 0.620062	0.127698
 0.630063	0.133843
 0.640064	0.139988
 0.650065	0.146133
 0.660066	0.152278
 0.670067	0.158423
 0.680068	0.164568
 0.690069	0.170713
 0.70007	0.176862
 0.710071	0.183523
 0.720072	0.190184
 0.730073	0.196846
 0.740074	0.203507
 0.750075	0.210168
 0.760076	0.21683
 0.770077	0.223491
 0.780078	0.230152
 0.790079	0.236813
 0.80008	0.243471
 0.810081	0.249661
 0.820082	0.255851
 0.830083	0.262042
 0.840084	0.268232
 0.850085	0.274422
 0.860086	0.280612
 0.870087	0.286802
 0.880088	0.292993
 0.890089	0.299183
 0.90009	0.305366
 0.910091	0.310761
 0.920092	0.316156
 0.930093	0.32155
 0.940094	0.326945
 0.950095	0.33234
 0.960096	0.337735
 0.970097	0.34313
 0.980098	0.348525
 0.990099	0.353919
 1.0001	0.359301
 1.0101	0.363375
 1.0201	0.367448
 1.0301	0.371522
 1.0401	0.375595
 1.05011	0.379669
 1.06011	0.383742
 1.07011	0.387816
 1.08011	0.39189
 1.09011	0.395963
 1.10011	0.400037
 1.11011	0.40411
 1.12011	0.408184
 1.13011	0.412257
 1.14011	0.416331
 1.15012	0.420405
 1.16012	0.424478
 1.17012	0.428552
 1.18012	0.432625
 1.19012	0.436699
 1.20012	0.440757
 1.21012	0.443586
 1.22012	0.446415
 1.23012	0.449244
 1.24012	0.452073
 1.25013	0.454902
 1.26013	0.457731
 1.27013	0.46056
 1.28013	0.463389
 1.29013	0.466218
 1.30013	0.469047
 1.31013	0.471875
 1.32013	0.474704
 1.33013	0.477533
 1.34013	0.480362
 1.35014	0.483191
 1.36014	0.48602
 1.37014	0.488849
 1.38014	0.491678
 1.39014	0.494507
 1.40014	0.497324
 1.41014	0.499324
 1.42014	0.501323
 1.43014	0.503323
 1.44014	0.505323
 1.45015	0.507322
 1.46015	0.509322
 1.47015	0.511322
 1.48015	0.513321
 1.49015	0.515321
 1.50015	0.517321
 1.51015	0.51932
 1.52015	0.52132
 1.53015	0.52332
 1.54015	0.525319
 1.55016	0.527319
 1.56016	0.529319
 1.57016	0.531318
 1.58016	0.533318
 1.59016	0.535318
 1.60016	0.537311
 1.61016	0.538931
 1.62016	0.540551
 1.63016	0.542171
 1.64016	0.54379
 1.65017	0.54541
 1.66017	0.54703
 1.67017	0.54865
 1.68017	0.550269
 1.69017	0.551889
 1.70017	0.553509
 1.71017	0.555129
 1.72017	0.556748
 1.73017	0.558368
 1.74017	0.559988
 1.75018	0.561608
 1.76018	0.563227
 1.77018	0.564847
 1.78018	0.566467
 1.79018	0.568087
 1.80018	0.5697
 1.81018	0.57099
 1.82018	0.57228
 1.83018	0.57357
 1.84018	0.57486
 1.85019	0.57615
 1.86019	0.577439
 1.87019	0.578729
 1.88019	0.580019
 1.89019	0.581309
 1.90019	0.582599
 1.91019	0.583888
 1.92019	0.585178
 1.93019	0.586468
 1.94019	0.587758
 1.9502	0.589048
 1.9602	0.590338
 1.9702	0.591627
 1.9802	0.592917
 1.9902	0.594207
 2.0002	0.59549
 2.0102	0.596411
 2.0202	0.597332
 2.0302	0.598253
 2.0402	0.599174
 2.05021	0.600096
 2.06021	0.601017
 2.07021	0.601938
 2.08021	0.602859
 2.09021	0.60378
 2.10021	0.604701
 2.11021	0.605623
 2.12021	0.606544
 2.13021	0.607465
 2.14021	0.608386
 2.15022	0.609307
 2.16022	0.610229
 2.17022	0.61115
 2.18022	0.612071
 2.19022	0.612992
 2.20022	0.613909
 2.21022	0.61463
 2.22022	0.615351
 2.23022	0.616072
 2.24022	0.616794
 2.25023	0.617515
 2.26023	0.618236
 2.27023	0.618957
 2.28023	0.619678
 2.29023	0.620399
 2.30023	0.62112
 2.31023	0.621842
 2.32023	0.622563
 2.33023	0.623284
 2.34023	0.624005
 2.35024	0.624726
 2.36024	0.625447
 2.37024	0.626168
 2.38024	0.62689
 2.39024	0.627611
 2.40024	0.628328
 2.41024	0.628912
 2.42024	0.629495
 2.43024	0.630078
 2.44024	0.630661
 2.45025	0.631245
 2.46025	0.631828
 2.47025	0.632411
 2.48025	0.632994
 2.49025	0.633577
 2.50025	0.634161
 2.51025	0.634744
 2.52025	0.635327
 2.53025	0.63591
 2.54025	0.636493
 2.55026	0.637077
 2.56026	0.63766
 2.57026	0.638243
 2.58026	0.638826
 2.59026	0.639409
 2.60026	0.639988
 2.61026	0.640408
 2.62026	0.640827
 2.63026	0.641247
 2.64026	0.641666
 2.65027	0.642086
 2.66027	0.642505
 2.67027	0.642925
 2.68027	0.643344
 2.69027	0.643763
 2.70027	0.644183
 2.71027	0.644602
 2.72027	0.645022
 2.73027	0.645441
 2.74027	0.645861
 2.75028	0.64628
 2.76028	0.6467
 2.77028	0.647119
 2.78028	0.647539
 2.79028	0.647958
 2.80028	0.648375
 2.81028	0.648706
 2.82028	0.649036
 2.83028	0.649367
 2.84028	0.649698
 2.85029	0.650029
 2.86029	0.650359
 2.87029	0.65069
 2.88029	0.651021
 2.89029	0.651351
 2.90029	0.651682
 2.91029	0.652013
 2.92029	0.652344
 2.93029	0.652674
 2.94029	0.653005
 2.9503	0.653336
 2.9603	0.653667
 2.9703	0.653997
 2.9803	0.654328
 2.9903	0.654659
 3.0003	0.654986
 3.0103	0.655212
 3.0203	0.655439
 3.0303	0.655665
 3.0403	0.655891
 3.05031	0.656117
 3.06031	0.656343
 3.07031	0.65657
 3.08031	0.656796
 3.09031	0.657022
 3.10031	0.657248
 3.11031	0.657474
 3.12031	0.657701
 3.13031	0.657927
 3.14031	0.658153
 3.15032	0.658379
 3.16032	0.658605
 3.17032	0.658831
 3.18032	0.659058
 3.19032	0.659284
 3.20032	0.65951
 3.21032	0.659736
 3.22032	0.659962
 3.23032	0.660189
 3.24032	0.660415
 3.25033	0.660641
 3.26033	0.660867
 3.27033	0.661093
 3.28033	0.661319
 3.29033	0.661546
 3.30033	0.661772
 3.31033	0.661998
 3.32033	0.662224
 3.33033	0.66245
 3.34033	0.662677
 3.35034	0.662903
 3.36034	0.663129
 3.37034	0.663355
 3.38034	0.663581
 3.39034	0.663807
 3.40034	0.664034
 3.41034	0.66426
 3.42034	0.664486
 3.43034	0.664712
 3.44034	0.664938
 3.45035	0.665165
 3.46035	0.665391
 3.47035	0.665617
 3.48035	0.665843
 3.49035	0.666069
 3.50035	0.666292
 3.51035	0.666428
 3.52035	0.666565
 3.53035	0.666701
 3.54035	0.666837
 3.55036	0.666973
 3.56036	0.667109
 3.57036	0.667245
 3.58036	0.667382
 3.59036	0.667518
 3.60036	0.667654
 3.61036	0.66779
 3.62036	0.667926
 3.63036	0.668062
 3.64036	0.668199
 3.65037	0.668335
 3.66037	0.668471
 3.67037	0.668607
 3.68037	0.668743
 3.69037	0.668879
 3.70037	0.669016
 3.71037	0.669152
 3.72037	0.669288
 3.73037	0.669424
 3.74037	0.66956
 3.75038	0.669696
 3.76038	0.669833
 3.77038	0.669969
 3.78038	0.670105
 3.79038	0.670241
 3.80038	0.670377
 3.81038	0.670513
 3.82038	0.67065
 3.83038	0.670786
 3.84038	0.670922
 3.85039	0.671058
 3.86039	0.671194
 3.87039	0.67133
 3.88039	0.671466
 3.89039	0.671603
 3.90039	0.671739
 3.91039	0.671875
 3.92039	0.672011
 3.93039	0.672147
 3.94039	0.672283
 3.9504	0.67242
 3.9604	0.672556
 3.9704	0.672692
 3.9804	0.672828
 3.9904	0.672964
 4.0004	0.673099
 4.0104	0.67319
 4.0204	0.673282
 4.0304	0.673374
 4.0404	0.673465
 4.05041	0.673557
 4.06041	0.673648
 4.07041	0.67374
 4.08041	0.673832
 4.09041	0.673923
 4.10041	0.674015
 4.11041	0.674107
 4.12041	0.674198
 4.13041	0.67429
 4.14041	0.674382
 4.15042	0.674473
 4.16042	0.674565
 4.17042	0.674656
 4.18042	0.674748
 4.19042	0.67484
 4.20042	0.674931
 4.21042	0.675023
 4.22042	0.675115
 4.23042	0.675206
 4.24042	0.675298
 4.25043	0.67539
 4.26043	0.675481
 4.27043	0.675573
 4.28043	0.675664
 4.29043	0.675756
 4.30043	0.675848
 4.31043	0.675939
 4.32043	0.676031
 4.33043	0.676123
 4.34043	0.676214
 4.35044	0.676306
 4.36044	0.676398
 4.37044	0.676489
 4.38044	0.676581
 4.39044	0.676672
 4.40044	0.676764
 4.41044	0.676856
 4.42044	0.676947
 4.43044	0.677039
 4.44044	0.677131
 4.45045	0.677222
 4.46045	0.677314
 4.47045	0.677406
 4.48045	0.677497
 4.49045	0.677589
 4.50045	0.677679
 4.51045	0.677749
 4.52045	0.677819
 4.53045	0.677889
 4.54045	0.677958
 4.55046	0.678028
 4.56046	0.678098
 4.57046	0.678167
 4.58046	0.678237
 4.59046	0.678307
 4.60046	0.678376
 4.61046	0.678446
 4.62046	0.678516
 4.63046	0.678585
 4.64046	0.678655
 4.65047	0.678725
 4.66047	0.678795
 4.67047	0.678864
 4.68047	0.678934
 4.69047	0.679004
 4.70047	0.679073
 4.71047	0.679143
 4.72047	0.679213
 4.73047	0.679282
 4.74047	0.679352
 4.75048	0.679422
 4.76048	0.679491
 4.77048	0.679561
 4.78048	0.679631
 4.79048	0.679701
 4.80048	0.67977
 4.81048	0.67984
 4.82048	0.67991
 4.83048	0.679979
 4.84048	0.680049
 4.85049	0.680119
 4.86049	0.680188
 4.87049	0.680258
 4.88049	0.680328
 4.89049	0.680397
 4.90049	0.680467
 4.91049	0.680537
 4.92049	0.680607
 4.93049	0.680676
 4.94049	0.680746
 4.9505	0.680816
 4.9605	0.680885
 4.9705	0.680955
 4.9805	0.681025
 4.9905	0.681094
 5.0005	0.681162
 5.0105	0.681198
 5.0205	0.681234
 5.0305	0.68127
 5.0405	0.681306
 5.05051	0.681342
 5.06051	0.681377
 5.07051	0.681413
 5.08051	0.681449
 5.09051	0.681485
 5.10051	0.681521
 5.11051	0.681556
 5.12051	0.681592
 5.13051	0.681628
 5.14051	0.681664
 5.15052	0.6817
 5.16052	0.681735
 5.17052	0.681771
 5.18052	0.681807
 5.19052	0.681843
 5.20052	0.681879
 5.21052	0.681915
 5.22052	0.68195
 5.23052	0.681986
 5.24052	0.682022
 5.25053	0.682058
 5.26053	0.682094
 5.27053	0.682129
 5.28053	0.682165
 5.29053	0.682201
 5.30053	0.682237
 5.31053	0.682273
 5.32053	0.682309
 5.33053	0.682344
 5.34053	0.68238
 5.35054	0.682416
 5.36054	0.682452
 5.37054	0.682488
 5.38054	0.682523
 5.39054	0.682559
 5.40054	0.682595
 5.41054	0.682631
 5.42054	0.682667
 5.43054	0.682702
 5.44054	0.682738
 5.45055	0.682774
 5.46055	0.68281
 5.47055	0.682846
 5.48055	0.682882
 5.49055	0.682917
 5.50055	0.682952
 5.51055	0.682975
 5.52055	0.682997
 5.53055	0.683019
 5.54055	0.683041
 5.55056	0.683064
 5.56056	0.683086
 5.57056	0.683108
 5.58056	0.683131
 5.59056	0.683153
 5.60056	0.683175
 5.61056	0.683197
 5.62056	0.68322
 5.63056	0.683242
 5.64056	0.683264
 5.65057	0.683286
 5.66057	0.683309
 5.67057	0.683331
 5.68057	0.683353
 5.69057	0.683375
 5.70057	0.683398
 5.71057	0.68342
 5.72057	0.683442
 5.73057	0.683465
 5.74057	0.683487
 5.75058	0.683509
 5.76058	0.683531
 5.77058	0.683554
 5.78058	0.683576
 5.79058	0.683598
 5.80058	0.68362
 5.81058	0.683643
 5.82058	0.683665
 5.83058	0.683687
 5.84058	0.683709
 5.85059	0.683732
 5.86059	0.683754
 5.87059	0.683776
 5.88059	0.683798
 5.89059	0.683821
 5.90059	0.683843
 5.91059	0.683865
 5.92059	0.683888
 5.93059	0.68391
 5.94059	0.683932
 5.9506	0.683954
 5.9606	0.683977
 5.9706	0.683999
 5.9806	0.684021
 5.9906	0.684043
 6.0006	0.684065
 6.0106	0.684077
 6.0206	0.684088
 6.0306	0.6841
 6.0406	0.684111
 6.05061	0.684123
 6.06061	0.684135
 6.07061	0.684146
 6.08061	0.684158
 6.09061	0.68417
 6.10061	0.684181
 6.11061	0.684193
 6.12061	0.684204
 6.13061	0.684216
 6.14061	0.684228
 6.15062	0.684239
 6.16062	0.684251
 6.17062	0.684262
 6.18062	0.684274
 6.19062	0.684286
 6.20062	0.684297
 6.21062	0.684309
 6.22062	0.684321
 6.23062	0.684332
 6.24062	0.684344
 6.25063	0.684355
 6.26063	0.684367
 6.27063	0.684379
 6.28063	0.68439
 6.29063	0.684402
 6.30063	0.684413
 6.31063	0.684425
 6.32063	0.684437
 6.33063	0.684448
 6.34063	0.68446
 6.35064	0.684472
 6.36064	0.684483
 6.37064	0.684495
 6.38064	0.684506
 6.39064	0.684518
 6.40064	0.68453
 6.41064	0.684541
 6.42064	0.684553
 6.43064	0.684564
 6.44064	0.684576
 6.45065	0.684588
 6.46065	0.684599
 6.47065	0.684611
 6.48065	0.684623
 6.49065	0.684634
 6.50065	0.684646
 6.51065	0.684657
 6.52065	0.684669
 6.53065	0.684681
 6.54065	0.684692
 6.55066	0.684704
 6.56066	0.684715
 6.57066	0.684727
 6.58066	0.684739
 6.59066	0.68475
 6.60066	0.684762
 6.61066	0.684774
 6.62066	0.684785
 6.63066	0.684797
 6.64066	0.684808
 6.65067	0.68482
 6.66067	0.684832
 6.67067	0.684843
 6.68067	0.684855
 6.69067	0.684866
 6.70067	0.684878
 6.71067	0.68489
 6.72067	0.684901
 6.73067	0.684913
 6.74067	0.684925
 6.75068	0.684936
 6.76068	0.684948
 6.77068	0.684959
 6.78068	0.684971
 6.79068	0.684983
 6.80068	0.684994
 6.81068	0.685006
 6.82068	0.685017
 6.83068	0.685029
 6.84068	0.685041
 6.85069	0.685052
 6.86069	0.685064
 6.87069	0.685076
 6.88069	0.685087
 6.89069	0.685099
 6.90069	0.68511
 6.91069	0.685122
 6.92069	0.685134
 6.93069	0.685145
 6.94069	0.685157
 6.9507	0.685168
 6.9607	0.68518
 6.9707	0.685192
 6.9807	0.685203
 6.9907	0.685215
 7.0007	0.685226
 7.0107	0.68523
 7.0207	0.685233
 7.0307	0.685237
 7.0407	0.68524
 7.05071	0.685244
 7.06071	0.685247
 7.07071	0.685251
 7.08071	0.685254
 7.09071	0.685258
 7.10071	0.685261
 7.11071	0.685265
 7.12071	0.685269
 7.13071	0.685272
 7.14071	0.685276
 7.15072	0.685279
 7.16072	0.685283
 7.17072	0.685286
 7.18072	0.68529
 7.19072	0.685293
 7.20072	0.685297
 7.21072	0.685301
 7.22072	0.685304
 7.23072	0.685308
 7.24072	0.685311
 7.25073	0.685315
 7.26073	0.685318
 7.27073	0.685322
 7.28073	0.685325
 7.29073	0.685329
 7.30073	0.685332
 7.31073	0.685336
 7.32073	0.68534
 7.33073	0.685343
 7.34073	0.685347
 7.35074	0.68535
 7.36074	0.685354
 7.37074	0.685357
 7.38074	0.685361
 7.39074	0.685364
 7.40074	0.685368
 7.41074	0.685372
 7.42074	0.685375
 7.43074	0.685379
 7.44074	0.685382
 7.45075	0.685386
 7.46075	0.685389
 7.47075	0.685393
 7.48075	0.685396
 7.49075	0.6854
 7.50075	0.685403
 7.51075	0.685407
 7.52075	0.685411
 7.53075	0.685414
 7.54075	0.685418
 7.55076	0.685421
 7.56076	0.685425
 7.57076	0.685428
 7.58076	0.685432
 7.59076	0.685435
 7.60076	0.685439
 7.61076	0.685442
 7.62076	0.685446
 7.63076	0.68545
 7.64076	0.685453
 7.65077	0.685457
 7.66077	0.68546
 7.67077	0.685464
 7.68077	0.685467
 7.69077	0.685471
 7.70077	0.685474
 7.71077	0.685478
 7.72077	0.685482
 7.73077	0.685485
 7.74077	0.685489
 7.75078	0.685492
 7.76078	0.685496
 7.77078	0.685499
 7.78078	0.685503
 7.79078	0.685506
 7.80078	0.68551
 7.81078	0.685513
 7.82078	0.685517
 7.83078	0.685521
 7.84078	0.685524
 7.85079	0.685528
 7.86079	0.685531
 7.87079	0.685535
 7.88079	0.685538
 7.89079	0.685542
 7.90079	0.685545
 7.91079	0.685549
 7.92079	0.685553
 7.93079	0.685556
 7.94079	0.68556
 7.9508	0.685563
 7.9608	0.685567
 7.9708	0.68557
 7.9808	0.685574
 7.9908	0.685577
 8.0008	0.685581
 8.0108	0.685583
 8.0208	0.685584
 8.0308	0.685586
 8.0408	0.685588
 8.05081	0.68559
 8.06081	0.685591
 8.07081	0.685593
 8.08081	0.685595
 8.09081	0.685597
 8.10081	0.685599
 8.11081	0.6856
 8.12081	0.685602
 8.13081	0.685604
 8.14081	0.685606
 8.15082	0.685607
 8.16082	0.685609
 8.17082	0.685611
 8.18082	0.685613
 8.19082	0.685614
 8.20082	0.685616
 8.21082	0.685618
 8.22082	0.68562
 8.23082	0.685622
 8.24082	0.685623
 8.25083	0.685625
 8.26083	0.685627
 8.27083	0.685629
 8.28083	0.68563
 8.29083	0.685632
 8.30083	0.685634
 8.31083	0.685636
 8.32083	0.685638
 8.33083	0.685639
 8.34083	0.685641
 8.35084	0.685643
 8.36084	0.685645
 8.37084	0.685646
 8.38084	0.685648
 8.39084	0.68565
 8.40084	0.685652
 8.41084	0.685654
 8.42084	0.685655
 8.43084	0.685657
 8.44084	0.685659
 8.45085	0.685661
 8.46085	0.685662
 8.47085	0.685664
 8.48085	0.685666
 8.49085	0.685668
 8.50085	0.685669
 8.51085	0.685671
 8.52085	0.685673
 8.53085	0.685675
 8.54085	0.685677
 8.55086	0.685678
 8.56086	0.68568
 8.57086	0.685682
 8.58086	0.685684
 8.59086	0.685685
 8.60086	0.685687
 8.61086	0.685689
 8.62086	0.685691
 8.63086	0.685693
 8.64086	0.685694
 8.65087	0.685696
 8.66087	0.685698
 8.67087	0.6857
 8.68087	0.685701
 8.69087	0.685703
 8.70087	0.685705
 8.71087	0.685707
 8.72087	0.685709
 8.73087	0.68571
 8.74087	0.685712
 8.75088	0.685714
 8.76088	0.685716
 8.77088	0.685717
 8.78088	0.685719
 8.79088	0.685721
 8.80088	0.685723
 8.81088	0.685725
 8.82088	0.685726
 8.83088	0.685728
 8.84088	0.68573
 8.85089	0.685732
 8.86089	0.685733
 8.87089	0.685735
 8.88089	0.685737
 8.89089	0.685739
 8.90089	0.68574
 8.91089	0.685742
 8.92089	0.685744
 8.93089	0.685746
 8.94089	0.685748
 8.9509	0.685749
 8.9609	0.685751
 8.9709	0.685753
 8.9809	0.685755
 8.9909	0.685756
 9.0009	0.685758
 9.0109	0.685759
 9.0209	0.68576
 9.0309	0.685762
 9.0409	0.685763
 9.05091	0.685764
 9.06091	0.685765
 9.07091	0.685766
 9.08091	0.685767
 9.09091	0.685768
 9.10091	0.685769
 9.11091	0.685771
 9.12091	0.685772
 9.13091	0.685773
 9.14091	0.685774
 9.15092	0.685775
 9.16092	0.685776
 9.17092	0.685777
 9.18092	0.685778
 9.19092	0.68578
 9.20092	0.685781
 9.21092	0.685782
 9.22092	0.685783
 9.23092	0.685784
 9.24092	0.685785
 9.25093	0.685786
 9.26093	0.685788
 9.27093	0.685789
 9.28093	0.68579
 9.29093	0.685791
 9.30093	0.685792
 9.31093	0.685793
 9.32093	0.685794
 9.33093	0.685795
 9.34093	0.685797
 9.35094	0.685798
 9.36094	0.685799
 9.37094	0.6858
 9.38094	0.685801
 9.39094	0.685802
 9.40094	0.685803
 9.41094	0.685804
 9.42094	0.685806
 9.43094	0.685807
 9.44094	0.685808
 9.45095	0.685809
 9.46095	0.68581
 9.47095	0.685811
 9.48095	0.685812
 9.49095	0.685814
 9.50095	0.685815
 9.51095	0.685816
 9.52095	0.685817
 9.53095	0.685818
 9.54095	0.685819
 9.55096	0.68582
 9.56096	0.685821
 9.57096	0.685823
 9.58096	0.685824
 9.59096	0.685825
 9.60096	0.685826
 9.61096	0.685827
 9.62096	0.685828
 9.63096	0.685829
 9.64096	0.68583
 9.65097	0.685832
 9.66097	0.685833
 9.67097	0.685834
 9.68097	0.685835
 9.69097	0.685836
 9.70097	0.685837
 9.71097	0.685838
 9.72097	0.685839
 9.73097	0.685841
 9.74097	0.685842
 9.75098	0.685843
 9.76098	0.685844
 9.77098	0.685845
 9.78098	0.685846
 9.79098	0.685847
 9.80098	0.685849
 9.81098	0.68585
 9.82098	0.685851
 9.83098	0.685852
 9.84098	0.685853
 9.85099	0.685854
 9.86099	0.685855
 9.87099	0.685856
 9.88099	0.685858
 9.89099	0.685859
 9.90099	0.68586
 9.91099	0.685861
 9.92099	0.685862
 9.93099	0.685863
 9.94099	0.685864
 9.951	0.685865
 9.961	0.685867
 9.971	0.685868
 9.981	0.685869
 9.991	0.68587
 10.001	0.685871
 10.011	0.685872
 10.021	0.685873
 10.031	0.685874
 10.041	0.685876
 10.051	0.685877
 10.061	0.685878
 10.071	0.685879
 10.081	0.68588
 10.091	0.685881
 10.101	0.685882
 10.111	0.685884
 10.121	0.685885
 10.131	0.685886
 10.141	0.685887
 10.151	0.685888
 10.161	0.685889
 10.171	0.68589
 10.181	0.685891
 10.191	0.685893
 10.201	0.685894
 10.211	0.685895
 10.221	0.685896
 10.231	0.685897
 10.241	0.685898
 10.251	0.685899
 10.261	0.6859
 10.271	0.685902
 10.281	0.685903
 10.291	0.685904
 10.301	0.685905
 10.311	0.685906
 10.321	0.685907
 10.331	0.685908
 10.341	0.685909
 10.351	0.685911
 10.361	0.685912
 10.371	0.685913
 10.381	0.685914
 10.391	0.685915
 10.401	0.685916
 10.411	0.685917
 10.421	0.685919
 10.431	0.68592
 10.441	0.685921
 10.451	0.685922
 10.461	0.685923
 10.471	0.685924
 10.481	0.685925
 10.491	0.685926
 10.5011	0.685928
 10.5111	0.685929
 10.5211	0.68593
 10.5311	0.685931
 10.5411	0.685932
 10.5511	0.685933
 10.5611	0.685934
 10.5711	0.685935
 10.5811	0.685937
 10.5911	0.685938
 10.6011	0.685939
 10.6111	0.68594
 10.6211	0.685941
 10.6311	0.685942
 10.6411	0.685943
 10.6511	0.685944
 10.6611	0.685946
 10.6711	0.685947
 10.6811	0.685948
 10.6911	0.685949
 10.7011	0.68595
 10.7111	0.685951
 10.7211	0.685952
 10.7311	0.685954
 10.7411	0.685955
 10.7511	0.685956
 10.7611	0.685957
 10.7711	0.685958
 10.7811	0.685959
 10.7911	0.68596
 10.8011	0.685961
 10.8111	0.685963
 10.8211	0.685964
 10.8311	0.685965
 10.8411	0.685966
 10.8511	0.685967
 10.8611	0.685968
 10.8711	0.685969
 10.8811	0.68597
 10.8911	0.685972
 10.9011	0.685973
 10.9111	0.685974
 10.9211	0.685975
 10.9311	0.685976
 10.9411	0.685977
 10.9511	0.685978
 10.9611	0.68598
 10.9711	0.685981
 10.9811	0.685982
 10.9911	0.685983
 11.0011	0.685984
 11.0111	0.685985
 11.0211	0.685987
 11.0311	0.685988
 11.0411	0.685989
 11.0511	0.68599
 11.0611	0.685992
 11.0711	0.685993
 11.0811	0.685994
 11.0911	0.685996
 11.1011	0.685997
 11.1111	0.685998
 11.1211	0.686
 11.1311	0.686001
 11.1411	0.686002
 11.1511	0.686003
 11.1611	0.686005
 11.1711	0.686006
 11.1811	0.686007
 11.1911	0.686009
 11.2011	0.68601
 11.2111	0.686011
 11.2211	0.686012
 11.2311	0.686014
 11.2411	0.686015
 11.2511	0.686016
 11.2611	0.686018
 11.2711	0.686019
 11.2811	0.68602
 11.2911	0.686021
 11.3011	0.686023
 11.3111	0.686024
 11.3211	0.686025
 11.3311	0.686027
 11.3411	0.686028
 11.3511	0.686029
 11.3611	0.686031
 11.3711	0.686032
 11.3811	0.686033
 11.3911	0.686034
 11.4011	0.686036
 11.4111	0.686037
 11.4211	0.686038
 11.4311	0.68604
 11.4411	0.686041
 11.4511	0.686042
 11.4611	0.686043
 11.4711	0.686045
 11.4811	0.686046
 11.4911	0.686047
 11.5012	0.686049
 11.5112	0.68605
 11.5212	0.686051
 11.5312	0.686052
 11.5412	0.686054
 11.5512	0.686055
 11.5612	0.686056
 11.5712	0.686058
 11.5812	0.686059
 11.5912	0.68606
 11.6012	0.686061
 11.6112	0.686063
 11.6212	0.686064
 11.6312	0.686065
 11.6412	0.686067
 11.6512	0.686068
 11.6612	0.686069
 11.6712	0.686071
 11.6812	0.686072
 11.6912	0.686073
 11.7012	0.686074
 11.7112	0.686076
 11.7212	0.686077
 11.7312	0.686078
 11.7412	0.68608
 11.7512	0.686081
 11.7612	0.686082
 11.7712	0.686083
 11.7812	0.686085
 11.7912	0.686086
 11.8012	0.686087
 11.8112	0.686089
 11.8212	0.68609
 11.8312	0.686091
 11.8412	0.686092
 11.8512	0.686094
 11.8612	0.686095
 11.8712	0.686096
 11.8812	0.686098
 11.8912	0.686099
 11.9012	0.6861
 11.9112	0.686102
 11.9212	0.686103
 11.9312	0.686104
 11.9412	0.686105
 11.9512	0.686107
 11.9612	0.686108
 11.9712	0.686109
 11.9812	0.686111
 11.9912	0.686112
 12.0012	0.686113
 12.0112	0.686114
 12.0212	0.686114
 12.0312	0.686115
 12.0412	0.686116
 12.0512	0.686116
 12.0612	0.686117
 12.0712	0.686118
 12.0812	0.686118
 12.0912	0.686119
 12.1012	0.68612
 12.1112	0.68612
 12.1212	0.686121
 12.1312	0.686121
 12.1412	0.686122
 12.1512	0.686123
 12.1612	0.686123
 12.1712	0.686124
 12.1812	0.686125
 12.1912	0.686125
 12.2012	0.686126
 12.2112	0.686127
 12.2212	0.686127
 12.2312	0.686128
 12.2412	0.686129
 12.2512	0.686129
 12.2612	0.68613
 12.2712	0.68613
 12.2812	0.686131
 12.2912	0.686132
 12.3012	0.686132
 12.3112	0.686133
 12.3212	0.686134
 12.3312	0.686134
 12.3412	0.686135
 12.3512	0.686136
 12.3612	0.686136
 12.3712	0.686137
 12.3812	0.686138
 12.3912	0.686138
 12.4012	0.686139
 12.4112	0.68614
 12.4212	0.68614
 12.4312	0.686141
 12.4412	0.686141
 12.4512	0.686142
 12.4612	0.686143
 12.4712	0.686143
 12.4812	0.686144
 12.4912	0.686145
 12.5013	0.686145
 12.5113	0.686146
 12.5213	0.686147
 12.5313	0.686147
 12.5413	0.686148
 12.5513	0.686149
 12.5613	0.686149
 12.5713	0.68615
 12.5813	0.68615
 12.5913	0.686151
 12.6013	0.686152
 12.6113	0.686152
 12.6213	0.686153
 12.6313	0.686154
 12.6413	0.686154
 12.6513	0.686155
 12.6613	0.686156
 12.6713	0.686156
 12.6813	0.686157
 12.6913	0.686158
 12.7013	0.686158
 12.7113	0.686159
 12.7213	0.68616
 12.7313	0.68616
 12.7413	0.686161
 12.7513	0.686161
 12.7613	0.686162
 12.7713	0.686163
 12.7813	0.686163
 12.7913	0.686164
 12.8013	0.686165
 12.8113	0.686165
 12.8213	0.686166
 12.8313	0.686167
 12.8413	0.686167
 12.8513	0.686168
 12.8613	0.686169
 12.8713	0.686169
 12.8813	0.68617
 12.8913	0.68617
 12.9013	0.686171
 12.9113	0.686172
 12.9213	0.686172
 12.9313	0.686173
 12.9413	0.686174
 12.9513	0.686174
 12.9613	0.686175
 12.9713	0.686176
 12.9813	0.686176
 12.9913	0.686177
 13.0013	0.686178
 13.0113	0.686179
 13.0213	0.686181
 13.0313	0.686183
 13.0413	0.686184
 13.0513	0.686186
 13.0613	0.686187
 13.0713	0.686189
 13.0813	0.686191
 13.0913	0.686192
 13.1013	0.686194
 13.1113	0.686195
 13.1213	0.686197
 13.1313	0.686199
 13.1413	0.6862
 13.1513	0.686202
 13.1613	0.686204
 13.1713	0.686205
 13.1813	0.686207
 13.1913	0.686208
 13.2013	0.68621
 13.2113	0.686212
 13.2213	0.686213
 13.2313	0.686215
 13.2413	0.686216
 13.2513	0.686218
 13.2613	0.68622
 13.2713	0.686221
 13.2813	0.686223
 13.2913	0.686224
 13.3013	0.686226
 13.3113	0.686228
 13.3213	0.686229
 13.3313	0.686231
 13.3413	0.686233
 13.3513	0.686234
 13.3613	0.686236
 13.3713	0.686237
 13.3813	0.686239
 13.3913	0.686241
 13.4013	0.686242
 13.4113	0.686244
 13.4213	0.686245
 13.4313	0.686247
 13.4413	0.686249
 13.4513	0.68625
 13.4613	0.686252
 13.4713	0.686254
 13.4813	0.686255
 13.4913	0.686257
 13.5014	0.686258
 13.5114	0.68626
 13.5214	0.686262
 13.5314	0.686263
 13.5414	0.686265
 13.5514	0.686266
 13.5614	0.686268
 13.5714	0.68627
 13.5814	0.686271
 13.5914	0.686273
 13.6014	0.686275
 13.6114	0.686276
 13.6214	0.686278
 13.6314	0.686279
 13.6414	0.686281
 13.6514	0.686283
 13.6614	0.686284
 13.6714	0.686286
 13.6814	0.686287
 13.6914	0.686289
 13.7014	0.686291
 13.7114	0.686292
 13.7214	0.686294
 13.7314	0.686295
 13.7414	0.686297
 13.7514	0.686299
 13.7614	0.6863
 13.7714	0.686302
 13.7814	0.686304
 13.7914	0.686305
 13.8014	0.686307
 13.8114	0.686308
 13.8214	0.68631
 13.8314	0.686312
 13.8414	0.686313
 13.8514	0.686315
 13.8614	0.686316
 13.8714	0.686318
 13.8814	0.68632
 13.8914	0.686321
 13.9014	0.686323
 13.9114	0.686325
 13.9214	0.686326
 13.9314	0.686328
 13.9414	0.686329
 13.9514	0.686331
 13.9614	0.686333
 13.9714	0.686334
 13.9814	0.686336
 13.9914	0.686337
 14.0014	0.686339
 14.0114	0.686341
 14.0214	0.686342
 14.0314	0.686344
 14.0414	0.686345
 14.0514	0.686347
 14.0614	0.686349
 14.0714	0.68635
 14.0814	0.686352
 14.0914	0.686354
 14.1014	0.686355
 14.1114	0.686357
 14.1214	0.686358
 14.1314	0.68636
 14.1414	0.686362
 14.1514	0.686363
 14.1614	0.686365
 14.1714	0.686366
 14.1814	0.686368
 14.1914	0.68637
 14.2014	0.686371
 14.2114	0.686373
 14.2214	0.686375
 14.2314	0.686376
 14.2414	0.686378
 14.2514	0.686379
 14.2614	0.686381
 14.2714	0.686383
 14.2814	0.686384
 14.2914	0.686386
 14.3014	0.686387
 14.3114	0.686389
 14.3214	0.686391
 14.3314	0.686392
 14.3414	0.686394
 14.3514	0.686395
 14.3614	0.686397
 14.3714	0.686399
 14.3814	0.6864
 14.3914	0.686402
 14.4014	0.686404
 14.4114	0.686405
 14.4214	0.686407
 14.4314	0.686408
 14.4414	0.68641
 14.4514	0.686412
 14.4614	0.686413
 14.4714	0.686415
 14.4814	0.686416
 14.4914	0.686418
 14.5015	0.68642
 14.5115	0.686421
 14.5215	0.686423
 14.5315	0.686425
 14.5415	0.686426
 14.5515	0.686428
 14.5615	0.686429
 14.5715	0.686431
 14.5815	0.686433
 14.5915	0.686434
 14.6015	0.686436
 14.6115	0.686437
 14.6215	0.686439
 14.6315	0.686441
 14.6415	0.686442
 14.6515	0.686444
 14.6615	0.686446
 14.6715	0.686447
 14.6815	0.686449
 14.6915	0.68645
 14.7015	0.686452
 14.7115	0.686454
 14.7215	0.686455
 14.7315	0.686457
 14.7415	0.686458
 14.7515	0.68646
 14.7615	0.686462
 14.7715	0.686463
 14.7815	0.686465
 14.7915	0.686466
 14.8015	0.686468
 14.8115	0.68647
 14.8215	0.686471
 14.8315	0.686473
 14.8415	0.686475
 14.8515	0.686476
 14.8615	0.686478
 14.8715	0.686479
 14.8815	0.686481
 14.8915	0.686483
 14.9015	0.686484
 14.9115	0.686486
 14.9215	0.686487
 14.9315	0.686489
 14.9415	0.686491
 14.9515	0.686492
 14.9615	0.686494
 14.9715	0.686496
 14.9815	0.686497
 14.9915	0.686499
 15.0015	0.6865
 15.0115	0.686501
 15.0215	0.686501
 15.0315	0.686502
 15.0415	0.686502
 15.0515	0.686503
 15.0615	0.686503
 15.0715	0.686504
 15.0815	0.686504
 15.0915	0.686505
 15.1015	0.686505
 15.1115	0.686506
 15.1215	0.686506
 15.1315	0.686506
 15.1415	0.686507
 15.1515	0.686507
 15.1615	0.686508
 15.1715	0.686508
 15.1815	0.686509
 15.1915	0.686509
 15.2015	0.68651
 15.2115	0.68651
 15.2215	0.686511
 15.2315	0.686511
 15.2415	0.686512
 15.2515	0.686512
 15.2615	0.686513
 15.2715	0.686513
 15.2815	0.686514
 15.2915	0.686514
 15.3015	0.686515
 15.3115	0.686515
 15.3215	0.686516
 15.3315	0.686516
 15.3415	0.686517
 15.3515	0.686517
 15.3615	0.686518
 15.3715	0.686518
 15.3815	0.686519
 15.3915	0.686519
 15.4015	0.68652
 15.4115	0.68652
 15.4215	0.686521
 15.4315	0.686521
 15.4415	0.686521
 15.4515	0.686522
 15.4615	0.686522
 15.4715	0.686523
 15.4815	0.686523
 15.4915	0.686524
 15.5016	0.686524
 15.5116	0.686525
 15.5216	0.686525
 15.5316	0.686526
 15.5416	0.686526
 15.5516	0.686527
 15.5616	0.686527
 15.5716	0.686528
 15.5816	0.686528
 15.5916	0.686529
 15.6016	0.686529
 15.6116	0.68653
 15.6216	0.68653
 15.6316	0.686531
 15.6416	0.686531
 15.6516	0.686532
 15.6616	0.686532
 15.6716	0.686533
 15.6816	0.686533
 15.6916	0.686534
 15.7016	0.686534
 15.7116	0.686535
 15.7216	0.686535
 15.7316	0.686536
 15.7416	0.686536
 15.7516	0.686536
 15.7616	0.686537
 15.7716	0.686537
 15.7816	0.686538
 15.7916	0.686538
 15.8016	0.686539
 15.8116	0.686539
 15.8216	0.68654
 15.8316	0.68654
 15.8416	0.686541
 15.8516	0.686541
 15.8616	0.686542
 15.8716	0.686542
 15.8816	0.686543
 15.8916	0.686543
 15.9016	0.686544
 15.9116	0.686544
 15.9216	0.686545
 15.9316	0.686545
 15.9416	0.686546
 15.9516	0.686546
 15.9616	0.686547
 15.9716	0.686547
 15.9816	0.686548
 15.9916	0.686548
 16.0016	0.686549
 16.0116	0.68655
 16.0216	0.686551
 16.0316	0.686552
 16.0416	0.686553
 16.0516	0.686554
 16.0616	0.686554
 16.0716	0.686555
 16.0816	0.686556
 16.0916	0.686557
 16.1016	0.686558
 16.1116	0.686559
 16.1216	0.68656
 16.1316	0.686561
 16.1416	0.686562
 16.1516	0.686563
 16.1616	0.686564
 16.1716	0.686565
 16.1816	0.686566
 16.1916	0.686567
 16.2016	0.686568
 16.2116	0.686569
 16.2216	0.68657
 16.2316	0.686571
 16.2416	0.686572
 16.2516	0.686573
 16.2616	0.686574
 16.2716	0.686575
 16.2816	0.686576
 16.2916	0.686577
 16.3016	0.686578
 16.3116	0.686579
 16.3216	0.68658
 16.3316	0.686581
 16.3416	0.686582
 16.3516	0.686583
 16.3616	0.686584
 16.3716	0.686584
 16.3816	0.686585
 16.3916	0.686586
 16.4016	0.686587
 16.4116	0.686588
 16.4216	0.686589
 16.4316	0.68659
 16.4416	0.686591
 16.4516	0.686592
 16.4616	0.686593
 16.4716	0.686594
 16.4816	0.686595
 16.4916	0.686596
 16.5017	0.686597
 16.5117	0.686598
 16.5217	0.686599
 16.5317	0.6866
 16.5417	0.686601
 16.5517	0.686602
 16.5617	0.686603
 16.5717	0.686604
 16.5817	0.686605
 16.5917	0.686606
 16.6017	0.686607
 16.6117	0.686608
 16.6217	0.686609
 16.6317	0.68661
 16.6417	0.686611
 16.6517	0.686612
 16.6617	0.686613
 16.6717	0.686614
 16.6817	0.686614
 16.6917	0.686615
 16.7017	0.686616
 16.7117	0.686617
 16.7217	0.686618
 16.7317	0.686619
 16.7417	0.68662
 16.7517	0.686621
 16.7617	0.686622
 16.7717	0.686623
 16.7817	0.686624
 16.7917	0.686625
 16.8017	0.686626
 16.8117	0.686627
 16.8217	0.686628
 16.8317	0.686629
 16.8417	0.68663
 16.8517	0.686631
 16.8617	0.686632
 16.8717	0.686633
 16.8817	0.686634
 16.8917	0.686635
 16.9017	0.686636
 16.9117	0.686637
 16.9217	0.686638
 16.9317	0.686639
 16.9417	0.68664
 16.9517	0.686641
 16.9617	0.686642
 16.9717	0.686643
 16.9817	0.686644
 16.9917	0.686644
 17.0017	0.686645
 17.0117	0.686646
 17.0217	0.686647
 17.0317	0.686648
 17.0417	0.686649
 17.0517	0.686649
 17.0617	0.68665
 17.0717	0.686651
 17.0817	0.686652
 17.0917	0.686653
 17.1017	0.686653
 17.1117	0.686654
 17.1217	0.686655
 17.1317	0.686656
 17.1417	0.686657
 17.1517	0.686658
 17.1617	0.686658
 17.1717	0.686659
 17.1817	0.68666
 17.1917	0.686661
 17.2017	0.686662
 17.2117	0.686662
 17.2217	0.686663
 17.2317	0.686664
 17.2417	0.686665
 17.2517	0.686666
 17.2617	0.686666
 17.2717	0.686667
 17.2817	0.686668
 17.2917	0.686669
 17.3017	0.68667
 17.3117	0.68667
 17.3217	0.686671
 17.3317	0.686672
 17.3417	0.686673
 17.3517	0.686674
 17.3617	0.686674
 17.3717	0.686675
 17.3817	0.686676
 17.3917	0.686677
 17.4017	0.686678
 17.4117	0.686678
 17.4217	0.686679
 17.4317	0.68668
 17.4417	0.686681
 17.4517	0.686682
 17.4617	0.686683
 17.4717	0.686683
 17.4817	0.686684
 17.4917	0.686685
 17.5018	0.686686
 17.5118	0.686687
 17.5218	0.686687
 17.5318	0.686688
 17.5418	0.686689
 17.5518	0.68669
 17.5618	0.686691
 17.5718	0.686691
 17.5818	0.686692
 17.5918	0.686693
 17.6018	0.686694
 17.6118	0.686695
 17.6218	0.686695
 17.6318	0.686696
 17.6418	0.686697
 17.6518	0.686698
 17.6618	0.686699
 17.6718	0.686699
 17.6818	0.6867
 17.6918	0.686701
 17.7018	0.686702
 17.7118	0.686703
 17.7218	0.686704
 17.7318	0.686704
 17.7418	0.686705
 17.7518	0.686706
 17.7618	0.686707
 17.7718	0.686708
 17.7818	0.686708
 17.7918	0.686709
 17.8018	0.68671
 17.8118	0.686711
 17.8218	0.686712
 17.8318	0.686712
 17.8418	0.686713
 17.8518	0.686714
 17.8618	0.686715
 17.8718	0.686716
 17.8818	0.686716
 17.8918	0.686717
 17.9018	0.686718
 17.9118	0.686719
 17.9218	0.68672
 17.9318	0.68672
 17.9418	0.686721
 17.9518	0.686722
 17.9618	0.686723
 17.9718	0.686724
 17.9818	0.686724
 17.9918	0.686725
 18.0018	0.686726
 18.0118	0.686727
 18.0218	0.686728
 18.0318	0.68673
 18.0418	0.686731
 18.0518	0.686732
 18.0618	0.686733
 18.0718	0.686734
 18.0818	0.686735
 18.0918	0.686736
 18.1018	0.686737
 18.1118	0.686739
 18.1218	0.68674
 18.1318	0.686741
 18.1418	0.686742
 18.1518	0.686743
 18.1618	0.686744
 18.1718	0.686745
 18.1818	0.686746
 18.1918	0.686748
 18.2018	0.686749
 18.2118	0.68675
 18.2218	0.686751
 18.2318	0.686752
 18.2418	0.686753
 18.2518	0.686754
 18.2618	0.686756
 18.2718	0.686757
 18.2818	0.686758
 18.2918	0.686759
 18.3018	0.68676
 18.3118	0.686761
 18.3218	0.686762
 18.3318	0.686763
 18.3418	0.686765
 18.3518	0.686766
 18.3618	0.686767
 18.3718	0.686768
 18.3818	0.686769
 18.3918	0.68677
 18.4018	0.686771
 18.4118	0.686772
 18.4218	0.686774
 18.4318	0.686775
 18.4418	0.686776
 18.4518	0.686777
 18.4618	0.686778
 18.4718	0.686779
 18.4818	0.68678
 18.4918	0.686781
 18.5019	0.686783
 18.5119	0.686784
 18.5219	0.686785
 18.5319	0.686786
 18.5419	0.686787
 18.5519	0.686788
 18.5619	0.686789
 18.5719	0.686791
 18.5819	0.686792
 18.5919	0.686793
 18.6019	0.686794
 18.6119	0.686795
 18.6219	0.686796
 18.6319	0.686797
 18.6419	0.686798
 18.6519	0.6868
 18.6619	0.686801
 18.6719	0.686802
 18.6819	0.686803
 18.6919	0.686804
 18.7019	0.686805
 18.7119	0.686806
 18.7219	0.686807
 18.7319	0.686809
 18.7419	0.68681
 18.7519	0.686811
 18.7619	0.686812
 18.7719	0.686813
 18.7819	0.686814
 18.7919	0.686815
 18.8019	0.686816
 18.8119	0.686818
 18.8219	0.686819
 18.8319	0.68682
 18.8419	0.686821
 18.8519	0.686822
 18.8619	0.686823
 18.8719	0.686824
 18.8819	0.686826
 18.8919	0.686827
 18.9019	0.686828
 18.9119	0.686829
 18.9219	0.68683
 18.9319	0.686831
 18.9419	0.686832
 18.9519	0.686833
 18.9619	0.686835
 18.9719	0.686836
 18.9819	0.686837
 18.9919	0.686838
 19.0019	0.686839
 19.0119	0.68684
 19.0219	0.686841
 19.0319	0.686841
 19.0419	0.686842
 19.0519	0.686843
 19.0619	0.686844
 19.0719	0.686845
 19.0819	0.686845
 19.0919	0.686846
 19.1019	0.686847
 19.1119	0.686848
 19.1219	0.686849
 19.1319	0.68685
 19.1419	0.68685
 19.1519	0.686851
 19.1619	0.686852
 19.1719	0.686853
 19.1819	0.686854
 19.1919	0.686854
 19.2019	0.686855
 19.2119	0.686856
 19.2219	0.686857
 19.2319	0.686858
 19.2419	0.686858
 19.2519	0.686859
 19.2619	0.68686
 19.2719	0.686861
 19.2819	0.686862
 19.2919	0.686862
 19.3019	0.686863
 19.3119	0.686864
 19.3219	0.686865
 19.3319	0.686866
 19.3419	0.686866
 19.3519	0.686867
 19.3619	0.686868
 19.3719	0.686869
 19.3819	0.68687
 19.3919	0.68687
 19.4019	0.686871
 19.4119	0.686872
 19.4219	0.686873
 19.4319	0.686874
 19.4419	0.686875
 19.4519	0.686875
 19.4619	0.686876
 19.4719	0.686877
 19.4819	0.686878
 19.4919	0.686879
 19.502	0.686879
 19.512	0.68688
 19.522	0.686881
 19.532	0.686882
 19.542	0.686883
 19.552	0.686883
 19.562	0.686884
 19.572	0.686885
 19.582	0.686886
 19.592	0.686887
 19.602	0.686887
 19.612	0.686888
 19.622	0.686889
 19.632	0.68689
 19.642	0.686891
 19.652	0.686891
 19.662	0.686892
 19.672	0.686893
 19.682	0.686894
 19.692	0.686895
 19.702	0.686895
 19.712	0.686896
 19.722	0.686897
 19.732	0.686898
 19.742	0.686899
 19.752	0.6869
 19.762	0.6869
 19.772	0.686901
 19.782	0.686902
 19.792	0.686903
 19.802	0.686904
 19.812	0.686904
 19.822	0.686905
 19.832	0.686906
 19.842	0.686907
 19.852	0.686908
 19.862	0.686908
 19.872	0.686909
 19.882	0.68691
 19.892	0.686911
 19.902	0.686912
 19.912	0.686912
 19.922	0.686913
 19.932	0.686914
 19.942	0.686915
 19.952	0.686916
 19.962	0.686916
 19.972	0.686917
 19.982	0.686918
 19.992	0.686919
 20.002	0.68692
 20.012	0.68692
 20.022	0.686921
 20.032	0.686921
 20.042	0.686922
 20.052	0.686923
 20.062	0.686923
 20.072	0.686924
 20.082	0.686924
 20.092	0.686925
 20.102	0.686925
 20.112	0.686926
 20.122	0.686927
 20.132	0.686927
 20.142	0.686928
 20.152	0.686928
 20.162	0.686929
 20.172	0.68693
 20.182	0.68693
 20.192	0.686931
 20.202	0.686931
 20.212	0.686932
 20.222	0.686932
 20.232	0.686933
 20.242	0.686934
 20.252	0.686934
 20.262	0.686935
 20.272	0.686935
 20.282	0.686936
 20.292	0.686937
 20.302	0.686937
 20.312	0.686938
 20.322	0.686938
 20.332	0.686939
 20.342	0.686939
 20.352	0.68694
 20.362	0.686941
 20.372	0.686941
 20.382	0.686942
 20.392	0.686942
 20.402	0.686943
 20.412	0.686943
 20.422	0.686944
 20.432	0.686945
 20.442	0.686945
 20.452	0.686946
 20.462	0.686946
 20.472	0.686947
 20.482	0.686948
 20.492	0.686948
 20.5021	0.686949
 20.5121	0.686949
 20.5221	0.68695
 20.5321	0.68695
 20.5421	0.686951
 20.5521	0.686952
 20.5621	0.686952
 20.5721	0.686953
 20.5821	0.686953
 20.5921	0.686954
 20.6021	0.686955
 20.6121	0.686955
 20.6221	0.686956
 20.6321	0.686956
 20.6421	0.686957
 20.6521	0.686957
 20.6621	0.686958
 20.6721	0.686959
 20.6821	0.686959
 20.6921	0.68696
 20.7021	0.68696
 20.7121	0.686961
 20.7221	0.686961
 20.7321	0.686962
 20.7421	0.686963
 20.7521	0.686963
 20.7621	0.686964
 20.7721	0.686964
 20.7821	0.686965
 20.7921	0.686966
 20.8021	0.686966
 20.8121	0.686967
 20.8221	0.686967
 20.8321	0.686968
 20.8421	0.686968
 20.8521	0.686969
 20.8621	0.68697
 20.8721	0.68697
 20.8821	0.686971
 20.8921	0.686971
 20.9021	0.686972
 20.9121	0.686973
 20.9221	0.686973
 20.9321	0.686974
 20.9421	0.686974
 20.9521	0.686975
 20.9621	0.686975
 20.9721	0.686976
 20.9821	0.686977
 20.9921	0.686977
 21.0021	0.686978
 21.0121	0.686978
 21.0221	0.686979
 21.0321	0.686979
 21.0421	0.68698
 21.0521	0.686981
 21.0621	0.686981
 21.0721	0.686982
 21.0821	0.686982
 21.0921	0.686983
 21.1021	0.686984
 21.1121	0.686984
 21.1221	0.686985
 21.1321	0.686985
 21.1421	0.686986
 21.1521	0.686986
 21.1621	0.686987
 21.1721	0.686988
 21.1821	0.686988
 21.1921	0.686989
 21.2021	0.686989
 21.2121	0.68699
 21.2221	0.686991
 21.2321	0.686991
 21.2421	0.686992
 21.2521	0.686992
 21.2621	0.686993
 21.2721	0.686993
 21.2821	0.686994
 21.2921	0.686995
 21.3021	0.686995
 21.3121	0.686996
 21.3221	0.686996
 21.3321	0.686997
 21.3421	0.686997
 21.3521	0.686998
 21.3621	0.686999
 21.3721	0.686999
 21.3821	0.687
 21.3921	0.687
 21.4021	0.687001
 21.4121	0.687002
 21.4221	0.687002
 21.4321	0.687003
 21.4421	0.687003
 21.4521	0.687004
 21.4621	0.687004
 21.4721	0.687005
 21.4821	0.687006
 21.4921	0.687006
 21.5022	0.687007
 21.5122	0.687007
 21.5222	0.687008
 21.5322	0.687009
 21.5422	0.687009
 21.5522	0.68701
 21.5622	0.68701
 21.5722	0.687011
 21.5822	0.687011
 21.5922	0.687012
 21.6022	0.687013
 21.6122	0.687013
 21.6222	0.687014
 21.6322	0.687014
 21.6422	0.687015
 21.6522	0.687015
 21.6622	0.687016
 21.6722	0.687017
 21.6822	0.687017
 21.6922	0.687018
 21.7022	0.687018
 21.7122	0.687019
 21.7222	0.68702
 21.7322	0.68702
 21.7422	0.687021
 21.7522	0.687021
 21.7622	0.687022
 21.7722	0.687022
 21.7822	0.687023
 21.7922	0.687024
 21.8022	0.687024
 21.8122	0.687025
 21.8222	0.687025
 21.8322	0.687026
 21.8422	0.687027
 21.8522	0.687027
 21.8622	0.687028
 21.8722	0.687028
 21.8822	0.687029
 21.8922	0.687029
 21.9022	0.68703
 21.9122	0.687031
 21.9222	0.687031
 21.9322	0.687032
 21.9422	0.687032
 21.9522	0.687033
 21.9622	0.687033
 21.9722	0.687034
 21.9822	0.687035
 21.9922	0.687035
 22.0022	0.687036
 22.0122	0.687036
 22.0222	0.687037
 22.0322	0.687038
 22.0422	0.687038
 22.0522	0.687039
 22.0622	0.687039
 22.0722	0.68704
 22.0822	0.68704
 22.0922	0.687041
 22.1022	0.687042
 22.1122	0.687042
 22.1222	0.687043
 22.1322	0.687043
 22.1422	0.687044
 22.1522	0.687045
 22.1622	0.687045
 22.1722	0.687046
 22.1822	0.687046
 22.1922	0.687047
 22.2022	0.687047
 22.2122	0.687048
 22.2222	0.687049
 22.2322	0.687049
 22.2422	0.68705
 22.2522	0.68705
 22.2622	0.687051
 22.2722	0.687051
 22.2822	0.687052
 22.2922	0.687053
 22.3022	0.687053
 22.3122	0.687054
 22.3222	0.687054
 22.3322	0.687055
 22.3422	0.687056
 22.3522	0.687056
 22.3622	0.687057
 22.3722	0.687057
 22.3822	0.687058
 22.3922	0.687058
 22.4022	0.687059
 22.4122	0.68706
 22.4222	0.68706
 22.4322	0.687061
 22.4422	0.687061
 22.4522	0.687062
 22.4622	0.687063
 22.4722	0.687063
 22.4822	0.687064
 22.4922	0.687064
 22.5023	0.687065
 22.5123	0.687065
 22.5223	0.687066
 22.5323	0.687067
 22.5423	0.687067
 22.5523	0.687068
 22.5623	0.687068
 22.5723	0.687069
 22.5823	0.687069
 22.5923	0.68707
 22.6023	0.687071
 22.6123	0.687071
 22.6223	0.687072
 22.6323	0.687072
 22.6423	0.687073
 22.6523	0.687074
 22.6623	0.687074
 22.6723	0.687075
 22.6823	0.687075
 22.6923	0.687076
 22.7023	0.687076
 22.7123	0.687077
 22.7223	0.687078
 22.7323	0.687078
 22.7423	0.687079
 22.7523	0.687079
 22.7623	0.68708
 22.7723	0.687081
 22.7823	0.687081
 22.7923	0.687082
 22.8023	0.687082
 22.8123	0.687083
 22.8223	0.687083
 22.8323	0.687084
 22.8423	0.687085
 22.8523	0.687085
 22.8623	0.687086
 22.8723	0.687086
 22.8823	0.687087
 22.8923	0.687088
 22.9023	0.687088
 22.9123	0.687089
 22.9223	0.687089
 22.9323	0.68709
 22.9423	0.68709
 22.9523	0.687091
 22.9623	0.687092
 22.9723	0.687092
 22.9823	0.687093
 22.9923	0.687093
 23.0023	0.687094
 23.0123	0.687094
 23.0223	0.687095
 23.0323	0.687096
 23.0423	0.687096
 23.0523	0.687097
 23.0623	0.687097
 23.0723	0.687098
 23.0823	0.687099
 23.0923	0.687099
 23.1023	0.6871
 23.1123	0.6871
 23.1223	0.687101
 23.1323	0.687101
 23.1423	0.687102
 23.1523	0.687103
 23.1623	0.687103
 23.1723	0.687104
 23.1823	0.687104
 23.1923	0.687105
 23.2023	0.687106
 23.2123	0.687106
 23.2223	0.687107
 23.2323	0.687107
 23.2423	0.687108
 23.2523	0.687108
 23.2623	0.687109
 23.2723	0.68711
 23.2823	0.68711
 23.2923	0.687111
 23.3023	0.687111
 23.3123	0.687112
 23.3223	0.687112
 23.3323	0.687113
 23.3423	0.687114
 23.3523	0.687114
 23.3623	0.687115
 23.3723	0.687115
 23.3823	0.687116
 23.3923	0.687117
 23.4023	0.687117
 23.4123	0.687118
 23.4223	0.687118
 23.4323	0.687119
 23.4423	0.687119
 23.4523	0.68712
 23.4623	0.687121
 23.4723	0.687121
 23.4823	0.687122
 23.4923	0.687122
 23.5024	0.687123
 23.5124	0.687124
 23.5224	0.687124
 23.5324	0.687125
 23.5424	0.687125
 23.5524	0.687126
 23.5624	0.687126
 23.5724	0.687127
 23.5824	0.687128
 23.5924	0.687128
 23.6024	0.687129
 23.6124	0.687129
 23.6224	0.68713
 23.6324	0.68713
 23.6424	0.687131
 23.6524	0.687132
 23.6624	0.687132
 23.6724	0.687133
 23.6824	0.687133
 23.6924	0.687134
 23.7024	0.687135
 23.7124	0.687135
 23.7224	0.687136
 23.7324	0.687136
 23.7424	0.687137
 23.7524	0.687137
 23.7624	0.687138
 23.7724	0.687139
 23.7824	0.687139
 23.7924	0.68714
 23.8024	0.68714
 23.8124	0.687141
 23.8224	0.687142
 23.8324	0.687142
 23.8424	0.687143
 23.8524	0.687143
 23.8624	0.687144
 23.8724	0.687144
 23.8824	0.687145
 23.8924	0.687146
 23.9024	0.687146
 23.9124	0.687147
 23.9224	0.687147
 23.9324	0.687148
 23.9424	0.687148
 23.9524	0.687149
 23.9624	0.68715
 23.9724	0.68715
 23.9824	0.687151
 23.9924	0.687151
 24.0024	0.687152
 24.0124	0.687153
 24.0224	0.687153
 24.0324	0.687154
 24.0424	0.687154
 24.0524	0.687155
 24.0624	0.687155
 24.0724	0.687156
 24.0824	0.687157
 24.0924	0.687157
 24.1024	0.687158
 24.1124	0.687158
 24.1224	0.687159
 24.1324	0.68716
 24.1424	0.68716
 24.1524	0.687161
 24.1624	0.687161
 24.1724	0.687162
 24.1824	0.687162
 24.1924	0.687163
 24.2024	0.687164
 24.2124	0.687164
 24.2224	0.687165
 24.2324	0.687165
 24.2424	0.687166
 24.2524	0.687166
 24.2624	0.687167
 24.2724	0.687168
 24.2824	0.687168
 24.2924	0.687169
 24.3024	0.687169
 24.3124	0.68717
 24.3224	0.687171
 24.3324	0.687171
 24.3424	0.687172
 24.3524	0.687172
 24.3624	0.687173
 24.3724	0.687173
 24.3824	0.687174
 24.3924	0.687175
 24.4024	0.687175
 24.4124	0.687176
 24.4224	0.687176
 24.4324	0.687177
 24.4424	0.687178
 24.4524	0.687178
 24.4624	0.687179
 24.4724	0.687179
 24.4824	0.68718
 24.4924	0.68718
 24.5025	0.687181
 24.5125	0.687182
 24.5225	0.687182
 24.5325	0.687183
 24.5425	0.687183
 24.5525	0.687184
 24.5625	0.687184
 24.5725	0.687185
 24.5825	0.687186
 24.5925	0.687186
 24.6025	0.687187
 24.6125	0.687187
 24.6225	0.687188
 24.6325	0.687189
 24.6425	0.687189
 24.6525	0.68719
 24.6625	0.68719
 24.6725	0.687191
 24.6825	0.687191
 24.6925	0.687192
 24.7025	0.687193
 24.7125	0.687193
 24.7225	0.687194
 24.7325	0.687194
 24.7425	0.687195
 24.7525	0.687196
 24.7625	0.687196
 24.7725	0.687197
 24.7825	0.687197
 24.7925	0.687198
 24.8025	0.687198
 24.8125	0.687199
 24.8225	0.6872
 24.8325	0.6872
 24.8425	0.687201
 24.8525	0.687201
 24.8625	0.687202
 24.8725	0.687202
 24.8825	0.687203
 24.8925	0.687204
 24.9025	0.687204
 24.9125	0.687205
 24.9225	0.687205
 24.9325	0.687206
 24.9425	0.687207
 24.9525	0.687207
 24.9625	0.687208
 24.9725	0.687208
 24.9825	0.687209
 24.9925	0.687209
 25.0025	0.68721
 25.0125	0.687211
 25.0225	0.687212
 25.0325	0.687213
 25.0425	0.687214
 25.0525	0.687214
 25.0625	0.687215
 25.0725	0.687216
 25.0825	0.687217
 25.0925	0.687218
 25.1025	0.687219
 25.1125	0.68722
 25.1225	0.687221
 25.1325	0.687221
 25.1425	0.687222
 25.1525	0.687223
 25.1625	0.687224
 25.1725	0.687225
 25.1825	0.687226
 25.1925	0.687227
 25.2025	0.687228
 25.2125	0.687228
 25.2225	0.687229
 25.2325	0.68723
 25.2425	0.687231
 25.2525	0.687232
 25.2625	0.687233
 25.2725	0.687234
 25.2825	0.687235
 25.2925	0.687235
 25.3025	0.687236
 25.3125	0.687237
 25.3225	0.687238
 25.3325	0.687239
 25.3425	0.68724
 25.3525	0.687241
 25.3625	0.687241
 25.3725	0.687242
 25.3825	0.687243
 25.3925	0.687244
 25.4025	0.687245
 25.4125	0.687246
 25.4225	0.687247
 25.4325	0.687248
 25.4425	0.687248
 25.4525	0.687249
 25.4625	0.68725
 25.4725	0.687251
 25.4825	0.687252
 25.4925	0.687253
 25.5026	0.687254
 25.5126	0.687255
 25.5226	0.687255
 25.5326	0.687256
 25.5426	0.687257
 25.5526	0.687258
 25.5626	0.687259
 25.5726	0.68726
 25.5826	0.687261
 25.5926	0.687262
 25.6026	0.687262
 25.6126	0.687263
 25.6226	0.687264
 25.6326	0.687265
 25.6426	0.687266
 25.6526	0.687267
 25.6626	0.687268
 25.6726	0.687268
 25.6826	0.687269
 25.6926	0.68727
 25.7026	0.687271
 25.7126	0.687272
 25.7226	0.687273
 25.7326	0.687274
 25.7426	0.687275
 25.7526	0.687275
 25.7626	0.687276
 25.7726	0.687277
 25.7826	0.687278
 25.7926	0.687279
 25.8026	0.68728
 25.8126	0.687281
 25.8226	0.687282
 25.8326	0.687282
 25.8426	0.687283
 25.8526	0.687284
 25.8626	0.687285
 25.8726	0.687286
 25.8826	0.687287
 25.8926	0.687288
 25.9026	0.687289
 25.9126	0.687289
 25.9226	0.68729
 25.9326	0.687291
 25.9426	0.687292
 25.9526	0.687293
 25.9626	0.687294
 25.9726	0.687295
 25.9826	0.687295
 25.9926	0.687296
 26.0026	0.687297
 26.0126	0.687298
 26.0226	0.687299
 26.0326	0.6873
 26.0426	0.687301
 26.0526	0.687302
 26.0626	0.687302
 26.0726	0.687303
 26.0826	0.687304
 26.0926	0.687305
 26.1026	0.687306
 26.1126	0.687307
 26.1226	0.687308
 26.1326	0.687309
 26.1426	0.687309
 26.1526	0.68731
 26.1626	0.687311
 26.1726	0.687312
 26.1826	0.687313
 26.1926	0.687314
 26.2026	0.687315
 26.2126	0.687316
 26.2226	0.687316
 26.2326	0.687317
 26.2426	0.687318
 26.2526	0.687319
 26.2626	0.68732
 26.2726	0.687321
 26.2826	0.687322
 26.2926	0.687322
 26.3026	0.687323
 26.3126	0.687324
 26.3226	0.687325
 26.3326	0.687326
 26.3426	0.687327
 26.3526	0.687328
 26.3626	0.687329
 26.3726	0.687329
 26.3826	0.68733
 26.3926	0.687331
 26.4026	0.687332
 26.4126	0.687333
 26.4226	0.687334
 26.4326	0.687335
 26.4426	0.687336
 26.4526	0.687336
 26.4626	0.687337
 26.4726	0.687338
 26.4826	0.687339
 26.4926	0.68734
 26.5027	0.687341
 26.5127	0.687342
 26.5227	0.687343
 26.5327	0.687343
 26.5427	0.687344
 26.5527	0.687345
 26.5627	0.687346
 26.5727	0.687347
 26.5827	0.687348
 26.5927	0.687349
 26.6027	0.687349
 26.6127	0.68735
 26.6227	0.687351
 26.6327	0.687352
 26.6427	0.687353
 26.6527	0.687354
 26.6627	0.687355
 26.6727	0.687356
 26.6827	0.687356
 26.6927	0.687357
 26.7027	0.687358
 26.7127	0.687359
 26.7227	0.68736
 26.7327	0.687361
 26.7427	0.687362
 26.7527	0.687363
 26.7627	0.687363
 26.7727	0.687364
 26.7827	0.687365
 26.7927	0.687366
 26.8027	0.687367
 26.8127	0.687368
 26.8227	0.687369
 26.8327	0.68737
 26.8427	0.68737
 26.8527	0.687371
 26.8627	0.687372
 26.8727	0.687373
 26.8827	0.687374
 26.8927	0.687375
 26.9027	0.687376
 26.9127	0.687377
 26.9227	0.687377
 26.9327	0.687378
 26.9427	0.687379
 26.9527	0.68738
 26.9627	0.687381
 26.9727	0.687382
 26.9827	0.687383
 26.9927	0.687383
 27.0027	0.687384
 27.0127	0.687385
 27.0227	0.687386
 27.0327	0.687387
 27.0427	0.687388
 27.0527	0.687389
 27.0627	0.68739
 27.0727	0.68739
 27.0827	0.687391
 27.0927	0.687392
 27.1027	0.687393
 27.1127	0.687394
 27.1227	0.687395
 27.1327	0.687396
 27.1427	0.687397
 27.1527	0.687397
 27.1627	0.687398
 27.1727	0.687399
 27.1827	0.6874
 27.1927	0.687401
 27.2027	0.687402
 27.2127	0.687403
 27.2227	0.687404
 27.2327	0.687404
 27.2427	0.687405
 27.2527	0.687406
 27.2627	0.687407
 27.2727	0.687408
 27.2827	0.687409
 27.2927	0.68741
 27.3027	0.68741
 27.3127	0.687411
 27.3227	0.687412
 27.3327	0.687413
 27.3427	0.687414
 27.3527	0.687415
 27.3627	0.687416
 27.3727	0.687417
 27.3827	0.687417
 27.3927	0.687418
 27.4027	0.687419
 27.4127	0.68742
 27.4227	0.687421
 27.4327	0.687422
 27.4427	0.687423
 27.4527	0.687424
 27.4627	0.687424
 27.4727	0.687425
 27.4827	0.687426
 27.4927	0.687427
 27.5028	0.687428
 27.5128	0.687429
 27.5228	0.68743
 27.5328	0.687431
 27.5428	0.687431
 27.5528	0.687432
 27.5628	0.687433
 27.5728	0.687434
 27.5828	0.687435
 27.5928	0.687436
 27.6028	0.687437
 27.6128	0.687437
 27.6228	0.687438
 27.6328	0.687439
 27.6428	0.68744
 27.6528	0.687441
 27.6628	0.687442
 27.6728	0.687443
 27.6828	0.687444
 27.6928	0.687444
 27.7028	0.687445
 27.7128	0.687446
 27.7228	0.687447
 27.7328	0.687448
 27.7428	0.687449
 27.7528	0.68745
 27.7628	0.687451
 27.7728	0.687451
 27.7828	0.687452
 27.7928	0.687453
 27.8028	0.687454
 27.8128	0.687455
 27.8228	0.687456
 27.8328	0.687457
 27.8428	0.687458
 27.8528	0.687458
 27.8628	0.687459
 27.8728	0.68746
 27.8828	0.687461
 27.8928	0.687462
 27.9028	0.687463
 27.9128	0.687464
 27.9228	0.687464
 27.9328	0.687465
 27.9428	0.687466
 27.9528	0.687467
 27.9628	0.687468
 27.9728	0.687469
 27.9828	0.68747
 27.9928	0.687471
 28.0028	0.687471
 28.0128	0.687472
 28.0228	0.687473
 28.0328	0.687474
 28.0428	0.687475
 28.0528	0.687476
 28.0628	0.687477
 28.0728	0.687478
 28.0828	0.687478
 28.0928	0.687479
 28.1028	0.68748
 28.1128	0.687481
 28.1228	0.687482
 28.1328	0.687483
 28.1428	0.687484
 28.1528	0.687485
 28.1628	0.687485
 28.1728	0.687486
 28.1828	0.687487
 28.1928	0.687488
 28.2028	0.687489
 28.2128	0.68749
 28.2228	0.687491
 28.2328	0.687491
 28.2428	0.687492
 28.2528	0.687493
 28.2628	0.687494
 28.2728	0.687495
 28.2828	0.687496
 28.2928	0.687497
 28.3028	0.687498
 28.3128	0.687498
 28.3228	0.687499
 28.3328	0.6875
 28.3428	0.687501
 28.3528	0.687502
 28.3628	0.687503
 28.3728	0.687504
 28.3828	0.687505
 28.3928	0.687505
 28.4028	0.687506
 28.4128	0.687507
 28.4228	0.687508
 28.4328	0.687509
 28.4428	0.68751
 28.4528	0.687511
 28.4628	0.687512
 28.4728	0.687512
 28.4828	0.687513
 28.4928	0.687514
 28.5029	0.687515
 28.5129	0.687516
 28.5229	0.687517
 28.5329	0.687518
 28.5429	0.687519
 28.5529	0.687519
 28.5629	0.68752
 28.5729	0.687521
 28.5829	0.687522
 28.5929	0.687523
 28.6029	0.687524
 28.6129	0.687525
 28.6229	0.687525
 28.6329	0.687526
 28.6429	0.687527
 28.6529	0.687528
 28.6629	0.687529
 28.6729	0.68753
 28.6829	0.687531
 28.6929	0.687532
 28.7029	0.687532
 28.7129	0.687533
 28.7229	0.687534
 28.7329	0.687535
 28.7429	0.687536
 28.7529	0.687537
 28.7629	0.687538
 28.7729	0.687539
 28.7829	0.687539
 28.7929	0.68754
 28.8029	0.687541
 28.8129	0.687542
 28.8229	0.687543
 28.8329	0.687544
 28.8429	0.687545
 28.8529	0.687546
 28.8629	0.687546
 28.8729	0.687547
 28.8829	0.687548
 28.8929	0.687549
 28.9029	0.68755
 28.9129	0.687551
 28.9229	0.687552
 28.9329	0.687552
 28.9429	0.687553
 28.9529	0.687554
 28.9629	0.687555
 28.9729	0.687556
 28.9829	0.687557
 28.9929	0.687558
 29.0029	0.687559
 29.0129	0.687559
 29.0229	0.68756
 29.0329	0.687561
 29.0429	0.687562
 29.0529	0.687563
 29.0629	0.687564
 29.0729	0.687565
 29.0829	0.687566
 29.0929	0.687566
 29.1029	0.687567
 29.1129	0.687568
 29.1229	0.687569
 29.1329	0.68757
 29.1429	0.687571
 29.1529	0.687572
 29.1629	0.687573
 29.1729	0.687573
 29.1829	0.687574
 29.1929	0.687575
 29.2029	0.687576
 29.2129	0.687577
 29.2229	0.687578
 29.2329	0.687579
 29.2429	0.687579
 29.2529	0.68758
 29.2629	0.687581
 29.2729	0.687582
 29.2829	0.687583
 29.2929	0.687584
 29.3029	0.687585
 29.3129	0.687586
 29.3229	0.687586
 29.3329	0.687587
 29.3429	0.687588
 29.3529	0.687589
 29.3629	0.68759
 29.3729	0.687591
 29.3829	0.687592
 29.3929	0.687593
 29.4029	0.687593
 29.4129	0.687594
 29.4229	0.687595
 29.4329	0.687596
 29.4429	0.687597
 29.4529	0.687598
 29.4629	0.687599
 29.4729	0.6876
 29.4829	0.6876
 29.4929	0.687601
 29.503	0.687602
 29.513	0.687603
 29.523	0.687604
 29.533	0.687605
 29.543	0.687606
 29.553	0.687606
 29.563	0.687607
 29.573	0.687608
 29.583	0.687609
 29.593	0.68761
 29.603	0.687611
 29.613	0.687612
 29.623	0.687613
 29.633	0.687613
 29.643	0.687614
 29.653	0.687615
 29.663	0.687616
 29.673	0.687617
 29.683	0.687618
 29.693	0.687619
 29.703	0.68762
 29.713	0.68762
 29.723	0.687621
 29.733	0.687622
 29.743	0.687623
 29.753	0.687624
 29.763	0.687625
 29.773	0.687626
 29.783	0.687627
 29.793	0.687627
 29.803	0.687628
 29.813	0.687629
 29.823	0.68763
 29.833	0.687631
 29.843	0.687632
 29.853	0.687633
 29.863	0.687633
 29.873	0.687634
 29.883	0.687635
 29.893	0.687636
 29.903	0.687637
 29.913	0.687638
 29.923	0.687639
 29.933	0.68764
 29.943	0.68764
 29.953	0.687641
 29.963	0.687642
 29.973	0.687643
 29.983	0.687644
 29.993	0.687645
 30.003	0.687646
 30.013	0.687646
 30.023	0.687647
 30.033	0.687648
 30.043	0.687649
 30.053	0.687649
 30.063	0.68765
 30.073	0.687651
 30.083	0.687652
 30.093	0.687652
 30.103	0.687653
 30.113	0.687654
 30.123	0.687655
 30.133	0.687655
 30.143	0.687656
 30.153	0.687657
 30.163	0.687658
 30.173	0.687658
 30.183	0.687659
 30.193	0.68766
 30.203	0.68766
 30.213	0.687661
 30.223	0.687662
 30.233	0.687663
 30.243	0.687663
 30.253	0.687664
 30.263	0.687665
 30.273	0.687666
 30.283	0.687666
 30.293	0.687667
 30.303	0.687668
 30.313	0.687669
 30.323	0.687669
 30.333	0.68767
 30.343	0.687671
 30.353	0.687672
 30.363	0.687672
 30.373	0.687673
 30.383	0.687674
 30.393	0.687675
 30.403	0.687675
 30.413	0.687676
 30.423	0.687677
 30.433	0.687678
 30.443	0.687678
 30.453	0.687679
 30.463	0.68768
 30.473	0.687681
 30.483	0.687681
 30.493	0.687682
 30.5031	0.687683
 30.5131	0.687684
 30.5231	0.687684
 30.5331	0.687685
 30.5431	0.687686
 30.5531	0.687686
 30.5631	0.687687
 30.5731	0.687688
 30.5831	0.687689
 30.5931	0.687689
 30.6031	0.68769
 30.6131	0.687691
 30.6231	0.687692
 30.6331	0.687692
 30.6431	0.687693
 30.6531	0.687694
 30.6631	0.687695
 30.6731	0.687695
 30.6831	0.687696
 30.6931	0.687697
 30.7031	0.687698
 30.7131	0.687698
 30.7231	0.687699
 30.7331	0.6877
 30.7431	0.687701
 30.7531	0.687701
 30.7631	0.687702
 30.7731	0.687703
 30.7831	0.687704
 30.7931	0.687704
 30.8031	0.687705
 30.8131	0.687706
 30.8231	0.687707
 30.8331	0.687707
 30.8431	0.687708
 30.8531	0.687709
 30.8631	0.687709
 30.8731	0.68771
 30.8831	0.687711
 30.8931	0.687712
 30.9031	0.687712
 30.9131	0.687713
 30.9231	0.687714
 30.9331	0.687715
 30.9431	0.687715
 30.9531	0.687716
 30.9631	0.687717
 30.9731	0.687718
 30.9831	0.687718
 30.9931	0.687719
 31.0031	0.68772
 31.0131	0.687721
 31.0231	0.687721
 31.0331	0.687722
 31.0431	0.687723
 31.0531	0.687724
 31.0631	0.687724
 31.0731	0.687725
 31.0831	0.687726
 31.0931	0.687727
 31.1031	0.687727
 31.1131	0.687728
 31.1231	0.687729
 31.1331	0.68773
 31.1431	0.68773
 31.1531	0.687731
 31.1631	0.687732
 31.1731	0.687732
 31.1831	0.687733
 31.1931	0.687734
 31.2031	0.687735
 31.2131	0.687735
 31.2231	0.687736
 31.2331	0.687737
 31.2431	0.687738
 31.2531	0.687738
 31.2631	0.687739
 31.2731	0.68774
 31.2831	0.687741
 31.2931	0.687741
 31.3031	0.687742
 31.3131	0.687743
 31.3231	0.687744
 31.3331	0.687744
 31.3431	0.687745
 31.3531	0.687746
 31.3631	0.687747
 31.3731	0.687747
 31.3831	0.687748
 31.3931	0.687749
 31.4031	0.68775
 31.4131	0.68775
 31.4231	0.687751
 31.4331	0.687752
 31.4431	0.687753
 31.4531	0.687753
 31.4631	0.687754
 31.4731	0.687755
 31.4831	0.687755
 31.4931	0.687756
 31.5032	0.687757
 31.5132	0.687758
 31.5232	0.687758
 31.5332	0.687759
 31.5432	0.68776
 31.5532	0.687761
 31.5632	0.687761
 31.5732	0.687762
 31.5832	0.687763
 31.5932	0.687764
 31.6032	0.687764
 31.6132	0.687765
 31.6232	0.687766
 31.6332	0.687767
 31.6432	0.687767
 31.6532	0.687768
 31.6632	0.687769
 31.6732	0.68777
 31.6832	0.68777
 31.6932	0.687771
 31.7032	0.687772
 31.7132	0.687773
 31.7232	0.687773
 31.7332	0.687774
 31.7432	0.687775
 31.7532	0.687776
 31.7632	0.687776
 31.7732	0.687777
 31.7832	0.687778
 31.7932	0.687778
 31.8032	0.687779
 31.8132	0.68778
 31.8232	0.687781
 31.8332	0.687781
 31.8432	0.687782
 31.8532	0.687783
 31.8632	0.687784
 31.8732	0.687784
 31.8832	0.687785
 31.8932	0.687786
 31.9032	0.687787
 31.9132	0.687787
 31.9232	0.687788
 31.9332	0.687789
 31.9432	0.68779
 31.9532	0.68779
 31.9632	0.687791
 31.9732	0.687792
 31.9832	0.687793
 31.9932	0.687793
 32.0032	0.687794
 32.0132	0.687795
 32.0232	0.687796
 32.0332	0.687796
 32.0432	0.687797
 32.0532	0.687798
 32.0632	0.687799
 32.0732	0.687799
 32.0832	0.6878
 32.0932	0.687801
 32.1032	0.687802
 32.1132	0.687802
 32.1232	0.687803
 32.1332	0.687804
 32.1432	0.687804
 32.1532	0.687805
 32.1632	0.687806
 32.1732	0.687807
 32.1832	0.687807
 32.1932	0.687808
 32.2032	0.687809
 32.2132	0.68781
 32.2232	0.68781
 32.2332	0.687811
 32.2432	0.687812
 32.2532	0.687813
 32.2632	0.687813
 32.2732	0.687814
 32.2832	0.687815
 32.2932	0.687816
 32.3032	0.687816
 32.3132	0.687817
 32.3232	0.687818
 32.3332	0.687819
 32.3432	0.687819
 32.3532	0.68782
 32.3632	0.687821
 32.3732	0.687822
 32.3832	0.687822
 32.3932	0.687823
 32.4032	0.687824
 32.4132	0.687825
 32.4232	0.687825
 32.4332	0.687826
 32.4432	0.687827
 32.4532	0.687827
 32.4632	0.687828
 32.4732	0.687829
 32.4832	0.68783
 32.4932	0.68783
 32.5033	0.687831
 32.5133	0.687832
 32.5233	0.687833
 32.5333	0.687833
 32.5433	0.687834
 32.5533	0.687835
 32.5633	0.687836
 32.5733	0.687836
 32.5833	0.687837
 32.5933	0.687838
 32.6033	0.687839
 32.6133	0.687839
 32.6233	0.68784
 32.6333	0.687841
 32.6433	0.687842
 32.6533	0.687842
 32.6633	0.687843
 32.6733	0.687844
 32.6833	0.687845
 32.6933	0.687845
 32.7033	0.687846
 32.7133	0.687847
 32.7233	0.687848
 32.7333	0.687848
 32.7433	0.687849
 32.7533	0.68785
 32.7633	0.68785
 32.7733	0.687851
 32.7833	0.687852
 32.7933	0.687853
 32.8033	0.687853
 32.8133	0.687854
 32.8233	0.687855
 32.8333	0.687856
 32.8433	0.687856
 32.8533	0.687857
 32.8633	0.687858
 32.8733	0.687859
 32.8833	0.687859
 32.8933	0.68786
 32.9033	0.687861
 32.9133	0.687862
 32.9233	0.687862
 32.9333	0.687863
 32.9433	0.687864
 32.9533	0.687865
 32.9633	0.687865
 32.9733	0.687866
 32.9833	0.687867
 32.9933	0.687868
 33.0033	0.687868
 33.0133	0.687869
 33.0233	0.68787
 33.0333	0.687871
 33.0433	0.687871
 33.0533	0.687872
 33.0633	0.687873
 33.0733	0.687873
 33.0833	0.687874
 33.0933	0.687875
 33.1033	0.687876
 33.1133	0.687876
 33.1233	0.687877
 33.1333	0.687878
 33.1433	0.687879
 33.1533	0.687879
 33.1633	0.68788
 33.1733	0.687881
 33.1833	0.687882
 33.1933	0.687882
 33.2033	0.687883
 33.2133	0.687884
 33.2233	0.687885
 33.2333	0.687885
 33.2433	0.687886
 33.2533	0.687887
 33.2633	0.687888
 33.2733	0.687888
 33.2833	0.687889
 33.2933	0.68789
 33.3033	0.687891
 33.3133	0.687891
 33.3233	0.687892
 33.3333	0.687893
 33.3433	0.687894
 33.3533	0.687894
 33.3633	0.687895
 33.3733	0.687896
 33.3833	0.687896
 33.3933	0.687897
 33.4033	0.687898
 33.4133	0.687899
 33.4233	0.687899
 33.4333	0.6879
 33.4433	0.687901
 33.4533	0.687902
 33.4633	0.687902
 33.4733	0.687903
 33.4833	0.687904
 33.4933	0.687905
 33.5034	0.687905
 33.5134	0.687906
 33.5234	0.687907
 33.5334	0.687908
 33.5434	0.687908
 33.5534	0.687909
 33.5634	0.68791
 33.5734	0.687911
 33.5834	0.687911
 33.5934	0.687912
 33.6034	0.687913
 33.6134	0.687914
 33.6234	0.687914
 33.6334	0.687915
 33.6434	0.687916
 33.6534	0.687917
 33.6634	0.687917
 33.6734	0.687918
 33.6834	0.687919
 33.6934	0.68792
 33.7034	0.68792
 33.7134	0.687921
 33.7234	0.687922
 33.7334	0.687922
 33.7434	0.687923
 33.7534	0.687924
 33.7634	0.687925
 33.7734	0.687925
 33.7834	0.687926
 33.7934	0.687927
 33.8034	0.687928
 33.8134	0.687928
 33.8234	0.687929
 33.8334	0.68793
 33.8434	0.687931
 33.8534	0.687931
 33.8634	0.687932
 33.8734	0.687933
 33.8834	0.687934
 33.8934	0.687934
 33.9034	0.687935
 33.9134	0.687936
 33.9234	0.687937
 33.9334	0.687937
 33.9434	0.687938
 33.9534	0.687939
 33.9634	0.68794
 33.9734	0.68794
 33.9834	0.687941
 33.9934	0.687942
 34.0034	0.687943
 34.0134	0.687943
 34.0234	0.687944
 34.0334	0.687945
 34.0434	0.687945
 34.0534	0.687946
 34.0634	0.687947
 34.0734	0.687948
 34.0834	0.687948
 34.0934	0.687949
 34.1034	0.68795
 34.1134	0.687951
 34.1234	0.687951
 34.1334	0.687952
 34.1434	0.687953
 34.1534	0.687954
 34.1634	0.687954
 34.1734	0.687955
 34.1834	0.687956
 34.1934	0.687957
 34.2034	0.687957
 34.2134	0.687958
 34.2234	0.687959
 34.2334	0.68796
 34.2434	0.68796
 34.2534	0.687961
 34.2634	0.687962
 34.2734	0.687963
 34.2834	0.687963
 34.2934	0.687964
 34.3034	0.687965
 34.3134	0.687966
 34.3234	0.687966
 34.3334	0.687967
 34.3434	0.687968
 34.3534	0.687968
 34.3634	0.687969
 34.3734	0.68797
 34.3834	0.687971
 34.3934	0.687971
 34.4034	0.687972
 34.4134	0.687973
 34.4234	0.687974
 34.4334	0.687974
 34.4434	0.687975
 34.4534	0.687976
 34.4634	0.687977
 34.4734	0.687977
 34.4834	0.687978
 34.4934	0.687979
 34.5035	0.68798
 34.5135	0.68798
 34.5235	0.687981
 34.5335	0.687982
 34.5435	0.687983
 34.5535	0.687983
 34.5635	0.687984
 34.5735	0.687985
 34.5835	0.687986
 34.5935	0.687986
 34.6035	0.687987
 34.6135	0.687988
 34.6235	0.687989
 34.6335	0.687989
 34.6435	0.68799
 34.6535	0.687991
 34.6635	0.687991
 34.6735	0.687992
 34.6835	0.687993
 34.6935	0.687994
 34.7035	0.687994
 34.7135	0.687995
 34.7235	0.687996
 34.7335	0.687997
 34.7435	0.687997
 34.7535	0.687998
 34.7635	0.687999
 34.7735	0.688
 34.7835	0.688
 34.7935	0.688001
 34.8035	0.688002
 34.8135	0.688003
 34.8235	0.688003
 34.8335	0.688004
 34.8435	0.688005
 34.8535	0.688006
 34.8635	0.688006
 34.8735	0.688007
 34.8835	0.688008
 34.8935	0.688009
 34.9035	0.688009
 34.9135	0.68801
 34.9235	0.688011
 34.9335	0.688012
 34.9435	0.688012
 34.9535	0.688013
 34.9635	0.688014
 34.9735	0.688014
 34.9835	0.688015
 34.9935	0.688016
 35.0035	0.688017
 35.0135	0.688017
 35.0235	0.688018
 35.0335	0.688019
 35.0435	0.68802
 35.0535	0.68802
 35.0635	0.688021
 35.0735	0.688022
 35.0835	0.688022
 35.0935	0.688023
 35.1035	0.688024
 35.1135	0.688025
 35.1235	0.688025
 35.1335	0.688026
 35.1435	0.688027
 35.1535	0.688027
 35.1635	0.688028
 35.1735	0.688029
 35.1835	0.688029
 35.1935	0.68803
 35.2035	0.688031
 35.2135	0.688032
 35.2235	0.688032
 35.2335	0.688033
 35.2435	0.688034
 35.2535	0.688034
 35.2635	0.688035
 35.2735	0.688036
 35.2835	0.688037
 35.2935	0.688037
 35.3035	0.688038
 35.3135	0.688039
 35.3235	0.688039
 35.3335	0.68804
 35.3435	0.688041
 35.3535	0.688042
 35.3635	0.688042
 35.3735	0.688043
 35.3835	0.688044
 35.3935	0.688044
 35.4035	0.688045
 35.4135	0.688046
 35.4235	0.688047
 35.4335	0.688047
 35.4435	0.688048
 35.4535	0.688049
 35.4635	0.688049
 35.4735	0.68805
 35.4835	0.688051
 35.4935	0.688051
 35.5036	0.688052
 35.5136	0.688053
 35.5236	0.688054
 35.5336	0.688054
 35.5436	0.688055
 35.5536	0.688056
 35.5636	0.688056
 35.5736	0.688057
 35.5836	0.688058
 35.5936	0.688059
 35.6036	0.688059
 35.6136	0.68806
 35.6236	0.688061
 35.6336	0.688061
 35.6436	0.688062
 35.6536	0.688063
 35.6636	0.688064
 35.6736	0.688064
 35.6836	0.688065
 35.6936	0.688066
 35.7036	0.688066
 35.7136	0.688067
 35.7236	0.688068
 35.7336	0.688069
 35.7436	0.688069
 35.7536	0.68807
 35.7636	0.688071
 35.7736	0.688071
 35.7836	0.688072
 35.7936	0.688073
 35.8036	0.688073
 35.8136	0.688074
 35.8236	0.688075
 35.8336	0.688076
 35.8436	0.688076
 35.8536	0.688077
 35.8636	0.688078
 35.8736	0.688078
 35.8836	0.688079
 35.8936	0.68808
 35.9036	0.688081
 35.9136	0.688081
 35.9236	0.688082
 35.9336	0.688083
 35.9436	0.688083
 35.9536	0.688084
 35.9636	0.688085
 35.9736	0.688086
 35.9836	0.688086
 35.9936	0.688087
 36.0036	0.688088
 36.0136	0.688088
 36.0236	0.688089
 36.0336	0.68809
 36.0436	0.688091
 36.0536	0.688091
 36.0636	0.688092
 36.0736	0.688093
 36.0836	0.688093
 36.0936	0.688094
 36.1036	0.688095
 36.1136	0.688096
 36.1236	0.688096
 36.1336	0.688097
 36.1436	0.688098
 36.1536	0.688098
 36.1636	0.688099
 36.1736	0.6881
 36.1836	0.6881
 36.1936	0.688101
 36.2036	0.688102
 36.2136	0.688103
 36.2236	0.688103
 36.2336	0.688104
 36.2436	0.688105
 36.2536	0.688105
 36.2636	0.688106
 36.2736	0.688107
 36.2836	0.688108
 36.2936	0.688108
 36.3036	0.688109
 36.3136	0.68811
 36.3236	0.68811
 36.3336	0.688111
 36.3436	0.688112
 36.3536	0.688113
 36.3636	0.688113
 36.3736	0.688114
 36.3836	0.688115
 36.3936	0.688115
 36.4036	0.688116
 36.4136	0.688117
 36.4236	0.688118
 36.4336	0.688118
 36.4436	0.688119
 36.4536	0.68812
 36.4636	0.68812
 36.4736	0.688121
 36.4836	0.688122
 36.4936	0.688122
 36.5037	0.688123
 36.5137	0.688124
 36.5237	0.688125
 36.5337	0.688125
 36.5437	0.688126
 36.5537	0.688127
 36.5637	0.688127
 36.5737	0.688128
 36.5837	0.688129
 36.5937	0.68813
 36.6037	0.68813
 36.6137	0.688131
 36.6237	0.688132
 36.6337	0.688132
 36.6437	0.688133
 36.6537	0.688134
 36.6637	0.688135
 36.6737	0.688135
 36.6837	0.688136
 36.6937	0.688137
 36.7037	0.688137
 36.7137	0.688138
 36.7237	0.688139
 36.7337	0.68814
 36.7437	0.68814
 36.7537	0.688141
 36.7637	0.688142
 36.7737	0.688142
 36.7837	0.688143
 36.7937	0.688144
 36.8037	0.688144
 36.8137	0.688145
 36.8237	0.688146
 36.8337	0.688147
 36.8437	0.688147
 36.8537	0.688148
 36.8637	0.688149
 36.8737	0.688149
 36.8837	0.68815
 36.8937	0.688151
 36.9037	0.688152
 36.9137	0.688152
 36.9237	0.688153
 36.9337	0.688154
 36.9437	0.688154
 36.9537	0.688155
 36.9637	0.688156
 36.9737	0.688157
 36.9837	0.688157
 36.9937	0.688158
 37.0037	0.688159
 37.0137	0.688159
 37.0237	0.68816
 37.0337	0.688161
 37.0437	0.688162
 37.0537	0.688162
 37.0637	0.688163
 37.0737	0.688164
 37.0837	0.688164
 37.0937	0.688165
 37.1037	0.688166
 37.1137	0.688166
 37.1237	0.688167
 37.1337	0.688168
 37.1437	0.688169
 37.1537	0.688169
 37.1637	0.68817
 37.1737	0.688171
 37.1837	0.688171
 37.1937	0.688172
 37.2037	0.688173
 37.2137	0.688174
 37.2237	0.688174
 37.2337	0.688175
 37.2437	0.688176
 37.2537	0.688176
 37.2637	0.688177
 37.2737	0.688178
 37.2837	0.688179
 37.2937	0.688179
 37.3037	0.68818
 37.3137	0.688181
 37.3237	0.688181
 37.3337	0.688182
 37.3437	0.688183
 37.3537	0.688184
 37.3637	0.688184
 37.3737	0.688185
 37.3837	0.688186
 37.3937	0.688186
 37.4037	0.688187
 37.4137	0.688188
 37.4237	0.688188
 37.4337	0.688189
 37.4437	0.68819
 37.4537	0.688191
 37.4637	0.688191
 37.4737	0.688192
 37.4837	0.688193
 37.4937	0.688193
 37.5038	0.688194
 37.5138	0.688195
 37.5238	0.688196
 37.5338	0.688196
 37.5438	0.688197
 37.5538	0.688198
 37.5638	0.688198
 37.5738	0.688199
 37.5838	0.6882
 37.5938	0.688201
 37.6038	0.688201
 37.6138	0.688202
 37.6238	0.688203
 37.6338	0.688203
 37.6438	0.688204
 37.6538	0.688205
 37.6638	0.688206
 37.6738	0.688206
 37.6838	0.688207
 37.6938	0.688208
 37.7038	0.688208
 37.7138	0.688209
 37.7238	0.68821
 37.7338	0.68821
 37.7438	0.688211
 37.7538	0.688212
 37.7638	0.688213
 37.7738	0.688213
 37.7838	0.688214
 37.7938	0.688215
 37.8038	0.688215
 37.8138	0.688216
 37.8238	0.688217
 37.8338	0.688218
 37.8438	0.688218
 37.8538	0.688219
 37.8638	0.68822
 37.8738	0.68822
 37.8838	0.688221
 37.8938	0.688222
 37.9038	0.688223
 37.9138	0.688223
 37.9238	0.688224
 37.9338	0.688225
 37.9438	0.688225
 37.9538	0.688226
 37.9638	0.688227
 37.9738	0.688228
 37.9838	0.688228
 37.9938	0.688229
 38.0038	0.68823
 38.0138	0.68823
 38.0238	0.688231
 38.0338	0.688232
 38.0438	0.688232
 38.0538	0.688233
 38.0638	0.688234
 38.0738	0.688235
 38.0838	0.688235
 38.0938	0.688236
 38.1038	0.688237
 38.1138	0.688237
 38.1238	0.688238
 38.1338	0.688239
 38.1438	0.68824
 38.1538	0.68824
 38.1638	0.688241
 38.1738	0.688242
 38.1838	0.688242
 38.1938	0.688243
 38.2038	0.688244
 38.2138	0.688245
 38.2238	0.688245
 38.2338	0.688246
 38.2438	0.688247
 38.2538	0.688247
 38.2638	0.688248
 38.2738	0.688249
 38.2838	0.68825
 38.2938	0.68825
 38.3038	0.688251
 38.3138	0.688252
 38.3238	0.688252
 38.3338	0.688253
 38.3438	0.688254
 38.3538	0.688254
 38.3638	0.688255
 38.3738	0.688256
 38.3838	0.688257
 38.3938	0.688257
 38.4038	0.688258
 38.4138	0.688259
 38.4238	0.688259
 38.4338	0.68826
 38.4438	0.688261
 38.4538	0.688262
 38.4638	0.688262
 38.4738	0.688263
 38.4838	0.688264
 38.4938	0.688264
 38.5039	0.688265
 38.5139	0.688266
 38.5239	0.688267
 38.5339	0.688267
 38.5439	0.688268
 38.5539	0.688269
 38.5639	0.688269
 38.5739	0.68827
 38.5839	0.688271
 38.5939	0.688272
 38.6039	0.688272
 38.6139	0.688273
 38.6239	0.688274
 38.6339	0.688274
 38.6439	0.688275
 38.6539	0.688276
 38.6639	0.688276
 38.6739	0.688277
 38.6839	0.688278
 38.6939	0.688279
 38.7039	0.688279
 38.7139	0.68828
 38.7239	0.688281
 38.7339	0.688281
 38.7439	0.688282
 38.7539	0.688283
 38.7639	0.688284
 38.7739	0.688284
 38.7839	0.688285
 38.7939	0.688286
 38.8039	0.688286
 38.8139	0.688287
 38.8239	0.688288
 38.8339	0.688289
 38.8439	0.688289
 38.8539	0.68829
 38.8639	0.688291
 38.8739	0.688291
 38.8839	0.688292
 38.8939	0.688293
 38.9039	0.688294
 38.9139	0.688294
 38.9239	0.688295
 38.9339	0.688296
 38.9439	0.688296
 38.9539	0.688297
 38.9639	0.688298
 38.9739	0.688299
 38.9839	0.688299
 38.9939	0.6883
 39.0039	0.688301
 39.0139	0.688301
 39.0239	0.688302
 39.0339	0.688303
 39.0439	0.688303
 39.0539	0.688304
 39.0639	0.688305
 39.0739	0.688306
 39.0839	0.688306
 39.0939	0.688307
 39.1039	0.688308
 39.1139	0.688308
 39.1239	0.688309
 39.1339	0.68831
 39.1439	0.688311
 39.1539	0.688311
 39.1639	0.688312
 39.1739	0.688313
 39.1839	0.688313
 39.1939	0.688314
 39.2039	0.688315
 39.2139	0.688316
 39.2239	0.688316
 39.2339	0.688317
 39.2439	0.688318
 39.2539	0.688318
 39.2639	0.688319
 39.2739	0.68832
 39.2839	0.688321
 39.2939	0.688321
 39.3039	0.688322
 39.3139	0.688323
 39.3239	0.688323
 39.3339	0.688324
 39.3439	0.688325
 39.3539	0.688325
 39.3639	0.688326
 39.3739	0.688327
 39.3839	0.688328
 39.3939	0.688328
 39.4039	0.688329
 39.4139	0.68833
 39.4239	0.68833
 39.4339	0.688331
 39.4439	0.688332
 39.4539	0.688333
 39.4639	0.688333
 39.4739	0.688334
 39.4839	0.688335
 39.4939	0.688335
 39.504	0.688336
 39.514	0.688337
 39.524	0.688338
 39.534	0.688338
 39.544	0.688339
 39.554	0.68834
 39.564	0.68834
 39.574	0.688341
 39.584	0.688342
 39.594	0.688343
 39.604	0.688343
 39.614	0.688344
 39.624	0.688345
 39.634	0.688345
 39.644	0.688346
 39.654	0.688347
 39.664	0.688347
 39.674	0.688348
 39.684	0.688349
 39.694	0.68835
 39.704	0.68835
 39.714	0.688351
 39.724	0.688352
 39.734	0.688352
 39.744	0.688353
 39.754	0.688354
 39.764	0.688355
 39.774	0.688355
 39.784	0.688356
 39.794	0.688357
 39.804	0.688357
 39.814	0.688358
 39.824	0.688359
 39.834	0.68836
 39.844	0.68836
 39.854	0.688361
 39.864	0.688362
 39.874	0.688362
 39.884	0.688363
 39.894	0.688364
 39.904	0.688365
 39.914	0.688365
 39.924	0.688366
 39.934	0.688367
 39.944	0.688367
 39.954	0.688368
 39.964	0.688369
 39.974	0.688369
 39.984	0.68837
 39.994	0.688371
 40.004	0.688372
 40.014	0.688372
 40.024	0.688373
 40.034	0.688374
 40.044	0.688374
 40.054	0.688375
 40.064	0.688376
 40.074	0.688377
 40.084	0.688377
 40.094	0.688378
 40.104	0.688379
 40.114	0.688379
 40.124	0.68838
 40.134	0.688381
 40.144	0.688382
 40.154	0.688382
 40.164	0.688383
 40.174	0.688384
 40.184	0.688384
 40.194	0.688385
 40.204	0.688386
 40.214	0.688387
 40.224	0.688387
 40.234	0.688388
 40.244	0.688389
 40.254	0.688389
 40.264	0.68839
 40.274	0.688391
 40.284	0.688391
 40.294	0.688392
 40.304	0.688393
 40.314	0.688394
 40.324	0.688394
 40.334	0.688395
 40.344	0.688396
 40.354	0.688396
 40.364	0.688397
 40.374	0.688398
 40.384	0.688399
 40.394	0.688399
 40.404	0.6884
 40.414	0.688401
 40.424	0.688401
 40.434	0.688402
 40.444	0.688403
 40.454	0.688404
 40.464	0.688404
 40.474	0.688405
 40.484	0.688406
 40.494	0.688406
 40.5041	0.688407
 40.5141	0.688408
 40.5241	0.688409
 40.5341	0.688409
 40.5441	0.68841
 40.5541	0.688411
 40.5641	0.688411
 40.5741	0.688412
 40.5841	0.688413
 40.5941	0.688413
 40.6041	0.688414
 40.6141	0.688415
 40.6241	0.688416
 40.6341	0.688416
 40.6441	0.688417
 40.6541	0.688418
 40.6641	0.688418
 40.6741	0.688419
 40.6841	0.68842
 40.6941	0.688421
 40.7041	0.688421
 40.7141	0.688422
 40.7241	0.688423
 40.7341	0.688423
 40.7441	0.688424
 40.7541	0.688425
 40.7641	0.688426
 40.7741	0.688426
 40.7841	0.688427
 40.7941	0.688428
 40.8041	0.688428
 40.8141	0.688429
 40.8241	0.68843
 40.8341	0.688431
 40.8441	0.688431
 40.8541	0.688432
 40.8641	0.688433
 40.8741	0.688433
 40.8841	0.688434
 40.8941	0.688435
 40.9041	0.688435
 40.9141	0.688436
 40.9241	0.688437
 40.9341	0.688438
 40.9441	0.688438
 40.9541	0.688439
 40.9641	0.68844
 40.9741	0.68844
 40.9841	0.688441
 40.9941	0.688442
 41.0041	0.688443
 41.0141	0.688443
 41.0241	0.688444
 41.0341	0.688445
 41.0441	0.688445
 41.0541	0.688446
 41.0641	0.688447
 41.0741	0.688448
 41.0841	0.688448
 41.0941	0.688449
 41.1041	0.68845
 41.1141	0.68845
 41.1241	0.688451
 41.1341	0.688452
 41.1441	0.688453
 41.1541	0.688453
 41.1641	0.688454
 41.1741	0.688455
 41.1841	0.688455
 41.1941	0.688456
 41.2041	0.688457
 41.2141	0.688457
 41.2241	0.688458
 41.2341	0.688459
 41.2441	0.68846
 41.2541	0.68846
 41.2641	0.688461
 41.2741	0.688462
 41.2841	0.688462
 41.2941	0.688463
 41.3041	0.688464
 41.3141	0.688465
 41.3241	0.688465
 41.3341	0.688466
 41.3441	0.688467
 41.3541	0.688467
 41.3641	0.688468
 41.3741	0.688469
 41.3841	0.68847
 41.3941	0.68847
 41.4041	0.688471
 41.4141	0.688472
 41.4241	0.688472
 41.4341	0.688473
 41.4441	0.688474
 41.4541	0.688475
 41.4641	0.688475
 41.4741	0.688476
 41.4841	0.688477
 41.4941	0.688477
 41.5042	0.688478
 41.5142	0.688479
 41.5242	0.68848
 41.5342	0.68848
 41.5442	0.688481
 41.5542	0.688482
 41.5642	0.688482
 41.5742	0.688483
 41.5842	0.688484
 41.5942	0.688484
 41.6042	0.688485
 41.6142	0.688486
 41.6242	0.688487
 41.6342	0.688487
 41.6442	0.688488
 41.6542	0.688489
 41.6642	0.688489
 41.6742	0.68849
 41.6842	0.688491
 41.6942	0.688492
 41.7042	0.688492
 41.7142	0.688493
 41.7242	0.688494
 41.7342	0.688494
 41.7442	0.688495
 41.7542	0.688496
 41.7642	0.688497
 41.7742	0.688497
 41.7842	0.688498
 41.7942	0.688499
 41.8042	0.688499
 41.8142	0.6885
 41.8242	0.688501
 41.8342	0.688502
 41.8442	0.688502
 41.8542	0.688503
 41.8642	0.688504
 41.8742	0.688504
 41.8842	0.688505
 41.8942	0.688506
 41.9042	0.688506
 41.9142	0.688507
 41.9242	0.688508
 41.9342	0.688509
 41.9442	0.688509
 41.9542	0.68851
 41.9642	0.688511
 41.9742	0.688511
 41.9842	0.688512
 41.9942	0.688513
 42.0042	0.688514
 42.0142	0.688514
 42.0242	0.688515
 42.0342	0.688516
 42.0442	0.688516
 42.0542	0.688517
 42.0642	0.688518
 42.0742	0.688519
 42.0842	0.688519
 42.0942	0.68852
 42.1042	0.688521
 42.1142	0.688521
 42.1242	0.688522
 42.1342	0.688523
 42.1442	0.688524
 42.1542	0.688524
 42.1642	0.688525
 42.1742	0.688526
 42.1842	0.688526
 42.1942	0.688527
 42.2042	0.688528
 42.2142	0.688528
 42.2242	0.688529
 42.2342	0.68853
 42.2442	0.688531
 42.2542	0.688531
 42.2642	0.688532
 42.2742	0.688533
 42.2842	0.688533
 42.2942	0.688534
 42.3042	0.688535
 42.3142	0.688536
 42.3242	0.688536
 42.3342	0.688537
 42.3442	0.688538
 42.3542	0.688538
 42.3642	0.688539
 42.3742	0.68854
 42.3842	0.688541
 42.3942	0.688541
 42.4042	0.688542
 42.4142	0.688543
 42.4242	0.688543
 42.4342	0.688544
 42.4442	0.688545
 42.4542	0.688546
 42.4642	0.688546
 42.4742	0.688547
 42.4842	0.688548
 42.4942	0.688548
 42.5043	0.688549
 42.5143	0.68855
 42.5243	0.68855
 42.5343	0.688551
 42.5443	0.688552
 42.5543	0.688553
 42.5643	0.688553
 42.5743	0.688554
 42.5843	0.688555
 42.5943	0.688555
 42.6043	0.688556
 42.6143	0.688557
 42.6243	0.688558
 42.6343	0.688558
 42.6443	0.688559
 42.6543	0.68856
 42.6643	0.68856
 42.6743	0.688561
 42.6843	0.688562
 42.6943	0.688563
 42.7043	0.688563
 42.7143	0.688564
 42.7243	0.688565
 42.7343	0.688565
 42.7443	0.688566
 42.7543	0.688567
 42.7643	0.688568
 42.7743	0.688568
 42.7843	0.688569
 42.7943	0.68857
 42.8043	0.68857
 42.8143	0.688571
 42.8243	0.688572
 42.8343	0.688572
 42.8443	0.688573
 42.8543	0.688574
 42.8643	0.688575
 42.8743	0.688575
 42.8843	0.688576
 42.8943	0.688577
 42.9043	0.688577
 42.9143	0.688578
 42.9243	0.688579
 42.9343	0.68858
 42.9443	0.68858
 42.9543	0.688581
 42.9643	0.688582
 42.9743	0.688582
 42.9843	0.688583
 42.9943	0.688584
 43.0043	0.688585
 43.0143	0.688585
 43.0243	0.688586
 43.0343	0.688587
 43.0443	0.688587
 43.0543	0.688588
 43.0643	0.688589
 43.0743	0.68859
 43.0843	0.68859
 43.0943	0.688591
 43.1043	0.688592
 43.1143	0.688592
 43.1243	0.688593
 43.1343	0.688594
 43.1443	0.688594
 43.1543	0.688595
 43.1643	0.688596
 43.1743	0.688597
 43.1843	0.688597
 43.1943	0.688598
 43.2043	0.688599
 43.2143	0.688599
 43.2243	0.6886
 43.2343	0.688601
 43.2443	0.688602
 43.2543	0.688602
 43.2643	0.688603
 43.2743	0.688604
 43.2843	0.688604
 43.2943	0.688605
 43.3043	0.688606
 43.3143	0.688607
 43.3243	0.688607
 43.3343	0.688608
 43.3443	0.688609
 43.3543	0.688609
 43.3643	0.68861
 43.3743	0.688611
 43.3843	0.688612
 43.3943	0.688612
 43.4043	0.688613
 43.4143	0.688614
 43.4243	0.688614
 43.4343	0.688615
 43.4443	0.688616
 43.4543	0.688616
 43.4643	0.688617
 43.4743	0.688618
 43.4843	0.688619
 43.4943	0.688619
 43.5044	0.68862
 43.5144	0.688621
 43.5244	0.688621
 43.5344	0.688622
 43.5444	0.688623
 43.5544	0.688624
 43.5644	0.688624
 43.5744	0.688625
 43.5844	0.688626
 43.5944	0.688626
 43.6044	0.688627
 43.6144	0.688628
 43.6244	0.688629
 43.6344	0.688629
 43.6444	0.68863
 43.6544	0.688631
 43.6644	0.688631
 43.6744	0.688632
 43.6844	0.688633
 43.6944	0.688634
 43.7044	0.688634
 43.7144	0.688635
 43.7244	0.688636
 43.7344	0.688636
 43.7444	0.688637
 43.7544	0.688638
 43.7644	0.688638
 43.7744	0.688639
 43.7844	0.68864
 43.7944	0.688641
 43.8044	0.688641
 43.8144	0.688642
 43.8244	0.688643
 43.8344	0.688643
 43.8444	0.688644
 43.8544	0.688645
 43.8644	0.688646
 43.8744	0.688646
 43.8844	0.688647
 43.8944	0.688648
 43.9044	0.688648
 43.9144	0.688649
 43.9244	0.68865
 43.9344	0.688651
 43.9444	0.688651
 43.9544	0.688652
 43.9644	0.688653
 43.9744	0.688653
 43.9844	0.688654
 43.9944	0.688655
 44.0044	0.688656
 44.0144	0.688656
 44.0244	0.688657
 44.0344	0.688658
 44.0444	0.688658
 44.0544	0.688659
 44.0644	0.68866
 44.0744	0.688661
 44.0844	0.688661
 44.0944	0.688662
 44.1044	0.688663
 44.1144	0.688663
 44.1244	0.688664
 44.1344	0.688665
 44.1444	0.688665
 44.1544	0.688666
 44.1644	0.688667
 44.1744	0.688668
 44.1844	0.688668
 44.1944	0.688669
 44.2044	0.68867
 44.2144	0.68867
 44.2244	0.688671
 44.2344	0.688672
 44.2444	0.688673
 44.2544	0.688673
 44.2644	0.688674
 44.2744	0.688675
 44.2844	0.688675
 44.2944	0.688676
 44.3044	0.688677
 44.3144	0.688678
 44.3244	0.688678
 44.3344	0.688679
 44.3444	0.68868
 44.3544	0.68868
 44.3644	0.688681
 44.3744	0.688682
 44.3844	0.688683
 44.3944	0.688683
 44.4044	0.688684
 44.4144	0.688685
 44.4244	0.688685
 44.4344	0.688686
 44.4444	0.688687
 44.4544	0.688687
 44.4644	0.688688
 44.4744	0.688689
 44.4844	0.68869
 44.4944	0.68869
 44.5045	0.688691
 44.5145	0.688692
 44.5245	0.688692
 44.5345	0.688693
 44.5445	0.688694
 44.5545	0.688695
 44.5645	0.688695
 44.5745	0.688696
 44.5845	0.688697
 44.5945	0.688697
 44.6045	0.688698
 44.6145	0.688699
 44.6245	0.6887
 44.6345	0.6887
 44.6445	0.688701
 44.6545	0.688702
 44.6645	0.688702
 44.6745	0.688703
 44.6845	0.688704
 44.6945	0.688705
 44.7045	0.688705
 44.7145	0.688706
 44.7245	0.688707
 44.7345	0.688707
 44.7445	0.688708
 44.7545	0.688709
 44.7645	0.688709
 44.7745	0.68871
 44.7845	0.688711
 44.7945	0.688712
 44.8045	0.688712
 44.8145	0.688713
 44.8245	0.688714
 44.8345	0.688714
 44.8445	0.688715
 44.8545	0.688716
 44.8645	0.688717
 44.8745	0.688717
 44.8845	0.688718
 44.8945	0.688719
 44.9045	0.688719
 44.9145	0.68872
 44.9245	0.688721
 44.9345	0.688722
 44.9445	0.688722
 44.9545	0.688723
 44.9645	0.688724
 44.9745	0.688724
 44.9845	0.688725
 44.9945	0.688726
 45.0045	0.688727
 45.0145	0.688727
 45.0245	0.688728
 45.0345	0.688729
 45.0445	0.688729
 45.0545	0.68873
 45.0645	0.688731
 45.0745	0.688731
 45.0845	0.688732
 45.0945	0.688733
 45.1045	0.688734
 45.1145	0.688734
 45.1245	0.688735
 45.1345	0.688736
 45.1445	0.688736
 45.1545	0.688737
 45.1645	0.688738
 45.1745	0.688739
 45.1845	0.688739
 45.1945	0.68874
 45.2045	0.688741
 45.2145	0.688741
 45.2245	0.688742
 45.2345	0.688743
 45.2445	0.688744
 45.2545	0.688744
 45.2645	0.688745
 45.2745	0.688746
 45.2845	0.688746
 45.2945	0.688747
 45.3045	0.688748
 45.3145	0.688749
 45.3245	0.688749
 45.3345	0.68875
 45.3445	0.688751
 45.3545	0.688751
 45.3645	0.688752
 45.3745	0.688753
 45.3845	0.688753
 45.3945	0.688754
 45.4045	0.688755
 45.4145	0.688756
 45.4245	0.688756
 45.4345	0.688757
 45.4445	0.688758
 45.4545	0.688758
 45.4645	0.688759
 45.4745	0.68876
 45.4845	0.688761
 45.4945	0.688761
 45.5046	0.688762
 45.5146	0.688763
 45.5246	0.688763
 45.5346	0.688764
 45.5446	0.688765
 45.5546	0.688766
 45.5646	0.688766
 45.5746	0.688767
 45.5846	0.688768
 45.5946	0.688768
 45.6046	0.688769
 45.6146	0.68877
 45.6246	0.688771
 45.6346	0.688771
 45.6446	0.688772
 45.6546	0.688773
 45.6646	0.688773
 45.6746	0.688774
 45.6846	0.688775
 45.6946	0.688775
 45.7046	0.688776
 45.7146	0.688777
 45.7246	0.688778
 45.7346	0.688778
 45.7446	0.688779
 45.7546	0.68878
 45.7646	0.68878
 45.7746	0.688781
 45.7846	0.688782
 45.7946	0.688783
 45.8046	0.688783
 45.8146	0.688784
 45.8246	0.688785
 45.8346	0.688785
 45.8446	0.688786
 45.8546	0.688787
 45.8646	0.688788
 45.8746	0.688788
 45.8846	0.688789
 45.8946	0.68879
 45.9046	0.68879
 45.9146	0.688791
 45.9246	0.688792
 45.9346	0.688793
 45.9446	0.688793
 45.9546	0.688794
 45.9646	0.688795
 45.9746	0.688795
 45.9846	0.688796
 45.9946	0.688797
 46.0046	0.688797
 46.0146	0.688798
 46.0246	0.688799
 46.0346	0.6888
 46.0446	0.6888
 46.0546	0.688801
 46.0646	0.688802
 46.0746	0.688802
 46.0846	0.688803
 46.0946	0.688804
 46.1046	0.688805
 46.1146	0.688805
 46.1246	0.688806
 46.1346	0.688807
 46.1446	0.688807
 46.1546	0.688808
 46.1646	0.688809
 46.1746	0.68881
 46.1846	0.68881
 46.1946	0.688811
 46.2046	0.688812
 46.2146	0.688812
 46.2246	0.688813
 46.2346	0.688814
 46.2446	0.688815
 46.2546	0.688815
 46.2646	0.688816
 46.2746	0.688817
 46.2846	0.688817
 46.2946	0.688818
 46.3046	0.688819
 46.3146	0.688819
 46.3246	0.68882
 46.3346	0.688821
 46.3446	0.688822
 46.3546	0.688822
 46.3646	0.688823
 46.3746	0.688824
 46.3846	0.688824
 46.3946	0.688825
 46.4046	0.688826
 46.4146	0.688827
 46.4246	0.688827
 46.4346	0.688828
 46.4446	0.688829
 46.4546	0.688829
 46.4646	0.68883
 46.4746	0.688831
 46.4846	0.688832
 46.4946	0.688832
 46.5047	0.688833
 46.5147	0.688834
 46.5247	0.688834
 46.5347	0.688835
 46.5447	0.688836
 46.5547	0.688837
 46.5647	0.688837
 46.5747	0.688838
 46.5847	0.688839
 46.5947	0.688839
 46.6047	0.68884
 46.6147	0.688841
 46.6247	0.688841
 46.6347	0.688842
 46.6447	0.688843
 46.6547	0.688844
 46.6647	0.688844
 46.6747	0.688845
 46.6847	0.688846
 46.6947	0.688846
 46.7047	0.688847
 46.7147	0.688848
 46.7247	0.688849
 46.7347	0.688849
 46.7447	0.68885
 46.7547	0.688851
 46.7647	0.688851
 46.7747	0.688852
 46.7847	0.688853
 46.7947	0.688854
 46.8047	0.688854
 46.8147	0.688855
 46.8247	0.688856
 46.8347	0.688856
 46.8447	0.688857
 46.8547	0.688858
 46.8647	0.688859
 46.8747	0.688859
 46.8847	0.68886
 46.8947	0.688861
 46.9047	0.688861
 46.9147	0.688862
 46.9247	0.688863
 46.9347	0.688864
 46.9447	0.688864
 46.9547	0.688865
 46.9647	0.688866
 46.9747	0.688866
 46.9847	0.688867
 46.9947	0.688868
 47.0047	0.688868
 47.0147	0.688869
 47.0247	0.68887
 47.0347	0.688871
 47.0447	0.688871
 47.0547	0.688872
 47.0647	0.688873
 47.0747	0.688873
 47.0847	0.688874
 47.0947	0.688875
 47.1047	0.688876
 47.1147	0.688876
 47.1247	0.688877
 47.1347	0.688878
 47.1447	0.688878
 47.1547	0.688879
 47.1647	0.68888
 47.1747	0.688881
 47.1847	0.688881
 47.1947	0.688882
 47.2047	0.688883
 47.2147	0.688883
 47.2247	0.688884
 47.2347	0.688885
 47.2447	0.688886
 47.2547	0.688886
 47.2647	0.688887
 47.2747	0.688888
 47.2847	0.688888
 47.2947	0.688889
 47.3047	0.68889
 47.3147	0.68889
 47.3247	0.688891
 47.3347	0.688892
 47.3447	0.688893
 47.3547	0.688893
 47.3647	0.688894
 47.3747	0.688895
 47.3847	0.688895
 47.3947	0.688896
 47.4047	0.688897
 47.4147	0.688898
 47.4247	0.688898
 47.4347	0.688899
 47.4447	0.6889
 47.4547	0.6889
 47.4647	0.688901
 47.4747	0.688902
 47.4847	0.688903
 47.4947	0.688903
 47.5048	0.688904
 47.5148	0.688905
 47.5248	0.688905
 47.5348	0.688906
 47.5448	0.688907
 47.5548	0.688908
 47.5648	0.688908
 47.5748	0.688909
 47.5848	0.68891
 47.5948	0.68891
 47.6048	0.688911
 47.6148	0.688912
 47.6248	0.688912
 47.6348	0.688913
 47.6448	0.688914
 47.6548	0.688915
 47.6648	0.688915
 47.6748	0.688916
 47.6848	0.688917
 47.6948	0.688917
 47.7048	0.688918
 47.7148	0.688919
 47.7248	0.68892
 47.7348	0.68892
 47.7448	0.688921
 47.7548	0.688922
 47.7648	0.688922
 47.7748	0.688923
 47.7848	0.688924
 47.7948	0.688925
 47.8048	0.688925
 47.8148	0.688926
 47.8248	0.688927
 47.8348	0.688927
 47.8448	0.688928
 47.8548	0.688929
 47.8648	0.68893
 47.8748	0.68893
 47.8848	0.688931
 47.8948	0.688932
 47.9048	0.688932
 47.9148	0.688933
 47.9248	0.688934
 47.9348	0.688934
 47.9448	0.688935
 47.9548	0.688936
 47.9648	0.688937
 47.9748	0.688937
 47.9848	0.688938
 47.9948	0.688939
 48.0048	0.688939
 48.0148	0.68894
 48.0248	0.688941
 48.0348	0.688942
 48.0448	0.688942
 48.0548	0.688943
 48.0648	0.688944
 48.0748	0.688944
 48.0848	0.688945
 48.0948	0.688946
 48.1048	0.688947
 48.1148	0.688947
 48.1248	0.688948
 48.1348	0.688949
 48.1448	0.688949
 48.1548	0.68895
 48.1648	0.688951
 48.1748	0.688952
 48.1848	0.688952
 48.1948	0.688953
 48.2048	0.688954
 48.2148	0.688954
 48.2248	0.688955
 48.2348	0.688956
 48.2448	0.688956
 48.2548	0.688957
 48.2648	0.688958
 48.2748	0.688959
 48.2848	0.688959
 48.2948	0.68896
 48.3048	0.688961
 48.3148	0.688961
 48.3248	0.688962
 48.3348	0.688963
 48.3448	0.688964
 48.3548	0.688964
 48.3648	0.688965
 48.3748	0.688966
 48.3848	0.688966
 48.3948	0.688967
 48.4048	0.688968
 48.4148	0.688969
 48.4248	0.688969
 48.4348	0.68897
 48.4448	0.688971
 48.4548	0.688971
 48.4648	0.688972
 48.4748	0.688973
 48.4848	0.688974
 48.4948	0.688974
 48.5049	0.688975
 48.5149	0.688976
 48.5249	0.688976
 48.5349	0.688977
 48.5449	0.688978
 48.5549	0.688978
 48.5649	0.688979
 48.5749	0.68898
 48.5849	0.688981
 48.5949	0.688981
 48.6049	0.688982
 48.6149	0.688983
 48.6249	0.688983
 48.6349	0.688984
 48.6449	0.688985
 48.6549	0.688986
 48.6649	0.688986
 48.6749	0.688987
 48.6849	0.688988
 48.6949	0.688988
 48.7049	0.688989
 48.7149	0.68899
 48.7249	0.688991
 48.7349	0.688991
 48.7449	0.688992
 48.7549	0.688993
 48.7649	0.688993
 48.7749	0.688994
 48.7849	0.688995
 48.7949	0.688996
 48.8049	0.688996
 48.8149	0.688997
 48.8249	0.688998
 48.8349	0.688998
 48.8449	0.688999
 48.8549	0.689
 48.8649	0.689
 48.8749	0.689001
 48.8849	0.689002
 48.8949	0.689003
 48.9049	0.689003
 48.9149	0.689004
 48.9249	0.689005
 48.9349	0.689005
 48.9449	0.689006
 48.9549	0.689007
 48.9649	0.689008
 48.9749	0.689008
 48.9849	0.689009
 48.9949	0.68901
 49.0049	0.68901
 49.0149	0.689011
 49.0249	0.689012
 49.0349	0.689013
 49.0449	0.689013
 49.0549	0.689014
 49.0649	0.689015
 49.0749	0.689015
 49.0849	0.689016
 49.0949	0.689017
 49.1049	0.689018
 49.1149	0.689018
 49.1249	0.689019
 49.1349	0.68902
 49.1449	0.68902
 49.1549	0.689021
 49.1649	0.689022
 49.1749	0.689022
 49.1849	0.689023
 49.1949	0.689024
 49.2049	0.689025
 49.2149	0.689025
 49.2249	0.689026
 49.2349	0.689027
 49.2449	0.689027
 49.2549	0.689028
 49.2649	0.689029
 49.2749	0.68903
 49.2849	0.68903
 49.2949	0.689031
 49.3049	0.689032
 49.3149	0.689032
 49.3249	0.689033
 49.3349	0.689034
 49.3449	0.689035
 49.3549	0.689035
 49.3649	0.689036
 49.3749	0.689037
 49.3849	0.689037
 49.3949	0.689038
 49.4049	0.689039
 49.4149	0.68904
 49.4249	0.68904
 49.4349	0.689041
 49.4449	0.689042
 49.4549	0.689042
 49.4649	0.689043
 49.4749	0.689044
 49.4849	0.689045
 49.4949	0.689045
 49.505	0.689046
 49.515	0.689047
 49.525	0.689047
 49.535	0.689048
 49.545	0.689049
 49.555	0.689049
 49.565	0.68905
 49.575	0.689051
 49.585	0.689052
 49.595	0.689052
 49.605	0.689053
 49.615	0.689054
 49.625	0.689054
 49.635	0.689055
 49.645	0.689056
 49.655	0.689057
 49.665	0.689057
 49.675	0.689058
 49.685	0.689059
 49.695	0.689059
 49.705	0.68906
 49.715	0.689061
 49.725	0.689062
 49.735	0.689062
 49.745	0.689063
 49.755	0.689064
 49.765	0.689064
 49.775	0.689065
 49.785	0.689066
 49.795	0.689067
 49.805	0.689067
 49.815	0.689068
 49.825	0.689069
 49.835	0.689069
 49.845	0.68907
 49.855	0.689071
 49.865	0.689071
 49.875	0.689072
 49.885	0.689073
 49.895	0.689074
 49.905	0.689074
 49.915	0.689075
 49.925	0.689076
 49.935	0.689076
 49.945	0.689077
 49.955	0.689078
 49.965	0.689079
 49.975	0.689079
 49.985	0.68908
 49.995	0.689081
 50.005	0.689081
 50.015	0.689082
 50.025	0.689083
 50.035	0.689084
 50.045	0.689084
 50.055	0.689085
 50.065	0.689086
 50.075	0.689086
 50.085	0.689087
 50.095	0.689088
 50.105	0.689089
 50.115	0.689089
 50.125	0.68909
 50.135	0.689091
 50.145	0.689091
 50.155	0.689092
 50.165	0.689093
 50.175	0.689093
 50.185	0.689094
 50.195	0.689095
 50.205	0.689096
 50.215	0.689096
 50.225	0.689097
 50.235	0.689098
 50.245	0.689098
 50.255	0.689099
 50.265	0.6891
 50.275	0.689101
 50.285	0.689101
 50.295	0.689102
 50.305	0.689103
 50.315	0.689103
 50.325	0.689104
 50.335	0.689105
 50.345	0.689106
 50.355	0.689106
 50.365	0.689107
 50.375	0.689108
 50.385	0.689108
 50.395	0.689109
 50.405	0.68911
 50.415	0.689111
 50.425	0.689111
 50.435	0.689112
 50.445	0.689113
 50.455	0.689113
 50.465	0.689114
 50.475	0.689115
 50.485	0.689115
 50.495	0.689116
 50.5051	0.689117
 50.5151	0.689118
 50.5251	0.689118
 50.5351	0.689119
 50.5451	0.68912
 50.5551	0.68912
 50.5651	0.689121
 50.5751	0.689122
 50.5851	0.689123
 50.5951	0.689123
 50.6051	0.689124
 50.6151	0.689125
 50.6251	0.689125
 50.6351	0.689126
 50.6451	0.689127
 50.6551	0.689128
 50.6651	0.689128
 50.6751	0.689129
 50.6851	0.68913
 50.6951	0.68913
 50.7051	0.689131
 50.7151	0.689132
 50.7251	0.689133
 50.7351	0.689133
 50.7451	0.689134
 50.7551	0.689135
 50.7651	0.689135
 50.7751	0.689136
 50.7851	0.689137
 50.7951	0.689137
 50.8051	0.689138
 50.8151	0.689139
 50.8251	0.68914
 50.8351	0.68914
 50.8451	0.689141
 50.8551	0.689142
 50.8651	0.689142
 50.8751	0.689143
 50.8851	0.689144
 50.8951	0.689145
 50.9051	0.689145
 50.9151	0.689146
 50.9251	0.689147
 50.9351	0.689147
 50.9451	0.689148
 50.9551	0.689149
 50.9651	0.68915
 50.9751	0.68915
 50.9851	0.689151
 50.9951	0.689152
 51.0051	0.689152
 51.0151	0.689153
 51.0251	0.689154
 51.0351	0.689155
 51.0451	0.689155
 51.0551	0.689156
 51.0651	0.689157
 51.0751	0.689157
 51.0851	0.689158
 51.0951	0.689159
 51.1051	0.689159
 51.1151	0.68916
 51.1251	0.689161
 51.1351	0.689162
 51.1451	0.689162
 51.1551	0.689163
 51.1651	0.689164
 51.1751	0.689164
 51.1851	0.689165
 51.1951	0.689166
 51.2051	0.689167
 51.2151	0.689167
 51.2251	0.689168
 51.2351	0.689169
 51.2451	0.689169
 51.2551	0.68917
 51.2651	0.689171
 51.2751	0.689172
 51.2851	0.689172
 51.2951	0.689173
 51.3051	0.689174
 51.3151	0.689174
 51.3251	0.689175
 51.3351	0.689176
 51.3451	0.689177
 51.3551	0.689177
 51.3651	0.689178
 51.3751	0.689179
 51.3851	0.689179
 51.3951	0.68918
 51.4051	0.689181
 51.4151	0.689181
 51.4251	0.689182
 51.4351	0.689183
 51.4451	0.689184
 51.4551	0.689184
 51.4651	0.689185
 51.4751	0.689186
 51.4851	0.689186
 51.4951	0.689187
 51.5052	0.689188
 51.5152	0.689189
 51.5252	0.689189
 51.5352	0.68919
 51.5452	0.689191
 51.5552	0.689191
 51.5652	0.689192
 51.5752	0.689193
 51.5852	0.689194
 51.5952	0.689194
 51.6052	0.689195
 51.6152	0.689196
 51.6252	0.689196
 51.6352	0.689197
 51.6452	0.689198
 51.6552	0.689199
 51.6652	0.689199
 51.6752	0.6892
 51.6852	0.689201
 51.6952	0.689201
 51.7052	0.689202
 51.7152	0.689203
 51.7252	0.689203
 51.7352	0.689204
 51.7452	0.689205
 51.7552	0.689206
 51.7652	0.689206
 51.7752	0.689207
 51.7852	0.689208
 51.7952	0.689208
 51.8052	0.689209
 51.8152	0.68921
 51.8252	0.689211
 51.8352	0.689211
 51.8452	0.689212
 51.8552	0.689213
 51.8652	0.689213
 51.8752	0.689214
 51.8852	0.689215
 51.8952	0.689216
 51.9052	0.689216
 51.9152	0.689217
 51.9252	0.689218
 51.9352	0.689218
 51.9452	0.689219
 51.9552	0.68922
 51.9652	0.689221
 51.9752	0.689221
 51.9852	0.689222
 51.9952	0.689223
 52.0052	0.689223
 52.0152	0.689224
 52.0252	0.689225
 52.0352	0.689226
 52.0452	0.689226
 52.0552	0.689227
 52.0652	0.689228
 52.0752	0.689228
 52.0852	0.689229
 52.0952	0.68923
 52.1052	0.68923
 52.1152	0.689231
 52.1252	0.689232
 52.1352	0.689233
 52.1452	0.689233
 52.1552	0.689234
 52.1652	0.689235
 52.1752	0.689235
 52.1852	0.689236
 52.1952	0.689237
 52.2052	0.689238
 52.2152	0.689238
 52.2252	0.689239
 52.2352	0.68924
 52.2452	0.68924
 52.2552	0.689241
 52.2652	0.689242
 52.2752	0.689243
 52.2852	0.689243
 52.2952	0.689244
 52.3052	0.689245
 52.3152	0.689245
 52.3252	0.689246
 52.3352	0.689247
 52.3452	0.689248
 52.3552	0.689248
 52.3652	0.689249
 52.3752	0.68925
 52.3852	0.68925
 52.3952	0.689251
 52.4052	0.689252
 52.4152	0.689252
 52.4252	0.689253
 52.4352	0.689254
 52.4452	0.689255
 52.4552	0.689255
 52.4652	0.689256
 52.4752	0.689257
 52.4852	0.689257
 52.4952	0.689258
 52.5053	0.689259
 52.5153	0.68926
 52.5253	0.68926
 52.5353	0.689261
 52.5453	0.689262
 52.5553	0.689262
 52.5653	0.689263
 52.5753	0.689264
 52.5853	0.689265
 52.5953	0.689265
 52.6053	0.689266
 52.6153	0.689267
 52.6253	0.689267
 52.6353	0.689268
 52.6453	0.689269
 52.6553	0.68927
 52.6653	0.68927
 52.6753	0.689271
 52.6853	0.689272
 52.6953	0.689272
 52.7053	0.689273
 52.7153	0.689274
 52.7253	0.689274
 52.7353	0.689275
 52.7453	0.689276
 52.7553	0.689277
 52.7653	0.689277
 52.7753	0.689278
 52.7853	0.689279
 52.7953	0.689279
 52.8053	0.68928
 52.8153	0.689281
 52.8253	0.689282
 52.8353	0.689282
 52.8453	0.689283
 52.8553	0.689284
 52.8653	0.689284
 52.8753	0.689285
 52.8853	0.689286
 52.8953	0.689287
 52.9053	0.689287
 52.9153	0.689288
 52.9253	0.689289
 52.9353	0.689289
 52.9453	0.68929
 52.9553	0.689291
 52.9653	0.689292
 52.9753	0.689292
 52.9853	0.689293
 52.9953	0.689294
 53.0053	0.689294
 53.0153	0.689295
 53.0253	0.689296
 53.0353	0.689296
 53.0453	0.689297
 53.0553	0.689298
 53.0653	0.689299
 53.0753	0.689299
 53.0853	0.6893
 53.0953	0.689301
 53.1053	0.689301
 53.1153	0.689302
 53.1253	0.689303
 53.1353	0.689304
 53.1453	0.689304
 53.1553	0.689305
 53.1653	0.689306
 53.1753	0.689306
 53.1853	0.689307
 53.1953	0.689308
 53.2053	0.689309
 53.2153	0.689309
 53.2253	0.68931
 53.2353	0.689311
 53.2453	0.689311
 53.2553	0.689312
 53.2653	0.689313
 53.2753	0.689314
 53.2853	0.689314
 53.2953	0.689315
 53.3053	0.689316
 53.3153	0.689316
 53.3253	0.689317
 53.3353	0.689318
 53.3453	0.689318
 53.3553	0.689319
 53.3653	0.68932
 53.3753	0.689321
 53.3853	0.689321
 53.3953	0.689322
 53.4053	0.689323
 53.4153	0.689323
 53.4253	0.689324
 53.4353	0.689325
 53.4453	0.689326
 53.4553	0.689326
 53.4653	0.689327
 53.4753	0.689328
 53.4853	0.689328
 53.4953	0.689329
 53.5054	0.68933
 53.5154	0.689331
 53.5254	0.689331
 53.5354	0.689332
 53.5454	0.689333
 53.5554	0.689333
 53.5654	0.689334
 53.5754	0.689335
 53.5854	0.689336
 53.5954	0.689336
 53.6054	0.689337
 53.6154	0.689338
 53.6254	0.689338
 53.6354	0.689339
 53.6454	0.68934
 53.6554	0.68934
 53.6654	0.689341
 53.6754	0.689342
 53.6854	0.689343
 53.6954	0.689343
 53.7054	0.689344
 53.7154	0.689345
 53.7254	0.689345
 53.7354	0.689346
 53.7454	0.689347
 53.7554	0.689348
 53.7654	0.689348
 53.7754	0.689349
 53.7854	0.68935
 53.7954	0.68935
 53.8054	0.689351
 53.8154	0.689352
 53.8254	0.689353
 53.8354	0.689353
 53.8454	0.689354
 53.8554	0.689355
 53.8654	0.689355
 53.8754	0.689356
 53.8854	0.689357
 53.8954	0.689358
 53.9054	0.689358
 53.9154	0.689359
 53.9254	0.68936
 53.9354	0.68936
 53.9454	0.689361
 53.9554	0.689362
 53.9654	0.689362
 53.9754	0.689363
 53.9854	0.689364
 53.9954	0.689365
 54.0054	0.689365
 54.0154	0.689366
 54.0254	0.689367
 54.0354	0.689367
 54.0454	0.689368
 54.0554	0.689369
 54.0654	0.68937
 54.0754	0.68937
 54.0854	0.689371
 54.0954	0.689372
 54.1054	0.689372
 54.1154	0.689373
 54.1254	0.689374
 54.1354	0.689375
 54.1454	0.689375
 54.1554	0.689376
 54.1654	0.689377
 54.1754	0.689377
 54.1854	0.689378
 54.1954	0.689379
 54.2054	0.68938
 54.2154	0.68938
 54.2254	0.689381
 54.2354	0.689382
 54.2454	0.689382
 54.2554	0.689383
 54.2654	0.689384
 54.2754	0.689384
 54.2854	0.689385
 54.2954	0.689386
 54.3054	0.689387
 54.3154	0.689387
 54.3254	0.689388
 54.3354	0.689389
 54.3454	0.689389
 54.3554	0.68939
 54.3654	0.689391
 54.3754	0.689392
 54.3854	0.689392
 54.3954	0.689393
 54.4054	0.689394
 54.4154	0.689394
 54.4254	0.689395
 54.4354	0.689396
 54.4454	0.689397
 54.4554	0.689397
 54.4654	0.689398
 54.4754	0.689399
 54.4854	0.689399
 54.4954	0.6894
 54.5055	0.689401
 54.5155	0.689402
 54.5255	0.689402
 54.5355	0.689403
 54.5455	0.689404
 54.5555	0.689404
 54.5655	0.689405
 54.5755	0.689406
 54.5855	0.689406
 54.5955	0.689407
 54.6055	0.689408
 54.6155	0.689409
 54.6255	0.689409
 54.6355	0.68941
 54.6455	0.689411
 54.6555	0.689411
 54.6655	0.689412
 54.6755	0.689413
 54.6855	0.689414
 54.6955	0.689414
 54.7055	0.689415
 54.7155	0.689416
 54.7255	0.689416
 54.7355	0.689417
 54.7455	0.689418
 54.7555	0.689419
 54.7655	0.689419
 54.7755	0.68942
 54.7855	0.689421
 54.7955	0.689421
 54.8055	0.689422
 54.8155	0.689423
 54.8255	0.689424
 54.8355	0.689424
 54.8455	0.689425
 54.8555	0.689426
 54.8655	0.689426
 54.8755	0.689427
 54.8855	0.689428
 54.8955	0.689429
 54.9055	0.689429
 54.9155	0.68943
 54.9255	0.689431
 54.9355	0.689431
 54.9455	0.689432
 54.9555	0.689433
 54.9655	0.689433
 54.9755	0.689434
 54.9855	0.689435
 54.9955	0.689436
 55.0055	0.689436
 55.0155	0.689437
 55.0255	0.689438
 55.0355	0.689438
 55.0455	0.689439
 55.0555	0.68944
 55.0655	0.689441
 55.0755	0.689441
 55.0855	0.689442
 55.0955	0.689443
 55.1055	0.689443
 55.1155	0.689444
 55.1255	0.689445
 55.1355	0.689446
 55.1455	0.689446
 55.1555	0.689447
 55.1655	0.689448
 55.1755	0.689448
 55.1855	0.689449
 55.1955	0.68945
 55.2055	0.689451
 55.2155	0.689451
 55.2255	0.689452
 55.2355	0.689453
 55.2455	0.689453
 55.2555	0.689454
 55.2655	0.689455
 55.2755	0.689455
 55.2855	0.689456
 55.2955	0.689457
 55.3055	0.689458
 55.3155	0.689458
 55.3255	0.689459
 55.3355	0.68946
 55.3455	0.68946
 55.3555	0.689461
 55.3655	0.689462
 55.3755	0.689463
 55.3855	0.689463
 55.3955	0.689464
 55.4055	0.689465
 55.4155	0.689465
 55.4255	0.689466
 55.4355	0.689467
 55.4455	0.689468
 55.4555	0.689468
 55.4655	0.689469
 55.4755	0.68947
 55.4855	0.68947
 55.4955	0.689471
 55.5056	0.689472
 55.5156	0.689473
 55.5256	0.689473
 55.5356	0.689474
 55.5456	0.689475
 55.5556	0.689475
 55.5656	0.689476
 55.5756	0.689477
 55.5856	0.689477
 55.5956	0.689478
 55.6056	0.689479
 55.6156	0.68948
 55.6256	0.68948
 55.6356	0.689481
 55.6456	0.689482
 55.6556	0.689482
 55.6656	0.689483
 55.6756	0.689484
 55.6856	0.689485
 55.6956	0.689485
 55.7056	0.689486
 55.7156	0.689487
 55.7256	0.689487
 55.7356	0.689488
 55.7456	0.689489
 55.7556	0.68949
 55.7656	0.68949
 55.7756	0.689491
 55.7856	0.689492
 55.7956	0.689492
 55.8056	0.689493
 55.8156	0.689494
 55.8256	0.689495
 55.8356	0.689495
 55.8456	0.689496
 55.8556	0.689497
 55.8656	0.689497
 55.8756	0.689498
 55.8856	0.689499
 55.8956	0.689499
 55.9056	0.6895
 55.9156	0.689501
 55.9256	0.689502
 55.9356	0.689502
 55.9456	0.689503
 55.9556	0.689504
 55.9656	0.689504
 55.9756	0.689505
 55.9856	0.689506
 55.9956	0.689507
 56.0056	0.689507
 56.0156	0.689508
 56.0256	0.689509
 56.0356	0.689509
 56.0456	0.68951
 56.0556	0.689511
 56.0656	0.689512
 56.0756	0.689512
 56.0856	0.689513
 56.0956	0.689514
 56.1056	0.689514
 56.1156	0.689515
 56.1256	0.689516
 56.1356	0.689517
 56.1456	0.689517
 56.1556	0.689518
 56.1656	0.689519
 56.1756	0.689519
 56.1856	0.68952
 56.1956	0.689521
 56.2056	0.689521
 56.2156	0.689522
 56.2256	0.689523
 56.2356	0.689524
 56.2456	0.689524
 56.2556	0.689525
 56.2656	0.689526
 56.2756	0.689526
 56.2856	0.689527
 56.2956	0.689528
 56.3056	0.689529
 56.3156	0.689529
 56.3256	0.68953
 56.3356	0.689531
 56.3456	0.689531
 56.3556	0.689532
 56.3656	0.689533
 56.3756	0.689534
 56.3856	0.689534
 56.3956	0.689535
 56.4056	0.689536
 56.4156	0.689536
 56.4256	0.689537
 56.4356	0.689538
 56.4456	0.689539
 56.4556	0.689539
 56.4656	0.68954
 56.4756	0.689541
 56.4856	0.689541
 56.4956	0.689542
 56.5057	0.689543
 56.5157	0.689543
 56.5257	0.689544
 56.5357	0.689545
 56.5457	0.689546
 56.5557	0.689546
 56.5657	0.689547
 56.5757	0.689548
 56.5857	0.689548
 56.5957	0.689549
 56.6057	0.68955
 56.6157	0.689551
 56.6257	0.689551
 56.6357	0.689552
 56.6457	0.689553
 56.6557	0.689553
 56.6657	0.689554
 56.6757	0.689555
 56.6857	0.689556
 56.6957	0.689556
 56.7057	0.689557
 56.7157	0.689558
 56.7257	0.689558
 56.7357	0.689559
 56.7457	0.68956
 56.7557	0.689561
 56.7657	0.689561
 56.7757	0.689562
 56.7857	0.689563
 56.7957	0.689563
 56.8057	0.689564
 56.8157	0.689565
 56.8257	0.689565
 56.8357	0.689566
 56.8457	0.689567
 56.8557	0.689568
 56.8657	0.689568
 56.8757	0.689569
 56.8857	0.68957
 56.8957	0.68957
 56.9057	0.689571
 56.9157	0.689572
 56.9257	0.689573
 56.9357	0.689573
 56.9457	0.689574
 56.9557	0.689575
 56.9657	0.689575
 56.9757	0.689576
 56.9857	0.689577
 56.9957	0.689578
 57.0057	0.689578
 57.0157	0.689579
 57.0257	0.68958
 57.0357	0.68958
 57.0457	0.689581
 57.0557	0.689582
 57.0657	0.689583
 57.0757	0.689583
 57.0857	0.689584
 57.0957	0.689585
 57.1057	0.689585
 57.1157	0.689586
 57.1257	0.689587
 57.1357	0.689587
 57.1457	0.689588
 57.1557	0.689589
 57.1657	0.68959
 57.1757	0.68959
 57.1857	0.689591
 57.1957	0.689592
 57.2057	0.689592
 57.2157	0.689593
 57.2257	0.689594
 57.2357	0.689595
 57.2457	0.689595
 57.2557	0.689596
 57.2657	0.689597
 57.2757	0.689597
 57.2857	0.689598
 57.2957	0.689599
 57.3057	0.6896
 57.3157	0.6896
 57.3257	0.689601
 57.3357	0.689602
 57.3457	0.689602
 57.3557	0.689603
 57.3657	0.689604
 57.3757	0.689605
 57.3857	0.689605
 57.3957	0.689606
 57.4057	0.689607
 57.4157	0.689607
 57.4257	0.689608
 57.4357	0.689609
 57.4457	0.68961
 57.4557	0.68961
 57.4657	0.689611
 57.4757	0.689612
 57.4857	0.689612
 57.4957	0.689613
 57.5058	0.689614
 57.5158	0.689614
 57.5258	0.689615
 57.5358	0.689616
 57.5458	0.689617
 57.5558	0.689617
 57.5658	0.689618
 57.5758	0.689619
 57.5858	0.689619
 57.5958	0.68962
 57.6058	0.689621
 57.6158	0.689622
 57.6258	0.689622
 57.6358	0.689623
 57.6458	0.689624
 57.6558	0.689624
 57.6658	0.689625
 57.6758	0.689626
 57.6858	0.689627
 57.6958	0.689627
 57.7058	0.689628
 57.7158	0.689629
 57.7258	0.689629
 57.7358	0.68963
 57.7458	0.689631
 57.7558	0.689632
 57.7658	0.689632
 57.7758	0.689633
 57.7858	0.689634
 57.7958	0.689634
 57.8058	0.689635
 57.8158	0.689636
 57.8258	0.689636
 57.8358	0.689637
 57.8458	0.689638
 57.8558	0.689639
 57.8658	0.689639
 57.8758	0.68964
 57.8858	0.689641
 57.8958	0.689641
 57.9058	0.689642
 57.9158	0.689643
 57.9258	0.689644
 57.9358	0.689644
 57.9458	0.689645
 57.9558	0.689646
 57.9658	0.689646
 57.9758	0.689647
 57.9858	0.689648
 57.9958	0.689649
 58.0058	0.689649
 58.0158	0.68965
 58.0258	0.689651
 58.0358	0.689651
 58.0458	0.689652
 58.0558	0.689653
 58.0658	0.689654
 58.0758	0.689654
 58.0858	0.689655
 58.0958	0.689656
 58.1058	0.689656
 58.1158	0.689657
 58.1258	0.689658
 58.1358	0.689658
 58.1458	0.689659
 58.1558	0.68966
 58.1658	0.689661
 58.1758	0.689661
 58.1858	0.689662
 58.1958	0.689663
 58.2058	0.689663
 58.2158	0.689664
 58.2258	0.689665
 58.2358	0.689666
 58.2458	0.689666
 58.2558	0.689667
 58.2658	0.689668
 58.2758	0.689668
 58.2858	0.689669
 58.2958	0.68967
 58.3058	0.689671
 58.3158	0.689671
 58.3258	0.689672
 58.3358	0.689673
 58.3458	0.689673
 58.3558	0.689674
 58.3658	0.689675
 58.3758	0.689676
 58.3858	0.689676
 58.3958	0.689677
 58.4058	0.689678
 58.4158	0.689678
 58.4258	0.689679
 58.4358	0.68968
 58.4458	0.68968
 58.4558	0.689681
 58.4658	0.689682
 58.4758	0.689683
 58.4858	0.689683
 58.4958	0.689684
 58.5059	0.689685
 58.5159	0.689685
 58.5259	0.689686
 58.5359	0.689687
 58.5459	0.689688
 58.5559	0.689688
 58.5659	0.689689
 58.5759	0.68969
 58.5859	0.68969
 58.5959	0.689691
 58.6059	0.689692
 58.6159	0.689693
 58.6259	0.689693
 58.6359	0.689694
 58.6459	0.689695
 58.6559	0.689695
 58.6659	0.689696
 58.6759	0.689697
 58.6859	0.689698
 58.6959	0.689698
 58.7059	0.689699
 58.7159	0.6897
 58.7259	0.6897
 58.7359	0.689701
 58.7459	0.689702
 58.7559	0.689702
 58.7659	0.689703
 58.7759	0.689704
 58.7859	0.689705
 58.7959	0.689705
 58.8059	0.689706
 58.8159	0.689707
 58.8259	0.689707
 58.8359	0.689708
 58.8459	0.689709
 58.8559	0.68971
 58.8659	0.68971
 58.8759	0.689711
 58.8859	0.689712
 58.8959	0.689712
 58.9059	0.689713
 58.9159	0.689714
 58.9259	0.689715
 58.9359	0.689715
 58.9459	0.689716
 58.9559	0.689717
 58.9659	0.689717
 58.9759	0.689718
 58.9859	0.689719
 58.9959	0.68972
 59.0059	0.68972
 59.0159	0.689721
 59.0259	0.689722
 59.0359	0.689722
 59.0459	0.689723
 59.0559	0.689724
 59.0659	0.689724
 59.0759	0.689725
 59.0859	0.689726
 59.0959	0.689727
 59.1059	0.689727
 59.1159	0.689728
 59.1259	0.689729
 59.1359	0.689729
 59.1459	0.68973
 59.1559	0.689731
 59.1659	0.689732
 59.1759	0.689732
 59.1859	0.689733
 59.1959	0.689734
 59.2059	0.689734
 59.2159	0.689735
 59.2259	0.689736
 59.2359	0.689737
 59.2459	0.689737
 59.2559	0.689738
 59.2659	0.689739
 59.2759	0.689739
 59.2859	0.68974
 59.2959	0.689741
 59.3059	0.689742
 59.3159	0.689742
 59.3259	0.689743
 59.3359	0.689744
 59.3459	0.689744
 59.3559	0.689745
 59.3659	0.689746
 59.3759	0.689746
 59.3859	0.689747
 59.3959	0.689748
 59.4059	0.689749
 59.4159	0.689749
 59.4259	0.68975
 59.4359	0.689751
 59.4459	0.689751
 59.4559	0.689752
 59.4659	0.689753
 59.4759	0.689754
 59.4859	0.689754
 59.4959	0.689755
 59.506	0.689756
 59.516	0.689756
 59.526	0.689757
 59.536	0.689758
 59.546	0.689759
 59.556	0.689759
 59.566	0.68976
 59.576	0.689761
 59.586	0.689761
 59.596	0.689762
 59.606	0.689763
 59.616	0.689764
 59.626	0.689764
 59.636	0.689765
 59.646	0.689766
 59.656	0.689766
 59.666	0.689767
 59.676	0.689768
 59.686	0.689768
 59.696	0.689769
 59.706	0.68977
 59.716	0.689771
 59.726	0.689771
 59.736	0.689772
 59.746	0.689773
 59.756	0.689773
 59.766	0.689774
 59.776	0.689775
 59.786	0.689776
 59.796	0.689776
 59.806	0.689777
 59.816	0.689778
 59.826	0.689778
 59.836	0.689779
 59.846	0.68978
 59.856	0.689781
 59.866	0.689781
 59.876	0.689782
 59.886	0.689783
 59.896	0.689783
 59.906	0.689784
 59.916	0.689785
 59.926	0.689786
 59.936	0.689786
 59.946	0.689787
 59.956	0.689788
 59.966	0.689788
 59.976	0.689789
 59.986	0.68979
 59.996	0.689791
 60.006	0.689791
 60.016	0.689792
 60.026	0.689793
 60.036	0.689793
 60.046	0.689794
 60.056	0.689795
 60.066	0.689795
 60.076	0.689796
 60.086	0.689797
 60.096	0.689798
 60.106	0.689798
 60.116	0.689799
 60.126	0.6898
 60.136	0.6898
 60.146	0.689801
 60.156	0.689802
 60.166	0.689803
 60.176	0.689803
 60.186	0.689804
 60.196	0.689805
 60.206	0.689805
 60.216	0.689806
 60.226	0.689807
 60.236	0.689808
 60.246	0.689808
 60.256	0.689809
 60.266	0.68981
 60.276	0.68981
 60.286	0.689811
 60.296	0.689812
 60.306	0.689813
 60.316	0.689813
 60.326	0.689814
 60.336	0.689815
 60.346	0.689815
 60.356	0.689816
 60.366	0.689817
 60.376	0.689817
 60.386	0.689818
 60.396	0.689819
 60.406	0.68982
 60.416	0.68982
 60.426	0.689821
 60.436	0.689822
 60.446	0.689822
 60.456	0.689823
 60.466	0.689824
 60.476	0.689825
 60.486	0.689825
 60.496	0.689826
 60.5061	0.689827
 60.5161	0.689827
 60.5261	0.689828
 60.5361	0.689829
 60.5461	0.68983
 60.5561	0.68983
 60.5661	0.689831
 60.5761	0.689832
 60.5861	0.689832
 60.5961	0.689833
 60.6061	0.689834
 60.6161	0.689835
 60.6261	0.689835
 60.6361	0.689836
 60.6461	0.689837
 60.6561	0.689837
 60.6661	0.689838
 60.6761	0.689839
 60.6861	0.689839
 60.6961	0.68984
 60.7061	0.689841
 60.7161	0.689842
 60.7261	0.689842
 60.7361	0.689843
 60.7461	0.689844
 60.7561	0.689844
 60.7661	0.689845
 60.7761	0.689846
 60.7861	0.689847
 60.7961	0.689847
 60.8061	0.689848
 60.8161	0.689849
 60.8261	0.689849
 60.8361	0.68985
 60.8461	0.689851
 60.8561	0.689852
 60.8661	0.689852
 60.8761	0.689853
 60.8861	0.689854
 60.8961	0.689854
 60.9061	0.689855
 60.9161	0.689856
 60.9261	0.689857
 60.9361	0.689857
 60.9461	0.689858
 60.9561	0.689859
 60.9661	0.689859
 60.9761	0.68986
 60.9861	0.689861
 60.9961	0.689861
 61.0061	0.689862
 61.0161	0.689863
 61.0261	0.689864
 61.0361	0.689864
 61.0461	0.689865
 61.0561	0.689866
 61.0661	0.689866
 61.0761	0.689867
 61.0861	0.689868
 61.0961	0.689869
 61.1061	0.689869
 61.1161	0.68987
 61.1261	0.689871
 61.1361	0.689871
 61.1461	0.689872
 61.1561	0.689873
 61.1661	0.689874
 61.1761	0.689874
 61.1861	0.689875
 61.1961	0.689876
 61.2061	0.689876
 61.2161	0.689877
 61.2261	0.689878
 61.2361	0.689879
 61.2461	0.689879
 61.2561	0.68988
 61.2661	0.689881
 61.2761	0.689881
 61.2861	0.689882
 61.2961	0.689883
 61.3061	0.689883
 61.3161	0.689884
 61.3261	0.689885
 61.3361	0.689886
 61.3461	0.689886
 61.3561	0.689887
 61.3661	0.689888
 61.3761	0.689888
 61.3861	0.689889
 61.3961	0.68989
 61.4061	0.689891
 61.4161	0.689891
 61.4261	0.689892
 61.4361	0.689893
 61.4461	0.689893
 61.4561	0.689894
 61.4661	0.689895
 61.4761	0.689896
 61.4861	0.689896
 61.4961	0.689897
 61.5062	0.689898
 61.5162	0.689898
 61.5262	0.689899
 61.5362	0.6899
 61.5462	0.689901
 61.5562	0.689901
 61.5662	0.689902
 61.5762	0.689903
 61.5862	0.689903
 61.5962	0.689904
 61.6062	0.689905
 61.6162	0.689905
 61.6262	0.689906
 61.6362	0.689907
 61.6462	0.689908
 61.6562	0.689908
 61.6662	0.689909
 61.6762	0.68991
 61.6862	0.68991
 61.6962	0.689911
 61.7062	0.689912
 61.7162	0.689913
 61.7262	0.689913
 61.7362	0.689914
 61.7462	0.689915
 61.7562	0.689915
 61.7662	0.689916
 61.7762	0.689917
 61.7862	0.689918
 61.7962	0.689918
 61.8062	0.689919
 61.8162	0.68992
 61.8262	0.68992
 61.8362	0.689921
 61.8462	0.689922
 61.8562	0.689923
 61.8662	0.689923
 61.8762	0.689924
 61.8862	0.689925
 61.8962	0.689925
 61.9062	0.689926
 61.9162	0.689927
 61.9262	0.689927
 61.9362	0.689928
 61.9462	0.689929
 61.9562	0.68993
 61.9662	0.68993
 61.9762	0.689931
 61.9862	0.689932
 61.9962	0.689932
 62.0062	0.689933
 62.0162	0.689934
 62.0262	0.689935
 62.0362	0.689935
 62.0462	0.689936
 62.0562	0.689937
 62.0662	0.689937
 62.0762	0.689938
 62.0862	0.689939
 62.0962	0.68994
 62.1062	0.68994
 62.1162	0.689941
 62.1262	0.689942
 62.1362	0.689942
 62.1462	0.689943
 62.1562	0.689944
 62.1662	0.689945
 62.1762	0.689945
 62.1862	0.689946
 62.1962	0.689947
 62.2062	0.689947
 62.2162	0.689948
 62.2262	0.689949
 62.2362	0.689949
 62.2462	0.68995
 62.2562	0.689951
 62.2662	0.689952
 62.2762	0.689952
 62.2862	0.689953
 62.2962	0.689954
 62.3062	0.689954
 62.3162	0.689955
 62.3262	0.689956
 62.3362	0.689957
 62.3462	0.689957
 62.3562	0.689958
 62.3662	0.689959
 62.3762	0.689959
 62.3862	0.68996
 62.3962	0.689961
 62.4062	0.689962
 62.4162	0.689962
 62.4262	0.689963
 62.4362	0.689964
 62.4462	0.689964
 62.4562	0.689965
 62.4662	0.689966
 62.4762	0.689967
 62.4862	0.689967
 62.4962	0.689968
 62.5063	0.689969
 62.5163	0.689969
 62.5263	0.68997
 62.5363	0.689971
 62.5463	0.689971
 62.5563	0.689972
 62.5663	0.689973
 62.5763	0.689974
 62.5863	0.689974
 62.5963	0.689975
 62.6063	0.689976
 62.6163	0.689976
 62.6263	0.689977
 62.6363	0.689978
 62.6463	0.689979
 62.6563	0.689979
 62.6663	0.68998
 62.6763	0.689981
 62.6863	0.689981
 62.6963	0.689982
 62.7063	0.689983
 62.7163	0.689984
 62.7263	0.689984
 62.7363	0.689985
 62.7463	0.689986
 62.7563	0.689986
 62.7663	0.689987
 62.7763	0.689988
 62.7863	0.689989
 62.7963	0.689989
 62.8063	0.68999
 62.8163	0.689991
 62.8263	0.689991
 62.8363	0.689992
 62.8463	0.689993
 62.8563	0.689994
 62.8663	0.689994
 62.8763	0.689995
 62.8863	0.689996
 62.8963	0.689996
 62.9063	0.689997
 62.9163	0.689998
 62.9263	0.689998
 62.9363	0.689999
 62.9463	0.69
 62.9563	0.690001
 62.9663	0.690001
 62.9763	0.690002
 62.9863	0.690003
 62.9963	0.690003
 63.0063	0.690004
 63.0163	0.690005
 63.0263	0.690006
 63.0363	0.690006
 63.0463	0.690007
 63.0563	0.690008
 63.0663	0.690008
 63.0763	0.690009
 63.0863	0.69001
 63.0963	0.690011
 63.1063	0.690011
 63.1163	0.690012
 63.1263	0.690013
 63.1363	0.690013
 63.1463	0.690014
 63.1563	0.690015
 63.1663	0.690016
 63.1763	0.690016
 63.1863	0.690017
 63.1963	0.690018
 63.2063	0.690018
 63.2163	0.690019
 63.2263	0.69002
 63.2363	0.69002
 63.2463	0.690021
 63.2563	0.690022
 63.2663	0.690023
 63.2763	0.690023
 63.2863	0.690024
 63.2963	0.690025
 63.3063	0.690025
 63.3163	0.690026
 63.3263	0.690027
 63.3363	0.690028
 63.3463	0.690028
 63.3563	0.690029
 63.3663	0.69003
 63.3763	0.69003
 63.3863	0.690031
 63.3963	0.690032
 63.4063	0.690033
 63.4163	0.690033
 63.4263	0.690034
 63.4363	0.690035
 63.4463	0.690035
 63.4563	0.690036
 63.4663	0.690037
 63.4763	0.690038
 63.4863	0.690038
 63.4963	0.690039
 63.5064	0.69004
 63.5164	0.69004
 63.5264	0.690041
 63.5364	0.690042
 63.5464	0.690042
 63.5564	0.690043
 63.5664	0.690044
 63.5764	0.690045
 63.5864	0.690045
 63.5964	0.690046
 63.6064	0.690047
 63.6164	0.690047
 63.6264	0.690048
 63.6364	0.690049
 63.6464	0.69005
 63.6564	0.69005
 63.6664	0.690051
 63.6764	0.690052
 63.6864	0.690052
 63.6964	0.690053
 63.7064	0.690054
 63.7164	0.690055
 63.7264	0.690055
 63.7364	0.690056
 63.7464	0.690057
 63.7564	0.690057
 63.7664	0.690058
 63.7764	0.690059
 63.7864	0.69006
 63.7964	0.69006
 63.8064	0.690061
 63.8164	0.690062
 63.8264	0.690062
 63.8364	0.690063
 63.8464	0.690064
 63.8564	0.690064
 63.8664	0.690065
 63.8764	0.690066
 63.8864	0.690067
 63.8964	0.690067
 63.9064	0.690068
 63.9164	0.690069
 63.9264	0.690069
 63.9364	0.69007
 63.9464	0.690071
 63.9564	0.690072
 63.9664	0.690072
 63.9764	0.690073
 63.9864	0.690074
 63.9964	0.690074
 64.0064	0.690075
 64.0164	0.690076
 64.0264	0.690077
 64.0364	0.690077
 64.0464	0.690078
 64.0564	0.690079
 64.0664	0.690079
 64.0764	0.69008
 64.0864	0.690081
 64.0964	0.690082
 64.1064	0.690082
 64.1164	0.690083
 64.1264	0.690084
 64.1364	0.690084
 64.1464	0.690085
 64.1564	0.690086
 64.1664	0.690086
 64.1764	0.690087
 64.1864	0.690088
 64.1964	0.690089
 64.2064	0.690089
 64.2164	0.69009
 64.2264	0.690091
 64.2364	0.690091
 64.2464	0.690092
 64.2564	0.690093
 64.2664	0.690094
 64.2764	0.690094
 64.2864	0.690095
 64.2964	0.690096
 64.3064	0.690096
 64.3164	0.690097
 64.3264	0.690098
 64.3364	0.690099
 64.3464	0.690099
 64.3564	0.6901
 64.3664	0.690101
 64.3764	0.690101
 64.3864	0.690102
 64.3964	0.690103
 64.4064	0.690104
 64.4164	0.690104
 64.4264	0.690105
 64.4364	0.690106
 64.4464	0.690106
 64.4564	0.690107
 64.4664	0.690108
 64.4764	0.690108
 64.4864	0.690109
 64.4964	0.69011
 64.5065	0.690111
 64.5165	0.690111
 64.5265	0.690112
 64.5365	0.690113
 64.5465	0.690113
 64.5565	0.690114
 64.5665	0.690115
 64.5765	0.690116
 64.5865	0.690116
 64.5965	0.690117
 64.6065	0.690118
 64.6165	0.690118
 64.6265	0.690119
 64.6365	0.69012
 64.6465	0.690121
 64.6565	0.690121
 64.6665	0.690122
 64.6765	0.690123
 64.6865	0.690123
 64.6965	0.690124
 64.7065	0.690125
 64.7165	0.690126
 64.7265	0.690126
 64.7365	0.690127
 64.7465	0.690128
 64.7565	0.690128
 64.7665	0.690129
 64.7765	0.69013
 64.7865	0.69013
 64.7965	0.690131
 64.8065	0.690132
 64.8165	0.690133
 64.8265	0.690133
 64.8365	0.690134
 64.8465	0.690135
 64.8565	0.690135
 64.8665	0.690136
 64.8765	0.690137
 64.8865	0.690138
 64.8965	0.690138
 64.9065	0.690139
 64.9165	0.69014
 64.9265	0.69014
 64.9365	0.690141
 64.9465	0.690142
 64.9565	0.690143
 64.9665	0.690143
 64.9765	0.690144
 64.9865	0.690145
 64.9965	0.690145
 65.0065	0.690146
 65.0165	0.690147
 65.0265	0.690148
 65.0365	0.690148
 65.0465	0.690149
 65.0565	0.69015
 65.0665	0.69015
 65.0765	0.690151
 65.0865	0.690152
 65.0965	0.690152
 65.1065	0.690153
 65.1165	0.690154
 65.1265	0.690155
 65.1365	0.690155
 65.1465	0.690156
 65.1565	0.690157
 65.1665	0.690157
 65.1765	0.690158
 65.1865	0.690159
 65.1965	0.69016
 65.2065	0.69016
 65.2165	0.690161
 65.2265	0.690162
 65.2365	0.690162
 65.2465	0.690163
 65.2565	0.690164
 65.2665	0.690165
 65.2765	0.690165
 65.2865	0.690166
 65.2965	0.690167
 65.3065	0.690167
 65.3165	0.690168
 65.3265	0.690169
 65.3365	0.69017
 65.3465	0.69017
 65.3565	0.690171
 65.3665	0.690172
 65.3765	0.690172
 65.3865	0.690173
 65.3965	0.690174
 65.4065	0.690175
 65.4165	0.690175
 65.4265	0.690176
 65.4365	0.690177
 65.4465	0.690177
 65.4565	0.690178
 65.4665	0.690179
 65.4765	0.690179
 65.4865	0.69018
 65.4965	0.690181
 65.5066	0.690182
 65.5166	0.690182
 65.5266	0.690183
 65.5366	0.690184
 65.5466	0.690184
 65.5566	0.690185
 65.5666	0.690186
 65.5766	0.690187
 65.5866	0.690187
 65.5966	0.690188
 65.6066	0.690189
 65.6166	0.690189
 65.6266	0.69019
 65.6366	0.690191
 65.6466	0.690192
 65.6566	0.690192
 65.6666	0.690193
 65.6766	0.690194
 65.6866	0.690194
 65.6966	0.690195
 65.7066	0.690196
 65.7166	0.690197
 65.7266	0.690197
 65.7366	0.690198
 65.7466	0.690199
 65.7566	0.690199
 65.7666	0.6902
 65.7766	0.690201
 65.7866	0.690201
 65.7966	0.690202
 65.8066	0.690203
 65.8166	0.690204
 65.8266	0.690204
 65.8366	0.690205
 65.8466	0.690206
 65.8566	0.690206
 65.8666	0.690207
 65.8766	0.690208
 65.8866	0.690209
 65.8966	0.690209
 65.9066	0.69021
 65.9166	0.690211
 65.9266	0.690211
 65.9366	0.690212
 65.9466	0.690213
 65.9566	0.690214
 65.9666	0.690214
 65.9766	0.690215
 65.9866	0.690216
 65.9966	0.690216
 66.0066	0.690217
 66.0166	0.690218
 66.0266	0.690219
 66.0366	0.690219
 66.0466	0.69022
 66.0566	0.690221
 66.0666	0.690221
 66.0766	0.690222
 66.0866	0.690223
 66.0966	0.690223
 66.1066	0.690224
 66.1166	0.690225
 66.1266	0.690226
 66.1366	0.690226
 66.1466	0.690227
 66.1566	0.690228
 66.1666	0.690228
 66.1766	0.690229
 66.1866	0.69023
 66.1966	0.690231
 66.2066	0.690231
 66.2166	0.690232
 66.2266	0.690233
 66.2366	0.690233
 66.2466	0.690234
 66.2566	0.690235
 66.2666	0.690236
 66.2766	0.690236
 66.2866	0.690237
 66.2966	0.690238
 66.3066	0.690238
 66.3166	0.690239
 66.3266	0.69024
 66.3366	0.690241
 66.3466	0.690241
 66.3566	0.690242
 66.3666	0.690243
 66.3766	0.690243
 66.3866	0.690244
 66.3966	0.690245
 66.4066	0.690245
 66.4166	0.690246
 66.4266	0.690247
 66.4366	0.690248
 66.4466	0.690248
 66.4566	0.690249
 66.4666	0.69025
 66.4766	0.69025
 66.4866	0.690251
 66.4966	0.690252
 66.5067	0.690253
 66.5167	0.690253
 66.5267	0.690254
 66.5367	0.690255
 66.5467	0.690255
 66.5567	0.690256
 66.5667	0.690257
 66.5767	0.690258
 66.5867	0.690258
 66.5967	0.690259
 66.6067	0.69026
 66.6167	0.69026
 66.6267	0.690261
 66.6367	0.690262
 66.6467	0.690263
 66.6567	0.690263
 66.6667	0.690264
 66.6767	0.690265
 66.6867	0.690265
 66.6967	0.690266
 66.7067	0.690267
 66.7167	0.690267
 66.7267	0.690268
 66.7367	0.690269
 66.7467	0.69027
 66.7567	0.69027
 66.7667	0.690271
 66.7767	0.690272
 66.7867	0.690272
 66.7967	0.690273
 66.8067	0.690274
 66.8167	0.690275
 66.8267	0.690275
 66.8367	0.690276
 66.8467	0.690277
 66.8567	0.690277
 66.8667	0.690278
 66.8767	0.690279
 66.8867	0.69028
 66.8967	0.69028
 66.9067	0.690281
 66.9167	0.690282
 66.9267	0.690282
 66.9367	0.690283
 66.9467	0.690284
 66.9567	0.690285
 66.9667	0.690285
 66.9767	0.690286
 66.9867	0.690287
 66.9967	0.690287
 67.0067	0.690288
 67.0167	0.690289
 67.0267	0.690289
 67.0367	0.69029
 67.0467	0.690291
 67.0567	0.690292
 67.0667	0.690292
 67.0767	0.690293
 67.0867	0.690294
 67.0967	0.690294
 67.1067	0.690295
 67.1167	0.690296
 67.1267	0.690297
 67.1367	0.690297
 67.1467	0.690298
 67.1567	0.690299
 67.1667	0.690299
 67.1767	0.6903
 67.1867	0.690301
 67.1967	0.690302
 67.2067	0.690302
 67.2167	0.690303
 67.2267	0.690304
 67.2367	0.690304
 67.2467	0.690305
 67.2567	0.690306
 67.2667	0.690307
 67.2767	0.690307
 67.2867	0.690308
 67.2967	0.690309
 67.3067	0.690309
 67.3167	0.69031
 67.3267	0.690311
 67.3367	0.690311
 67.3467	0.690312
 67.3567	0.690313
 67.3667	0.690314
 67.3767	0.690314
 67.3867	0.690315
 67.3967	0.690316
 67.4067	0.690316
 67.4167	0.690317
 67.4267	0.690318
 67.4367	0.690319
 67.4467	0.690319
 67.4567	0.69032
 67.4667	0.690321
 67.4767	0.690321
 67.4867	0.690322
 67.4967	0.690323
 67.5068	0.690324
 67.5168	0.690324
 67.5268	0.690325
 67.5368	0.690326
 67.5468	0.690326
 67.5568	0.690327
 67.5668	0.690328
 67.5768	0.690329
 67.5868	0.690329
 67.5968	0.69033
 67.6068	0.690331
 67.6168	0.690331
 67.6268	0.690332
 67.6368	0.690333
 67.6468	0.690333
 67.6568	0.690334
 67.6668	0.690335
 67.6768	0.690336
 67.6868	0.690336
 67.6968	0.690337
 67.7068	0.690338
 67.7168	0.690338
 67.7268	0.690339
 67.7368	0.69034
 67.7468	0.690341
 67.7568	0.690341
 67.7668	0.690342
 67.7768	0.690343
 67.7868	0.690343
 67.7968	0.690344
 67.8068	0.690345
 67.8168	0.690346
 67.8268	0.690346
 67.8368	0.690347
 67.8468	0.690348
 67.8568	0.690348
 67.8668	0.690349
 67.8768	0.69035
 67.8868	0.690351
 67.8968	0.690351
 67.9068	0.690352
 67.9168	0.690353
 67.9268	0.690353
 67.9368	0.690354
 67.9468	0.690355
 67.9568	0.690356
 67.9668	0.690356
 67.9768	0.690357
 67.9868	0.690358
 67.9968	0.690358
 68.0068	0.690359
 68.0168	0.69036
 68.0268	0.69036
 68.0368	0.690361
 68.0468	0.690362
 68.0568	0.690363
 68.0668	0.690363
 68.0768	0.690364
 68.0868	0.690365
 68.0968	0.690365
 68.1068	0.690366
 68.1168	0.690367
 68.1268	0.690368
 68.1368	0.690368
 68.1468	0.690369
 68.1568	0.69037
 68.1668	0.69037
 68.1768	0.690371
 68.1868	0.690372
 68.1968	0.690373
 68.2068	0.690373
 68.2168	0.690374
 68.2268	0.690375
 68.2368	0.690375
 68.2468	0.690376
 68.2568	0.690377
 68.2668	0.690378
 68.2768	0.690378
 68.2868	0.690379
 68.2968	0.69038
 68.3068	0.69038
 68.3168	0.690381
 68.3268	0.690382
 68.3368	0.690382
 68.3468	0.690383
 68.3568	0.690384
 68.3668	0.690385
 68.3768	0.690385
 68.3868	0.690386
 68.3968	0.690387
 68.4068	0.690387
 68.4168	0.690388
 68.4268	0.690389
 68.4368	0.69039
 68.4468	0.69039
 68.4568	0.690391
 68.4668	0.690392
 68.4768	0.690392
 68.4868	0.690393
 68.4968	0.690394
 68.5069	0.690395
 68.5169	0.690395
 68.5269	0.690396
 68.5369	0.690397
 68.5469	0.690397
 68.5569	0.690398
 68.5669	0.690399
 68.5769	0.6904
 68.5869	0.6904
 68.5969	0.690401
 68.6069	0.690402
 68.6169	0.690402
 68.6269	0.690403
 68.6369	0.690404
 68.6469	0.690404
 68.6569	0.690405
 68.6669	0.690406
 68.6769	0.690407
 68.6869	0.690407
 68.6969	0.690408
 68.7069	0.690409
 68.7169	0.690409
 68.7269	0.69041
 68.7369	0.690411
 68.7469	0.690412
 68.7569	0.690412
 68.7669	0.690413
 68.7769	0.690414
 68.7869	0.690414
 68.7969	0.690415
 68.8069	0.690416
 68.8169	0.690417
 68.8269	0.690417
 68.8369	0.690418
 68.8469	0.690419
 68.8569	0.690419
 68.8669	0.69042
 68.8769	0.690421
 68.8869	0.690422
 68.8969	0.690422
 68.9069	0.690423
 68.9169	0.690424
 68.9269	0.690424
 68.9369	0.690425
 68.9469	0.690426
 68.9569	0.690426
 68.9669	0.690427
 68.9769	0.690428
 68.9869	0.690429
 68.9969	0.690429
 69.0069	0.69043
 69.0169	0.690431
 69.0269	0.690431
 69.0369	0.690432
 69.0469	0.690433
 69.0569	0.690434
 69.0669	0.690434
 69.0769	0.690435
 69.0869	0.690436
 69.0969	0.690436
 69.1069	0.690437
 69.1169	0.690438
 69.1269	0.690439
 69.1369	0.690439
 69.1469	0.69044
 69.1569	0.690441
 69.1669	0.690441
 69.1769	0.690442
 69.1869	0.690443
 69.1969	0.690444
 69.2069	0.690444
 69.2169	0.690445
 69.2269	0.690446
 69.2369	0.690446
 69.2469	0.690447
 69.2569	0.690448
 69.2669	0.690448
 69.2769	0.690449
 69.2869	0.69045
 69.2969	0.690451
 69.3069	0.690451
 69.3169	0.690452
 69.3269	0.690453
 69.3369	0.690453
 69.3469	0.690454
 69.3569	0.690455
 69.3669	0.690456
 69.3769	0.690456
 69.3869	0.690457
 69.3969	0.690458
 69.4069	0.690458
 69.4169	0.690459
 69.4269	0.69046
 69.4369	0.690461
 69.4469	0.690461
 69.4569	0.690462
 69.4669	0.690463
 69.4769	0.690463
 69.4869	0.690464
 69.4969	0.690465
 69.507	0.690466
 69.517	0.690466
 69.527	0.690467
 69.537	0.690468
 69.547	0.690468
 69.557	0.690469
 69.567	0.69047
 69.577	0.69047
 69.587	0.690471
 69.597	0.690472
 69.607	0.690473
 69.617	0.690473
 69.627	0.690474
 69.637	0.690475
 69.647	0.690475
 69.657	0.690476
 69.667	0.690477
 69.677	0.690478
 69.687	0.690478
 69.697	0.690479
 69.707	0.69048
 69.717	0.69048
 69.727	0.690481
 69.737	0.690482
 69.747	0.690483
 69.757	0.690483
 69.767	0.690484
 69.777	0.690485
 69.787	0.690485
 69.797	0.690486
 69.807	0.690487
 69.817	0.690488
 69.827	0.690488
 69.837	0.690489
 69.847	0.69049
 69.857	0.69049
 69.867	0.690491
 69.877	0.690492
 69.887	0.690492
 69.897	0.690493
 69.907	0.690494
 69.917	0.690495
 69.927	0.690495
 69.937	0.690496
 69.947	0.690497
 69.957	0.690497
 69.967	0.690498
 69.977	0.690499
 69.987	0.6905
 69.997	0.6905
 70.007	0.690501
 70.017	0.690502
 70.027	0.690502
 70.037	0.690503
 70.047	0.690504
 70.057	0.690505
 70.067	0.690505
 70.077	0.690506
 70.087	0.690507
 70.097	0.690507
 70.107	0.690508
 70.117	0.690509
 70.127	0.69051
 70.137	0.69051
 70.147	0.690511
 70.157	0.690512
 70.167	0.690512
 70.177	0.690513
 70.187	0.690514
 70.197	0.690514
 70.207	0.690515
 70.217	0.690516
 70.227	0.690517
 70.237	0.690517
 70.247	0.690518
 70.257	0.690519
 70.267	0.690519
 70.277	0.69052
 70.287	0.690521
 70.297	0.690522
 70.307	0.690522
 70.317	0.690523
 70.327	0.690524
 70.337	0.690524
 70.347	0.690525
 70.357	0.690526
 70.367	0.690527
 70.377	0.690527
 70.387	0.690528
 70.397	0.690529
 70.407	0.690529
 70.417	0.69053
 70.427	0.690531
 70.437	0.690532
 70.447	0.690532
 70.457	0.690533
 70.467	0.690534
 70.477	0.690534
 70.487	0.690535
 70.497	0.690536
 70.5071	0.690536
 70.5171	0.690537
 70.5271	0.690538
 70.5371	0.690539
 70.5471	0.690539
 70.5571	0.69054
 70.5671	0.690541
 70.5771	0.690541
 70.5871	0.690542
 70.5971	0.690543
 70.6071	0.690544
 70.6171	0.690544
 70.6271	0.690545
 70.6371	0.690546
 70.6471	0.690546
 70.6571	0.690547
 70.6671	0.690548
 70.6771	0.690549
 70.6871	0.690549
 70.6971	0.69055
 70.7071	0.690551
 70.7171	0.690551
 70.7271	0.690552
 70.7371	0.690553
 70.7471	0.690554
 70.7571	0.690554
 70.7671	0.690555
 70.7771	0.690556
 70.7871	0.690556
 70.7971	0.690557
 70.8071	0.690558
 70.8171	0.690559
 70.8271	0.690559
 70.8371	0.69056
 70.8471	0.690561
 70.8571	0.690561
 70.8671	0.690562
 70.8771	0.690563
 70.8871	0.690563
 70.8971	0.690564
 70.9071	0.690565
 70.9171	0.690566
 70.9271	0.690566
 70.9371	0.690567
 70.9471	0.690568
 70.9571	0.690568
 70.9671	0.690569
 70.9771	0.69057
 70.9871	0.690571
 70.9971	0.690571
 71.0071	0.690572
 71.0171	0.690573
 71.0271	0.690573
 71.0371	0.690574
 71.0471	0.690575
 71.0571	0.690576
 71.0671	0.690576
 71.0771	0.690577
 71.0871	0.690578
 71.0971	0.690578
 71.1071	0.690579
 71.1171	0.69058
 71.1271	0.690581
 71.1371	0.690581
 71.1471	0.690582
 71.1571	0.690583
 71.1671	0.690583
 71.1771	0.690584
 71.1871	0.690585
 71.1971	0.690585
 71.2071	0.690586
 71.2171	0.690587
 71.2271	0.690588
 71.2371	0.690588
 71.2471	0.690589
 71.2571	0.69059
 71.2671	0.69059
 71.2771	0.690591
 71.2871	0.690592
 71.2971	0.690593
 71.3071	0.690593
 71.3171	0.690594
 71.3271	0.690595
 71.3371	0.690595
 71.3471	0.690596
 71.3571	0.690597
 71.3671	0.690598
 71.3771	0.690598
 71.3871	0.690599
 71.3971	0.6906
 71.4071	0.6906
 71.4171	0.690601
 71.4271	0.690602
 71.4371	0.690603
 71.4471	0.690603
 71.4571	0.690604
 71.4671	0.690605
 71.4771	0.690605
 71.4871	0.690606
 71.4971	0.690607
 71.5072	0.690607
 71.5172	0.690608
 71.5272	0.690609
 71.5372	0.69061
 71.5472	0.69061
 71.5572	0.690611
 71.5672	0.690612
 71.5772	0.690612
 71.5872	0.690613
 71.5972	0.690614
 71.6072	0.690615
 71.6172	0.690615
 71.6272	0.690616
 71.6372	0.690617
 71.6472	0.690617
 71.6572	0.690618
 71.6672	0.690619
 71.6772	0.69062
 71.6872	0.69062
 71.6972	0.690621
 71.7072	0.690622
 71.7172	0.690622
 71.7272	0.690623
 71.7372	0.690624
 71.7472	0.690625
 71.7572	0.690625
 71.7672	0.690626
 71.7772	0.690627
 71.7872	0.690627
 71.7972	0.690628
 71.8072	0.690629
 71.8172	0.690629
 71.8272	0.69063
 71.8372	0.690631
 71.8472	0.690632
 71.8572	0.690632
 71.8672	0.690633
 71.8772	0.690634
 71.8872	0.690634
 71.8972	0.690635
 71.9072	0.690636
 71.9172	0.690637
 71.9272	0.690637
 71.9372	0.690638
 71.9472	0.690639
 71.9572	0.690639
 71.9672	0.69064
 71.9772	0.690641
 71.9872	0.690642
 71.9972	0.690642
 72.0072	0.690643
 72.0172	0.690644
 72.0272	0.690644
 72.0372	0.690645
 72.0472	0.690646
 72.0572	0.690647
 72.0672	0.690647
 72.0772	0.690648
 72.0872	0.690649
 72.0972	0.690649
 72.1072	0.69065
 72.1172	0.690651
 72.1272	0.690651
 72.1372	0.690652
 72.1472	0.690653
 72.1572	0.690654
 72.1672	0.690654
 72.1772	0.690655
 72.1872	0.690656
 72.1972	0.690656
 72.2072	0.690657
 72.2172	0.690658
 72.2272	0.690659
 72.2372	0.690659
 72.2472	0.69066
 72.2572	0.690661
 72.2672	0.690661
 72.2772	0.690662
 72.2872	0.690663
 72.2972	0.690664
 72.3072	0.690664
 72.3172	0.690665
 72.3272	0.690666
 72.3372	0.690666
 72.3472	0.690667
 72.3572	0.690668
 72.3672	0.690669
 72.3772	0.690669
 72.3872	0.69067
 72.3972	0.690671
 72.4072	0.690671
 72.4172	0.690672
 72.4272	0.690673
 72.4372	0.690673
 72.4472	0.690674
 72.4572	0.690675
 72.4672	0.690676
 72.4772	0.690676
 72.4872	0.690677
 72.4972	0.690678
 72.5073	0.690678
 72.5173	0.690679
 72.5273	0.69068
 72.5373	0.690681
 72.5473	0.690681
 72.5573	0.690682
 72.5673	0.690683
 72.5773	0.690683
 72.5873	0.690684
 72.5973	0.690685
 72.6073	0.690686
 72.6173	0.690686
 72.6273	0.690687
 72.6373	0.690688
 72.6473	0.690688
 72.6573	0.690689
 72.6673	0.69069
 72.6773	0.690691
 72.6873	0.690691
 72.6973	0.690692
 72.7073	0.690693
 72.7173	0.690693
 72.7273	0.690694
 72.7373	0.690695
 72.7473	0.690695
 72.7573	0.690696
 72.7673	0.690697
 72.7773	0.690698
 72.7873	0.690698
 72.7973	0.690699
 72.8073	0.6907
 72.8173	0.6907
 72.8273	0.690701
 72.8373	0.690702
 72.8473	0.690703
 72.8573	0.690703
 72.8673	0.690704
 72.8773	0.690705
 72.8873	0.690705
 72.8973	0.690706
 72.9073	0.690707
 72.9173	0.690708
 72.9273	0.690708
 72.9373	0.690709
 72.9473	0.69071
 72.9573	0.69071
 72.9673	0.690711
 72.9773	0.690712
 72.9873	0.690713
 72.9973	0.690713
 73.0073	0.690714
 73.0173	0.690715
 73.0273	0.690715
 73.0373	0.690716
 73.0473	0.690717
 73.0573	0.690717
 73.0673	0.690718
 73.0773	0.690719
 73.0873	0.69072
 73.0973	0.69072
 73.1073	0.690721
 73.1173	0.690722
 73.1273	0.690722
 73.1373	0.690723
 73.1473	0.690724
 73.1573	0.690725
 73.1673	0.690725
 73.1773	0.690726
 73.1873	0.690727
 73.1973	0.690727
 73.2073	0.690728
 73.2173	0.690729
 73.2273	0.69073
 73.2373	0.69073
 73.2473	0.690731
 73.2573	0.690732
 73.2673	0.690732
 73.2773	0.690733
 73.2873	0.690734
 73.2973	0.690735
 73.3073	0.690735
 73.3173	0.690736
 73.3273	0.690737
 73.3373	0.690737
 73.3473	0.690738
 73.3573	0.690739
 73.3673	0.69074
 73.3773	0.69074
 73.3873	0.690741
 73.3973	0.690742
 73.4073	0.690742
 73.4173	0.690743
 73.4273	0.690744
 73.4373	0.690744
 73.4473	0.690745
 73.4573	0.690746
 73.4673	0.690747
 73.4773	0.690747
 73.4873	0.690748
 73.4973	0.690749
 73.5074	0.690749
 73.5174	0.69075
 73.5274	0.690751
 73.5374	0.690752
 73.5474	0.690752
 73.5574	0.690753
 73.5674	0.690754
 73.5774	0.690754
 73.5874	0.690755
 73.5974	0.690756
 73.6074	0.690757
 73.6174	0.690757
 73.6274	0.690758
 73.6374	0.690759
 73.6474	0.690759
 73.6574	0.69076
 73.6674	0.690761
 73.6774	0.690762
 73.6874	0.690762
 73.6974	0.690763
 73.7074	0.690764
 73.7174	0.690764
 73.7274	0.690765
 73.7374	0.690766
 73.7474	0.690766
 73.7574	0.690767
 73.7674	0.690768
 73.7774	0.690769
 73.7874	0.690769
 73.7974	0.69077
 73.8074	0.690771
 73.8174	0.690771
 73.8274	0.690772
 73.8374	0.690773
 73.8474	0.690774
 73.8574	0.690774
 73.8674	0.690775
 73.8774	0.690776
 73.8874	0.690776
 73.8974	0.690777
 73.9074	0.690778
 73.9174	0.690779
 73.9274	0.690779
 73.9374	0.69078
 73.9474	0.690781
 73.9574	0.690781
 73.9674	0.690782
 73.9774	0.690783
 73.9874	0.690784
 73.9974	0.690784
 74.0074	0.690785
 74.0174	0.690786
 74.0274	0.690786
 74.0374	0.690787
 74.0474	0.690788
 74.0574	0.690788
 74.0674	0.690789
 74.0774	0.69079
 74.0874	0.690791
 74.0974	0.690791
 74.1074	0.690792
 74.1174	0.690793
 74.1274	0.690793
 74.1374	0.690794
 74.1474	0.690795
 74.1574	0.690796
 74.1674	0.690796
 74.1774	0.690797
 74.1874	0.690798
 74.1974	0.690798
 74.2074	0.690799
 74.2174	0.6908
 74.2274	0.690801
 74.2374	0.690801
 74.2474	0.690802
 74.2574	0.690803
 74.2674	0.690803
 74.2774	0.690804
 74.2874	0.690805
 74.2974	0.690806
 74.3074	0.690806
 74.3174	0.690807
 74.3274	0.690808
 74.3374	0.690808
 74.3474	0.690809
 74.3574	0.69081
 74.3674	0.69081
 74.3774	0.690811
 74.3874	0.690812
 74.3974	0.690813
 74.4074	0.690813
 74.4174	0.690814
 74.4274	0.690815
 74.4374	0.690815
 74.4474	0.690816
 74.4574	0.690817
 74.4674	0.690818
 74.4774	0.690818
 74.4874	0.690819
 74.4974	0.69082
 74.5075	0.69082
 74.5175	0.690821
 74.5275	0.690822
 74.5375	0.690823
 74.5475	0.690823
 74.5575	0.690824
 74.5675	0.690825
 74.5775	0.690825
 74.5875	0.690826
 74.5975	0.690827
 74.6075	0.690828
 74.6175	0.690828
 74.6275	0.690829
 74.6375	0.69083
 74.6475	0.69083
 74.6575	0.690831
 74.6675	0.690832
 74.6775	0.690832
 74.6875	0.690833
 74.6975	0.690834
 74.7075	0.690835
 74.7175	0.690835
 74.7275	0.690836
 74.7375	0.690837
 74.7475	0.690837
 74.7575	0.690838
 74.7675	0.690839
 74.7775	0.69084
 74.7875	0.69084
 74.7975	0.690841
 74.8075	0.690842
 74.8175	0.690842
 74.8275	0.690843
 74.8375	0.690844
 74.8475	0.690845
 74.8575	0.690845
 74.8675	0.690846
 74.8775	0.690847
 74.8875	0.690847
 74.8975	0.690848
 74.9075	0.690849
 74.9175	0.69085
 74.9275	0.69085
 74.9375	0.690851
 74.9475	0.690852
 74.9575	0.690852
 74.9675	0.690853
 74.9775	0.690854
 74.9875	0.690854
 74.9975	0.690855
 75.0075	0.690856
 75.0175	0.690857
 75.0275	0.690857
 75.0375	0.690858
 75.0475	0.690859
 75.0575	0.690859
 75.0675	0.69086
 75.0775	0.690861
 75.0875	0.690862
 75.0975	0.690862
 75.1075	0.690863
 75.1175	0.690864
 75.1275	0.690864
 75.1375	0.690865
 75.1475	0.690866
 75.1575	0.690867
 75.1675	0.690867
 75.1775	0.690868
 75.1875	0.690869
 75.1975	0.690869
 75.2075	0.69087
 75.2175	0.690871
 75.2275	0.690872
 75.2375	0.690872
 75.2475	0.690873
 75.2575	0.690874
 75.2675	0.690874
 75.2775	0.690875
 75.2875	0.690876
 75.2975	0.690876
 75.3075	0.690877
 75.3175	0.690878
 75.3275	0.690879
 75.3375	0.690879
 75.3475	0.69088
 75.3575	0.690881
 75.3675	0.690881
 75.3775	0.690882
 75.3875	0.690883
 75.3975	0.690884
 75.4075	0.690884
 75.4175	0.690885
 75.4275	0.690886
 75.4375	0.690886
 75.4475	0.690887
 75.4575	0.690888
 75.4675	0.690889
 75.4775	0.690889
 75.4875	0.69089
 75.4975	0.690891
 75.5076	0.690891
 75.5176	0.690892
 75.5276	0.690893
 75.5376	0.690894
 75.5476	0.690894
 75.5576	0.690895
 75.5676	0.690896
 75.5776	0.690896
 75.5876	0.690897
 75.5976	0.690898
 75.6076	0.690898
 75.6176	0.690899
 75.6276	0.6909
 75.6376	0.690901
 75.6476	0.690901
 75.6576	0.690902
 75.6676	0.690903
 75.6776	0.690903
 75.6876	0.690904
 75.6976	0.690905
 75.7076	0.690906
 75.7176	0.690906
 75.7276	0.690907
 75.7376	0.690908
 75.7476	0.690908
 75.7576	0.690909
 75.7676	0.69091
 75.7776	0.690911
 75.7876	0.690911
 75.7976	0.690912
 75.8076	0.690913
 75.8176	0.690913
 75.8276	0.690914
 75.8376	0.690915
 75.8476	0.690916
 75.8576	0.690916
 75.8676	0.690917
 75.8776	0.690918
 75.8876	0.690918
 75.8976	0.690919
 75.9076	0.69092
 75.9176	0.690921
 75.9276	0.690921
 75.9376	0.690922
 75.9476	0.690923
 75.9576	0.690923
 75.9676	0.690924
 75.9776	0.690925
 75.9876	0.690925
 75.9976	0.690926
 76.0076	0.690927
 76.0176	0.690928
 76.0276	0.690928
 76.0376	0.690929
 76.0476	0.69093
 76.0576	0.69093
 76.0676	0.690931
 76.0776	0.690932
 76.0876	0.690933
 76.0976	0.690933
 76.1076	0.690934
 76.1176	0.690935
 76.1276	0.690935
 76.1376	0.690936
 76.1476	0.690937
 76.1576	0.690938
 76.1676	0.690938
 76.1776	0.690939
 76.1876	0.69094
 76.1976	0.69094
 76.2076	0.690941
 76.2176	0.690942
 76.2276	0.690943
 76.2376	0.690943
 76.2476	0.690944
 76.2576	0.690945
 76.2676	0.690945
 76.2776	0.690946
 76.2876	0.690947
 76.2976	0.690947
 76.3076	0.690948
 76.3176	0.690949
 76.3276	0.69095
 76.3376	0.69095
 76.3476	0.690951
 76.3576	0.690952
 76.3676	0.690952
 76.3776	0.690953
 76.3876	0.690954
 76.3976	0.690955
 76.4076	0.690955
 76.4176	0.690956
 76.4276	0.690957
 76.4376	0.690957
 76.4476	0.690958
 76.4576	0.690959
 76.4676	0.69096
 76.4776	0.69096
 76.4876	0.690961
 76.4976	0.690962
 76.5077	0.690962
 76.5177	0.690963
 76.5277	0.690964
 76.5377	0.690965
 76.5477	0.690965
 76.5577	0.690966
 76.5677	0.690967
 76.5777	0.690967
 76.5877	0.690968
 76.5977	0.690969
 76.6077	0.690969
 76.6177	0.69097
 76.6277	0.690971
 76.6377	0.690972
 76.6477	0.690972
 76.6577	0.690973
 76.6677	0.690974
 76.6777	0.690974
 76.6877	0.690975
 76.6977	0.690976
 76.7077	0.690977
 76.7177	0.690977
 76.7277	0.690978
 76.7377	0.690979
 76.7477	0.690979
 76.7577	0.69098
 76.7677	0.690981
 76.7777	0.690982
 76.7877	0.690982
 76.7977	0.690983
 76.8077	0.690984
 76.8177	0.690984
 76.8277	0.690985
 76.8377	0.690986
 76.8477	0.690987
 76.8577	0.690987
 76.8677	0.690988
 76.8777	0.690989
 76.8877	0.690989
 76.8977	0.69099
 76.9077	0.690991
 76.9177	0.690991
 76.9277	0.690992
 76.9377	0.690993
 76.9477	0.690994
 76.9577	0.690994
 76.9677	0.690995
 76.9777	0.690996
 76.9877	0.690996
 76.9977	0.690997
 77.0077	0.690998
 77.0177	0.690999
 77.0277	0.690999
 77.0377	0.691
 77.0477	0.691001
 77.0577	0.691001
 77.0677	0.691002
 77.0777	0.691003
 77.0877	0.691004
 77.0977	0.691004
 77.1077	0.691005
 77.1177	0.691006
 77.1277	0.691006
 77.1377	0.691007
 77.1477	0.691008
 77.1577	0.691009
 77.1677	0.691009
 77.1777	0.69101
 77.1877	0.691011
 77.1977	0.691011
 77.2077	0.691012
 77.2177	0.691013
 77.2277	0.691013
 77.2377	0.691014
 77.2477	0.691015
 77.2577	0.691016
 77.2677	0.691016
 77.2777	0.691017
 77.2877	0.691018
 77.2977	0.691018
 77.3077	0.691019
 77.3177	0.69102
 77.3277	0.691021
 77.3377	0.691021
 77.3477	0.691022
 77.3577	0.691023
 77.3677	0.691023
 77.3777	0.691024
 77.3877	0.691025
 77.3977	0.691026
 77.4077	0.691026
 77.4177	0.691027
 77.4277	0.691028
 77.4377	0.691028
 77.4477	0.691029
 77.4577	0.69103
 77.4677	0.691031
 77.4777	0.691031
 77.4877	0.691032
 77.4977	0.691033
 77.5078	0.691033
 77.5178	0.691034
 77.5278	0.691035
 77.5378	0.691035
 77.5478	0.691036
 77.5578	0.691037
 77.5678	0.691038
 77.5778	0.691038
 77.5878	0.691039
 77.5978	0.69104
 77.6078	0.69104
 77.6178	0.691041
 77.6278	0.691042
 77.6378	0.691043
 77.6478	0.691043
 77.6578	0.691044
 77.6678	0.691045
 77.6778	0.691045
 77.6878	0.691046
 77.6978	0.691047
 77.7078	0.691048
 77.7178	0.691048
 77.7278	0.691049
 77.7378	0.69105
 77.7478	0.69105
 77.7578	0.691051
 77.7678	0.691052
 77.7778	0.691053
 77.7878	0.691053
 77.7978	0.691054
 77.8078	0.691055
 77.8178	0.691055
 77.8278	0.691056
 77.8378	0.691057
 77.8478	0.691057
 77.8578	0.691058
 77.8678	0.691059
 77.8778	0.69106
 77.8878	0.69106
 77.8978	0.691061
 77.9078	0.691062
 77.9178	0.691062
 77.9278	0.691063
 77.9378	0.691064
 77.9478	0.691065
 77.9578	0.691065
 77.9678	0.691066
 77.9778	0.691067
 77.9878	0.691067
 77.9978	0.691068
 78.0078	0.691069
 78.0178	0.69107
 78.0278	0.69107
 78.0378	0.691071
 78.0478	0.691072
 78.0578	0.691072
 78.0678	0.691073
 78.0778	0.691074
 78.0878	0.691075
 78.0978	0.691075
 78.1078	0.691076
 78.1178	0.691077
 78.1278	0.691077
 78.1378	0.691078
 78.1478	0.691079
 78.1578	0.691079
 78.1678	0.69108
 78.1778	0.691081
 78.1878	0.691082
 78.1978	0.691082
 78.2078	0.691083
 78.2178	0.691084
 78.2278	0.691084
 78.2378	0.691085
 78.2478	0.691086
 78.2578	0.691087
 78.2678	0.691087
 78.2778	0.691088
 78.2878	0.691089
 78.2978	0.691089
 78.3078	0.69109
 78.3178	0.691091
 78.3278	0.691092
 78.3378	0.691092
 78.3478	0.691093
 78.3578	0.691094
 78.3678	0.691094
 78.3778	0.691095
 78.3878	0.691096
 78.3978	0.691097
 78.4078	0.691097
 78.4178	0.691098
 78.4278	0.691099
 78.4378	0.691099
 78.4478	0.6911
 78.4578	0.691101
 78.4678	0.691101
 78.4778	0.691102
 78.4878	0.691103
 78.4978	0.691104
 78.5079	0.691104
 78.5179	0.691105
 78.5279	0.691106
 78.5379	0.691106
 78.5479	0.691107
 78.5579	0.691108
 78.5679	0.691109
 78.5779	0.691109
 78.5879	0.69111
 78.5979	0.691111
 78.6079	0.691111
 78.6179	0.691112
 78.6279	0.691113
 78.6379	0.691114
 78.6479	0.691114
 78.6579	0.691115
 78.6679	0.691116
 78.6779	0.691116
 78.6879	0.691117
 78.6979	0.691118
 78.7079	0.691119
 78.7179	0.691119
 78.7279	0.69112
 78.7379	0.691121
 78.7479	0.691121
 78.7579	0.691122
 78.7679	0.691123
 78.7779	0.691124
 78.7879	0.691124
 78.7979	0.691125
 78.8079	0.691126
 78.8179	0.691126
 78.8279	0.691127
 78.8379	0.691128
 78.8479	0.691128
 78.8579	0.691129
 78.8679	0.69113
 78.8779	0.691131
 78.8879	0.691131
 78.8979	0.691132
 78.9079	0.691133
 78.9179	0.691133
 78.9279	0.691134
 78.9379	0.691135
 78.9479	0.691136
 78.9579	0.691136
 78.9679	0.691137
 78.9779	0.691138
 78.9879	0.691138
 78.9979	0.691139
 79.0079	0.69114
 79.0179	0.691141
 79.0279	0.691141
 79.0379	0.691142
 79.0479	0.691143
 79.0579	0.691143
 79.0679	0.691144
 79.0779	0.691145
 79.0879	0.691146
 79.0979	0.691146
 79.1079	0.691147
 79.1179	0.691148
 79.1279	0.691148
 79.1379	0.691149
 79.1479	0.69115
 79.1579	0.69115
 79.1679	0.691151
 79.1779	0.691152
 79.1879	0.691153
 79.1979	0.691153
 79.2079	0.691154
 79.2179	0.691155
 79.2279	0.691155
 79.2379	0.691156
 79.2479	0.691157
 79.2579	0.691158
 79.2679	0.691158
 79.2779	0.691159
 79.2879	0.69116
 79.2979	0.69116
 79.3079	0.691161
 79.3179	0.691162
 79.3279	0.691163
 79.3379	0.691163
 79.3479	0.691164
 79.3579	0.691165
 79.3679	0.691165
 79.3779	0.691166
 79.3879	0.691167
 79.3979	0.691168
 79.4079	0.691168
 79.4179	0.691169
 79.4279	0.69117
 79.4379	0.69117
 79.4479	0.691171
 79.4579	0.691172
 79.4679	0.691172
 79.4779	0.691173
 79.4879	0.691174
 79.4979	0.691175
 79.508	0.691175
 79.518	0.691176
 79.528	0.691177
 79.538	0.691177
 79.548	0.691178
 79.558	0.691179
 79.568	0.69118
 79.578	0.69118
 79.588	0.691181
 79.598	0.691182
 79.608	0.691182
 79.618	0.691183
 79.628	0.691184
 79.638	0.691185
 79.648	0.691185
 79.658	0.691186
 79.668	0.691187
 79.678	0.691187
 79.688	0.691188
 79.698	0.691189
 79.708	0.69119
 79.718	0.69119
 79.728	0.691191
 79.738	0.691192
 79.748	0.691192
 79.758	0.691193
 79.768	0.691194
 79.778	0.691194
 79.788	0.691195
 79.798	0.691196
 79.808	0.691197
 79.818	0.691197
 79.828	0.691198
 79.838	0.691199
 79.848	0.691199
 79.858	0.6912
 79.868	0.691201
 79.878	0.691202
 79.888	0.691202
 79.898	0.691203
 79.908	0.691204
 79.918	0.691204
 79.928	0.691205
 79.938	0.691206
 79.948	0.691207
 79.958	0.691207
 79.968	0.691208
 79.978	0.691209
 79.988	0.691209
 79.998	0.69121
 80.008	0.691211
 80.018	0.691212
 80.028	0.691212
 80.038	0.691213
 80.048	0.691214
 80.058	0.691214
 80.068	0.691215
 80.078	0.691216
 80.088	0.691216
 80.098	0.691217
 80.108	0.691218
 80.118	0.691219
 80.128	0.691219
 80.138	0.69122
 80.148	0.691221
 80.158	0.691221
 80.168	0.691222
 80.178	0.691223
 80.188	0.691224
 80.198	0.691224
 80.208	0.691225
 80.218	0.691226
 80.228	0.691226
 80.238	0.691227
 80.248	0.691228
 80.258	0.691229
 80.268	0.691229
 80.278	0.69123
 80.288	0.691231
 80.298	0.691231
 80.308	0.691232
 80.318	0.691233
 80.328	0.691234
 80.338	0.691234
 80.348	0.691235
 80.358	0.691236
 80.368	0.691236
 80.378	0.691237
 80.388	0.691238
 80.398	0.691238
 80.408	0.691239
 80.418	0.69124
 80.428	0.691241
 80.438	0.691241
 80.448	0.691242
 80.458	0.691243
 80.468	0.691243
 80.478	0.691244
 80.488	0.691245
 80.498	0.691246
 80.5081	0.691246
 80.5181	0.691247
 80.5281	0.691248
 80.5381	0.691248
 80.5481	0.691249
 80.5581	0.69125
 80.5681	0.691251
 80.5781	0.691251
 80.5881	0.691252
 80.5981	0.691253
 80.6081	0.691253
 80.6181	0.691254
 80.6281	0.691255
 80.6381	0.691256
 80.6481	0.691256
 80.6581	0.691257
 80.6681	0.691258
 80.6781	0.691258
 80.6881	0.691259
 80.6981	0.69126
 80.7081	0.69126
 80.7181	0.691261
 80.7281	0.691262
 80.7381	0.691263
 80.7481	0.691263
 80.7581	0.691264
 80.7681	0.691265
 80.7781	0.691265
 80.7881	0.691266
 80.7981	0.691267
 80.8081	0.691268
 80.8181	0.691268
 80.8281	0.691269
 80.8381	0.69127
 80.8481	0.69127
 80.8581	0.691271
 80.8681	0.691272
 80.8781	0.691273
 80.8881	0.691273
 80.8981	0.691274
 80.9081	0.691275
 80.9181	0.691275
 80.9281	0.691276
 80.9381	0.691277
 80.9481	0.691278
 80.9581	0.691278
 80.9681	0.691279
 80.9781	0.69128
 80.9881	0.69128
 80.9981	0.691281
 81.0081	0.691282
 81.0181	0.691282
 81.0281	0.691283
 81.0381	0.691284
 81.0481	0.691285
 81.0581	0.691285
 81.0681	0.691286
 81.0781	0.691287
 81.0881	0.691287
 81.0981	0.691288
 81.1081	0.691289
 81.1181	0.69129
 81.1281	0.69129
 81.1381	0.691291
 81.1481	0.691292
 81.1581	0.691292
 81.1681	0.691293
 81.1781	0.691294
 81.1881	0.691295
 81.1981	0.691295
 81.2081	0.691296
 81.2181	0.691297
 81.2281	0.691297
 81.2381	0.691298
 81.2481	0.691299
 81.2581	0.6913
 81.2681	0.6913
 81.2781	0.691301
 81.2881	0.691302
 81.2981	0.691302
 81.3081	0.691303
 81.3181	0.691304
 81.3281	0.691305
 81.3381	0.691305
 81.3481	0.691306
 81.3581	0.691307
 81.3681	0.691307
 81.3781	0.691308
 81.3881	0.691309
 81.3981	0.691309
 81.4081	0.69131
 81.4181	0.691311
 81.4281	0.691312
 81.4381	0.691312
 81.4481	0.691313
 81.4581	0.691314
 81.4681	0.691314
 81.4781	0.691315
 81.4881	0.691316
 81.4981	0.691317
 81.5082	0.691317
 81.5182	0.691318
 81.5282	0.691319
 81.5382	0.691319
 81.5482	0.69132
 81.5582	0.691321
 81.5682	0.691322
 81.5782	0.691322
 81.5882	0.691323
 81.5982	0.691324
 81.6082	0.691324
 81.6182	0.691325
 81.6282	0.691326
 81.6382	0.691327
 81.6482	0.691327
 81.6582	0.691328
 81.6682	0.691329
 81.6782	0.691329
 81.6882	0.69133
 81.6982	0.691331
 81.7082	0.691331
 81.7182	0.691332
 81.7282	0.691333
 81.7382	0.691334
 81.7482	0.691334
 81.7582	0.691335
 81.7682	0.691336
 81.7782	0.691336
 81.7882	0.691337
 81.7982	0.691338
 81.8082	0.691339
 81.8182	0.691339
 81.8282	0.69134
 81.8382	0.691341
 81.8482	0.691341
 81.8582	0.691342
 81.8682	0.691343
 81.8782	0.691344
 81.8882	0.691344
 81.8982	0.691345
 81.9082	0.691346
 81.9182	0.691346
 81.9282	0.691347
 81.9382	0.691348
 81.9482	0.691349
 81.9582	0.691349
 81.9682	0.69135
 81.9782	0.691351
 81.9882	0.691351
 81.9982	0.691352
 82.0082	0.691353
 82.0182	0.691353
 82.0282	0.691354
 82.0382	0.691355
 82.0482	0.691356
 82.0582	0.691356
 82.0682	0.691357
 82.0782	0.691358
 82.0882	0.691358
 82.0982	0.691359
 82.1082	0.69136
 82.1182	0.691361
 82.1282	0.691361
 82.1382	0.691362
 82.1482	0.691363
 82.1582	0.691363
 82.1682	0.691364
 82.1782	0.691365
 82.1882	0.691366
 82.1982	0.691366
 82.2082	0.691367
 82.2182	0.691368
 82.2282	0.691368
 82.2382	0.691369
 82.2482	0.69137
 82.2582	0.691371
 82.2682	0.691371
 82.2782	0.691372
 82.2882	0.691373
 82.2982	0.691373
 82.3082	0.691374
 82.3182	0.691375
 82.3282	0.691375
 82.3382	0.691376
 82.3482	0.691377
 82.3582	0.691378
 82.3682	0.691378
 82.3782	0.691379
 82.3882	0.69138
 82.3982	0.69138
 82.4082	0.691381
 82.4182	0.691382
 82.4282	0.691383
 82.4382	0.691383
 82.4482	0.691384
 82.4582	0.691385
 82.4682	0.691385
 82.4782	0.691386
 82.4882	0.691387
 82.4982	0.691388
 82.5083	0.691388
 82.5183	0.691389
 82.5283	0.69139
 82.5383	0.69139
 82.5483	0.691391
 82.5583	0.691392
 82.5683	0.691393
 82.5783	0.691393
 82.5883	0.691394
 82.5983	0.691395
 82.6083	0.691395
 82.6183	0.691396
 82.6283	0.691397
 82.6383	0.691397
 82.6483	0.691398
 82.6583	0.691399
 82.6683	0.6914
 82.6783	0.6914
 82.6883	0.691401
 82.6983	0.691402
 82.7083	0.691402
 82.7183	0.691403
 82.7283	0.691404
 82.7383	0.691405
 82.7483	0.691405
 82.7583	0.691406
 82.7683	0.691407
 82.7783	0.691407
 82.7883	0.691408
 82.7983	0.691409
 82.8083	0.69141
 82.8183	0.69141
 82.8283	0.691411
 82.8383	0.691412
 82.8483	0.691412
 82.8583	0.691413
 82.8683	0.691414
 82.8783	0.691415
 82.8883	0.691415
 82.8983	0.691416
 82.9083	0.691417
 82.9183	0.691417
 82.9283	0.691418
 82.9383	0.691419
 82.9483	0.691419
 82.9583	0.69142
 82.9683	0.691421
 82.9783	0.691422
 82.9883	0.691422
 82.9983	0.691423
 83.0083	0.691424
 83.0183	0.691424
 83.0283	0.691425
 83.0383	0.691426
 83.0483	0.691427
 83.0583	0.691427
 83.0683	0.691428
 83.0783	0.691429
 83.0883	0.691429
 83.0983	0.69143
 83.1083	0.691431
 83.1183	0.691432
 83.1283	0.691432
 83.1383	0.691433
 83.1483	0.691434
 83.1583	0.691434
 83.1683	0.691435
 83.1783	0.691436
 83.1883	0.691437
 83.1983	0.691437
 83.2083	0.691438
 83.2183	0.691439
 83.2283	0.691439
 83.2383	0.69144
 83.2483	0.691441
 83.2583	0.691441
 83.2683	0.691442
 83.2783	0.691443
 83.2883	0.691444
 83.2983	0.691444
 83.3083	0.691445
 83.3183	0.691446
 83.3283	0.691446
 83.3383	0.691447
 83.3483	0.691448
 83.3583	0.691449
 83.3683	0.691449
 83.3783	0.69145
 83.3883	0.691451
 83.3983	0.691451
 83.4083	0.691452
 83.4183	0.691453
 83.4283	0.691454
 83.4383	0.691454
 83.4483	0.691455
 83.4583	0.691456
 83.4683	0.691456
 83.4783	0.691457
 83.4883	0.691458
 83.4983	0.691459
 83.5084	0.691459
 83.5184	0.69146
 83.5284	0.691461
 83.5384	0.691461
 83.5484	0.691462
 83.5584	0.691463
 83.5684	0.691463
 83.5784	0.691464
 83.5884	0.691465
 83.5984	0.691466
 83.6084	0.691466
 83.6184	0.691467
 83.6284	0.691468
 83.6384	0.691468
 83.6484	0.691469
 83.6584	0.69147
 83.6684	0.691471
 83.6784	0.691471
 83.6884	0.691472
 83.6984	0.691473
 83.7084	0.691473
 83.7184	0.691474
 83.7284	0.691475
 83.7384	0.691476
 83.7484	0.691476
 83.7584	0.691477
 83.7684	0.691478
 83.7784	0.691478
 83.7884	0.691479
 83.7984	0.69148
 83.8084	0.691481
 83.8184	0.691481
 83.8284	0.691482
 83.8384	0.691483
 83.8484	0.691483
 83.8584	0.691484
 83.8684	0.691485
 83.8784	0.691486
 83.8884	0.691486
 83.8984	0.691487
 83.9084	0.691488
 83.9184	0.691488
 83.9284	0.691489
 83.9384	0.69149
 83.9484	0.69149
 83.9584	0.691491
 83.9684	0.691492
 83.9784	0.691493
 83.9884	0.691493
 83.9984	0.691494
 84.0084	0.691495
 84.0184	0.691495
 84.0284	0.691496
 84.0384	0.691497
 84.0484	0.691498
 84.0584	0.691498
 84.0684	0.691499
 84.0784	0.6915
 84.0884	0.6915
 84.0984	0.691501
 84.1084	0.691502
 84.1184	0.691503
 84.1284	0.691503
 84.1384	0.691504
 84.1484	0.691505
 84.1584	0.691505
 84.1684	0.691506
 84.1784	0.691507
 84.1884	0.691508
 84.1984	0.691508
 84.2084	0.691509
 84.2184	0.69151
 84.2284	0.69151
 84.2384	0.691511
 84.2484	0.691512
 84.2584	0.691512
 84.2684	0.691513
 84.2784	0.691514
 84.2884	0.691515
 84.2984	0.691515
 84.3084	0.691516
 84.3184	0.691517
 84.3284	0.691517
 84.3384	0.691518
 84.3484	0.691519
 84.3584	0.69152
 84.3684	0.69152
 84.3784	0.691521
 84.3884	0.691522
 84.3984	0.691522
 84.4084	0.691523
 84.4184	0.691524
 84.4284	0.691525
 84.4384	0.691525
 84.4484	0.691526
 84.4584	0.691527
 84.4684	0.691527
 84.4784	0.691528
 84.4884	0.691529
 84.4984	0.69153
 84.5085	0.69153
 84.5185	0.691531
 84.5285	0.691532
 84.5385	0.691532
 84.5485	0.691533
 84.5585	0.691534
 84.5685	0.691534
 84.5785	0.691535
 84.5885	0.691536
 84.5985	0.691537
 84.6085	0.691537
 84.6185	0.691538
 84.6285	0.691539
 84.6385	0.691539
 84.6485	0.69154
 84.6585	0.691541
 84.6685	0.691542
 84.6785	0.691542
 84.6885	0.691543
 84.6985	0.691544
 84.7085	0.691544
 84.7185	0.691545
 84.7285	0.691546
 84.7385	0.691547
 84.7485	0.691547
 84.7585	0.691548
 84.7685	0.691549
 84.7785	0.691549
 84.7885	0.69155
 84.7985	0.691551
 84.8085	0.691552
 84.8185	0.691552
 84.8285	0.691553
 84.8385	0.691554
 84.8485	0.691554
 84.8585	0.691555
 84.8685	0.691556
 84.8785	0.691556
 84.8885	0.691557
 84.8985	0.691558
 84.9085	0.691559
 84.9185	0.691559
 84.9285	0.69156
 84.9385	0.691561
 84.9485	0.691561
 84.9585	0.691562
 84.9685	0.691563
 84.9785	0.691564
 84.9885	0.691564
 84.9985	0.691565
 85.0085	0.691566
 85.0185	0.691566
 85.0285	0.691567
 85.0385	0.691568
 85.0485	0.691569
 85.0585	0.691569
 85.0685	0.69157
 85.0785	0.691571
 85.0885	0.691571
 85.0985	0.691572
 85.1085	0.691573
 85.1185	0.691574
 85.1285	0.691574
 85.1385	0.691575
 85.1485	0.691576
 85.1585	0.691576
 85.1685	0.691577
 85.1785	0.691578
 85.1885	0.691578
 85.1985	0.691579
 85.2085	0.69158
 85.2185	0.691581
 85.2285	0.691581
 85.2385	0.691582
 85.2485	0.691583
 85.2585	0.691583
 85.2685	0.691584
 85.2785	0.691585
 85.2885	0.691586
 85.2985	0.691586
 85.3085	0.691587
 85.3185	0.691588
 85.3285	0.691588
 85.3385	0.691589
 85.3485	0.69159
 85.3585	0.691591
 85.3685	0.691591
 85.3785	0.691592
 85.3885	0.691593
 85.3985	0.691593
 85.4085	0.691594
 85.4185	0.691595
 85.4285	0.691596
 85.4385	0.691596
 85.4485	0.691597
 85.4585	0.691598
 85.4685	0.691598
 85.4785	0.691599
 85.4885	0.6916
 85.4985	0.6916
 85.5086	0.691601
 85.5186	0.691602
 85.5286	0.691603
 85.5386	0.691603
 85.5486	0.691604
 85.5586	0.691605
 85.5686	0.691605
 85.5786	0.691606
 85.5886	0.691607
 85.5986	0.691608
 85.6086	0.691608
 85.6186	0.691609
 85.6286	0.69161
 85.6386	0.69161
 85.6486	0.691611
 85.6586	0.691612
 85.6686	0.691613
 85.6786	0.691613
 85.6886	0.691614
 85.6986	0.691615
 85.7086	0.691615
 85.7186	0.691616
 85.7286	0.691617
 85.7386	0.691618
 85.7486	0.691618
 85.7586	0.691619
 85.7686	0.69162
 85.7786	0.69162
 85.7886	0.691621
 85.7986	0.691622
 85.8086	0.691622
 85.8186	0.691623
 85.8286	0.691624
 85.8386	0.691625
 85.8486	0.691625
 85.8586	0.691626
 85.8686	0.691627
 85.8786	0.691627
 85.8886	0.691628
 85.8986	0.691629
 85.9086	0.69163
 85.9186	0.69163
 85.9286	0.691631
 85.9386	0.691632
 85.9486	0.691632
 85.9586	0.691633
 85.9686	0.691634
 85.9786	0.691635
 85.9886	0.691635
 85.9986	0.691636
 86.0086	0.691637
 86.0186	0.691637
 86.0286	0.691638
 86.0386	0.691639
 86.0486	0.69164
 86.0586	0.69164
 86.0686	0.691641
 86.0786	0.691642
 86.0886	0.691642
 86.0986	0.691643
 86.1086	0.691644
 86.1186	0.691644
 86.1286	0.691645
 86.1386	0.691646
 86.1486	0.691647
 86.1586	0.691647
 86.1686	0.691648
 86.1786	0.691649
 86.1886	0.691649
 86.1986	0.69165
 86.2086	0.691651
 86.2186	0.691652
 86.2286	0.691652
 86.2386	0.691653
 86.2486	0.691654
 86.2586	0.691654
 86.2686	0.691655
 86.2786	0.691656
 86.2886	0.691657
 86.2986	0.691657
 86.3086	0.691658
 86.3186	0.691659
 86.3286	0.691659
 86.3386	0.69166
 86.3486	0.691661
 86.3586	0.691662
 86.3686	0.691662
 86.3786	0.691663
 86.3886	0.691664
 86.3986	0.691664
 86.4086	0.691665
 86.4186	0.691666
 86.4286	0.691666
 86.4386	0.691667
 86.4486	0.691668
 86.4586	0.691669
 86.4686	0.691669
 86.4786	0.69167
 86.4886	0.691671
 86.4986	0.691671
 86.5087	0.691672
 86.5187	0.691673
 86.5287	0.691674
 86.5387	0.691674
 86.5487	0.691675
 86.5587	0.691676
 86.5687	0.691676
 86.5787	0.691677
 86.5887	0.691678
 86.5987	0.691679
 86.6087	0.691679
 86.6187	0.69168
 86.6287	0.691681
 86.6387	0.691681
 86.6487	0.691682
 86.6587	0.691683
 86.6687	0.691684
 86.6787	0.691684
 86.6887	0.691685
 86.6987	0.691686
 86.7087	0.691686
 86.7187	0.691687
 86.7287	0.691688
 86.7387	0.691689
 86.7487	0.691689
 86.7587	0.69169
 86.7687	0.691691
 86.7787	0.691691
 86.7887	0.691692
 86.7987	0.691693
 86.8087	0.691693
 86.8187	0.691694
 86.8287	0.691695
 86.8387	0.691696
 86.8487	0.691696
 86.8587	0.691697
 86.8687	0.691698
 86.8787	0.691698
 86.8887	0.691699
 86.8987	0.6917
 86.9087	0.691701
 86.9187	0.691701
 86.9287	0.691702
 86.9387	0.691703
 86.9487	0.691703
 86.9587	0.691704
 86.9687	0.691705
 86.9787	0.691706
 86.9887	0.691706
 86.9987	0.691707
 87.0087	0.691708
 87.0187	0.691708
 87.0287	0.691709
 87.0387	0.69171
 87.0487	0.691711
 87.0587	0.691711
 87.0687	0.691712
 87.0787	0.691713
 87.0887	0.691713
 87.0987	0.691714
 87.1087	0.691715
 87.1187	0.691715
 87.1287	0.691716
 87.1387	0.691717
 87.1487	0.691718
 87.1587	0.691718
 87.1687	0.691719
 87.1787	0.69172
 87.1887	0.69172
 87.1987	0.691721
 87.2087	0.691722
 87.2187	0.691723
 87.2287	0.691723
 87.2387	0.691724
 87.2487	0.691725
 87.2587	0.691725
 87.2687	0.691726
 87.2787	0.691727
 87.2887	0.691728
 87.2987	0.691728
 87.3087	0.691729
 87.3187	0.69173
 87.3287	0.69173
 87.3387	0.691731
 87.3487	0.691732
 87.3587	0.691733
 87.3687	0.691733
 87.3787	0.691734
 87.3887	0.691735
 87.3987	0.691735
 87.4087	0.691736
 87.4187	0.691737
 87.4287	0.691737
 87.4387	0.691738
 87.4487	0.691739
 87.4587	0.69174
 87.4687	0.69174
 87.4787	0.691741
 87.4887	0.691742
 87.4987	0.691742
 87.5088	0.691743
 87.5188	0.691744
 87.5288	0.691745
 87.5388	0.691745
 87.5488	0.691746
 87.5588	0.691747
 87.5688	0.691747
 87.5788	0.691748
 87.5888	0.691749
 87.5988	0.69175
 87.6088	0.69175
 87.6188	0.691751
 87.6288	0.691752
 87.6388	0.691752
 87.6488	0.691753
 87.6588	0.691754
 87.6688	0.691755
 87.6788	0.691755
 87.6888	0.691756
 87.6988	0.691757
 87.7088	0.691757
 87.7188	0.691758
 87.7288	0.691759
 87.7388	0.691759
 87.7488	0.69176
 87.7588	0.691761
 87.7688	0.691762
 87.7788	0.691762
 87.7888	0.691763
 87.7988	0.691764
 87.8088	0.691764
 87.8188	0.691765
 87.8288	0.691766
 87.8388	0.691767
 87.8488	0.691767
 87.8588	0.691768
 87.8688	0.691769
 87.8788	0.691769
 87.8888	0.69177
 87.8988	0.691771
 87.9088	0.691772
 87.9188	0.691772
 87.9288	0.691773
 87.9388	0.691774
 87.9488	0.691774
 87.9588	0.691775
 87.9688	0.691776
 87.9788	0.691777
 87.9888	0.691777
 87.9988	0.691778
 88.0088	0.691779
 88.0188	0.691779
 88.0288	0.69178
 88.0388	0.691781
 88.0488	0.691781
 88.0588	0.691782
 88.0688	0.691783
 88.0788	0.691784
 88.0888	0.691784
 88.0988	0.691785
 88.1088	0.691786
 88.1188	0.691786
 88.1288	0.691787
 88.1388	0.691788
 88.1488	0.691789
 88.1588	0.691789
 88.1688	0.69179
 88.1788	0.691791
 88.1888	0.691791
 88.1988	0.691792
 88.2088	0.691793
 88.2188	0.691794
 88.2288	0.691794
 88.2388	0.691795
 88.2488	0.691796
 88.2588	0.691796
 88.2688	0.691797
 88.2788	0.691798
 88.2888	0.691799
 88.2988	0.691799
 88.3088	0.6918
 88.3188	0.691801
 88.3288	0.691801
 88.3388	0.691802
 88.3488	0.691803
 88.3588	0.691803
 88.3688	0.691804
 88.3788	0.691805
 88.3888	0.691806
 88.3988	0.691806
 88.4088	0.691807
 88.4188	0.691808
 88.4288	0.691808
 88.4388	0.691809
 88.4488	0.69181
 88.4588	0.691811
 88.4688	0.691811
 88.4788	0.691812
 88.4888	0.691813
 88.4988	0.691813
 88.5089	0.691814
 88.5189	0.691815
 88.5289	0.691816
 88.5389	0.691816
 88.5489	0.691817
 88.5589	0.691818
 88.5689	0.691818
 88.5789	0.691819
 88.5889	0.69182
 88.5989	0.691821
 88.6089	0.691821
 88.6189	0.691822
 88.6289	0.691823
 88.6389	0.691823
 88.6489	0.691824
 88.6589	0.691825
 88.6689	0.691825
 88.6789	0.691826
 88.6889	0.691827
 88.6989	0.691828
 88.7089	0.691828
 88.7189	0.691829
 88.7289	0.69183
 88.7389	0.69183
 88.7489	0.691831
 88.7589	0.691832
 88.7689	0.691833
 88.7789	0.691833
 88.7889	0.691834
 88.7989	0.691835
 88.8089	0.691835
 88.8189	0.691836
 88.8289	0.691837
 88.8389	0.691838
 88.8489	0.691838
 88.8589	0.691839
 88.8689	0.69184
 88.8789	0.69184
 88.8889	0.691841
 88.8989	0.691842
 88.9089	0.691843
 88.9189	0.691843
 88.9289	0.691844
 88.9389	0.691845
 88.9489	0.691845
 88.9589	0.691846
 88.9689	0.691847
 88.9789	0.691847
 88.9889	0.691848
 88.9989	0.691849
 89.0089	0.69185
 89.0189	0.69185
 89.0289	0.691851
 89.0389	0.691852
 89.0489	0.691852
 89.0589	0.691853
 89.0689	0.691854
 89.0789	0.691855
 89.0889	0.691855
 89.0989	0.691856
 89.1089	0.691857
 89.1189	0.691857
 89.1289	0.691858
 89.1389	0.691859
 89.1489	0.69186
 89.1589	0.69186
 89.1689	0.691861
 89.1789	0.691862
 89.1889	0.691862
 89.1989	0.691863
 89.2089	0.691864
 89.2189	0.691865
 89.2289	0.691865
 89.2389	0.691866
 89.2489	0.691867
 89.2589	0.691867
 89.2689	0.691868
 89.2789	0.691869
 89.2889	0.69187
 89.2989	0.69187
 89.3089	0.691871
 89.3189	0.691872
 89.3289	0.691872
 89.3389	0.691873
 89.3489	0.691874
 89.3589	0.691874
 89.3689	0.691875
 89.3789	0.691876
 89.3889	0.691877
 89.3989	0.691877
 89.4089	0.691878
 89.4189	0.691879
 89.4289	0.691879
 89.4389	0.69188
 89.4489	0.691881
 89.4589	0.691882
 89.4689	0.691882
 89.4789	0.691883
 89.4889	0.691884
 89.4989	0.691884
 89.509	0.691885
 89.519	0.691886
 89.529	0.691887
 89.539	0.691887
 89.549	0.691888
 89.559	0.691889
 89.569	0.691889
 89.579	0.69189
 89.589	0.691891
 89.599	0.691892
 89.609	0.691892
 89.619	0.691893
 89.629	0.691894
 89.639	0.691894
 89.649	0.691895
 89.659	0.691896
 89.669	0.691896
 89.679	0.691897
 89.689	0.691898
 89.699	0.691899
 89.709	0.691899
 89.719	0.6919
 89.729	0.691901
 89.739	0.691901
 89.749	0.691902
 89.759	0.691903
 89.769	0.691904
 89.779	0.691904
 89.789	0.691905
 89.799	0.691906
 89.809	0.691906
 89.819	0.691907
 89.829	0.691908
 89.839	0.691909
 89.849	0.691909
 89.859	0.69191
 89.869	0.691911
 89.879	0.691911
 89.889	0.691912
 89.899	0.691913
 89.909	0.691914
 89.919	0.691914
 89.929	0.691915
 89.939	0.691916
 89.949	0.691916
 89.959	0.691917
 89.969	0.691918
 89.979	0.691918
 89.989	0.691919
 89.999	0.69192
 90.009	0.691921
 90.019	0.691921
 90.029	0.691922
 90.039	0.691923
 90.049	0.691923
 90.059	0.691924
 90.069	0.691925
 90.079	0.691926
 90.089	0.691926
 90.099	0.691927
 90.109	0.691928
 90.119	0.691928
 90.129	0.691929
 90.139	0.69193
 90.149	0.691931
 90.159	0.691931
 90.169	0.691932
 90.179	0.691933
 90.189	0.691933
 90.199	0.691934
 90.209	0.691935
 90.219	0.691936
 90.229	0.691936
 90.239	0.691937
 90.249	0.691938
 90.259	0.691938
 90.269	0.691939
 90.279	0.69194
 90.289	0.69194
 90.299	0.691941
 90.309	0.691942
 90.319	0.691943
 90.329	0.691943
 90.339	0.691944
 90.349	0.691945
 90.359	0.691945
 90.369	0.691946
 90.379	0.691947
 90.389	0.691948
 90.399	0.691948
 90.409	0.691949
 90.419	0.69195
 90.429	0.69195
 90.439	0.691951
 90.449	0.691952
 90.459	0.691953
 90.469	0.691953
 90.479	0.691954
 90.489	0.691955
 90.499	0.691955
 90.5091	0.691956
 90.5191	0.691957
 90.5291	0.691958
 90.5391	0.691958
 90.5491	0.691959
 90.5591	0.69196
 90.5691	0.69196
 90.5791	0.691961
 90.5891	0.691962
 90.5991	0.691962
 90.6091	0.691963
 90.6191	0.691964
 90.6291	0.691965
 90.6391	0.691965
 90.6491	0.691966
 90.6591	0.691967
 90.6691	0.691967
 90.6791	0.691968
 90.6891	0.691969
 90.6991	0.69197
 90.7091	0.69197
 90.7191	0.691971
 90.7291	0.691972
 90.7391	0.691972
 90.7491	0.691973
 90.7591	0.691974
 90.7691	0.691975
 90.7791	0.691975
 90.7891	0.691976
 90.7991	0.691977
 90.8091	0.691977
 90.8191	0.691978
 90.8291	0.691979
 90.8391	0.69198
 90.8491	0.69198
 90.8591	0.691981
 90.8691	0.691982
 90.8791	0.691982
 90.8891	0.691983
 90.8991	0.691984
 90.9091	0.691984
 90.9191	0.691985
 90.9291	0.691986
 90.9391	0.691987
 90.9491	0.691987
 90.9591	0.691988
 90.9691	0.691989
 90.9791	0.691989
 90.9891	0.69199
 90.9991	0.691991
 91.0091	0.691992
 91.0191	0.691992
 91.0291	0.691993
 91.0391	0.691994
 91.0491	0.691994
 91.0591	0.691995
 91.0691	0.691996
 91.0791	0.691997
 91.0891	0.691997
 91.0991	0.691998
 91.1091	0.691999
 91.1191	0.691999
 91.1291	0.692
 91.1391	0.692001
 91.1491	0.692002
 91.1591	0.692002
 91.1691	0.692003
 91.1791	0.692004
 91.1891	0.692004
 91.1991	0.692005
 91.2091	0.692006
 91.2191	0.692006
 91.2291	0.692007
 91.2391	0.692008
 91.2491	0.692009
 91.2591	0.692009
 91.2691	0.69201
 91.2791	0.692011
 91.2891	0.692011
 91.2991	0.692012
 91.3091	0.692013
 91.3191	0.692014
 91.3291	0.692014
 91.3391	0.692015
 91.3491	0.692016
 91.3591	0.692016
 91.3691	0.692017
 91.3791	0.692018
 91.3891	0.692019
 91.3991	0.692019
 91.4091	0.69202
 91.4191	0.692021
 91.4291	0.692021
 91.4391	0.692022
 91.4491	0.692023
 91.4591	0.692024
 91.4691	0.692024
 91.4791	0.692025
 91.4891	0.692026
 91.4991	0.692026
 91.5092	0.692027
 91.5192	0.692028
 91.5292	0.692028
 91.5392	0.692029
 91.5492	0.69203
 91.5592	0.692031
 91.5692	0.692031
 91.5792	0.692032
 91.5892	0.692033
 91.5992	0.692033
 91.6092	0.692034
 91.6192	0.692035
 91.6292	0.692036
 91.6392	0.692036
 91.6492	0.692037
 91.6592	0.692038
 91.6692	0.692038
 91.6792	0.692039
 91.6892	0.69204
 91.6992	0.692041
 91.7092	0.692041
 91.7192	0.692042
 91.7292	0.692043
 91.7392	0.692043
 91.7492	0.692044
 91.7592	0.692045
 91.7692	0.692046
 91.7792	0.692046
 91.7892	0.692047
 91.7992	0.692048
 91.8092	0.692048
 91.8192	0.692049
 91.8292	0.69205
 91.8392	0.692051
 91.8492	0.692051
 91.8592	0.692052
 91.8692	0.692053
 91.8792	0.692053
 91.8892	0.692054
 91.8992	0.692055
 91.9092	0.692055
 91.9192	0.692056
 91.9292	0.692057
 91.9392	0.692058
 91.9492	0.692058
 91.9592	0.692059
 91.9692	0.69206
 91.9792	0.69206
 91.9892	0.692061
 91.9992	0.692062
 92.0092	0.692063
 92.0192	0.692063
 92.0292	0.692064
 92.0392	0.692065
 92.0492	0.692065
 92.0592	0.692066
 92.0692	0.692067
 92.0792	0.692068
 92.0892	0.692068
 92.0992	0.692069
 92.1092	0.69207
 92.1192	0.69207
 92.1292	0.692071
 92.1392	0.692072
 92.1492	0.692073
 92.1592	0.692073
 92.1692	0.692074
 92.1792	0.692075
 92.1892	0.692075
 92.1992	0.692076
 92.2092	0.692077
 92.2192	0.692077
 92.2292	0.692078
 92.2392	0.692079
 92.2492	0.69208
 92.2592	0.69208
 92.2692	0.692081
 92.2792	0.692082
 92.2892	0.692082
 92.2992	0.692083
 92.3092	0.692084
 92.3192	0.692085
 92.3292	0.692085
 92.3392	0.692086
 92.3492	0.692087
 92.3592	0.692087
 92.3692	0.692088
 92.3792	0.692089
 92.3892	0.69209
 92.3992	0.69209
 92.4092	0.692091
 92.4192	0.692092
 92.4292	0.692092
 92.4392	0.692093
 92.4492	0.692094
 92.4592	0.692095
 92.4692	0.692095
 92.4792	0.692096
 92.4892	0.692097
 92.4992	0.692097
 92.5093	0.692098
 92.5193	0.692099
 92.5293	0.692099
 92.5393	0.6921
 92.5493	0.692101
 92.5593	0.692102
 92.5693	0.692102
 92.5793	0.692103
 92.5893	0.692104
 92.5993	0.692104
 92.6093	0.692105
 92.6193	0.692106
 92.6293	0.692107
 92.6393	0.692107
 92.6493	0.692108
 92.6593	0.692109
 92.6693	0.692109
 92.6793	0.69211
 92.6893	0.692111
 92.6993	0.692112
 92.7093	0.692112
 92.7193	0.692113
 92.7293	0.692114
 92.7393	0.692114
 92.7493	0.692115
 92.7593	0.692116
 92.7693	0.692117
 92.7793	0.692117
 92.7893	0.692118
 92.7993	0.692119
 92.8093	0.692119
 92.8193	0.69212
 92.8293	0.692121
 92.8393	0.692121
 92.8493	0.692122
 92.8593	0.692123
 92.8693	0.692124
 92.8793	0.692124
 92.8893	0.692125
 92.8993	0.692126
 92.9093	0.692126
 92.9193	0.692127
 92.9293	0.692128
 92.9393	0.692129
 92.9493	0.692129
 92.9593	0.69213
 92.9693	0.692131
 92.9793	0.692131
 92.9893	0.692132
 92.9993	0.692133
 93.0093	0.692134
 93.0193	0.692134
 93.0293	0.692135
 93.0393	0.692136
 93.0493	0.692136
 93.0593	0.692137
 93.0693	0.692138
 93.0793	0.692139
 93.0893	0.692139
 93.0993	0.69214
 93.1093	0.692141
 93.1193	0.692141
 93.1293	0.692142
 93.1393	0.692143
 93.1493	0.692143
 93.1593	0.692144
 93.1693	0.692145
 93.1793	0.692146
 93.1893	0.692146
 93.1993	0.692147
 93.2093	0.692148
 93.2193	0.692148
 93.2293	0.692149
 93.2393	0.69215
 93.2493	0.692151
 93.2593	0.692151
 93.2693	0.692152
 93.2793	0.692153
 93.2893	0.692153
 93.2993	0.692154
 93.3093	0.692155
 93.3193	0.692156
 93.3293	0.692156
 93.3393	0.692157
 93.3493	0.692158
 93.3593	0.692158
 93.3693	0.692159
 93.3793	0.69216
 93.3893	0.692161
 93.3993	0.692161
 93.4093	0.692162
 93.4193	0.692163
 93.4293	0.692163
 93.4393	0.692164
 93.4493	0.692165
 93.4593	0.692165
 93.4693	0.692166
 93.4793	0.692167
 93.4893	0.692168
 93.4993	0.692168
 93.5094	0.692169
 93.5194	0.69217
 93.5294	0.69217
 93.5394	0.692171
 93.5494	0.692172
 93.5594	0.692173
 93.5694	0.692173
 93.5794	0.692174
 93.5894	0.692175
 93.5994	0.692175
 93.6094	0.692176
 93.6194	0.692177
 93.6294	0.692178
 93.6394	0.692178
 93.6494	0.692179
 93.6594	0.69218
 93.6694	0.69218
 93.6794	0.692181
 93.6894	0.692182
 93.6994	0.692183
 93.7094	0.692183
 93.7194	0.692184
 93.7294	0.692185
 93.7394	0.692185
 93.7494	0.692186
 93.7594	0.692187
 93.7694	0.692187
 93.7794	0.692188
 93.7894	0.692189
 93.7994	0.69219
 93.8094	0.69219
 93.8194	0.692191
 93.8294	0.692192
 93.8394	0.692192
 93.8494	0.692193
 93.8594	0.692194
 93.8694	0.692195
 93.8794	0.692195
 93.8894	0.692196
 93.8994	0.692197
 93.9094	0.692197
 93.9194	0.692198
 93.9294	0.692199
 93.9394	0.6922
 93.9494	0.6922
 93.9594	0.692201
 93.9694	0.692202
 93.9794	0.692202
 93.9894	0.692203
 93.9994	0.692204
 94.0094	0.692205
 94.0194	0.692205
 94.0294	0.692206
 94.0394	0.692207
 94.0494	0.692207
 94.0594	0.692208
 94.0694	0.692209
 94.0794	0.692209
 94.0894	0.69221
 94.0994	0.692211
 94.1094	0.692212
 94.1194	0.692212
 94.1294	0.692213
 94.1394	0.692214
 94.1494	0.692214
 94.1594	0.692215
 94.1694	0.692216
 94.1794	0.692217
 94.1894	0.692217
 94.1994	0.692218
 94.2094	0.692219
 94.2194	0.692219
 94.2294	0.69222
 94.2394	0.692221
 94.2494	0.692222
 94.2594	0.692222
 94.2694	0.692223
 94.2794	0.692224
 94.2894	0.692224
 94.2994	0.692225
 94.3094	0.692226
 94.3194	0.692227
 94.3294	0.692227
 94.3394	0.692228
 94.3494	0.692229
 94.3594	0.692229
 94.3694	0.69223
 94.3794	0.692231
 94.3894	0.692231
 94.3994	0.692232
 94.4094	0.692233
 94.4194	0.692234
 94.4294	0.692234
 94.4394	0.692235
 94.4494	0.692236
 94.4594	0.692236
 94.4694	0.692237
 94.4794	0.692238
 94.4894	0.692239
 94.4994	0.692239
 94.5095	0.69224
 94.5195	0.692241
 94.5295	0.692241
 94.5395	0.692242
 94.5495	0.692243
 94.5595	0.692244
 94.5695	0.692244
 94.5795	0.692245
 94.5895	0.692246
 94.5995	0.692246
 94.6095	0.692247
 94.6195	0.692248
 94.6295	0.692249
 94.6395	0.692249
 94.6495	0.69225
 94.6595	0.692251
 94.6695	0.692251
 94.6795	0.692252
 94.6895	0.692253
 94.6995	0.692254
 94.7095	0.692254
 94.7195	0.692255
 94.7295	0.692256
 94.7395	0.692256
 94.7495	0.692257
 94.7595	0.692258
 94.7695	0.692258
 94.7795	0.692259
 94.7895	0.69226
 94.7995	0.692261
 94.8095	0.692261
 94.8195	0.692262
 94.8295	0.692263
 94.8395	0.692263
 94.8495	0.692264
 94.8595	0.692265
 94.8695	0.692266
 94.8795	0.692266
 94.8895	0.692267
 94.8995	0.692268
 94.9095	0.692268
 94.9195	0.692269
 94.9295	0.69227
 94.9395	0.692271
 94.9495	0.692271
 94.9595	0.692272
 94.9695	0.692273
 94.9795	0.692273
 94.9895	0.692274
 94.9995	0.692275
 95.0095	0.692276
 95.0195	0.692276
 95.0295	0.692277
 95.0395	0.692278
 95.0495	0.692278
 95.0595	0.692279
 95.0695	0.69228
 95.0795	0.69228
 95.0895	0.692281
 95.0995	0.692282
 95.1095	0.692283
 95.1195	0.692283
 95.1295	0.692284
 95.1395	0.692285
 95.1495	0.692285
 95.1595	0.692286
 95.1695	0.692287
 95.1795	0.692288
 95.1895	0.692288
 95.1995	0.692289
 95.2095	0.69229
 95.2195	0.69229
 95.2295	0.692291
 95.2395	0.692292
 95.2495	0.692293
 95.2595	0.692293
 95.2695	0.692294
 95.2795	0.692295
 95.2895	0.692295
 95.2995	0.692296
 95.3095	0.692297
 95.3195	0.692298
 95.3295	0.692298
 95.3395	0.692299
 95.3495	0.6923
 95.3595	0.6923
 95.3695	0.692301
 95.3795	0.692302
 95.3895	0.692302
 95.3995	0.692303
 95.4095	0.692304
 95.4195	0.692305
 95.4295	0.692305
 95.4395	0.692306
 95.4495	0.692307
 95.4595	0.692307
 95.4695	0.692308
 95.4795	0.692309
 95.4895	0.69231
 95.4995	0.69231
 95.5096	0.692311
 95.5196	0.692312
 95.5296	0.692312
 95.5396	0.692313
 95.5496	0.692314
 95.5596	0.692315
 95.5696	0.692315
 95.5796	0.692316
 95.5896	0.692317
 95.5996	0.692317
 95.6096	0.692318
 95.6196	0.692319
 95.6296	0.69232
 95.6396	0.69232
 95.6496	0.692321
 95.6596	0.692322
 95.6696	0.692322
 95.6796	0.692323
 95.6896	0.692324
 95.6996	0.692324
 95.7096	0.692325
 95.7196	0.692326
 95.7296	0.692327
 95.7396	0.692327
 95.7496	0.692328
 95.7596	0.692329
 95.7696	0.692329
 95.7796	0.69233
 95.7896	0.692331
 95.7996	0.692332
 95.8096	0.692332
 95.8196	0.692333
 95.8296	0.692334
 95.8396	0.692334
 95.8496	0.692335
 95.8596	0.692336
 95.8696	0.692337
 95.8796	0.692337
 95.8896	0.692338
 95.8996	0.692339
 95.9096	0.692339
 95.9196	0.69234
 95.9296	0.692341
 95.9396	0.692342
 95.9496	0.692342
 95.9596	0.692343
 95.9696	0.692344
 95.9796	0.692344
 95.9896	0.692345
 95.9996	0.692346
 96.0096	0.692346
 96.0196	0.692347
 96.0296	0.692348
 96.0396	0.692349
 96.0496	0.692349
 96.0596	0.69235
 96.0696	0.692351
 96.0796	0.692351
 96.0896	0.692352
 96.0996	0.692353
 96.1096	0.692354
 96.1196	0.692354
 96.1296	0.692355
 96.1396	0.692356
 96.1496	0.692356
 96.1596	0.692357
 96.1696	0.692358
 96.1796	0.692359
 96.1896	0.692359
 96.1996	0.69236
 96.2096	0.692361
 96.2196	0.692361
 96.2296	0.692362
 96.2396	0.692363
 96.2496	0.692364
 96.2596	0.692364
 96.2696	0.692365
 96.2796	0.692366
 96.2896	0.692366
 96.2996	0.692367
 96.3096	0.692368
 96.3196	0.692368
 96.3296	0.692369
 96.3396	0.69237
 96.3496	0.692371
 96.3596	0.692371
 96.3696	0.692372
 96.3796	0.692373
 96.3896	0.692373
 96.3996	0.692374
 96.4096	0.692375
 96.4196	0.692376
 96.4296	0.692376
 96.4396	0.692377
 96.4496	0.692378
 96.4596	0.692378
 96.4696	0.692379
 96.4796	0.69238
 96.4896	0.692381
 96.4996	0.692381
 96.5097	0.692382
 96.5197	0.692383
 96.5297	0.692383
 96.5397	0.692384
 96.5497	0.692385
 96.5597	0.692386
 96.5697	0.692386
 96.5797	0.692387
 96.5897	0.692388
 96.5997	0.692388
 96.6097	0.692389
 96.6197	0.69239
 96.6297	0.69239
 96.6397	0.692391
 96.6497	0.692392
 96.6597	0.692393
 96.6697	0.692393
 96.6797	0.692394
 96.6897	0.692395
 96.6997	0.692395
 96.7097	0.692396
 96.7197	0.692397
 96.7297	0.692398
 96.7397	0.692398
 96.7497	0.692399
 96.7597	0.6924
 96.7697	0.6924
 96.7797	0.692401
 96.7897	0.692402
 96.7997	0.692403
 96.8097	0.692403
 96.8197	0.692404
 96.8297	0.692405
 96.8397	0.692405
 96.8497	0.692406
 96.8597	0.692407
 96.8697	0.692408
 96.8797	0.692408
 96.8897	0.692409
 96.8997	0.69241
 96.9097	0.69241
 96.9197	0.692411
 96.9297	0.692412
 96.9397	0.692412
 96.9497	0.692413
 96.9597	0.692414
 96.9697	0.692415
 96.9797	0.692415
 96.9897	0.692416
 96.9997	0.692417
 97.0097	0.692417
 97.0197	0.692418
 97.0297	0.692419
 97.0397	0.69242
 97.0497	0.69242
 97.0597	0.692421
 97.0697	0.692422
 97.0797	0.692422
 97.0897	0.692423
 97.0997	0.692424
 97.1097	0.692425
 97.1197	0.692425
 97.1297	0.692426
 97.1397	0.692427
 97.1497	0.692427
 97.1597	0.692428
 97.1697	0.692429
 97.1797	0.69243
 97.1897	0.69243
 97.1997	0.692431
 97.2097	0.692432
 97.2197	0.692432
 97.2297	0.692433
 97.2397	0.692434
 97.2497	0.692435
 97.2597	0.692435
 97.2697	0.692436
 97.2797	0.692437
 97.2897	0.692437
 97.2997	0.692438
 97.3097	0.692439
 97.3197	0.692439
 97.3297	0.69244
 97.3397	0.692441
 97.3497	0.692442
 97.3597	0.692442
 97.3697	0.692443
 97.3797	0.692444
 97.3897	0.692444
 97.3997	0.692445
 97.4097	0.692446
 97.4197	0.692447
 97.4297	0.692447
 97.4397	0.692448
 97.4497	0.692449
 97.4597	0.692449
 97.4697	0.69245
 97.4797	0.692451
 97.4897	0.692452
 97.4997	0.692452
 97.5098	0.692453
 97.5198	0.692454
 97.5298	0.692454
 97.5398	0.692455
 97.5498	0.692456
 97.5598	0.692457
 97.5698	0.692457
 97.5798	0.692458
 97.5898	0.692459
 97.5998	0.692459
 97.6098	0.69246
 97.6198	0.692461
 97.6298	0.692461
 97.6398	0.692462
 97.6498	0.692463
 97.6598	0.692464
 97.6698	0.692464
 97.6798	0.692465
 97.6898	0.692466
 97.6998	0.692466
 97.7098	0.692467
 97.7198	0.692468
 97.7298	0.692469
 97.7398	0.692469
 97.7498	0.69247
 97.7598	0.692471
 97.7698	0.692471
 97.7798	0.692472
 97.7898	0.692473
 97.7998	0.692474
 97.8098	0.692474
 97.8198	0.692475
 97.8298	0.692476
 97.8398	0.692476
 97.8498	0.692477
 97.8598	0.692478
 97.8698	0.692479
 97.8798	0.692479
 97.8898	0.69248
 97.8998	0.692481
 97.9098	0.692481
 97.9198	0.692482
 97.9298	0.692483
 97.9398	0.692483
 97.9498	0.692484
 97.9598	0.692485
 97.9698	0.692486
 97.9798	0.692486
 97.9898	0.692487
 97.9998	0.692488
 98.0098	0.692488
 98.0198	0.692489
 98.0298	0.69249
 98.0398	0.692491
 98.0498	0.692491
 98.0598	0.692492
 98.0698	0.692493
 98.0798	0.692493
 98.0898	0.692494
 98.0998	0.692495
 98.1098	0.692496
 98.1198	0.692496
 98.1298	0.692497
 98.1398	0.692498
 98.1498	0.692498
 98.1598	0.692499
 98.1698	0.6925
 98.1798	0.692501
 98.1898	0.692501
 98.1998	0.692502
 98.2098	0.692503
 98.2198	0.692503
 98.2298	0.692504
 98.2398	0.692505
 98.2498	0.692505
 98.2598	0.692506
 98.2698	0.692507
 98.2798	0.692508
 98.2898	0.692508
 98.2998	0.692509
 98.3098	0.69251
 98.3198	0.69251
 98.3298	0.692511
 98.3398	0.692512
 98.3498	0.692513
 98.3598	0.692513
 98.3698	0.692514
 98.3798	0.692515
 98.3898	0.692515
 98.3998	0.692516
 98.4098	0.692517
 98.4198	0.692518
 98.4298	0.692518
 98.4398	0.692519
 98.4498	0.69252
 98.4598	0.69252
 98.4698	0.692521
 98.4798	0.692522
 98.4898	0.692523
 98.4998	0.692523
 98.5099	0.692524
 98.5199	0.692525
 98.5299	0.692525
 98.5399	0.692526
 98.5499	0.692527
 98.5599	0.692527
 98.5699	0.692528
 98.5799	0.692529
 98.5899	0.69253
 98.5999	0.69253
 98.6099	0.692531
 98.6199	0.692532
 98.6299	0.692532
 98.6399	0.692533
 98.6499	0.692534
 98.6599	0.692535
 98.6699	0.692535
 98.6799	0.692536
 98.6899	0.692537
 98.6999	0.692537
 98.7099	0.692538
 98.7199	0.692539
 98.7299	0.69254
 98.7399	0.69254
 98.7499	0.692541
 98.7599	0.692542
 98.7699	0.692542
 98.7799	0.692543
 98.7899	0.692544
 98.7999	0.692545
 98.8099	0.692545
 98.8199	0.692546
 98.8299	0.692547
 98.8399	0.692547
 98.8499	0.692548
 98.8599	0.692549
 98.8699	0.692549
 98.8799	0.69255
 98.8899	0.692551
 98.8999	0.692552
 98.9099	0.692552
 98.9199	0.692553
 98.9299	0.692554
 98.9399	0.692554
 98.9499	0.692555
 98.9599	0.692556
 98.9699	0.692557
 98.9799	0.692557
 98.9899	0.692558
 98.9999	0.692559
 99.0099	0.692559
 99.0199	0.69256
 99.0299	0.692561
 99.0399	0.692562
 99.0499	0.692562
 99.0599	0.692563
 99.0699	0.692564
 99.0799	0.692564
 99.0899	0.692565
 99.0999	0.692566
 99.1099	0.692567
 99.1199	0.692567
 99.1299	0.692568
 99.1399	0.692569
 99.1499	0.692569
 99.1599	0.69257
 99.1699	0.692571
 99.1799	0.692571
 99.1899	0.692572
 99.1999	0.692573
 99.2099	0.692574
 99.2199	0.692574
 99.2299	0.692575
 99.2399	0.692576
 99.2499	0.692576
 99.2599	0.692577
 99.2699	0.692578
 99.2799	0.692579
 99.2899	0.692579
 99.2999	0.69258
 99.3099	0.692581
 99.3199	0.692581
 99.3299	0.692582
 99.3399	0.692583
 99.3499	0.692584
 99.3599	0.692584
 99.3699	0.692585
 99.3799	0.692586
 99.3899	0.692586
 99.3999	0.692587
 99.4099	0.692588
 99.4199	0.692589
 99.4299	0.692589
 99.4399	0.69259
 99.4499	0.692591
 99.4599	0.692591
 99.4699	0.692592
 99.4799	0.692593
 99.4899	0.692593
 99.4999	0.692594
 99.51	0.692595
 99.52	0.692596
 99.53	0.692596
 99.54	0.692597
 99.55	0.692598
 99.56	0.692598
 99.57	0.692599
 99.58	0.6926
 99.59	0.692601
 99.6	0.692601
 99.61	0.692602
 99.62	0.692603
 99.63	0.692603
 99.64	0.692604
 99.65	0.692605
 99.66	0.692606
 99.67	0.692606
 99.68	0.692607
 99.69	0.692608
 99.7	0.692608
 99.71	0.692609
 99.72	0.69261
 99.73	0.692611
 99.74	0.692611
 99.75	0.692612
 99.76	0.692613
 99.77	0.692613
 99.78	0.692614
 99.79	0.692615
 99.8	0.692616
 99.81	0.692616
 99.82	0.692617
 99.83	0.692618
 99.84	0.692618
 99.85	0.692619
 99.86	0.69262
 99.87	0.69262
 99.88	0.692621
 99.89	0.692622
 99.9	0.692623
 99.91	0.692623
 99.92	0.692624
 99.93	0.692625
 99.94	0.692625
 99.95	0.692626
 99.96	0.692627
 99.97	0.692628
 99.98	0.692628
 99.99	0.692629
 100	0.69263

